Finite-temperature density-matrix renormalization group method for electron-phonon systems: Thermodynamics and Holstein-polaron spectral functions

We investigate the thermodynamics and finite-temperature spectral functions of the Holstein polaron using a density-matrix renormalization group method. Our method combines purification and local basis optimization (LBO) as an efficient treatment of phonon modes. LBO is a scheme which relies on finding the optimal local basis by diagonalizing the local reduced density matrix. By transforming the state into this basis, one can truncate the local Hilbert space with a negligible loss of accuracy for a wide range of parameters. In this work, we focus on the crossover regime between large and small polarons of the Holstein model. Here, no analytical solution exists and we show that the thermal expectation values at low temperatures are independent of the phonon Hilbert space truncation provided the basis is chosen large enough. We then demonstrate that we can extract the electron spectral function and establish consistency with results from a finite-temperature Lanczos method. We additionally calculate the electron emission spectrum and the phonon spectral function and show that all the computations are significantly simplified by the local basis optimization. We observe that the electron emission spectrum shifts spectral weight to both lower frequencies and larger momenta as the temperature is increased. The phonon spectral function experiences a large broadening and the polaron peak at large momenta gets significantly flattened and merges almost completely into the free-phonon peak.

==> anc/data/fig10/fig_a_valL11.csv <==
k,log(n_kL)
0.08333333333333333,1.6508745462323742
0.16666666666666666,0.8673613597438297
0.25,0.08460151661588783
0.3333333333333333,-0.45569564329025397
0.4166666666666667,-0.8448971928957694
0.5,-1.1648470346482176
0.5833333333333334,-1.4323096242733984
0.6666666666666666,-1.647255641197282
0.75,-1.7875784440587803
0.8333333333333334,-1.8089307789861069
0.9166666666666666,-1.7067598191955213


==> anc/data/fig10/fig_a_valL21.csv <==
k,expval log(n_kL) T=0.1,DMRG log(n_kL) T=0.1,DMRG log(n_kL) T=0.4
0.045454545454545456,1.7015827461597952,1.701542481343149,1.1654957448471002
0.09090909090909091,1.4396241751695353,1.439694078749138,1.0829826568744076
0.13636363636363635,1.0600598175306826,1.0601135036806069,0.9513841209125242
0.18181818181818182,0.638318053910361,0.638346157871709,0.7792650207604656
0.22727272727272727,0.24576137823823363,0.2458092523641347,0.5775843706981636
0.2727272727272727,-0.08298730242135959,-0.08300310927978408,0.3583967126710076
0.3181818181818182,-0.3521248320052267,-0.35222625242828104,0.13334610059768431
0.36363636363636365,-0.5800099974243499,-0.5800928927869808,-0.08783722742527342
0.4090909090909091,-0.7813065941355049,-0.7812841505058801,-0.29797343231464885
0.45454545454545453,-0.9638888066631369,-0.9637598246475451,-0.4927121569667805
0.5,-1.1319431246965865,-1.131767375167952,-0.6701596502988848
0.5454545454545454,-1.2840488301672681,-1.2839406327923601,-0.8279453655244426
0.5909090909090909,-1.4226841088391806,-1.4227285419780884,-0.9676126208455863
0.6363636363636364,-1.5462760404615552,-1.5464496236405185,-1.0888850182426857
0.6818181818181818,-1.6534889422049857,-1.6536498771421677,-1.1923120980627426
0.7272727272727273,-1.742043680989948,-1.7420610583583203,-1.2785055235893903
0.7727272727272727,-1.8083391223186749,-1.8082035145646984,-1.3482571130857433
0.8181818181818182,-1.8478400668757093,-1.8476205252896822,-1.4025062735353777
0.8636363636363636,-1.8580445836804276,-1.8578481993920108,-1.4425167541923178
0.9090909090909091,-1.844290914005281,-1.8442676608403485,-1.4696406194296403
0.9545454545454546,-1.8226878464283736,-1.822920142043206,-1.4852836977680348


==> anc/data/fig10/fig_a_valL41.csv <==
k,log(n_kL)
0.023809523809523808,1.6846206264447077
0.047619047619047616,1.6116262429283912
0.07142857142857142,1.4943017697892786
0.09523809523809523,1.3392313414681287
0.11904761904761904,1.1552004526405286
0.14285714285714285,0.9527297622273503
0.16666666666666666,0.7428563214586981
0.19047619047619047,0.5358243499207838
0.21428571428571427,0.3394187384256315
0.23809523809523808,0.15825664686995952
0.2619047619047619,-0.006315093076955926
0.2857142857142857,-0.155265253654936
0.30952380952380953,-0.29085049003081015
0.3333333333333333,-0.4155348894451568
0.35714285714285715,-0.5315743550785124
0.38095238095238093,-0.6406590922348256
0.40476190476190477,-0.7440242272862126
0.42857142857142855,-0.8424804635933636
0.4523809523809524,-0.9365489808966987
0.47619047619047616,-1.0264965508455364
0.5,-1.1132363327890682
0.5238095238095238,-1.1945471834217545
0.5476190476190477,-1.2727482854865624
0.5714285714285714,-1.3470331319115496
0.5952380952380952,-1.4173066831362098
0.6190476190476191,-1.4835259623502175
0.6428571428571429,-1.545589348742464
0.6666666666666666,-1.6033786511150938
0.6904761904761905,-1.6567034478575084
0.7142857142857143,-1.705397508169084
0.7380952380952381,-1.7491958968851369
0.7619047619047619,-1.7878188754128348
0.7857142857142857,-1.8209127645934111
0.8095238095238095,-1.8481309706405695
0.8333333333333334,-1.8692662680210546
0.8571428571428571,-1.8843144407083872
0.8809523809523809,-1.893655300431933
0.9047619047619048,-1.8981266671040649
0.9285714285714286,-1.8990636507572567
0.9523809523809523,-1.898086837189123
0.9761904761904762,-1.8967996699474359


==> anc/data/fig10/fig_b_c.csv <==
omega,"L=11,T=0.1,kmin","L=11,T=0.1,kmax","L=11,T=0.4,kmin","L=11,T=0.4,kmax","L=21,T=0.1,kmin","L=21,T=0.1,kmax","L=21,T=0.4,kmin","L=21,T=0.4,kmax"
-9.997615652058522,0.0002962591214244195,6.830912082700152e-05,0.00026224387535447034,6.342448617784312e-05,0.00011063999918812155,3.197918663027365e-05,0.0001296683937894319,3.1931729109522916e-05
-9.987736585208662,0.00027269918397700496,7.077524465764686e-05,0.00026403048980841383,6.651661660482236e-05,0.00010077169336717227,3.273802284991821e-05,0.00013080078921854824,3.316655826232448e-05
-9.977857518358803,0.00025009072029731687,7.278040688241348e-05,0.00026637106267381644,6.974183018159042e-05,9.263433029987451e-05,3.32784354816843e-05,0.00013253279359978957,3.446888090146064e-05
-9.967978451508943,0.00022924671482977895,7.429795656679322e-05,0.00026940336088261723,7.307101244212825e-05,8.653806556630827e-05,3.359696944817615e-05,0.00013482979370976587,3.583355252979423e-05
-9.95809938465908,0.00021091762150828367,7.531106630033397e-05,0.00027321897690901065,7.647139690583113e-05,8.270682331883453e-05,3.369474568392445e-05,0.000137792217306829,3.725321819272537e-05
-9.94822031780922,0.00019575590206020218,7.581302554217424e-05,0.00027790812876239067,7.990708936201905e-05,8.130901528456863e-05,3.357736132792718e-05,0.00014134475000127328,3.87182449033362e-05
-9.93834125095936,0.0001843067535338532,7.580729917967282e-05,0.00028350630318440796,8.333972907893122e-05,8.241424951518735e-05,3.325468110316028e-05,0.00014554565474490385,4.021674378011365e-05
-9.9284621841095,0.00017697963230595617,7.530735306844961e-05,0.0002900410750958279,8.67292752739601e-05,8.602883325665569e-05,3.27405264936012e-05,0.00015027651435867717,4.1734688482233644e-05
-9.91858311725964,0.00017404720785229924,7.433625312352815e-05,0.00029748076131146583,9.003490219028141e-05,9.205727582280751e-05,3.20522723172566e-05,0.00015555388211049305,4.325613301221301e-05
-9.908704050409781,0.00017562594010136392,7.292605013865527e-05,0.0003057837296968923,9.321598148073606e-05,0.00010034289777261773,3.121036213352597e-05,0.00016121956857631872,4.4763528114378365e-05
-9.898824983559921,0.0001816847234203967,7.11169664905831e-05,0.0003148493858430402,9.623312648288204e-05,0.00011063418541482692,3.0237756262967338e-05,0.00016725455881884835,4.623813147060157e-05
-9.88894591671006,0.000192035331721648,6.895640548038172e-05,0.0003245701358107368,9.904926954568177e-05,0.00012263030018228702,2.915932728867753e-05,0.00017346967699280442,4.766050283744283e-05
-9.8790668498602,0.00020635089820233418,6.649780688144944e-05,0.0003347846990598265,0.00010163074098415319,0.00013595181456869105,2.8001219429066448e-05,0.00017982152621083864,4.901107134511006e-05
-9.869187783010341,0.00022416571052417708,6.379937560662907e-05,0.00034533254725602685,0.00010394831661304636,0.0001501903953181009,2.6790188393360475e-05,0.0001861031962831774,5.027075855439403e-05
-9.85930871616048,0.00024490237867286414,6.092271192578429e-05,0.00035600919423624543,0.00010597820023254023,0.0001648829453422288,2.5552938963748034e-05,0.00019226183133261917,5.1421637703624506e-05
-9.849429649310618,0.00026787925922019365,5.793137372156957e-05,0.0003666226012796076,0.00010770290796139327,0.00017956425366189724,2.4315476883424555e-05,0.00019808891676548643,5.2447607022071505e-05
-9.839550582460758,0.00029234409677399517,5.4889401553865635e-05,0.0003769497847390542,0.00010911202295157832,0.000193743123673282,2.3102491408319364e-05,0.00020353897656934342,5.333505316818844e-05
-9.829671515610897,0.0003174864651930012,5.185983822053665e-05,0.0003867944010878931,0.00011020279174997996,0.00020695638946166737,2.193678341059175e-05,0.00020841890193025334,5.4073479874337806e-05
-9.819792448761039,0.00034247498229641993,4.89032737636754e-05,0.00039594377912240917,0.00011098053733543255,0.0002187452844366808,2.0838752970005912e-05,0.00021270723864606964,5.465607681702366e-05
-9.809913381911178,0.00036647169318324805,4.607644690980886e-05,0.00040422671693165655,0.00011145886855436502,0.0002287089810806531,1.982595827425527e-05,0.0002162420118662483,5.508020462124406e-05
-9.80003431506132,0.0003886697229253253,4.343093245484756e-05,0.00041146992459225625,0.00011165967117283713,0.00023647931120237723,1.8912756155455417e-05,0.00021904009037759678,5.534777374994896e-05
-9.790155248211459,0.00040830651141483685,4.101194354004104e-05,0.00041755501022759173,0.00011161287189421872,0.00024177195686120266,1.8110032039101194e-05,0.00022098302179736739,5.5465497786835974e-05
-9.780276181361598,0.00042469895156332677,3.885727578366246e-05,0.00042237333376717034,0.000111355973273213,0.0002443577273410546,1.7425025267977523e-05,0.00022213605245527938,5.5445005217083766e-05
-9.770397114511738,0.0004372527359661879,3.699641923071486e-05,0.0004258812448766485,0.00011093336428326934,0.0002441097506670377,1.686125300250966e-05,0.00022243160865143406,5.530279813484589e-05
-9.760518047661877,0.00044549251039696116,3.544986166499993e-05,0.0004280525037043367,0.0001103954181492387,0.00024096986058804213,1.641853398686971e-05,0.00022198769809482892,5.5060051215517475e-05
-9.750638980812017,0.00044906516768790594,3.422860533180639e-05,0.00042893105481176105,0.00010979739572004594,0.00023499060531919497,1.6093110708942776e-05,0.0002207888414685404,5.474224961577599e-05
-9.740759913962158,0.0004477631784173399,3.333391606863657e-05,0.00042858045185356354,0.00010919817891031212,0.00022629587054007706,1.5877866663538736e-05,0.0002190037665314286,5.4378670016219786e-05
-9.730880847112298,0.00044152032751327436,3.2757321507346054e-05,0.0004271337836804795,0.00010865886437921014,0.0002151171813896574,1.5762632835635846e-05,0.00021666379009501282,5.400171459871616e-05
-9.721001780262435,0.00043042705306195776,3.2480870841797586e-05,0.0004247399120964245,0.00010824125245112108,0.00020174841034031532,1.5734575937798696e-05,0.00021397991668422697,5.364611314752052e-05
-9.711122713412577,0.00041471779128201153,3.247766488015539e-05,0.0004216105660512115,0.00010800627015178299,0.00018657660851231216,1.5778658627104543e-05,0.00021101887038746896,5.334801347771508e-05
-9.701243646562716,0.000394777828479787,3.271265913684133e-05,0.00041796361488158975,0.00010801237000117214,0.00017003141643396008,1.5878160669012928e-05,0.00020801990192715578,5.314398483616667e-05
-9.691364579712856,0.0003711221089733517,3.314373681969362e-05,0.00041406775847570586,0.00010831394777008303,0.00015261141056367275,1.6015248055840586e-05,0.00020506884823137306,5.30699626177936e-05
-9.681485512862997,0.00034439382372411574,3.372304020712101e-05,0.00041018345393023655,0.00010895982270867649,0.00013482953781906412,1.6171576201451337e-05,0.0002024151111876284,5.316016554823438e-05
-9.671606446013136,0.0003153352973669257,3.439854047625344e-05,0.000406605993920701,0.00010999182276913533,0.00011723659354790798,1.6328911759205567e-05,0.00020014425800462287,5.344601828925906e-05
-9.661727379163276,0.0002847793489321949,3.511581519407309e-05,0.0004036050240597203,0.00011144351508860002,0.00010036453588722621,1.6469757130167458e-05,0.0001984957418067591,5.3955113147598395e-05
-9.651848312313415,0.0002536137331396198,3.58199920758159e-05,0.0004014670638563776,0.00011333911853023011,8.474913255113181e-05,1.6577960581271325e-05,0.00019753463071704144,5.471024417215072e-05
-9.641969245463555,0.0002227671986847275,3.6457805218299725e-05,0.0004004347468386955,0.00011569263049531643,7.087330353561294e-05,1.663929487956411e-05,0.00019747068096100855,5.572854540971944e-05
-9.632090178613694,0.0001931698507578589,3.697969886055826e-05,0.000400749958334627,0.00011850719464862097,5.919112798869887e-05,1.6641986717313262e-05,0.00019832978706631375,5.7020762496353295e-05
-9.622211111763836,0.00016573668515849517,3.7341902153247384e-05,0.00040259397060800887,0.00012177472980448275,5.007337407276279e-05,1.6577179781037385e-05,0.0002002749863607433,5.8590683169055465e-05
-9.612332044913975,0.0001413270041639452,3.7508389830676e-05,0.00040613233063325056,0.0001254758331904036,4.3834923805902714e-05,1.6439314369793858e-05,0.00020327815514643288,6.0434747805143964e-05
-9.602452978064115,0.0001207288306847391,3.745263669740878e-05,0.0004114569416914989,0.0001295799638455711,4.068437652996215e-05,1.622640784953284e-05,0.00020744342217845533,6.254185587870978e-05
-9.592573911214254,0.00010462094708756131,3.7159072033492846e-05,0.0004186336383955962,0.00013404590424537414,4.0756547546002165e-05,1.594022121716185e-05,0.00021267950323218193,6.489337843556288e-05
-9.582694844364394,9.356180077428374e-05,3.662414197803745e-05,0.0004276470025643751,0.00013882249059724602,4.4067513266565944e-05,1.55862995123212e-05,0.00021902584155963437,6.746338051903085e-05
-9.572815777514535,8.79576821324392e-05,3.5856896989695625e-05,0.000438451241353579,0.0001438495948555816,5.055322191528061e-05,1.5173876025821393e-05,0.00022632579094957153,7.021905113062851e-05
-9.562936710664674,8.805940302169656e-05,3.4879035662481814e-05,0.00045091815794859097,0.0001490593345739366,6.003065185835758e-05,1.4715634073072667e-05,0.00023455560166046248,7.312133198885808e-05
-9.553057643814814,9.393952353756882e-05,3.37243580331884e-05,0.0004648915489427624,0.00015437748045700405,7.22428196389887e-05,1.4227323754837058e-05,0.00024349845107442145,7.61257302613785e-05
-9.543178576964953,0.00010549921735474007,3.243760807341772e-05,0.00048013833251163646,0.00015972502607821437,8.682593781601926e-05,1.3727236424585334e-05,0.00025307617758662973,7.918329478691965e-05
-9.533299510115093,0.00012245635822633868,3.107271766949352e-05,0.0004964062597802201,0.0001650198798503562,0.00010336031348235619,1.3235544656364758e-05,0.00026302394315487845,8.224173025490462e-05
-9.523420443265232,0.0001443636979640926,2.969049882681891e-05,0.0005133777925178471,0.0001701786361046116,0.0001213426181484768,1.2773522063891196e-05,0.0002732244107101359,8.52466195330974e-05
-9.513541376415374,0.00017060819692542035,2.8355867303762034e-05,0.0005307305369410947,0.0001751183801413031,0.0001402414391085218,1.2362663356474954e-05,0.00028338262990319286,8.814272096107384e-05
-9.503662309565513,0.00020044013208818113,2.7134714239656708e-05,0.0005480931132128401,0.00017975848141939406,0.00015947310931867275,1.2023732093077334e-05,0.00029336218059225505,9.087530506429456e-05
-9.493783242715653,0.00023298252541165625,2.609057230171153e-05,0.0005651074175276021,0.0001840223296681987,0.0001784600966874131,1.1775769547680179e-05,0.00030285972514060305,9.339149386140091e-05
-9.483904175865792,0.00026726930649884295,2.528124427811892e-05,0.000581385478852165,0.00018783897061100787,0.00019660837016820148,1.1635104350461375e-05,0.00031174252243022305,9.564156577262271e-05
-9.474025109015932,0.0003022622937967976,2.4755575166453113e-05,0.0005965724705689091,0.00019114460112482735,0.00021336646082892788,1.161440682797408e-05,0.0003197220052626542,9.758019009083469e-05
-9.464146042166071,0.00033689528314125743,2.4550549586006838e-05,0.0006103034318092515,0.00019388388792461743,0.00022820212075140453,1.1721835584628145e-05,0.0003266920207733212,9.916755701469157e-05
-9.454266975316212,0.0003700949742131284,2.4688886629279657e-05,0.0006222659003490659,0.00019601107912192988,0.00024065980868751143,1.1960324535229486e-05,0.00033240078053948277,0.00010037037229760692
-9.444387908466352,0.00040082702123677783,2.517728185126825e-05,0.0006321553945687523,0.00019749088410443951,0.00025033445845462014,1.232705774065102e-05,0.00033678921066844904,0.00010116268953821913
-9.434508841616491,0.0004281167174837808,2.600541478753112e-05,0.0006397366240063798,0.0001982991039274684,0.00025692534140348434,1.2813174856449418e-05,0.000339660687076846,0.00010152655790089198
-9.42462977476663,0.00045109273851200106,2.7145799798244894e-05,0.0006447967745303878,0.00019842300159491453,0.00026020509347845946,1.3403743466093966e-05,0.0003410189792814555,0.00010145246845867766
-9.41475070791677,0.00046900337393116875,2.855451346808789e-05,0.0006472044555675296,0.00019786140901577876,0.0002600683618791216,1.4078024215876616e-05,0.0003407353168478969,0.0001009395882275062
-9.40487164106691,0.00048125395119850544,3.0172783846767606e-05,0.0006468600824785899,0.0001966245748282552,0.0002564948034938154,1.4810042610332066e-05,0.0003388855735610775,9.999577712735111e-05
-9.394992574217051,0.0004874149322483027,3.1929381235008296e-05,0.0006437520113281086,0.00019473376446114743,0.0002495915774155496,1.556946619718264e-05,0.0003354143977760744,9.863738937443605e-05
-9.38511350736719,0.00048724978584452827,3.374370742207013e-05,0.0006379036354548108,0.00019222063053470824,0.00023954975192578748,1.6322770249979725e-05,0.0003304714891498072,9.688886698713685e-05
-9.37523444051733,0.0004807122711694014,3.5529445315930586e-05,0.000629426502980942,0.00018912637778643648,0.00022668047648631575,1.7034657986093887e-05,0.00032407274352091867,9.478213899012883e-05
-9.36535537366747,0.0004679627217625888,3.719860307279759e-05,0.000618464100010283,0.00018550075195876886,0.00021136502965993258,1.7669685747790962e-05,0.0003164356983526482,9.235584534922867e-05
-9.355476306817609,0.00044935318402350834,3.8665769824059266e-05,0.0006052421024230724,0.00018140088634784656,0.00019408529774136011,1.819402864596665e-05,0.0003076378658095444,8.965440950093467e-05
-9.345597239967748,0.0004254315283649902,3.98523917424881e-05,0.0005900091653149396,0.00017689004285936408,0.00017536846295499258,1.8577310854993556e-05,0.00029795163865115255,8.67269874132588e-05
-9.33571817311789,0.0003969146228326208,4.069087978566209e-05,0.0005730847890815198,0.00017203628635754621,0.00015581313223061587,1.879441610138966e-05,0.0002875001865106078,8.36263243092805e-05
-9.32583910626803,0.00036468121043330885,4.11283705897947e-05,0.0005547977354977399,0.0001669111317730634,0.000136030308262716,1.882719050509411e-05,0.00027659229515987824,8.040755241047348e-05
-9.315960039418169,0.0003297347839283443,4.112998099553628e-05,0.0005355322532241449,0.00016158820284142196,0.00011666706195586755,1.8665950350700175e-05,0.0002653763562327463,7.712696425164863e-05
-9.306080972568308,0.0002931875696425284,4.068142046194345e-05,0.0005156649634170746,0.00015614193950166223,9.834586847545333e-05,1.8310713577857318e-05,0.000254175737562813,7.384079625332808e-05
-9.296201905718448,0.00025621604224147695,3.979085511854101e-05,0.0004956103639876373,0.0001506463879625605,8.168803224864842e-05,1.7772083651039683e-05,0.00024314148684375725,7.060405631287884e-05
-9.286322838868589,0.00022003945972643785,3.848994817449302e-05,0.0004757571491945531,0.00014517410334450418,6.725365145661982e-05,1.70717293363114e-05,0.0002325888839488749,6.746942722739272e-05
-9.276443772018728,0.0001858718587862341,3.683403490140949e-05,0.0004565139781335439,0.000139795189769493,5.556704618237231e-05,1.624242104351992e-05,0.0002226494933267787,6.448627485480331e-05
-9.266564705168868,0.00015489925713941817,3.4901422430432326e-05,0.0004382462022087126,0.00013457649697013314,4.705951565005194e-05,1.5327604659730425e-05,0.0002136095244712204,6.169978614990716e-05
-9.256685638319007,0.00012823239083868367,3.2791836575501105e-05,0.0004213228364547683,0.00012958098611787374,4.209878338278381e-05,1.4380514150265951e-05,0.0002055618046452982,5.915025769990225e-05
-9.246806571469147,0.00010688685788813887,3.062406621454243e-05,0.00040605456748340303,0.0001248672708480841,4.0936344722107185e-05,1.3462845380956916e-05,0.00019874647430176746,5.687255027351963e-05
-9.236927504619286,9.174074958063527e-05,2.853288228795103e-05,0.00039274271403021117,0.00012048933261546137,4.374245774046962e-05,1.264303259798845e-05,0.00019320331913444492,5.48957193509381e-05
-9.227048437769428,8.35216373478834e-05,2.6665330014817106e-05,0.00038161918973184046,0.00011649640278451457,5.055929047589999e-05,1.1994186738265153e-05,0.00018911516593767854,5.3242825794138755e-05
-9.217169370919567,8.277262819486704e-05,2.5176511732426667e-05,0.00037289800129255784,0.00011293299748245889,6.134231393511889e-05,1.1591768529747201e-05,0.0001864608278633644,5.1930924933178285e-05
-9.207290304069707,8.984924514505642e-05,2.4224990967167737e-05,0.00036671757003252245,0.00010983908544289828,7.591972301732565e-05,1.1511080545297076e-05,0.00018536136346944648,5.0971226569907465e-05
-9.197411237219846,0.00010489638326374261,2.3967958497870256e-05,0.0003631950215870793,0.00010725036405938521,9.40403127294895e-05,1.182466874166504e-05,0.00018573367493560794,5.036941292097542e-05
-9.187532170369986,0.00012785691239346992,2.4556305647176012e-05,0.0003623709605878261,0.00010519861483631312,0.00011533885628114411,1.2599727384717048e-05,0.00018763957466161755,5.012609651226011e-05
-9.177653103520125,0.00015846065953636245,2.6129751604557594e-05,0.00036426649061932633,0.00010371210652886575,0.0001393897648663998,1.389559980562566e-05,0.00019093986026984665,5.0237395659095636e-05
-9.167774036670266,0.000196245125782526,2.881216778282965e-05,0.00036883022516076054,0.0001028160126267988,0.0001656773599789206,1.5761463373961662e-05,0.00019564592683145388,5.069560156409708e-05
-9.157894969820406,0.00024055614348521644,3.270723596907044e-05,0.0003759976787625427,0.000102532809541124,0.00019365392857934364,1.82342788852259e-05,0.00020157395216687231,5.148990835692878e-05
-9.148015902970545,0.0002905796280603715,3.7894566003655735e-05,0.00038564002210522946,0.00010288262293695265,0.00022271321767857743,2.133707470172518e-05,0.00020869862476694432,5.260717568085639e-05
-9.138136836120685,0.00034535213954574605,4.442638595742851e-05,0.00039762524098613364,0.00010388349211196982,0.0002522509863990771,2.507762307200638e-05,0.00021680693226274476,5.403269276188296e-05
-9.128257769270824,0.0004038012679454184,5.2324901012681425e-05,0.0004117679372480449,0.00010555152609309775,0.00028163965518737054,2.9447552629312775e-05,0.00022585346655405421,5.575091330759849e-05
-9.118378702420964,0.0004647631448002152,6.158039962840889e-05,0.00042789149059297983,0.00010790093011162393,0.0003102891875472689,3.442192575607653e-05,0.00023561323496016425,5.774613207057322e-05
-9.108499635571105,0.0005270280515100333,7.215016487532623e-05,0.0004457780948788198,0.00011094388717210688,0.000337620692678671,3.9959294814762475e-05,0.0002460379684107101,6.000307643681814e-05
-9.098620568721245,0.0005893611230004002,8.395822826348609e-05,0.00046523109816176537,0.00011469028636366839,0.00036312547521808174,4.600223572612845e-05,0.0002569073775439758,6.250738989142718e-05
-9.088741501871382,0.0006505491949443117,9.689598077164893e-05,0.00048602445845198486,0.00011914729714774665,0.0003863355342200492,5.247834344643374e-05,0.0002681859309892879,6.524598856679298e-05
-9.078862435021524,0.0007094206150273281,0.00011082363435537173,0.000507964486115051,0.00012431879683711238,0.0004068788969995144,5.930165997127781e-05,0.00027967205644904624,6.820727716005401e-05
-9.068983368171663,0.0007648892743155002,0.00012557250476761796,0.0005308380041454789,0.00013020466657633826,0.00042444535950609364,6.637449387995258e-05,0.00029135496800510036,7.138121615596146e-05
-9.059104301321803,0.0008159696276108998,0.00014094806629747292,0.000554472866762658,0.0001367999790481459,0.0004388367336962146,7.358957941115632e-05,0.00030306145409630416,7.475923832782332e-05
-9.049225234471944,0.0008618142894364177,0.00015673370877888377,0.000578684302523539,0.00014409410856093847,0.0004499267820808595,8.083251481515733e-05,0.0003148125000526072,7.833401871474392e-05
-9.039346167622083,0.0009017210340374823,0.00017269511012188446,0.0006033338132356765,0.00015206980082173687,0.0004577056904279999,8.798441241149551e-05,0.0003264674915485648,8.209910847934981e-05
-9.029467100772223,0.000935161216549278,0.00018858512134564196,0.0006282734376812936,0.00016070224528025136,0.00046223388406533514,9.492468847519218e-05,0.00033808057857474084,8.604844902328889e-05
-9.019588033922362,0.000961776584817238,0.00020414904874130246,0.0006534029148152616,0.00016995819718184293,0.0004636808011235582,0.00010153391781615566,0.00034954232919598096,9.017578826651476e-05
-9.009708967072502,0.000981396994244278,0.0002191302069120967,0.0006786118965308364,0.0001797951991604794,0.0004622730453924253,0.00010769667769456639,0.0003609359869429541,9.447402587770832e-05
-8.999829900222643,0.000994026178056983,0.00023327561000814856,0.000703835550672724,0.00019016095315016712,0.0004583282814933919,0.00011330430646778902,0.00037217680769604193,9.893451828901205e-05
-8.989950833372783,0.0009998486022588925,0.0002463416638930685,0.0007289950336443115,0.0002009928924575544,0.00045219887999653827,0.00011825750600373998,0.0003833685462310123,0.00010354637737174628
-8.980071766522922,0.000999204737429736,0.00025809972209164567,0.0007540519721673483,0.00021221800093918045,0.0004443023888624903,0.00012246872127504122,0.000394440871957371,0.00010829579855112127
-8.970192699673062,0.0009925882698635132,0.00026834137040746784,0.0007789477416517633,0.00022375292134651327,0.00043506237096328093,0.0001258642375181346,0.0004055065571011531,0.00011316545478970273
-8.960313632823201,0.0009806127165302998,0.0002768833117650684,0.0008036574641212148,0.00023550438808887363,0.0004249373444401201,0.00012838594268577616,0.00041649747254669903,0.0001181339922007694
-8.95043456597334,0.0009640013941172826,0.0002835717311932662,0.0008281287928273917,0.00024737001103532897,0.00041436083070907364,0.00012999271244518927,0.0004275230210025289,0.00012317566103323317
-8.940555499123482,0.0009435482535556005,0.00028828603348740985,0.000852336168601976,0.00025923942671620033,0.00040377084369819466,0.00013066138440937888,0.0004385052474979364,0.00012826011241161316
-8.930676432273621,0.0009201038597263936,0.00029094185988845007,0.0008762198620509484,0.00027099582164330423,0.00039355121704436833,0.0001303872994142133,0.00044953905558463563,0.00013335238657377767
-8.920797365423761,0.000894533962533196,0.00029149330754442963,0.0008997412250674383,0.0002825178197568293,0.0003840636345741115,0.00012918439816799306,0.00046052692277328666,0.00013841311252574785
-8.9109182985739,0.0008677051504457193,0.0002899342933737539,0.0009228226794356857,0.0002936817125917489,0.0003755920824886173,0.00012708487327595742,0.0004715413561436999,0.00014339893216940009
-8.90103923172404,0.0008404448432750785,0.0002862990245975165,0.000945404582184873,0.0003043639970493749,0.00036837906266809045,0.00012413838716754752,0.00048245958609836485,0.0001482631542379631
-8.89116016487418,0.0008135302046713098,0.00028066155836607015,0.0009673866790844192,0.00031444417210646936,0.00036257454855605914,0.00012041087761813971,0.0004933285696423063,0.00015295663501434988
-8.88128109802432,0.0007876529216254625,0.00027313445490348735,0.0009886869850719328,0.00032380773286405873,0.00035827745498447577,0.00011598298205844212,0.000503999860971343,0.00015742887405807165
-8.87140203117446,0.0007634144110431099,0.0002638665491108141,0.0010091849633761189,0.00033234928850791966,0.00035548982658273505,0.00011094812153091917,0.0005144972751188203,0.00016162930430173566
-8.8615229643246,0.0007412979909796582,0.00025303988694498104,0.001028782532615642,0.0003399757204932334,0.000354163927571665,0.00010541029271450001,0.0005246519237669536,0.00016550874718916053
-8.85164389747474,0.0007216724732171532,0.00024086589181240178,0.0010473489203251403,0.0003466092890253583,0.0003541616445484615,9.94816237814196e-05,0.0005344724346149598,0.00016902099531419841
-8.841764830624879,0.0007047732378026526,0.0002275808450799619,0.0010647835846690904,0.0003521905900966989,0.00035530680103553825,9.327975475398853e-05,0.0005437799232576711,0.00017212447758286137
-8.831885763775018,0.0006907150978622824,0.00021344078035180302,0.0010809623669685684,0.0003566812623118468,0.0003573490116130091,8.692510745266383e-05,0.0005525804536588248,0.0001747839555526251
-8.82200669692516,0.0006794825128020593,0.00019871590587924954,0.0010958018028163544,0.00036006634277557456,0.0003600201201518484,8.053811191276236e-05,0.0005606995214941458,0.00017697219457453312
-8.812127630075299,0.0006709513090279783,0.0001836846801930866,0.0011092059074126338,0.00036235617463393474,0.0003630010994623621,7.423645733660425e-05,0.0005681562674359851,0.00017867154992065167
-8.802248563225438,0.0006648869833286244,0.0001686276753906052,0.0011211310934257444,0.00036358777555546193,0.00036598095458921303,6.81324341516739e-05,0.0005747969013965669,0.00017987540642907488
-8.792369496375578,0.000660973642596592,0.0001538213674182083,0.0011315327088834723,0.00036382558652028765,0.0003686248093192511,6.233043169000421e-05,0.0005806700678997023,0.00018058941050305463
-8.782490429525717,0.0006588182340843946,0.0001395319959285203,0.0011404296173881143,0.00036316153364108724,0.0003706332840919782,5.6924651367230145e-05,0.0005856585658727174,0.00018083243566870466
-8.772611362675857,0.0006579840971728064,0.00012600963492894208,0.001147849506230245,0.0003617143521469718,0.00037170971225181044,5.1997090228835725e-05,0.0005898552318854524,0.00018063722737634343
-8.762732295825998,0.0006579981661451184,0.00011348261239234409,0.0011538921477892978,0.00035962814077996344,0.0003716179452400084,4.7615842382523596e-05,0.0005931923195965703,0.00018005067930847296
-8.752853228976138,0.0006583859433010797,0.00010215240946462264,0.0011586725275874923,0.0003570701362320073,0.0003701467297520519,4.383375842599698e-05,0.0005958173200561658,0.00017913370204932855
-8.742974162126277,0.0006586783647906602,9.218916093718726e-05,0.0011623819080377842,0.00035422772033294545,0.00036716412532610985,4.068749358952538e-05,0.0005977194611759647,0.00017796065542405025
-8.733095095276417,0.0006584448915873564,8.372786555916259e-05,0.00116522799782623,0.00035130469683876056,0.0003625774444582109,3.819696627170846e-05,0.0005991050216131369,0.00017661832790805208
-8.723216028426556,0.0006572968639084975,7.686540072612096e-05,0.001167493177034732,0.0003485168991403871,0.0003563829668996454,3.636523806086432e-05,0.0006000205851485166,0.00017520445995102454
-8.713336961576697,0.0006549157863443679,7.165841848755957e-05,0.0011694712277732125,0.00034608721423541665,0.00034862045787114275,3.517881656484202e-05,0.0006007276119830784,0.00017382582250556868
-8.703457894726837,0.0006510506095435892,6.812218193943132e-05,0.0011715224313286793,0.0003442401310629323,0.00033941757228306925,3.460837152840222e-05,0.0006013223167661055,0.00017259587709369265
-8.693578827876976,0.0006455391127701384,6.62303803499142e-05,0.0011740067750223373,0.00034319594197213844,0.0003289387495387265,3.460984517120506e-05,0.0006021095150615364,0.00017163205893597672
-8.683699761027116,0.0006382975651783641,6.591594113983728e-05,0.0011773360592462322,0.0003431647438746009,0.0003174245348559635,3.5125927522113056e-05,0.0006032192597809587,0.00017105273952477861
-8.673820694177255,0.0006293342754543217,6.70728345574601e-05,0.0011819039420881403,0.000344340399762709,0.0003051355079605098,3.6087859117514666e-05,0.0006049802509109889,0.00017097393904016466
-8.663941627327395,0.0006187313643705993,6.955884590588725e-05,0.0011881356463074684,0.00034689463108677007,0.00029238760554801957,3.741751482541446e-05,0.0006075336309493805,0.00017150587167485032
-8.654062560477536,0.0006066508991504331,7.319926793286227e-05,0.0011964156465892706,0.0003509714164003916,0.0002794925687896314,3.9029716084339776e-05,0.0006112064992509994,0.00017274941775166451
-8.644183493627676,0.000593309877864391,7.779144582030784e-05,0.0012071359863668318,0.0003566818712732414,0.0002667911224008689,4.0834712504532224e-05,0.0006161234991288652,0.00017479262500995623
-8.634304426777815,0.0005789807062470569,8.311008649521931e-05,0.0012206227944930913,0.0003640997784551616,0.00025459211482401926,4.274076985664381e-05,0.0006225811816638529,0.00017770734717606517
-8.624425359927955,0.0005639617555266267,8.891322602898412e-05,0.0012371845521624162,0.00037325792555743635,0.0002432059906976609,4.465679790216611e-05,0.0006306581846223338,0.0001815461305488991
-8.614546293078094,0.0005485750718775556,9.494873100495588e-05,0.001257038891924765,0.000384145390190768,0.00023288524716583376,4.649495053737847e-05,0.0006405913163793328,0.00018633945853427535
-8.604667226228234,0.0005331358255803813,0.00010096119516375607,0.0012803623459461712,0.00039670588986195427,0.00022386093110646633,4.817313018978181e-05,0.0006523852056022533,0.0001920934596539169
-8.594788159378375,0.000517950878907648,0.00010669907860396065,0.0013072189870205432,0.0004108372864827693,0.0002162871511401973,4.961733050749079e-05,0.0006661910045193491,0.00019878817644682678
-8.584909092528514,0.0005032909186643719,0.00011192192651462114,0.0013376132051844604,0.0004263923037831037,0.00021028324395212312,5.0763753909395736e-05,0.0006819163641281637,0.00020637648090048141
-8.575030025678654,0.0004893936845630785,0.00011640749498804849,0.001371421670957084,0.00044318048112754616,0.00020588476334115497,5.1560645653566176e-05,0.0006996075788612304,0.00021478370675142
-8.565150958828793,0.00047644242359138147,0.00011995860605555285,0.00140845051135056,0.00046097135025335785,0.00020309337696737146,5.1969791462167224e-05,0.0007190606124636168,0.0002239080504647238
-8.555271891978933,0.0004645770698744602,0.00012240954979299626,0.0014483718044818118,0.0004794987834530143,0.00020183586427168743,5.1967633510770995e-05,0.0007402073270051307,0.00023362177135589072
-8.545392825129072,0.00045388176713025087,0.0001236318512982892,0.0014907861643362163,0.000498466423985751,0.0002020225573037271,5.154596742567754e-05,0.0007627280596310062,0.0002437731976997512
-8.535513758279214,0.0004444059974513516,0.00012353922162845968,0.0015351645309225857,0.0005175540733410564,0.0002035142116408696,5.0712192906342116e-05,0.0007864423139976198,0.0002541895204397322
-8.525634691429353,0.00043616220588274144,0.00012209151759216334,0.0015809166551096026,0.0005364248767179462,0.0002061876493391024,4.948910034051607e-05,0.0008109230896573631,0.0002646803300304346
-8.515755624579493,0.0004291567306170535,0.00011929754276717362,0.0016273383700669713,0.0005547331190049917,0.00020990766076062756,4.791418736672812e-05,0.0008358920902895599,0.0002750418258641939
-8.505876557729632,0.0004233959767539357,0.00011521653458074103,0.0016736858437616663,0.0005721324198262673,0.00021459521711597197,4.603851037674461e-05,0.0008608356668704517,0.0002850616025543811
-8.495997490879772,0.000418923970872109,0.00010995819705743555,0.0017191278652659004,0.0005882840988860423,0.00022019772234955988,4.392508849911312e-05,0.0008854042494139302,0.00029452389401146093
-8.486118424029913,0.0004158320752671242,0.00010368115947731776,0.0017628250703883076,0.0006028654727307148,0.0002267509455095734,4.164688926333651e-05,0.0009090294197599041,0.0003032151356868844
-8.476239357180052,0.00041429615532479847,9.658976527255238e-05,0.0018038861237061944,0.0006155778417405978,0.00023433673492804176,3.928443797903521e-05,0.0009313269409155534,0.0003109296884717393
-8.466360290330192,0.0004145807136309282,8.892912694486947e-05,0.0018414504993915094,0.0006261539319828108,0.00024312632911387377,3.692310446288286e-05,0.0009517141646695784,0.0003174755553436612
-8.45648122348033,0.00041706445868788686,8.09784195391042e-05,0.001874646865389655,0.0006343645705170957,0.0002533129673121103,3.465013317913632e-05,0.000969815753712267,0.0003226799146661353
-8.44660215663047,0.0004222257741908707,7.304243156469094e-05,0.001902677495151241,0.0006400243945544374,0.0002651258606889806,3.2551493693411375e-05,0.0009850803901794124,0.0003263942926190168
-8.43672308978061,0.00043064226490498056,6.544144644942551e-05,0.0019247767398124715,0.0006429964239176031,0.00027873176218772905,3.070863963354197e-05,0.0009971880944236228,0.00032849920195492235
-8.426844022930752,0.00044294278303601004,5.849959413706683e-05,0.001940294827741321,0.0006431953616378549,0.0002942219968210868,2.9195273626181376e-05,0.0010056650629549676,0.00032890808529809497
-8.416964956080891,0.00045976741900594396,5.2531889438708986e-05,0.0019486541070054203,0.0006405895280656333,0.0003114971688333424,2.8074224947396264e-05,0.0010102914091200746,0.00032757041846065784
-8.40708588923103,0.0004816761441903124,4.7830265215796144e-05,0.0019494299120409162,0.0006352013781644206,0.0003302553403867938,2.7394553320165303e-05,0.00101071294217592,0.00032447385242678566
-8.39720682238117,0.0005090660456117639,4.464901135861877e-05,0.0019423023143632272,0.0006271065981040595,0.00034990113795760536,2.71889983263852e-05,0.0010068482023715337,0.000319645301174862
-8.38732775553131,0.0005420439299884062,4.3190146733501216e-05,0.0019271319283914719,0.0006164318241590915,0.00036958459976799997,2.7471896553934553e-05,0.0009984961034982778,0.0003131509155494192
-8.377448688681449,0.0005803227018502578,4.358937439105081e-05,0.0019039052378619675,0.0006033510724828917,0.0003881830540634389,2.823768961911668e-05,0.0009857413073893202,0.0003050949199057666
-8.36756962183159,0.0006230976816304804,4.590339739650039e-05,0.001872803674890062,0.0005880810108228382,0.00040442547326244153,2.946014265050392e-05,0.00096855688258257,0.00029561732697636506
-8.35769055498173,0.0006689809350883998,5.009949062245354e-05,0.0018341411755930213,0.000570875241011981,0.0004169564589743429,3.109238621685019e-05,0.0009472073464479601,0.00028489058593400665
-8.34781148813187,0.0007159565473262167,5.6048321472225965e-05,0.0017884255639771221,0.0005520177926301483,0.00042452283472194606,3.306788183526147e-05,0.000921845821335618,0.0002731152574283942
-8.337932421282009,0.0007614365563231023,6.352106712770594e-05,0.001736287782578237,0.0005318160523141994,0.0004260651801047208,3.530239341658527e-05,0.0008929144390450832,0.0002605148458766605
-8.328053354432148,0.0008023731625896581,7.219186645377438e-05,0.0016785354796255863,0.0005105933688430672,0.0004208913107414077,3.7697020923317795e-05,0.0008607358702114931,0.0002473299519400733
-8.318174287582288,0.000835489656975548,8.164654026059937e-05,0.001616074278227841,0.0004886815806913236,0.00040871599010229586,4.01423194060127e-05,0.000825911198257319,0.00023381193545340514
-8.308295220732429,0.0008575583569192016,9.139828937261941e-05,0.0015499544074552025,0.0004664137099625777,0.000389755501386382,4.2523483220173225e-05,0.0007889061168044134,0.0002202162997858237
-8.298416153882568,0.0008657556225564613,0.00010091070929794085,0.0014812853115209596,0.00044411705458858707,0.00036467607923404237,4.4726523344029244e-05,0.0007504467951031349,0.0002067960216273296
-8.288537087032708,0.0008579913633524792,0.00010962793486286617,0.00141127706900424,0.0004221068898978782,0.0003346010423874083,4.6645302946621014e-05,0.0007111014371240806,0.0001937950547275437
-8.278658020182847,0.0008332232668541478,0.00011701105345585415,0.0013411504818410945,0.0004006809619665773,0.00030098674931402494,4.81892258423528e-05,0.0006716750328145616,0.0001814422317193632
-8.268778953332987,0.000791650563394146,0.00012257914218814233,0.0012721757696001154,0.00038011491973893814,0.00026557942723129076,4.9291293867044745e-05,0.0006327873074341375,0.00016994577477072028
-8.258899886483126,0.0007348154343589292,0.00012595246111874998,0.001205580895770977,0.00036065879219937823,0.00023026346801014895,4.991616841031707e-05,0.0005952675414228925,0.00015948860375141985
-8.249020819633268,0.000665540720833052,0.00012689458168638112,0.0011425904898030982,0.0003425345725634257,0.00019701134381390083,5.006779137491681e-05,0.0005597301716161556,0.0001502246006031812
-8.239141752783407,0.0005877740428524924,0.00012534967603883979,0.0010843354585227682,0.0003259349253509532,0.00016774029708393768,4.97960514805304e-05,0.0005269710337685151,0.00014227595176062892
-8.229262685933547,0.00050630578971433,0.0001214709815712432,0.001031895184659013,0.000311022986201355,0.0001442815545426835,4.920193010022148e-05,0.0004975419808654552,0.00013573164822747454
-8.219383619083686,0.0004264588811004044,0.00011563669953651151,0.0009862113595224995,0.0002979331802678299,0.00012826188961946605,4.844053999347888e-05,0.0004721499352197017,0.00013064717698323757
-8.209504552233826,0.0003537294163386704,0.00010845035231129706,0.0009481361807876432,0.0002867729447798195,0.00012110053077339773,4.772148954172077e-05,0.0004512318490860008,0.00012704538970465207
-8.199625485383967,0.00029347313370548206,0.00010072388559186445,0.0009183528032510026,0.00027762520651959335,0.00012391810672835347,4.730607749272009e-05,0.00043535784121753984,0.00012491848737414114
-8.189746418534106,0.00025060253207948144,9.344344292410431e-05,0.0008974315153665325,0.0002705514369221804,0.0001375599832977378,4.7500954312755104e-05,0.0004248076427420987,0.00012423101428094878
-8.179867351684246,0.0002293704932972088,8.771954826227806e-05,0.0008857582757745849,0.0002655950873923308,0.0001625292195238807,4.864808124678872e-05,0.000419978845437666,0.00012492371418979455
-8.169988284834385,0.00023318554134522742,8.472514671885996e-05,0.0008835997604268408,0.000262785196022656,0.00019903202246446117,5.111107013610201e-05,0.0004209656684464924,0.00012691806687770195
-8.160109217984525,0.00026451849052505904,8.562630410840284e-05,0.0008910402424177101,0.0002621399546183582,0.0002469301605920313,5.525828462686019e-05,0.00042797298684608054,0.00013012129638270554
-8.150230151134664,0.000324833806304219,9.151114419133983e-05,0.0009080551133217542,0.0002636700318365462,0.00030580409820300054,6.144340071686483e-05,0.0004408978536841353,0.00013443162439262754
-8.140351084284804,0.00041459879668983917,0.00010332269592679336,0.0009344550489771811,0.0002673814640093493,0.0003749206586947562,6.998443185172264e-05,0.00045974954521935325,0.00013974353405501726
-8.130472017434945,0.0005333007697098558,0.00012180074880259982,0.0009699663240834434,0.00027327794916072646,0.00045330985723709505,8.114248080017085e-05,0.00048423382065977027,0.0001459528114995097
-8.120592950585085,0.0006795252405644788,0.00014743669685918413,0.0010141800123163577,0.0002813624108415519,0.0005397439813998242,9.510165144275445e-05,0.0005141787614994044,0.00015296114446278244
-8.110713883735224,0.0008510264369476244,0.00018044390065560218,0.0010666363698698612,0.00029163773540791645,0.0006328243595232507,0.0001119516035059123,0.0005491212978392619,0.00016068007907155934
-8.100834816885364,0.0010448454575501028,0.00022074454214965968,0.0011267759834990856,0.0003041066277357249,0.0007309680886311462,0.00013167414445855972,0.0005887381846476138,0.00016903416612009496
-8.090955750035503,0.001257409281094122,0.0002679725077461305,0.0011940249240801762,0.00031877057441490633,0.0008325009218617044,0.00015413502011994896,0.0006324339198157217,0.00017796316574274402
-8.081076683185644,0.0014846681698330087,0.0003214906644434587,0.001267744483300222,0.0003356279484122608,0.0009356477595103865,0.00017908170858519731,0.0006797758397366711,0.00018742322257919144
-8.071197616335784,0.0017222060516579928,0.00038042008242487104,0.0013473138555608012,0.0003546713332152704,0.0010386277238718321,0.00020614757408959994,0.0007300822473033068,0.00019738697046989718
-8.061318549485923,0.001965382891164522,0.0004436783170131711,0.00143207550324011,0.0003758841857904878,0.0011396444664850075,0.00023486225014717775,0.0007828603657258143,0.00020784257436124077
-8.051439482636063,0.0022094443214808403,0.0005100237580697545,0.0015214128596900522,0.00039923699463470145,0.0012369795315855297,0.00026466764736930037,0.0008373933217688765,0.0002187917653448702
-8.041560415786202,0.0024496584412847847,0.0005781032098110516,0.00161468940565776,0.00042468312025710427,0.0013289786928317442,0.0002949385753454989,0.0008931796007102743,0.00023024697054119874
-8.031681348936342,0.0026814153181353565,0.0006465001971484997,0.001711320190105585,0.0004521545293192465,0.001414140014397357,0.00032500666831606045,0.0009495175139248389,0.0002422276809261082
-8.021802282086483,0.0029003497354045376,0.0007137819216284156,0.001810704199852851,0.00048155764935638347,0.0014910928951148979,0.00035418613778738544,0.0010059448633288795,0.00025475623546365695
-8.011923215236623,0.003102422859782613,0.0007785432475306115,0.0019122901084730433,0.0005127695777903217,0.0015586778572500288,0.00038179984460703096,0.0010618196676168655,0.00026785322759443784
-8.002044148386762,0.00328402397055811,0.0008394465350017241,0.0020155031557468747,0.0005456348764268856,0.0016159157441987288,0.00040720427873390286,0.001116758966362972,0.00028153275912082363
-7.992165081536902,0.0034420281018664924,0.000895256525922291,0.002119807091769822,0.0005799631707552682,0.0016620771661537902,0.0004298122291494545,0.0011702148708451268,0.0002957977760807452
-7.982286014687042,0.003573871428139487,0.0009448698118652067,0.0022246281639080843,0.0006155277524141559,0.001696640305414316,0.0004491121886461738,0.00122191179149529,0.0003106357209594458
-7.9724069478371815,0.003677580520153222,0.0009873386728692587,0.002329416338252849,0.0006520653537698219,0.0017193490382543528,0.0004646838314648062,0.0012714172833272178,0.00032601472560175914
-7.962527880987321,0.0037518180983471265,0.0010218892722596111,0.002433569764517,0.000689277226577903,0.0017301589442509228,0.0004762091970530895,0.0013185774231235182,0.00034188054989127994
-7.952648814137461,0.003795881778898631,0.001047934338892527,0.0025364987317885172,0.0007268316133597524,0.0017292842865551435,0.00048347948318860033,0.0013630823860011792,0.00035815444345328523
-7.942769747287601,0.003809719308807338,0.0010650805709421863,0.0026375539277205345,0.0007643676518344454,0.0017171329725105754,0.00048639758207696374,0.0014049001744031965,0.0003747320724316001
-7.93289068043774,0.0037938971939766113,0.0010731310683965078,0.0027360960994513355,0.0008015007011117855,0.0016943436814078339,0.0004849766725027601,0.0014438373305043835,0.00039148361217113137
-7.923011613587881,0.0037495870966390535,0.0010720831501847485,0.002831430530408856,0.0008378290251045897,0.0016617115559770291,0.0004793353103702618,0.0014799716641710212,0.00040825506100253007
-7.91313254673802,0.0036785072861476122,0.0010621219470571212,0.002922884129327916,0.0008729417155694918,0.0016202176965409041,0.0004696895397984401,0.001513208911373034,0.0004248707820133329
-7.90325347988816,0.003582884339191682,0.0010436101848280068,0.0030097470201210647,0.0009064276861601548,0.0015709481656399629,0.00045634258651244933,0.001543715459770421,0.0004411372305180738
-7.8933744130383,0.0034653726555293365,0.0010170745916695863,0.003091357066980883,0.0009378855216583074,0.0015151187226167488,0.0004396727002508791,0.0015714720465798597,0.00045684777673493464
-7.88349534618844,0.0033289976795078734,0.0009831893765731793,0.003167047674367953,0.0009669339248200486,0.0014539902153447245,0.0004201196943177711,0.0015967076846085382,0.00047178848770934253
-7.873616279338579,0.0031770605191376636,0.0009427572386777387,0.003236237981698451,0.000993222468567897,0.0013888917470370194,0.00039817069345372954,0.001619451608266119,0.000485744691449615
-7.8637372124887195,0.003013070371978826,0.0008966883757191202,0.003298384323229715,0.0010164423349014416,0.001321135667544321,0.00037434555503915515,0.0016399696236954965,0.0004985081110391892
-7.853858145638859,0.002840642379285618,0.0008459779678035654,0.0033530728986228943,0.0010363367049746844,0.0012520423237379267,0.00034918237583587253,0.0016583154344331386,0.0005098843284289514
-7.843979078788999,0.0026634276331357174,0.0007916826159307959,0.003399971211669818,0.001052710458099657,0.0011828576490092823,0.0003232234433723359,0.0016747704654352022,0.0005197003177007135
-7.834100011939139,0.002485012675293718,0.0007348962160865873,0.003438919244648029,0.001065438841479766,0.001114782272198785,0.0002970019375906108,0.0016893954330149362,0.00052781177655383
-7.8242209450892775,0.002308855320395531,0.000676725744907794,0.003469876802020651,0.0010744747874233509,0.001048894180385477,0.0002710296386166988,0.0017024743414561735,0.0005341099830239213
-7.814341878239419,0.002138193655172176,0.0006182674248006705,0.0034930092192187404,0.001079854580474979,0.0009861843103180883,0.00024578584861554046,0.0017140667374735256,0.000538527912107848
-7.804462811389558,0.0019759949663589304,0.0005605837207161245,0.0035086269232205048,0.0010817016128329157,0.0009274860040785807,0.00022170769248915786,0.0017244560961899643,0.0005410453638460073
-7.794583744539698,0.001824880788342683,0.0005046816007489797,0.0035172624432612595,0.0010802280117775045,0.0008735183727989447,0.00019918192092493707,0.0017337026781229475,0.0005416928800076183
-7.784704677689838,0.0016870945960391355,0.0004514924644102691,0.0035195995398299416,0.001075733976496017,0.0008248233793942583,0.00017853830235131836,0.0017420959797830933,0.0005405542600650041
-7.774825610839978,0.0015644475487663829,0.00040185410943037204,0.0035165395671824047,0.0010686047222602973,0.0007818173562708873,0.00016004465471851083,0.0017497075716422221,0.0005377675276066468
-7.764946543990117,0.0014583084921701267,0.0003564950667590612,0.003509118979734088,0.001059304995762687,0.0007447356468704597,0.0001439035360183492,0.0017568467746778289,0.0005335242444873196
-7.7550674771402575,0.0013695727750502784,0.00031602158808075845,0.003498564658252024,0.0010483711947186704,0.000713691789792601,0.00013025058117418584,0.0017636123916086439,0.0005280671204316733
-7.745188410290397,0.0012986757426669802,0.00028090751751541653,0.0034862001993868404,0.001036401195633378,0.0006886288403284818,0.00011915444487143768,0.0017703503750596322,0.0005216859189471958
-7.7353093434405364,0.001245584616270168,0.0002514872236695439,0.003473491383701201,0.001024042063846675,0.0006693850046861009,0.00011061828232740802,0.0017772030585813147,0.0005147117146296129
-7.725430276590677,0.0012098343126883727,0.00022795170701569564,0.003461943131381878,0.0010119758875298283,0.0006556501353843857,0.000104582675629568,0.0017845673843477883,0.000507509610587254
-7.715551209740816,0.0011905401305347763,0.0002103479354730119,0.0034531376291413026,0.0010009040401456693,0.0006470360892577672,0.00010092988953603135,0.0017926401636426384,0.0005004700761109581
-7.705672142890956,0.001186452644599476,0.00019858139544147322,0.003448624995887296,0.0009915302320315789,0.0006430365091814428,9.948932040873238e-05,0.0018018754862002082,0.0004939991122724086
-7.695793076041096,0.0011959870673752362,0.00019242178138246174,0.003449957538995678,0.00098454275939409,0.0006430999335794876,0.00010004398276876234,0.001812524728581806,0.0004885074953514765
-7.685914009191236,0.0012172923467416148,0.00019151168185643308,0.0034585779007139886,0.000980596396490373,0.0006465908682833062,0.00010233786278936878,0.001825092090243432,0.00048439938352506386
-7.676034942341375,0.001248291742307946,0.00019537805879158064,0.0034758534054404105,0.0009802944027419885,0.0006528637011207937,0.00010608395442337563,0.001839868517862678,0.0004820605999353033
-7.666155875491516,0.0012867602427703525,0.0002034462571722883,0.003502965711862903,0.0009841711299035409,0.0006612232205228237,0.00011097278477174983,0.001857384877952983,0.00048184692415217397
-7.656276808641655,0.0013303702175528219,0.000215056229336741,0.0035409492368015764,0.0009926757144508446,0.0006709976569026329,0.00011668122823186112,0.0018779396264648974,0.0004840727334595753
-7.6463977417917945,0.00137677093010585,0.00022948060903053635,0.003590586144219163,0.0010061573266811096,0.0006814971724435061,0.0001228814068344394,0.001902049863772803,0.0004890003348965464
-7.636518674941935,0.001423633119677937,0.00024594423015913795,0.003652452437166679,0.001024852420635801,0.0006920847998544143,0.00012924947436861604,0.001929973362030348,0.0004968303184288886
-7.626639608092074,0.0014687247014431716,0.000263644650938626,0.003726821541676476,0.0010488743882626503,0.0007021319363903699,0.00013547408721784832,0.001962158549556234,0.0005076932411496978
-7.616760541242214,0.0015099487447748918,0.0002817732204872952,0.0038137209299609304,0.0010782059680162525,0.0007110864961101874,0.00014126437251818074,0.0019987622947757965,0.0005216429224338412
-7.606881474392354,0.0015454103281263459,0.0002995362086105509,0.003912846698707604,0.0011126946935265157,0.0007184249997502382,0.00014635721698677445,0.002040100606512928,0.000538651591200691
-7.597002407542494,0.0015734434843232856,0.00031617551489977416,0.0040236326242556,0.001152051593568163,0.0007237178045095877,0.00015052371461902697,0.002086164232685013,0.0005586070798303706
-7.587123340692633,0.0015926654655298831,0.00033098847666740823,0.004145177094442387,0.0011958532721940748,0.0007265778955615057,0.00015357463096214334,0.0021370724124943476,0.0005813122060263697
-7.577244273842774,0.0016019896488976627,0.00034334631058648927,0.004276325403955939,0.0012435474096826958,0.0007267235166125238,0.0001553647627439539,0.002192588759356888,0.0006064864254229217
-7.567365206992913,0.001600664975076004,0.0003527107461345237,0.004415609278860444,0.0012944616332556261,0.0007239241540956768,0.0001557960966876737,0.0022525806519354554,0.0006337697755710113
-7.5574861401430535,0.001588273350206716,0.0003586484435806647,0.004561342096557905,0.0013478156138737607,0.0007180611872897641,0.00015481969713437846,0.002316537942816679,0.0006627290678045252
-7.547607073293193,0.0015647535489304568,0.00036084283081914655,0.004711570136711924,0.001402736154447087,0.0007090717496670166,0.00015243628094689153,0.0023840404580056764,0.0006928662191757719
-7.5377280064433325,0.0015303831139488497,0.0003591030450032305,0.004864179344024187,0.0014582749481499772,0.0006970081004774348,0.0001486954667300414,0.0024542817608634564,0.0007236285539836554
-7.527848939593473,0.0014857873745110829,0.0003533697218149941,0.005016856431130614,0.0015134286058276238,0.0006819800163294031,0.0001436937159372434,0.0025265467268189424,0.0007544208452133384
-7.517969872743612,0.0014319070620096757,0.00034371744018778656,0.005167204869782088,0.0015671604811914898,0.0006642134405350067,0.00013757101252588827,0.0025997419077006994,0.0007846188122177483
-7.508090805893751,0.0013699941383458077,0.00033035369823196023,0.005312713129582015,0.0016184237639114162,0.0006439918024335155,0.00013050635773036526,0.002672884300908861,0.0008135837438429618
-7.498211739043892,0.001301567191847257,0.00031361436968054777,0.00545087684617892,0.0016661852658223734,0.0006217141436383754,0.00012271218381218046,0.0027446388717793048,0.0008406778774182645
-7.488332672194032,0.0012283964023481185,0.00029395566404622197,0.005579170859087837,0.0017094492959336593,0.000597835315459869,0.000114427817622559,0.0028138185399173123,0.0008652801348825345
-7.478453605344171,0.0011524491931392614,0.0002719426904817266,0.005695174011181853,0.0017472810070106718,0.0005729232586824362,0.00010591214808381599,0.0028789282455366164,0.0008868017988449529
-7.468574538494312,0.0010758668506717958,0.00024823479970247753,0.005796541288463136,0.0017788286009901716,0.0005475974480469788,9.743567365887877e-05,0.0029386749682900697,0.0009047017043469912
-7.458695471644451,0.0010009028875989175,0.00022356795296551388,0.005881127484530992,0.001803343802687363,0.0005225843797971408,8.92721232309122e-05,0.0029915165203193432,0.000918500526966748
-7.448816404794591,0.0009298936188721611,0.00019873443676079032,0.005946955667687209,0.0018202000509305977,0.0004986529866776311,8.168985909530145e-05,0.00303617925651347,0.0009277937648234987
-7.438937337944731,0.0008651913023972386,0.00017456030950865938,0.005992336011113601,0.0018289079126530684,0.00047666673621505365,7.49432807983321e-05,0.003071208707403586,0.0009322630407991163
-7.4290582710948705,0.0008091304416834958,0.0001518810272101308,0.006015827023098368,0.001829127297282468,0.0004575140980362571,6.926445605300037e-05,0.0030954916968545833,0.0009316853913512795
-7.41917920424501,0.0007639571306418768,0.00013151575202631117,0.0060163461941614895,0.0018206761341868897,0.00044215503693851346,6.485520689808084e-05,0.0031078051460033517,0.0009259402587714018
-7.40930013739515,0.000731792144098148,0.00011424089665618894,0.005993120910883102,0.0018035352726682424,0.0004315440280730292,6.187987854411558e-05,0.003107338724980178,0.0009150139634356016
-7.39942107054529,0.0007145571794809152,0.00010076350207596399,0.005945788182120342,0.0017778494693290099,0.00042666818257753014,6.045901210161664e-05,0.003093237785762055,0.0008990015000080832
-7.389542003695429,0.0007139350864403522,9.169508278865951e-05,0.005874332883431592,0.0017439244385051322,0.00042845980530491657,6.066413369820817e-05,0.003065122536082732,0.0008781055749144973
-7.37966293684557,0.0007312930661135256,8.752660687083205e-05,0.005779174654114228,0.0017022200545173916,0.000437822942318288,6.251385863081795e-05,0.003022621164750446,0.0008526328797140762
-7.369783869995709,0.0007676398994797921,8.86053046136042e-05,0.005661092036928291,0.001653339906232417,0.00045553209358493323,6.597149339901635e-05,0.002965881879152419,0.0008229876740922991
-7.359904803145849,0.0008235458884787368,9.511402491125342e-05,0.0055212956269552445,0.0015980175112626821,0.0004822436872579659,7.094429807439167e-05,0.0028950928807020587,0.0007896628307783538
-7.350025736295989,0.0008990969757358952,0.00010705388032828533,0.0053613377135830215,0.0015370995955425427,0.0005183774403283585,7.728454977992333e-05,0.002810984429897201,0.0007532285704116009
-7.340146669446129,0.0009938116787446213,0.00012423094618367505,0.005183171837763825,0.0014715269306328955,0.0005641094431498764,8.479252240485029e-05,0.0027143333584650053,0.0007143191848927591
-7.330267602596268,0.0011065930658315528,0.000146247804112172,0.004989048631048521,0.001402313292858343,0.0006192333847042466,9.322147129539672e-05,0.002606453534448429,0.0006736181107876657
-7.3203885357464085,0.0012356448541149072,0.00017250075281716008,0.004781563016438623,0.0013305231626012182,0.0006831336385141273,0.00010228468165435087,0.0024886839508157527,0.0006318417677779943
-7.310509468896548,0.0013784253198490274,0.00020218354575091688,0.00456353798658966,0.0012572488166142479,0.0007546270092508807,0.00011166460867989156,0.002362867423309776,0.0005897226190620788
-7.300630402046688,0.0015315695351867029,0.00023429856225444257,0.0043380616779017,0.0011835874795268566,0.0008319206163272333,0.00012102410268558524,0.0022308228190138697,0.0005479919393684078
-7.290751335196828,0.001690856495553495,0.0002676763698181339,0.004108361750266839,0.0011106191919587915,0.0009124461468814472,0.00013001967581841996,0.002094813363161121,0.0005073627905654353
-7.280872268346967,0.0018511550710422172,0.00030100469009238553,0.0038778353902260867,0.0010393860217186078,0.0009928265694397044,0.00013831672417044744,0.0019570050873123773,0.0004685137038430618
-7.270993201497108,0.0020064309961595325,0.00033286782539831836,0.003649917668107387,0.0009708731921392027,0.0010687463272880708,0.0001456065710716807,0.0018199275658636535,0.0004320735506569899
-7.261114134647247,0.002149756039210167,0.0003617976207775249,0.0034281081105783096,0.0009059926291669391,0.0011350002904486388,0.0001516251381691308,0.001685921991545642,0.0003986080521013817
-7.251235067797387,0.002273412234192617,0.0003863369925345416,0.003215836852436672,0.0008455693386267979,0.0011855171501722872,0.00015617297957613163,0.001557598334563174,0.00036860832864635224
-7.241356000947527,0.00236904582005287,0.00040511690142341667,0.0030164917063344996,0.0007903309201064084,0.0012136673646340026,0.00015913632255664715,0.0014372774320860141,0.0003424818302973048
-7.231476934097667,0.002427981670112849,0.00041694730761521203,0.002833286051962822,0.0007409004077491759,0.0012126878608906316,0.00016050864233415845,0.0013274493191861975,0.000320545912763624
-7.221597867247806,0.002441673257835665,0.0004209220139223699,0.0026692902901187063,0.0006977925050620078,0.0011765636334455352,0.00016041214769802554,0.0012302142269984087,0.0003030242402113844
-7.211718800397946,0.0024024203968523684,0.00041653623936604544,0.0025273052046043127,0.0006614131551581727,0.0011011893728124264,0.00015911836250750413,0.0011477470785301704,0.0002900461021117201
-7.201839733548086,0.0023043443175841784,0.00040381410127690484,0.0024099013170641786,0.0006320622644330499,0.0009860596839626095,0.00015706674434830012,0.0010817422593429845,0.00028164863346650306
-7.1919606666982245,0.002144747674452568,0.00038344073417285703,0.0023193009298928357,0.0006099392813249219,0.0008360714015379422,0.0001548799822642155,0.0010338889656234598,0.00027778182749533555
-7.182081599848366,0.0019258005736941836,0.00035689039190864156,0.0022574282262217884,0.0005951512272228518,0.0006632660636944438,0.00015337425673622235,0.0010053240361456216,0.0002783161311283734
-7.172202532998505,0.0016565546194834203,0.00032653752724206127,0.0022258023996459663,0.0005877226880973611,0.0004875541002775871,0.00015356234003928863,0.0009971220114287282,0.00028305231991590643
-7.162323466148645,0.0013549817478008892,0.00029573274035689633,0.0022256004292182108,0.0005876072068760092,0.0003358465205207513,0.00015664698899231508,0.0010097592546198582,0.00029173326379076757
-7.152444399298785,0.001049652938824059,0.00026882028079831994,0.0022575626963525766,0.0005946994710976517,0.00023880783624923393,0.0001640016947892161,0.0010436213173182706,0.00030405712193518525
-7.142565332448925,0.0007802576347097259,0.00025106976300036507,0.0023220692924288537,0.0006088476702362857,0.00022577042961119173,0.00017713559937051161,0.0010984801455858801,0.0003196914469877167
-7.132686265599064,0.0005961346226456138,0.0002484939452691852,0.0024190584100261155,0.0006298654035883185,0.00031889090402981217,0.00019763941436360538,0.0011740197901008238,0.00033828763876908916
-7.1228071987492045,0.0005519473205266839,0.000267529492580794,0.0025481159143303403,0.0006575425529954591,0.0005287397275647032,0.00022710968404067726,0.0012693268521096666,0.00035949516788057255
-7.112928131899344,0.0007004042471393555,0.0003145712902893449,0.0027084056844297005,0.0006916545940389695,0.0008526070155010709,0.00026704996326707016,0.001383433899102266,0.0003829749915670041
-7.1030490650494835,0.0010829183490916197,0.0003953746323652057,0.0028987711119957834,0.0007319699026775175,0.0012760822235328166,0.0003187496760456346,0.0015148216410003042,0.0004084116090225063
-7.093169998199624,0.001720528157143925,0.0005143721233603261,0.003117675572043148,0.0007782547185226072,0.0017766831055058216,0.00038314474996218527,0.0016619778096805527,0.0004355232508979383
-7.083290931349763,0.0026078953149833613,0.0006739876346854838,0.0033633136141403867,0.0008302755469854579,0.0023282651077091827,0.0004606685484235385,0.0018229080599348215,0.0004640697672946965
-7.073411864499903,0.0037126848541864147,0.000874057714183181,0.0036335589661265744,0.0008877989154838015,0.0029046845774186106,0.0005511067594618419,0.0019957067278838924,0.0004938578682205341
-7.063532797650043,0.004980610379841726,0.0011114787626462996,0.003926082551249836,0.0009505885382122828,0.003482364559642195,0.00065347486706359,0.00217807229878402,0.0005247434776370074
-7.053653730800183,0.006344475346085263,0.001380176222225755,0.004238304958327015,0.0010184000836727283,0.004041488653752304,0.0007659402468499724,0.002367885533523307,0.0005566310832640397
-7.043774663950323,0.00773422963275989,0.0016714390994668122,0.004567518124117709,0.0010909738730662925,0.004566387866119122,0.0008858110945389829,0.002562724672528149,0.0005894700948523105
-7.033895597100463,0.009085466734964106,0.0019745908338224044,0.00491083909418848,0.0011680259596878835,0.005045232882917954,0.0010096097976266091,0.0027604460216745404,0.0006232483586537344
-7.024016530250602,0.010344840913238928,0.0022778970574909943,0.005265332289702139,0.0012492381439064635,0.005469597463099159,0.0011332383648936775,0.0029586939495652113,0.0006579831097868439
-7.0141374634007425,0.011472357823954104,0.0025695646830846955,0.005627961650540801,0.0013342475600484616,0.005833828303200533,0.0012522290828911138,0.0031554792033970363,0.0006937097712948649
-7.004258396550882,0.012441187454074161,0.0028386787240492657,0.005995710853463439,0.0014226365262654344,0.006134588624963866,0.0013620574491208799,0.0033486792208148298,0.0007304691230699925
-6.9943793297010215,0.01323606714104687,0.0030759524657029964,0.006365531544131391,0.0015139233730631142,0.006370353875153497,0.0014584807391199962,0.0035366101827286897,0.0007682934598213211
-6.984500262851162,0.013851075491582904,0.0032742194513248604,0.0067344596375325215,0.0016075549586265009,0.006541129317101893,0.0015378584090941603,0.0037175141461824953,0.0008071924297348358
-6.974621196001301,0.01428742793013257,0.0034286533160984034,0.007099558233898591,0.0017029015387650735,0.006648113838923292,0.0015974124344813956,0.0038901220465306,0.0008471392900066647
-6.964742129151441,0.014551515286458549,0.0035367478966574733,0.007458029115821417,0.001799254586991197,0.006693558351069395,0.001635396413231898,0.0040531255445045156,0.000888058328632135
-6.954863062301581,0.014653367194671618,0.003598117195237212,0.007807149987353865,0.0018958280580925633,0.006680536024890008,0.0016511588533020818,0.004205729716393478,0.0009298141815476078
-6.944983995451721,0.014605453196140988,0.0036141826373504325,0.008144381349268022,0.0019917634600495403,0.006612876502766667,0.001645103952720983,0.0043471091243070525,0.0009722037197133575
-6.93510492860186,0.014421839958960906,0.0035878086940809967,0.008467298748534184,0.002086138948961714,0.00649498563611002,0.0016185679555532789,0.004476950588199596,0.0010149510928004206
-6.925225861752001,0.014117552549092008,0.0035229339928412803,0.008773696198172387,0.002177982495481864,0.006331810412280509,0.0015736380069515466,0.004594894627526524,0.0010577063972058212
-6.91534679490214,0.013708150321740145,0.003424229189410804,0.009061515000823084,0.0022662889955966975,0.006128674938026876,0.001512942695710984,0.0047010702797574706,0.0011000482901452726
-6.90546772805228,0.013209383082815183,0.003296798767944104,0.009328945602478335,0.0023500410204540688,0.005891253161445027,0.0014394403482196189,0.0047955245097474185,0.0011414907040037262
-6.89558866120242,0.012636965076148112,0.003145933218280552,0.00957435507861372,0.002428232726566441,0.005625406552062934,0.0013562247731135353,0.0048787523170022405,0.0011814936326835655
-6.8857095943525595,0.01200635829826608,0.002976910942627413,0.009796389596691752,0.0024998962863098722,0.005337156590642956,0.0012663607501387415,0.00495111776980835,0.0012194777721116206
-6.875830527502698,0.01133262524785912,0.0027948452161269846,0.009993902662780314,0.0025641300560187183,0.00503252102700597,0.0011727547762195654,0.00501338345072621,0.0012548426087621496
-6.865951460652839,0.010630259513290871,0.0026045697551164526,0.010166060070974075,0.0026201275813410754,0.004717486637650363,0.0010780613410979857,0.005066127293976545,0.0012869873717289272
-6.856072393802979,0.009913067429366339,0.0024105561359929954,0.010312270383434784,0.002667206452166514,0.0043978471296488245,0.0009846215665029376,0.005110275634598511,0.001315334104114463
-6.846193326953118,0.00919401786529119,0.0022168568275499224,0.010432293280838563,0.002704835966552093,0.004079180996923778,0.0008944292241440324,0.005146519924846607,0.0013393519763192814
-6.836314260103259,0.008485139920572043,0.0020270684987609864,0.010526172447438946,0.00273266254755854,0.0037666969989646054,0.0008091185649645181,0.005175857232074503,0.0013585818642544575
-6.826435193253398,0.0077973892437848275,0.0018443112646022739,0.010594346615748417,0.0027505318802692174,0.0034652236347135195,0.0007299686165228651,0.005199010180517322,0.0013726601552537085
-6.816556126403538,0.007140565607324479,0.0016712204707602235,0.010637583122798335,0.0027585067985419014,0.003179068867809088,0.0006579192752474767,0.00521697772800601,0.0013813407275354392
-6.806677059553678,0.006523203419715125,0.0015099484238256656,0.010657088807880645,0.0027568800508151812,0.002912027709931121,0.0005935953634349855,0.005230460409615669,0.0013845140775464845
-6.796797992703818,0.005952518734305044,0.0013621741183503014,0.010654440219680632,0.0027461812087251937,0.0026672622047617285,0.0005373356683279491,0.005240422742992474,0.00138222264342567
-6.786918925853958,0.005434334007598255,0.0012291195062458051,0.010631689187601111,0.0027271771472501304,0.0024473324338477828,0.0004892247341985443,0.005247524209494689,0.001374671490064586
-6.777039859004097,0.004973064095271849,0.0011115712115240867,0.010591283392169526,0.00270086571530901,0.0022541011699446258,0.0004491258018257516,0.005252692897898909,0.0013622336776810664
-6.767160792154237,0.004571683590427305,0.001009906843329266,0.010536159379399838,0.002668462424967668,0.00208879168110837,0.0004167137738694347,0.005256560883002312,0.0013454498254562696
-6.757281725304377,0.004231758417727331,0.0009241252214195986,0.010469645535315061,0.0026313802086983975,0.0019519192712565115,0.00039150744593754034,0.005260046977456006,0.0013250215970218048
-6.747402658454517,0.00395346028740267,0.0008538799272431314,0.010395534197860663,0.0025912025200804066,0.0018433768868612627,0.00037290049892165406,0.005263793532440984,0.0013017990665799943
-6.737523591604656,0.0037356461299517278,0.0007985156435095251,0.010317958699749705,0.002549650276292019,0.0017623932865238382,0.0003601909246079924,0.005268754708798622,0.0012767621635336134
-6.727644524754797,0.0035759194925639626,0.000757106765515888,0.010241436770451532,0.0025085433531698677,0.0017076449457419317,0.0003526086707808249,0.005275630507319435,0.0012509966296564098
-6.717765457904936,0.003470755199049592,0.0007284977649040163,0.01017071492003069,0.0024697575382553174,0.001677238124119006,0.0003493413651886749,0.005285456057480123,0.0012256651461164596
-6.707886391055076,0.0034156026751346416,0.0007113447751601405,0.010110778122441459,0.0024351780174403275,0.0016688431917759113,0.00034955802010030226,0.0052990281263021796,0.0012019744886918808
-6.698007324205216,0.0034050485426611312,0.0007041578496673968,0.010066658866101868,0.002406650610677786,0.001679695652789977,0.00035243064499386603,0.005317490761871476,0.0011811397398931143
-6.6881282573553555,0.003432952480236111,0.0007053433278007636,0.010043413407848801,0.0023859320768259574,0.0017067470242358054,0.0003571537082407609,0.005341749791909232,0.0011643467193747064
-6.678249190505495,0.0034926364931250156,0.0007132457309399079,0.010045899257747468,0.002374640873276145,0.0017466781477916116,0.0003629613986115461,0.005373050859827574,0.0011527138835690479
-6.668370123655635,0.003577040462582622,0.0007261886062844515,0.010078725672558766,0.002374209780036403,0.0017960593330646746,0.0003691426440010382,0.005412378557587321,0.0011472549883400412
-6.658491056805775,0.003678923981177585,0.0007425137385499091,0.010146011341041322,0.0023858417792011633,0.0018513682097664036,0.0003750538540192914,0.005461024439805365,0.0011488438030361264
-6.648611989955914,0.003791026564497677,0.000760618164431205,0.010251324976587598,0.002410470519364514,0.001909151131097726,0.0003801293626547332,0.00551996935715604,0.0011581821110072125
-6.638732923106055,0.003906266487290441,0.0007789884474389743,0.010397442829448437,0.002448726592007155,0.001966037480452807,0.00038388956151993097,0.005590441276383156,0.0011757721327468763
-6.628853856256194,0.0040178899368156175,0.000796231706815083,0.010586302178692941,0.0025009107059588156,0.0020188943741504158,0.00038594672965398835,0.0056732818696054186,0.0012018943674085637
-6.618974789406334,0.004119651366293995,0.0008111029381457219,0.010818783703080245,0.002566974670653456,0.0020648297563263785,0.0003860085861116744,0.00576949662003726,0.0012365916721520142
-6.609095722556474,0.004205936721785016,0.0008225282198349404,0.011094703954339738,0.002646510894060714,0.0021013332214832527,0.00038387961243804554,0.005879609436823171,0.0012796601935070422
-6.599216655706614,0.004271911430262073,0.000829623462575491,0.01141264827424131,0.0027387508728063527,0.002126261349731415,0.00037946021689302007,0.006004210197812245,0.0013306475385559738
-6.589337588856753,0.004313605138775067,0.0008317084327186257,0.011770026006250175,0.0028425729067239882,0.0021379588936393415,0.00037274383650457956,0.006143303673264951,0.0013888583347080841
-6.5794585220068935,0.0043280164076972705,0.0008283158583254003,0.012162974186692222,0.0029565190150713317,0.002135221495962589,0.00036381209986327903,0.0062968619011341525,0.0014533670839094
-6.569579455157033,0.0043131499245625425,0.0008191955127219436,0.012586490745437948,0.0030788207743688728,0.002117393396199482,0.0003528281984771281,0.006464175564079063,0.0015230379789625253
-6.559700388307172,0.004268070977136011,0.0008043132575650681,0.013034417992312879,0.0032074335458400563,0.002084304754500761,0.0003400286406678533,0.006644419969891442,0.0015965511244891472
-6.549821321457313,0.004192890487117736,0.0007838451196060591,0.013499655747394692,0.003340078321182375,0.002036344232458485,0.00032571358485392505,0.006836017826257615,0.0016724344005309701
-6.539942254607452,0.004088766988509714,0.0007581665652917287,0.0139742190386363,0.0034742901959645754,0.0019743704081232423,0.00031023597190055766,0.007037227750343569,0.0017491000294969233
-6.530063187757592,0.003957839628330681,0.00072783722885844,0.01444951815819805,0.003607472286861405,0.0018997598537017592,0.0002939896945212305,0.007245526833213872,0.0018248847626347957
-6.520184120907732,0.0038031802091212656,0.0006935814353495232,0.014916470721870299,0.003736953747998118,0.0018142943470734916,0.0002773970588912395,0.007458229320539024,0.0018980924946606242
-6.510305054057872,0.0036286790489831596,0.0006562649438946255,0.015365823046805744,0.003860050417767744,0.0017201871904698523,0.00026089580527421274,0.007671895343855623,0.0019670380474679124
-6.500425987208012,0.003438954187965072,0.0006168684113827232,0.01578828664459428,0.003974126544437597,0.0016199498982021453,0.00024492596414110805,0.007882984698251634,0.0020300908373901564
-6.490546920358152,0.0032391992266746945,0.0005764581464347337,0.016174868410694907,0.004076655999343773,0.0015164012854172579,0.0002299168276969933,0.00808729475641089,0.002085717155321461
-6.480667853508291,0.0030350606091115472,0.0005361547812857828,0.016516998277647146,0.004165281391899272,0.0014125188708905955,0.0002162743176985545,0.008280650353860268,0.0021325198437716734
-6.4707887866584315,0.002832459869591646,0.0004971005392745118,0.016806836015829756,0.004237869551129511,0.001311436569372429,0.00020436902481447752,0.008458369546163217,0.0021692742470438924
-6.460909719808571,0.0026374526390680986,0.00046042581138352405,0.01703736054473061,0.004292561932802382,0.0012162870763433372,0.00019452518654828864,0.008615985960308221,0.0021949594364437373
-6.4510306529587105,0.002456039831080022,0.00042721578161557515,0.017202627934253353,0.0043278186469512215,0.00113019473640172,0.00018701085594451388,0.008748736265982757,0.0022087838670627347
-6.441151586108851,0.002294023446588657,0.00039847785164042653,0.017297802040964625,0.004342454973978483,0.0010561156219158234,0.00018202949616378172,0.008852306604298298,0.002210204800738129
-6.43127251925899,0.002156821963973515,0.00037511061562527516,0.017319349088183562,0.00433566944371569,0.0009968323055675363,0.00017971321274635167,0.008922331121278545,0.0021989410252056707
-6.42139345240913,0.002049338057051056,0.0003578751207102368,0.01726500089874807,0.004307062784928536,0.0009547982236242395,0.00018011781044802362,0.008955149976378479,0.0021749786057767943
-6.41151438555927,0.001975792817671109,0.0003473691233845736,0.017133883076980036,0.004256647306064645,0.0009321407042588704,0.00018321983129431985,0.008947304769154112,0.002138569616461195
-6.40163531870941,0.0019396192271699778,0.0003440050118848454,0.0169264131069693,0.004184846534143472,0.0009305156035081328,0.00018891569963690413,0.008896292873503091,0.002090224005727643
-6.391756251859549,0.0019433279846010642,0.0003479920165458687,0.01664436895469271,0.0040924852097153595,0.0009511241499218087,0.0001970230650156073,0.00880004373410584,0.0020306949516874723
-6.38187718500969,0.00198843821015746,0.0003593232692194668,0.016290732494559076,0.003980770003662818,0.0009945829066793969,0.00020728439939666994,0.00865765343860589,0.0019609582464463165
-6.371998118159829,0.0020753848757235583,0.00037776820701138693,0.015869711706946683,0.0038512615781731525,0.001060958968458988,0.00021937286847823425,0.008468826125001003,0.0018821864143276784
-6.362119051309969,0.0022034951352070827,0.0004028707406950656,0.015386544333911007,0.0037058388516130907,0.0011496592495442715,0.00023290046223669697,0.00823457411060016,0.001795718408974187
-6.352239984460109,0.002370944085097965,0.00043395353249357164,0.014847489419208914,0.0035466565379073823,0.0012594875573021902,0.00024742833438207233,0.007956611194644345,0.001703025846165672
-6.3423609176102484,0.0025747817981353967,0.0004701286480402919,0.014259606957267499,0.0033760972087160264,0.0013885563182799222,0.00026247926898300284,0.00763800729818388,0.0016056768096758222
-6.332481850760388,0.0028109409229861333,0.0005103147720879493,0.01363073391157468,0.0031967192655215607,0.0015343683848047253,0.00027755216182665703,0.007282525078696524,0.0015052983147353378
-6.322602783910528,0.0030743165430784153,0.0005532611039308559,0.012969253814293162,0.00301120230413503,0.001693753977166735,0.00029213837916131633,0.006895223533612125,0.0014035385268253457
-6.312723717060668,0.0033588266141246054,0.0005975779858405232,0.012284069694898272,0.0028222914028914344,0.0018629802195442387,0.0003057398337847583,0.006481735532779737,0.0013020298127748085
-6.302844650210807,0.003657544904100442,0.0006417742632934262,0.011584374279947605,0.0026327418661824136,0.0020377168623686294,0.0003178886028759017,0.006048821516524226,0.0012023536476814265
-6.292965583360948,0.0039628142718703295,0.0006843013388010026,0.010879628625435038,0.002445265906779133,0.0022131781955640945,0.000328167899600826,0.00560359248637288,0.001106008317186542
-6.283086516511087,0.00426643307940042,0.0007236038586042674,0.010179339836984934,0.0022624826550565534,0.0023841239133933923,0.0003362342057688213,0.005154021877357148,0.0010143802431739999
-6.273207449661227,0.004559822886376176,0.0007581769720252957,0.009493050580425513,0.002086872743776719,0.0025450423608401264,0.00034184037095771343,0.00470812525531992,0.0009287196258890504
-6.263328382811367,0.004834272101399124,0.0007866301220353754,0.00883012789183493,0.001920738538111395,0.0026901991881436945,0.00034485948791061093,0.004274444665356945,0.00085012094132098
-6.2534493159615065,0.005081165295043951,0.0008077573683194436,0.008199765775024813,0.0017661708681120556,0.002813879744969461,0.0003453093582601893,0.0038612017825865974,0.0007795086645364177
-6.243570249111645,0.005292296286560267,0.0008206143007589299,0.0076107861667775905,0.001625022882168906,0.0029105103459277437,0.00034337736777726244,0.003476773605908226,0.000717628412952076
-6.233691182261786,0.005460178183239596,0.0008246016691072621,0.0070716548301249975,0.0014988913834930386,0.0029749939974982424,0.0003394455865230542,0.0031288392625821054,0.0006650435239856995
-6.223812115411926,0.005578454289529909,0.0008195559099123717,0.006590294055929996,0.0013891057464422356,0.003002950617985227,0.0003341158925748749,0.0028248681202013536,0.000622136904871221
-6.213933048562066,0.005642329387802285,0.0008058467701163672,0.006174111079560282,0.0012967242451993263,0.0029912078025045555,0.000328234871316988,0.002571281301742395,0.0005891178243062851
-6.204053981712206,0.005649134463968444,0.0007844821506844162,0.0058298215878447215,0.0012225373736410713,0.002938240164990195,0.0003229181514698874,0.0023739727565251236,0.0005660331613763973
-6.194174914862345,0.005598954391630844,0.0007572200473593995,0.005563489795790061,0.001167077501712001,0.002844915848958419,0.00031957367247391886,0.00223750462485736,0.0005527824917886902
-6.184295848012486,0.0054954444162488006,0.000726686914740727,0.0053803620981063395,0.0011306340091464834,0.0027152550566004905,0.00031992310140590863,0.0021656785674578146,0.0005491362791777828
-6.174416781162625,0.005346777446498205,0.0006965007369556945,0.005284918507612861,0.0011132728699028286,0.002557563225860539,0.0003260201728138535,0.0021607796569119183,0.0005547563537186424
-6.164537714312765,0.005166859984506145,0.0006713952621722638,0.005280716578943118,0.0011148595368184022,0.00238562709613113,0.000340264043192501,0.002224209738096303,0.000569217804256536
-6.154658647462905,0.0049767629469319305,0.000657338854068641,0.005370454850459548,0.0011350839007871348,0.0022202894869022246,0.00036540473383240137,0.0023557881184781975,0.0005920313854658299
-6.1447795806130445,0.004806493793950404,0.0006616366878994395,0.005555828187901866,0.001173486075361952,0.0020909769606116376,0.0004045362707800839,0.0025544516746830513,0.0006226655489967864
-6.134900513763184,0.004697008413869283,0.0006929979201561502,0.005837604903991984,0.0012294817872107644,0.0020372809211480045,0.00046107108970231634,0.0028176131451269483,0.0006605672469376646
-6.125021446913324,0.004702475012869394,0.0007615392935381706,0.006215495649965947,0.0013023862342705765,0.002109791969603128,0.0005386865597426237,0.003141925080791434,0.0007051807259290466
-6.115142380063464,0.004892454071493359,0.000878682944235688,0.006688246757594278,0.0013914354035449684,0.0023697315704593333,0.0006412310810069394,0.003522689036436315,0.0007559636286066904
-6.105263313213603,0.005353579739550407,0.0010568892563065104,0.007253525515736608,0.0014958040139749693,0.002885886224834724,0.0007725733493455565,0.003954673326915191,0.0008123998424274772
-6.095384246363744,0.006189697346771362,0.0013091475550332827,0.007908032784540591,0.001614619459453872,0.00372781860252615,0.0009363747327537418,0.004431559884188573,0.0008740086801653215
-6.085505179513883,0.0075189965469844985,0.001648133704287482,0.008647407759428731,0.001746971363956315,0.004954000057836051,0.001135762752540999,0.004946800080992741,0.0009403501364865795
-6.075626112664023,0.009465804991235859,0.0020849451014894682,0.009466362907173925,0.0018919166146883666,0.006595608614999525,0.001372886114161814,0.005493081332856241,0.0010110261354283844
-6.065747045814163,0.012144529088094004,0.0026273577232348035,0.010358611036684097,0.0020484799990028125,0.008638766346274439,0.001648342844931725,0.006063201727489877,0.0010856778582422223
-6.055867978964303,0.01563375834375562,0.0032776394696224925,0.011317025033439988,0.002215650824980909,0.0110118415003906,0.001960498395076151,0.0066495361942199484,0.0011639794135846738
-6.045988912114442,0.019941727697222644,0.0040301180321121515,0.01233358919379943,0.0023923761425325837,0.01358505751952976,0.002304755149068397,0.007244909752867133,0.0012456282760208916
-6.0361098452645825,0.024970088859936172,0.004868935025226821,0.013399585093114862,0.002577551390653155,0.016187192041639497,0.0026728991276229555,0.00784204349038502,0.0013303330679803485
-6.026230778414722,0.030490568761384926,0.005766663726666629,0.014505567738735374,0.0027700094672055945,0.018635955465320354,0.0030527225752581774,0.008434407974637273,0.0014177993887579826
-6.0163517115648615,0.036152467985296435,0.006684596635808262,0.015641577272567295,0.0029685093419117873,0.020771910349488106,0.0034281727125400263,0.00901563224236817,0.0015077144965560823
-6.006472644715002,0.041531747194681695,0.007575349541288777,0.016797138663665882,0.0031717254047038427,0.02248340764628938,0.0037802589773350487,0.00958032300673211,0.0015997317213685897
-5.996593577865141,0.046212655470541694,0.00838787234553562,0.017961496952922696,0.0033782387560269385,0.023716009354370935,0.00408881597576049,0.010123424903652704,0.0016934555241509433
-5.986714511015282,0.04987261815584096,0.009074105128500485,0.019123637099230033,0.0035865316013890796,0.02446705806965925,0.004334960701544114,0.010640996943520673,0.001788428118765481
-5.976835444165421,0.05233669660959995,0.009595737870433942,0.02027253830381777,0.0037949858102913534,0.02477187837125142,0.004503775914569625,0.011129518648641729,0.0018841185364863132
-5.966956377315561,0.0535850954584415,0.009929286227464484,0.021397208442858258,0.004001886543086949,0.024687945283626646,0.004586548853339824,0.011586621927860861,0.001979914938593999
-5.957077310465701,0.053721312855577054,0.010068205123328264,0.022486950872433756,0.004205431644194855,0.024281741302380824,0.0045819414481220065,0.012010344568702532,0.0020751208724076034
-5.947198243615841,0.05292273808607093,0.01002179371994834,0.02353140584318571,0.004403747254524161,0.02361956028394034,0.004495787820365839,0.012399822416174355,0.002168956023020437
-5.93731917676598,0.05139391668815507,0.00981165831887012,0.024520821304323915,0.004594909819897352,0.022762385236830104,0.004339662851928839,0.012754498023062277,0.002260561841416887
-5.927440109916119,0.049333277234495126,0.009467032607111934,0.025446092020058438,0.004776974377078178,0.021763482667806814,0.004128719692996353,0.013074783781894318,0.0023490122351973028
-5.91756104306626,0.046914744301791315,0.009020200200691733,0.026299024472177905,0.004948008697033215,0.020668001239296352,0.0038794060357389983,0.013361238533785104,0.0024333292975690693
-5.9076819762163995,0.04428097926912049,0.008502832882896673,0.027072363280568567,0.005106132569014165,0.019513373291763933,0.0036075456615714736,0.013615216368043132,0.0025125038312078475
-5.89780290936654,0.041543681377946465,0.007943550531028812,0.027760039528476665,0.005249561231526191,0.01833032226364477,0.0033270320788628023,0.01383802698525974,0.002585520204323834
-5.887923842516679,0.038787409875203294,0.007366629712726901,0.028357173688757304,0.005376651709153257,0.01714378859054879,0.0030491547433660316,0.014031586712992991,0.002651384865401471
-5.878044775666819,0.03607447563423278,0.006791596535935283,0.028860296697155202,0.005485950608271782,0.015973972087386625,0.002782436925515647,0.014197579028867756,0.0027091576492636223
-5.868165708816959,0.03344974800857633,0.0062333988008515025,0.02926731900682095,0.00557624176900389,0.014837057583453207,0.0025328143685863936,0.014338123717000613,0.002757984838681515
-5.858286641967099,0.03094473085178695,0.005702896499979228,0.029577714586609332,0.005646592072458038,0.013745974683156156,0.002303996390412446,0.014454952119748772,0.0027971328103998244
-5.848407575117238,0.028580873100064158,0.005207482940733775,0.029792447009748108,0.005696393666234226,0.012710835376937034,0.0020978915129198188,0.014550107381983972,0.00282602099888134
-5.838528508267379,0.02637206129240404,0.004751718928699218,0.029914108262984702,0.005725400899755204,0.011739439486969287,0.001915023639142161,0.014625144982273713,0.002844252860717004
-5.828649441417518,0.02432652514592001,0.0043379164803519134,0.02994679489308785,0.00573376035414574,0.0108375019822423,0.0017549003392661557,0.014681872101524869,0.0028516435213523407
-5.8187703745676576,0.02244818790257542,0.003966644739120545,0.029896196016102616,0.005722032506577434,0.010008995403970777,0.0016163189228338712,0.014721578347910975,0.0028482428356260392
-5.808891307717798,0.020737691675044165,0.003637152351158204,0.029769415401336874,0.005691203781357479,0.009256254159825556,0.0014976101054742673,0.014745816129060693,0.002834352694737057
-5.799012240867937,0.01919309269875053,0.0033477118707626453,0.029575006239576426,0.005642688002595298,0.008580229875964516,0.0013968260557955634,0.014755660019406354,0.0028105375627661792
-5.789133174018077,0.017810412620173088,0.00309589660105896,0.029322738479931915,0.005578316567258268,0.00798053520668501,0.0013118821248248433,0.014752523479419416,0.002777627421863916
-5.779254107168217,0.0165839981037009,0.002878801416342958,0.029023581565963203,0.005500316992612592,0.007455661736118933,0.0012406616202448888,0.014737438939907853,0.0027367125408221454
-5.769375040318357,0.015506840430667697,0.00269321836547537,0.028689420146616997,0.005411279847184398,0.007003001452880783,0.0011810919024981615,0.014711900242112882,0.002689129749339001
-5.759495973468496,0.014570778923580375,0.0025357763187393895,0.02833298988993646,0.005314114437602938,0.0066190556541762076,0.0011311986052794229,0.014677150169133697,0.0026364401907045263
-5.749616906618637,0.013766719312022517,0.0024030521875694193,0.027967548619228465,0.005211993982955456,0.006299454466091782,0.001089143321003621,0.014635033479387024,0.002580398828514204
-5.739737839768776,0.013084774225745976,0.0022916596256676728,0.02760677420741804,0.005108291351786276,0.006039170549626884,0.00105324881283551,0.014587275137878443,0.0025229162871762056
-5.729858772918916,0.012514445749187883,0.002198319728280865,0.02726440197812554,0.005006506753442291,0.005832545067149207,0.0010220147788413962,0.014536326526364876,0.0024660138998495056
-5.719979706069056,0.01204474771128201,0.0021199171233917914,0.02695409730137407,0.004910189054928789,0.005673510236589184,0.0009941263890461771,0.014484616641194404,0.002411773109546769
-5.7101006392191955,0.01166438180220719,0.002053543971258072,0.026689073479456593,0.004822852627920891,0.005555622227128356,0.0009684572168807921,0.014435374468883716,0.002362280608523854
-5.700221572369336,0.011361859603746858,0.0019965337317420064,0.02648195474523591,0.004747891810757163,0.005472290211570774,0.0009440677483822186,0.014391837243489247,0.0023195707978376297
-5.690342505519475,0.011125681686309119,0.0019464860751405779,0.02634439157258205,0.004688495191544496,0.005416811555371114,0.0009202003445247439,0.01435803522019524,0.002285567294610928
-5.680463438669615,0.01094446240497206,0.001901283973511605,0.026286932082751194,0.00464756197721591,0.00538260099459804,0.0008962713167724693,0.01433794568037566,0.0022620253024445724
-5.670584371819755,0.010807110224013919,0.0018591037752220172,0.026318653555165192,0.00462762270771947,0.0053632204217947885,0.000871860633607698,0.014336232182376807,0.0022504766860352785
-5.660705304969895,0.010702949967895656,0.0018184189175727815,0.026447061569320862,0.004630766504617821,0.005352599621258059,0.0008466996805338447,0.01435733993848094,0.0022521795522152566
-5.650826238120034,0.010621896481405041,0.0017779978406945185,0.02667775725660904,0.0046585769112498,0.005345051550220212,0.000820657438577553,0.014406189456921509,0.0022680740366134576
-5.640947171270175,0.010554564639650571,0.0017368966220746979,0.02701438367689249,0.004712078191010584,0.0053354753918976915,0.0007937254092672149,0.01448721740280989,0.0022987458307252933
-5.631068104420314,0.01049242551482232,0.0016944468329017708,0.027458347896443063,0.004791693706605587,0.005319348242508148,0.0007660015950257212,0.014605033422317691,0.0023443987635414893
-5.621189037570454,0.01042789274680947,0.0016502391232882374,0.028008832987171266,0.004897217713092773,0.005292901892058533,0.0007376738307206377,0.01476341955881422,0.002404837482409914
-5.611309970720592,0.010354449767535545,0.0016041030564343652,0.028662592221462516,0.005027801569096803,0.0052530830658173416,0.0007090027564213337,0.014965967782465932,0.0024794609687925485
-5.6014309038707335,0.010266701481283853,0.0015560837346832975,0.029414042581161377,0.005181955012642417,0.005197697118425753,0.0006803047140047043,0.015215059203261218,0.0025672672868959114
-5.591551837020873,0.010160462319146293,0.0015064157795239275,0.030255145127932356,0.005357562770177906,0.0051253312327213035,0.0006519348451276289,0.015512507120128664,0.0026668696087858022
-5.581672770171013,0.01003276418945904,0.0014554952484831338,0.031175591923635993,0.0055519163795211,0.005035460882036605,0.0006242706576622935,0.015858543360360324,0.002776523201183074
-5.571793703321153,0.009881897853371109,0.0014038500828615727,0.03216278187181676,0.005761760719788503,0.004928333401008058,0.0005976963173281942,0.016252496263051967,0.002894162709461144
-5.561914636471292,0.009707371444577732,0.001352109688815856,0.03320210738939045,0.005983354363886244,0.004805036348093971,0.0005725879042656828,0.016691814319426016,0.00301744874585719
-5.552035569621433,0.009509901522745738,0.0013009742500017976,0.034277028633447185,0.006212542511523476,0.004667342321035091,0.0005492998568522776,0.017172809387475858,0.0031438224931577058
-5.542156502771572,0.009291320752266392,0.0012511843615531679,0.03536945905059181,0.0064448409320544435,0.004517741903884986,0.0005281528009616365,0.017689746555248742,0.0032705667824341994
-5.532277435921712,0.009054519595405774,0.001203491553030593,0.03645993285440991,0.0066755290550861695,0.004359254155125108,0.0005094229387811631,0.018235679405924243,0.003394871902428643
-5.522398369071852,0.008803306541368357,0.0011586302417389343,0.03752807971448271,0.006899750100068801,0.004195430292404763,0.0004933331412747781,0.018801629284276734,0.003513904255586578
-5.512519302221992,0.008542306275532728,0.0011172916184574565,0.03855287071924607,0.007112615940269732,0.004030137573763102,0.0004800458593925621,0.019377531481588932,0.003624875895970804
-5.502640235372131,0.008276780670194621,0.0010800999254320155,0.03951316216833164,0.007309314256641615,0.003867542905258938,0.0004696579353109774,0.01995151704503121,0.0037251129694854308
-5.4927611685222715,0.008012493904466823,0.0010475915327296467,0.04038799444972616,0.007485215456820885,0.0037118805270584883,0.0004621973635178234,0.020510976839466896,0.003812121126746632
-5.482882101672411,0.007755506759174497,0.001020197164518944,0.04115717383254455,0.007635976816135616,0.0035674270099607074,0.00045762201653504637,0.021041945535366008,0.0038836460909782767
-5.4730030348225505,0.007512023067142745,0.0009982275629375817,0.04180158770698007,0.007757641341924965,0.0034382649665015605,0.00045582031878628243,0.021530275786176306,0.003937727732732346
-5.463123967972691,0.007288173223960607,0.0009818628150470127,0.042303782848439414,0.007846728969101671,0.0033282621906488385,0.00045661381856436795,0.021961108525460078,0.003972746223322391
-5.45324490112283,0.007089859084893355,0.0009711454993696261,0.04264825118850276,0.007900317861720565,0.00324084434565158,0.00045976157956555277,0.022320133716292233,0.003987459101231551
-5.443365834272971,0.006922544625497258,0.0009659777439794781,0.04282195560253274,0.00791611381896122,0.0031789911566334527,0.00046496628387468074,0.022593115564950698,0.003981028380709458
-5.43348676742311,0.006791117646960786,0.0009661222193654294,0.042814535631835654,0.007892506059677644,0.0031450306000413908,0.0004718819149375623,0.022767201623962556,0.003953037148659291
-5.42360770057325,0.006699705947541733,0.0009712070277516977,0.04261873062976159,0.007828607981556575,0.0031406640621686175,0.00048012286559125463,0.02283045828484542,0.003903495423558613
-5.41372863372339,0.006651573788206951,0.0009807343873216685,0.042230457997472305,0.007724281851861213,0.0031667930149880895,0.0004892742999444274,0.022773178797886606,0.0038328353772568474
-5.40384956687353,0.006648980694731139,0.0009940929563489547,0.04164909172351796,0.007580146778597349,0.003223583015534265,0.0004989035822420572,0.022587375758019886,0.003741896336035714
-5.393970500023669,0.006693128594940907,0.0010105735893959533,0.04087737939012028,0.007397569724710659,0.0033103313753852703,0.0005085725780863366,0.02226803303893883,0.0036319002709620397
-5.3840914331738094,0.006784077588590145,0.001029388277019448,0.03992155337758124,0.007178639753848463,0.0034255770352615714,0.0005178506267362993,0.021812499915216735,0.003504418749975575
-5.374212366323949,0.006920756226369803,0.001049691982324851,0.038791077205992466,0.006926126123952517,0.003567014619618646,0.0005263279849301849,0.02122163366548392,0.003361332547324444
-5.364333299474088,0.007100944593805578,0.0010706070637852775,0.03749859499066395,0.0066434212637369,0.0037316539332856273,0.000533629545783742,0.020499045745348943,0.003204785283435356
-5.354454232624229,0.007321355795428625,0.0010912499541996126,0.03605952832319045,0.006334470065969635,0.003915782445791131,0.0005394286480846114,0.0196520916683625,0.00303713259537909
-5.344575165774368,0.0075776920330811485,0.0011107597621222516,0.034491900307208306,0.006003687299424799,0.004115174876396636,0.0005434608045748422,0.01869093346700775,0.002860888411923354
-5.334696098924508,0.007864800613336257,0.0011283284645300054,0.03281583244255357,0.005655865267616145,0.00432510307077513,0.0005455371999160224,0.017629350996079523,0.002678669926832262
-5.324817032074648,0.00817680407615408,0.00114323237966633,0.031053302672988822,0.005296074116626098,0.004540593400582613,0.0005455578326840229,0.016483605716826985,0.0024931428305558336
-5.314937965224788,0.008507329761363987,0.0011548646367454329,0.029227607256527205,0.004929557406884776,0.004756480744742024,0.0005435242083736905,0.015273071035793652,0.002306968276561619
-5.305058898374927,0.008849711344519104,0.0011627684065417916,0.027363118384078313,0.00456162570601823,0.004967709827636225,0.000539551524640303,0.014018907814433426,0.002122752928790539
-5.295179831525066,0.009197288144905854,0.0011666707136211208,0.02548477186985321,0.0041975510245815285,0.005169429226420399,0.0005338803334360892,0.012744537744207857,0.0019430032670653817
-5.285300764675207,0.009543673702747642,0.0011665167294970624,0.023617875725942063,0.003842464897989324,0.005357332966210892,0.0005268877098669168,0.011474167381943155,0.0017700851249991103
-5.2754216978253465,0.00988312073098039,0.001162504536135281,0.02178766173073598,0.003501262812638577,0.005527791833119137,0.0005190980121764287,0.010233153919817786,0.0016061892082830259
-5.265542630975487,0.010210853872858895,0.001155120463755169,0.02001916742580479,0.0031785174808513393,0.005678234256638166,0.0005111933736104561,0.009046437761481637,0.0014533030991048445
-5.255663564125626,0.010523499871226907,0.0011451752354539506,0.018336857736097247,0.0028784031893563894,0.0058073164643331005,0.0005040241325620817,0.007938870067624065,0.0013131900041346122
-5.245784497275766,0.010819487910617384,0.001133841306489438,0.016764571478683935,0.002604633084157904,0.005915347672944198,0.000498619474007334,0.006933629714757535,0.0011873742583276593
-5.235905430425906,0.01109955391762409,0.0011226919566089558,0.015325191628048379,0.0023604108187423594,0.006004508512831143,0.0004961986293556651,0.0060525927852289685,0.0010771333637274502
-5.226026363576046,0.011367224844751727,0.0011137428903351305,0.01404062632572678,0.002148397494133706,0.006079335453617871,0.000498183052953301,0.005314814805503426,0.0009834961298798388
-5.216147296726185,0.01162942317282336,0.0011094973065908969,0.012931493519095413,0.0019706942734173402,0.006147008823654993,0.000506210064674471,0.004737021231902769,0.0009072462978419906
-5.206268229876326,0.011897073468846496,0.0011129956184066556,0.012017102514402885,0.0018288404786200715,0.006217925016931501,0.0005221485025756803,0.00433222836518616,0.0008489308793411796
-5.196389163026465,0.012185860517513534,0.001127871205236465,0.011315123308784347,0.0017238263960522426,0.006306090027481177,0.0005481169604842824,0.004110420108806101,0.0008088723312511647
-5.1865100961766055,0.012517029573236603,0.0011584137432506627,0.010841546589752435,0.0016561194518061426,0.006429821941762643,0.000586505159013497,0.004077361280279906,0.0007871836164533469
-5.176631029326745,0.01291839018349993,0.001209641710766533,0.010610325312267537,0.0016257018982486807,0.006612296092136999,0.0006399988808176477,0.004235501039513672,0.0007837851768682152
-5.1667519624768845,0.013425424402917947,0.0012873855168959052,0.010633311444137119,0.0016321177018620155,0.006882421005950099,0.0007116086146731704,0.004583003172742727,0.0007984228627374348
-5.156872895627025,0.014082671809128507,0.0013983821669812748,0.01091987867340784,0.0016745259687029675,0.007275562306027658,0.0008047014956818931,0.0051148843855630234,0.0008306859220984302
-5.146993828777164,0.014945296024722846,0.0015503811884963724,0.011476854475870874,0.0017517580096717384,0.007834579393102456,0.000923035116667021,0.0058222522297520195,0.0008800242521178718
-5.137114761927304,0.016080999279800327,0.001752259226349735,0.012308150454908568,0.0018623750530905865,0.0086106338095181,0.0010707900548015672,0.006693652357551116,0.000945764244282136
-5.127235695077444,0.017572157276150937,0.002014136568634391,0.013414722144142662,0.0020047236701630188,0.009664141268953742,0.001252595086686132,0.007714471989010863,0.001027122711779013
-5.117356628227584,0.019518263882428295,0.0023474817598267907,0.014794242900777507,0.002176986195393523,0.011065156309191356,0.0014735344607448959,0.008868440296945645,0.0011232185620612058
-5.107477561377723,0.022038394034317968,0.00276517876695543,0.01644112866435859,0.002377223795628324,0.01289329883746469,0.0017391194172775167,0.01013712959848075,0.0012330820621077722
-5.097598494527864,0.025273465520630988,0.0032815125703112265,0.01834629168156152,0.002603410354751651,0.015236100923193989,0.0020551953610320017,0.011501532755015092,0.0013556617294327657
-5.087719427678003,0.029387453161743217,0.0039120006500057885,0.020497263774591656,0.0028534559728607346,0.01818531886079178,0.0024277406338643697,0.012941580335636381,0.0014898290595398316
-5.077840360828143,0.034566402987192435,0.0046729566226240285,0.022878059071577993,0.0031252195960737644,0.021829386617739907,0.00286249225701532,0.014437711980512094,0.001634381461759382
-5.067961293978283,0.04101292359310476,0.005580616914736762,0.025469419474781794,0.003416511055106286,0.02624091537038237,0.0033643099151747175,0.015970328113958158,0.0017880439124525293
-5.0580822271284225,0.048932880788387416,0.006649596306492311,0.028248803637186216,0.0037250835507933035,0.03145729293258473,0.003936168505499267,0.017521279762581714,0.0019494699407555376
-5.048203160278562,0.05850937090405182,0.00789038217737798,0.031190764983210915,0.004048618333602325,0.037454622104127,0.0045776685217018345,0.019073187700006322,0.0021172426321328795
-5.038324093428702,0.06985854732691961,0.00930557724947063,0.034267070033717394,0.00438470393356545,0.044117145686372886,0.0052830056259140865,0.020610795536686894,0.0022898763654593543
-5.028445026578841,0.08296314015197777,0.010884748136850714,0.03744720492884759,0.004730812763350454,0.051210316364295655,0.006038498277713162,0.022120114453331608,0.0024658199884911324
-5.018565959728981,0.09758664662341784,0.012598170880137621,0.0406986119895321,0.005084278205130812,0.05837038335475176,0.006820091259414842,0.02358961334707126,0.0026434620847166457
-5.008686892879122,0.11318609966241673,0.014390618127496885,0.04398730705252529,0.0054422753777081815,0.06512677265247242,0.007591735663780758,0.025009178510108913,0.002821138893985313
-4.998807826029261,0.12886387678372138,0.016177563658331895,0.047278210404000674,0.0058018086539237635,0.07096564624721208,0.008306029513006196,0.026371146552595967,0.00299714532416749
-4.988928759179402,0.14341508980235884,0.017847279723137512,0.05053584563122473,0.006159708664567719,0.07542581598542189,0.008908559948268176,0.027669099511385936,0.003169749337274777
-4.97904969232954,0.15551187610011233,0.01927211771417342,0.05372473080829306,0.006512641003284304,0.07819577835383977,0.009346448616970909,0.028898775172884007,0.003337209818261806
-4.96917062547968,0.16400017663188238,0.020329503908607723,0.05681012083013815,0.006857128170198421,0.07917392952203449,0.009579517686444475,0.030056743455156333,0.0034977978465084362
-4.95929155862982,0.16819799867296473,0.02092796818016281,0.05975841763177829,0.007189585503697479,0.07846875186192467,0.009590244236003976,0.031141249507424713,0.0036498210977796075
-4.9494124917799605,0.1680524400907694,0.02102877401051013,0.06253791260913467,0.0075063710007768954,0.07634629447959033,0.00938814961363672,0.03215083250095995,0.003791650917534904
-4.9395334249301,0.16408507506410275,0.02065377236501653,0.06511917109053661,0.007803848070621565,0.07315285608677022,0.00900655567859743,0.033085166195452625,0.003921751433832372
-4.92965435808024,0.15717706901164397,0.019876311396514863,0.06747572972501112,0.008078459456772045,0.0692435620372343,0.008493404060102048,0.0339436843401785,0.004038709928084268
-4.919775291230379,0.14831500055421037,0.01880027299027284,0.06958441054611232,0.008326809848661527,0.06493360966734305,0.007900313814525944,0.03472648030217462,0.004141267561835249
-4.909896224380519,0.13839693520495758,0.01753663057416682,0.07142593016162882,0.00854575412382649,0.060475303386477636,0.007273778267455492,0.03543299433786,0.004228349473375078
-4.90001715753066,0.12813358507482545,0.016185326095801932,0.07298510248796594,0.00873248774758963,0.056054178994357516,0.006650301324885056,0.03606301971802687,0.004299093213499424
-4.890138090680799,0.11802823790973872,0.014825545169928043,0.07425132203191666,0.008884635625595386,0.05179648600685906,0.006055196126578819,0.03661548853681414,0.004352874487351499
-4.880259023830939,0.10840199597115238,0.013513401020172114,0.07521862144863034,0.009000335662227042,0.04778080294199801,0.0055037481766521705,0.03708960975388939,0.004389329209323253
-4.870379956981079,0.09943556831511942,0.012284274177844558,0.07588599978018519,0.009078313419125652,0.04405024796153988,0.005003408414828108,0.037483765838737734,0.004408370958854349
-4.860500890131218,0.09121085878972043,0.011157158415995395,0.07625731091169131,0.009117944577150337,0.04062278087749439,0.004556102955906839,0.03779678261621025,0.004410203043229165
-4.850621823281358,0.08374502473293505,0.010139245927058168,0.0763414187326749,0.00911930235844154,0.037499559782741214,0.004160203237254364,0.03802692347769115,0.004395324524139332
-4.840742756431498,0.07701570200677865,0.009229873756354753,0.07615190464916788,0.009083187633251114,0.034670883217366735,0.003812017748068631,0.03817326647081877,0.004364529741552527
-4.830863689581638,0.07097833391674221,0.008423557214221496,0.0757070444904136,0.009011140085965133,0.03212064732877021,0.0035068329281112425,0.03823476048334295,0.004318901064043987
-4.820984622731777,0.06557758497744695,0.007712152188202787,0.07502933663065889,0.008905429512242907,0.029829163239433593,0.0032395935690983434,0.03821166574926107,0.004259794801349033
-4.811105555881918,0.060754425087657514,0.007086310459595906,0.07414530916067688,0.008769027031324808,0.02777527344518277,0.0030053206988534913,0.03810462091062487,0.004188820424414242
-4.801226489032057,0.05645042279557087,0.006536410814890082,0.07308488391471796,0.00860555669378992,0.025937484639048432,0.002799349916005592,0.037916091979616956,0.004107813442753526
-4.791347422182197,0.05261009399703665,0.006053123763239866,0.07188103596036337,0.008419228618641507,0.02429491227327417,0.0026174526383529596,0.037649392753044936,0.00401880248104669
-4.781468355332337,0.04918215179274424,0.00562773095854878,0.07056902188993126,0.008214755382432404,0.022827612264382163,0.002455884112280916,0.037310085749404094,0.003923971270044499
-4.771589288482477,0.04611995558594136,0.005252286081502012,0.06918592602655092,0.007997253890082249,0.021516992531281726,0.002311387522764008,0.03690490177741996,0.003825616415396089
-4.761710221632616,0.043381612107942794,0.004919676550214624,0.06776979271370287,0.0077721353700076394,0.020345791841078407,0.002181173136391215,0.03644304436761393,0.003726101927633217
-4.7518311547827565,0.04092975464540885,0.004623625350158717,0.06635910381198853,0.007544986447944683,0.019298266321899692,0.0020628843106784193,0.035934966549539725,0.0036278115841888426
-4.741952087932896,0.038731275415705764,0.004358658274077479,0.064991863478821,0.007321444461567736,0.01836002355816906,0.0019545575422025762,0.03539354631321217,0.003533100248303333
-4.7320730210830355,0.03675691985497536,0.004120052450938354,0.06370505868181436,0.007107070282740199,0.017518122924649666,0.0018545807448373801,0.03483269773329366,0.0034442452896123956
-4.722193954233176,0.034980945523769874,0.0039037758683724486,0.06253375033165756,0.00690722192026046,0.016760856365035236,0.0017616521004274652,0.03426840644026371,0.003363399237986211
-4.712314887383315,0.033380706779450514,0.003706423647510238,0.061510571994838815,0.00672693209018427,0.01607782214873256,0.0016747407004587681,0.03371717517809582,0.0032925447577755104
-4.702435820533455,0.03193634108615313,0.003525154350346244,0.06066488267285314,0.006570792772099583,0.015459690579849424,0.001593049545406892,0.033196931911910796,0.0032334529569313644
-4.692556753683595,0.030630399443158603,0.003357628095601034,0.060022358233953084,0.00644284952840685,0.014898275432529607,0.0015159810995840667,0.03272533335204607,0.0031876459481621853
-4.682677686833735,0.029447588231334195,0.0032019473623756058,0.05960425833479115,0.006346508060935207,0.014386299541713854,0.0014431054136482915,0.0323205807862479,0.0031563644615766923
-4.672798619983874,0.028374457568198088,0.0030566008646824875,0.05942716016898538,0.006284455126796637,0.013917472936561924,0.0013741307386070621,0.03199962575175135,0.003140541174675322
-4.662919553134015,0.027399201817290622,0.0029204106129055384,0.059502385017190296,0.00625859554505014,0.013486263361027815,0.0013088765327859049,0.03177894685762365,0.003140780280774291
-4.653040486284154,0.026511404024125315,0.002792482166445809,0.0598359149003203,0.00627000660913296,0.013087983727846204,0.0012472487647252144,0.031672716830937774,0.0031573436656139415
-4.6431614194342945,0.02570189066411099,0.0026721580409700702,0.060428013349454524,0.006318910788309068,0.012718568500442094,0.0011892174375895499,0.031693605054859436,0.0031901439084537253
-4.633282352584434,0.024962526425638676,0.002558974248053621,0.0612733529384008,0.006404667165172412,0.012374670456346545,0.0011347962798452951,0.03185097266034643,0.0032387441724947195
-4.6234032857345735,0.024286116845719838,0.002452619966900077,0.062360850722807795,0.0065257816253635244,0.012053442184023228,0.0010840245716378487,0.032151768742651,0.0033023649036655503
-4.613524218884714,0.023666246737235642,0.002352900386418429,0.06367401919313066,0.006679935399105451,0.011752641095782335,0.0010369510885481204,0.032598819034248286,0.003379897119817547
-4.603645152034853,0.02309722378797395,0.0022597027782771005,0.06519102036239051,0.00686403116000996,0.011470414660413953,0.0009936201579841934,0.03319187833549322,0.00346992194680332
-4.593766085184993,0.022573953464070973,0.002172965887653633,0.06688523547166038,0.007074255521949644,0.01120541227041989,0.000954059822703098,0.033926068688251446,0.003570735945790017
-4.583887018335133,0.022091916175721312,0.0020926527308349307,0.06872552406540296,0.007306156445737801,0.010956572714828946,0.0009182721067068193,0.034793137093261296,0.003680381678947048
-4.574007951485273,0.0216470709926928,0.0020187268926186936,0.07067699005140995,0.0075547337789922285,0.010723241574250015,0.0008862253658802707,0.035780082132691675,0.0037966828792685967
-4.564128884635412,0.021235858502433983,0.0019511323959054978,0.07270141462501448,0.007814540908948635,0.010504959663977447,0.0008578486961372202,0.036870646128153856,0.003917283525165488
-4.554249817785553,0.02085512528328961,0.001889777198613644,0.07475817942768571,0.00807979531219028,0.010301585007725695,0.0008330283502098401,0.03804414681599845,0.004039690071565057
-4.544370750935691,0.02050214435748162,0.001834520333450896,0.07680482629977842,0.008344495639333059,0.010113081493891939,0.0008116060981220858,0.039277209045032624,0.004161316056185799
-4.534491684085832,0.020174552386221338,0.0017851626734835112,0.07879808374695771,0.008602542877740415,0.009939645123923245,0.0007933794400552508,0.04054279297534821,0.004279528281685104
-4.524612617235972,0.019870379945993222,0.0017414412545275263,0.08069449365912254,0.008847863091494027,0.009781492881013702,0.0007781035618283678,0.04181214499655849,0.004391693770546183
-4.5147335503861115,0.019587994090748757,0.0017030270447904053,0.08245147649343194,0.009074529244373322,0.009638993805929447,0.0007654948961808954,0.043053988879796085,0.004495226698727723
-4.504854483536251,0.019326131746579663,0.0016695259954917557,0.08402795664853016,0.00927687966691378,0.009512459003578012,0.0007552361360092173,0.04423665172213846,0.004587634534983281
-4.494975416686391,0.019083841747060577,0.0016404831651620332,0.08538539597563735,0.009449630830346696,0.009402279074193543,0.0007469825215451948,0.045327362383575924,0.004666562644042752
-4.485096349836531,0.018860516486839042,0.001615389656154678,0.0864883465967137,0.009587982235276689,0.009308717166824937,0.0007403692111733962,0.04629448865029909,0.0047298366522006575
-4.47521728298667,0.018655829735383444,0.0015936920674476348,0.08730538257196478,0.009687711407582806,0.009232055259144572,0.0007350195272179057,0.04710687064776482,0.004775501921969884
-4.465338216136811,0.018469764196824424,0.001574804122630707,0.08780951243550557,0.00974525721392089,0.009172393069069923,0.0007305538630442151,0.047736092307856595,0.0048018595370928245
-4.45545914928695,0.0183025441588348,0.0015581201099692352,0.08797894571152462,0.009757789959561463,0.00912980648811868,0.0007265990273746484,0.04815576818060669,0.004807498259198302
-4.44558008243709,0.01815465952964905,0.0015430297403447543,0.08779730770827367,0.00972326700692899,0.009104155840663406,0.0007227978057423363,0.048343767227238016,0.00479132198169907
-4.43570101558723,0.018026795391822056,0.0015289340236901315,0.08725419121581993,0.009640472948628217,0.009095260300011435,0.0007188185177056223,0.048281370683138626,0.004752572274198939
-4.42582194873737,0.01791985610516307,0.0015152617509809462,0.0863451329805817,0.009509043678265194,0.009102719321586572,0.0007143643622774968,0.047955369868927754,0.004690845680891563
-4.415942881887509,0.01783489677107297,0.001501486183102684,0.08507192083917675,0.009329474020209692,0.009126107013626544,0.0007091823521781788,0.04735702072238627,0.004606105508465714
-4.406063815037649,0.01777315376432585,0.0014871415535235887,0.08344231393982916,0.0091031088998161,0.009164810502271192,0.0007030716610668946,0.046483949505958494,0.004498687912267183
-4.396184748187789,0.01773598565300567,0.001471839026214245,0.08147010053752841,0.008832118352834413,0.00921824796351051,0.0006958912249912502,0.04533884566463117,0.004369302163379509
-4.386305681337928,0.017724918769103794,0.0014552817748966155,0.07917457080266344,0.008519456981305457,0.009285727221496155,0.0006875664717008302,0.04393112892729604,0.004219025053427242
-4.376426614488069,0.017741607041912077,0.0014372789036332877,0.07658034847392126,0.00816880875792965,0.009366690540502829,0.0006780950762859077,0.04227534478612556,0.004049289467893485
-4.366547547638208,0.017787902778470567,0.0014177579708095085,0.07371665352674396,0.0077845183568723015,0.009460596031380051,0.0006675516814768148,0.04039257171543908,0.0038618672322467042
-4.356668480788349,0.017865846083726464,0.001396775949812224,0.07061695895993879,0.007371510441799902,0.009567191527748691,0.000656091551898615,0.038308510677720564,0.0036588464078968915
-4.346789413938488,0.017977771930308705,0.0013745285165402549,0.06731810738927915,0.006935198567701869,0.009686420616148071,0.0006439531773199958,0.03605463964112102,0.0034426032866817563
-4.336910347088628,0.01812634051035666,0.001351357639755323,0.0638598687586709,0.006481385548349605,0.009818727280418466,0.0006314598754561169,0.03366601753286313,0.003215769402970454
-4.327031280238768,0.018314692219492678,0.0013277575190942285,0.060283996077895675,0.006016157303252005,0.009964987947198144,0.0006190204951562376,0.031182222233117667,0.0029811939513249438
-4.3171522133889075,0.018546530854958217,0.0013043790136928895,0.056633776544346405,0.005545772324428625,0.010126848516273048,0.000607129359832899,0.028644917560421104,0.0027419020647382296
-4.307273146539047,0.018826338933163538,0.001282032783255979,0.05295312274510193,0.005076548992537326,0.010306684240772215,0.0005963656452951728,0.026098637692944723,0.002501049473530244
-4.297394079689187,0.019159526919279444,0.0012616914730311747,0.04928621410640498,0.0046147530226716485,0.01050797186831507,0.0005873924288260571,0.02358819037159371,0.002261874127767545
-4.287515012839327,0.019552723358939848,0.001244491363571789,0.04567671661577706,0.004166487331727475,0.010735281145571063,0.0005809557058116531,0.021159372640966383,0.00202764542629922
-4.277635945989466,0.02001400655884676,0.0012317340298613562,0.04216759970204972,0.003737586591194429,0.010994687870216511,0.0005778837187767609,0.018856302029815357,0.0018016117528439047
-4.267756879139607,0.02055328888890048,0.0012248886591770941,0.038800556495280684,0.0033335186612950215,0.011293805236391207,0.000579087012034906,0.016722163326899176,0.0015869470736309325
-4.257877812289746,0.02118265441456386,0.0012255958230387568,0.035616050631563895,0.00295929499430023,0.011642249691933167,0.0005855596849466646,0.014796569957690974,0.0013866974014006355
-4.247998745439886,0.02191686669816687,0.0012356736306402343,0.03265296889494136,0.0026193919460851117,0.012051728432463054,0.0005983824014997544,0.013116447335277349,0.0012037279764620823
-4.238119678590026,0.022773849573798202,0.001257127376316283,0.029948903227505364,0.0023176847445611237,0.012536580453288027,0.0006187277946275235,0.01171352732087168,0.001040672056132611
-4.228240611740165,0.023775366184331886,0.0012921639751531635,0.027540010419299144,0.0020573956298096997,0.013113949815060148,0.0006478690169896051,0.010615469030257757,0.0008998822380846508
-4.218361544890305,0.024947704412436614,0.001343212734293336,0.025461471255799437,0.0018410574008740244,0.013804440889785859,0.0006871923059927032,0.009843578820710892,0.000783385269345005
-4.2084824780404455,0.026322606550205522,0.0014129542743532616,0.02374746492295453,0.0016704932745080956,0.01463242734524248,0.0007382145888961113,0.009414253101124913,0.0006928413088623013
-4.198603411190585,0.027938261541366395,0.0015043597802308617,0.02243167994646821,0.0015468135770085542,0.015626884960952117,0.0008026073210811881,0.009336993649380645,0.0006295086149851098
-4.1887243443407245,0.029840616125090275,0.001620743160549578,0.021547247569930372,0.0014704293462455239,0.016821914700348082,0.0008822279651403838,0.009616227987020129,0.0005942146164510735
-4.178845277490865,0.03208484013143187,0.001765829219544831,0.021127124534640974,0.0014410824121420917,0.01825784830210534,0.0009791607362300728,0.010249654133847675,0.0005873342923526639
-4.168966210641004,0.034737228163549815,0.0019438415143703841,0.021203789364461257,0.0014578909469953052,0.019982097039218553,0.0010957684821966335,0.01123045179232288,0.0006087767279970083
-4.159087143791144,0.03787739691051659,0.002159614256284154,0.021809296819289056,0.0015194088334384989,0.02205065543811605,0.001234757751068666,0.01254594156143705,0.0006579806239102213
-4.149208076941284,0.04160109134845853,0.0024187332708422945,0.022974546590406635,0.0016236964967084346,0.02452940525218321,0.0013992591779375084,0.014180144814788,0.000733919408334185
-4.139329010091424,0.04602348220611732,0.002727711627008689,0.024728845683348346,0.00176840011093015,0.02749613103602165,0.0015929250798602296,0.016112681226872913,0.0008351164333838759
-4.129449943241563,0.051283285003957194,0.0030942057018540194,0.027098629989909372,0.0019508353559458116,0.03104233586654785,0.001820045302898702,0.018321569726280112,0.0009596705163502699
-4.119570876391704,0.05754756497411176,0.003527276730967363,0.030106478001453087,0.002168071234412307,0.03527569159891703,0.002085680279153892,0.02078222019553856,0.0011052918170564312
-4.109691809541843,0.06501748155034004,0.004037700158165225,0.0337693077777816,0.0024170089476788434,0.0403220160224213,0.0023958059218765733,0.023470300765574922,0.0012693477194218494
-4.0998127426919835,0.0739346265970481,0.004638318559292727,0.03809695758444423,0.0026944505886731295,0.04632729276587263,0.002757456538112841,0.02636061751057011,0.0014489180147416968
-4.089933675842123,0.08458776354024722,0.005344420024958466,0.04309007428443566,0.0029971525747794657,0.0534580225308321,0.0031788363735803294,0.02942982253691918,0.0016408582759417992
-4.0800546089922625,0.09731872941749106,0.0061740968227405706,0.048738578464933534,0.003321859449064003,0.06189944852869792,0.0036693428017531616,0.032654943002700984,0.001841869883753951
-4.070175542142402,0.11252565368462282,0.007148488778110664,0.05501965417535503,0.0036653150322366068,0.07184835189159453,0.004239397467937907,0.0360156990476433,0.0020485747427450318
-4.060296475292542,0.1306593259289466,0.008291726520629619,0.06189658287007359,0.004024249951341164,0.08349764872086261,0.004899907070659987,0.039492473795137976,0.0022575923402901902
-4.050417408442682,0.1522059931060231,0.009630239141901047,0.06931736402386203,0.004395347233840344,0.0970064484889246,0.005661066749856835,0.04306808464988607,0.0024656164935519297
-4.040538341592822,0.177644933965324,0.011190854832134155,0.07721445604607757,0.004775190718525295,0.11244988561326924,0.006530085952964184,0.04672510985611138,0.0026694889394630284
-4.030659274742962,0.20736412152701786,0.01299679548359338,0.08550453053035796,0.00516020411688084,0.1297419316211086,0.0075073176061541775,0.050447131221461466,0.0028662668894252883
-4.020780207893101,0.24151268970503603,0.015060318043122828,0.09408954253235816,0.00554659114584194,0.14853286940715435,0.008580373549125699,0.054215551549406174,0.0030532818243879773
-4.010901141043242,0.2797736499910268,0.017370662783595347,0.10285791642602053,0.005930288676782785,0.16809803067001172,0.009716453196189134,0.05801057529615877,0.003228187162864587
-4.001022074193381,0.32106628872457393,0.019876812542365823,0.11168708376694005,0.006306944809115338,0.18726544878231177,0.01085474715094418,0.06180790475367676,0.003388992989608075
-3.991143007343521,0.36325378653161594,0.022467506888460304,0.1204460542774886,0.006671931900255495,0.20445761807211352,0.011903446470748917,0.06557995173443046,0.0035340867575299893
-3.9812639404936605,0.4030332431708282,0.024956908670334895,0.1289991820756283,0.007020400925656056,0.2179204228200253,0.012748054762123172,0.06929296257622303,0.003662239717413664
-3.9713848736438004,0.43625682843357605,0.02709144013941237,0.1372096974413193,0.007347378548522945,0.22613219861926814,0.013275534609830369,0.07290901638342756,0.003772599716348842
-3.9615058067939404,0.45882615735656557,0.02859364800535851,0.1449441181745829,0.007647902723453526,0.2282507211718119,0.013409231508503077,0.07638406419483851,0.0038646718518691027
-3.95162673994408,0.46793398710364875,0.02924152092178107,0.15207603931609961,0.007917187484959775,0.22436896506578818,0.013137433481232247,0.07967106704244709,0.003938289188841389
-3.94174767309422,0.4630251972757816,0.028949530426189148,0.15849041880221668,0.008150803671331077,0.21543637016377062,0.012517333186338239,0.08271910519759518,0.0039935762660108665
-3.9318686062443597,0.4458856355890881,0.027801288910333326,0.16408684139348084,0.008344860331544676,0.20290680465172384,0.01165186227276906,0.08547758698025314,0.004030908387204097
-3.9219895393944997,0.419842501971903,0.02601153435036018,0.16878293829852298,0.008496171681076872,0.18831973541286273,0.010654994462876937,0.0878961212987196,0.004050869687551799
-3.9121104725446387,0.38862571552031905,0.02384534785557915,0.17251647689876032,0.008602396512637374,0.17299372664866766,0.009624200195949366,0.08992928905627791,0.0040542127001167265
-3.902231405694779,0.35548028049445757,0.021543689878347375,0.17524739786472734,0.008662140400992262,0.15789270405052802,0.008628179441120798,0.09153661836446986,0.00404182166608
-3.892352338844919,0.32276419299825165,0.019284089345387685,0.17695837099809808,0.008675015170047358,0.14362633986006776,0.007707187928617167,0.09268719110082389,0.0040146811982881
-3.8824732719950585,0.29193887400234925,0.01717526065630338,0.17765525952678285,0.008641654224356888,0.13051900530339816,0.006879484013147188,0.09335900108085703,0.003973851201886867
-3.8725942051451985,0.2637538567354314,0.015270314699864418,0.17736611789603304,0.008563685937588173,0.11869427511937124,0.0061488418358059075,0.09354276972735054,0.003920448255868884
-3.8627151382953384,0.2384720515886708,0.013584729125291543,0.17614021233075078,0.008443670001759447,0.10814932453006086,0.005510719765121191,0.0932402039842939,0.0038556330345489655
-3.852836071445478,0.21606082534650034,0.012111842729141047,0.17404571889323658,0.008285003356277852,0.09880964553937926,0.004956521105465675,0.09246672487188462,0.0037806028496168353
-3.842957004595618,0.19632855636268123,0.010833805803550532,0.1711676603901564,0.008091803094313763,0.09056621241105432,0.004476216522996733,0.09124851399857566,0.0036965880514953134
-3.833077937745758,0.17901252940240775,0.009728412096830293,0.16760473427331204,0.007868773757305377,0.08329803117639405,0.004059806166929823,0.08962422514445337,0.0036048508518212387
-3.8231988708958973,0.16383082432852938,0.008772953853252479,0.16346663546434967,0.007621065895567848,0.07688560748977094,0.0036980456946722256,0.08764102884390332,0.003506685107024493
-3.813319804046037,0.15051067312830108,0.007946171291315016,0.15887049429452882,0.007354131910522685,0.07121755534658872,0.0033827406966406787,0.0853556270622613,0.0034034157125838057
-3.803440737196177,0.13880213496206598,0.007229079506421204,0.1539380533529808,0.007073584184304205,0.06619402249745562,0.0031068055512820715,0.08282967249563084,0.0032963964668133974
-3.7935616703463166,0.12848347807317967,0.006605179884778049,0.14879215109308297,0.006785059480102259,0.06172727548689783,0.002864204397191817,0.08013049295206424,0.003187005537307283
-3.7836826034964566,0.11936180514581544,0.006060360891750502,0.14355414335097014,0.00649409264811392,0.057741714277892126,0.002649841159351497,0.07732627738610552,0.003076637969145149
-3.7738035366465965,0.11127148365191161,0.00558266155926094,0.1383407679259615,0.006206001843130103,0.05417263234499356,0.0024594347164071362,0.07448687712942179,0.002966694982722706
-3.7639244697967364,0.10407139662468162,0.005161991163035275,0.1332620876444249,0.005925786765932772,0.05096537226389883,0.0022893974020406576,0.07167907238453808,0.0028585700977298754
-3.7540454029468755,0.09764201648781859,0.0047898523427894815,0.12841895192052466,0.005658040877293127,0.04807375459437281,0.002136725020552567,0.06896771724407211,0.002753632372055027
-3.744166336097016,0.09188237995783168,0.004459089170265932,0.12390161997664668,0.0054068780848421484,0.0454592156949016,0.001998901202212325,0.06641129042368896,0.002653207250192914
-3.734287269247156,0.08670743108356005,0.004163667886416793,0.11978792293406898,0.005175874049303601,0.04308935435334603,0.0018738161888721763,0.06406354236099604,0.0025585556704305714
-3.7244082023972953,0.08204550396514426,0.003898491030696439,0.11614262264102626,0.0049680219771895085,0.04093727364875358,0.001759698884621522,0.061969432059847715,0.0024708521833215875
-3.7145291355474352,0.07783625367050888,0.0036592424190749697,0.11301628594516525,0.00478570254396846,0.03898033787300567,0.001655060513273932,0.060167344411265075,0.002391162888507862
-3.704650068697575,0.07402871997968427,0.003442259153182994,0.1104453550761607,0.004630667410223478,0.03719974263830848,0.001558648149838925,0.058685436903502364,0.002320424007651114
-3.6947710018477147,0.07057979892259973,0.0032444265866469384,0.10845167870634845,0.004504035642339811,0.03557947052782824,0.0014694064907718582,0.057544430641834406,0.0022594218841177614
-3.6848919349978546,0.06745278889644181,0.0030630924000218315,0.10704321497197698,0.004406302221072465,0.0341060633929514,0.0013864464205080675,0.05675433710958413,0.002208775141640155
-3.6750128681479945,0.06461628958141317,0.002895996363679328,0.10621412030884936,0.004337357711018234,0.03276774471474443,0.0013090191276484294,0.05631778404042997,0.0021689196509804432
-3.665133801298134,0.06204312088016649,0.0027412128463040093,0.10594597292496882,0.0042965180688291854,0.03155436340170203,0.0012364947285322155,0.05622705818206969,0.002140096851860745
-3.655254734448274,0.05970955141491753,0.0025971035935584788,0.10620829617828864,0.004282563486819539,0.030456653682210788,0.0011683445247168702,0.05646790127190039,0.00212234586280141
-3.645375667598414,0.057594506673057,0.0024622787177751974,0.10696017413849535,0.004293785101366856,0.029466325565377708,0.0011041261819797487,0.05701678407613286,0.0021154996891413662
-3.635496600748554,0.05567905723883825,0.002335564206787561,0.10815107685994912,0.004328038342754863,0.028575439264797775,0.0010434712417682417,0.057845093121569706,0.0021191857138979117
-3.6256175338986933,0.053945858273442365,0.0022159745676612248,0.10972273615646029,0.004382801665703413,0.027776622921227994,0.00098607449356459,0.05891653989810509,0.0021328305311558607
-3.6157384670488333,0.052378849283996554,0.002102689486678386,0.11161014139720751,0.004455239378672264,0.02706254251639037,0.0009316848221299462,0.060191652364024066,0.002155669060695926
-3.605859400198973,0.0509628840727343,0.0019950336040751764,0.11374354905658131,0.004542267285854837,0.02642623002443687,0.0008800972280632423,0.06162521857005282,0.00218675776840461
-3.5959803333491123,0.04968360630716126,0.001892458690740286,0.11604952635440968,0.004640619869073915,0.025860630836665285,0.0008311457783676222,0.06317099644670049,0.0022249917120112065
-3.5861012664992526,0.04852723748421233,0.001794527666106331,0.11845297970072516,0.004746917767688777,0.025359025525329277,0.0007846973047253246,0.0647790918997153,0.00226912503780488
-3.5762221996493926,0.04748059752298631,0.001700900031015058,0.1208781371874723,0.0048577343628768,0.024914635802938814,0.0007406457063004979,0.06640080506633557,0.0023177944727383122
-3.566343132799532,0.046531020503835493,0.0016113183955980374,0.12325049666491182,0.0049696603376259895,0.024521121633194778,0.0006989067581125067,0.06798584841455974,0.002369545288902394
-3.556464065949672,0.04566648961213421,0.0015255958782540585,0.12549765502318413,0.005079365164451665,0.024172224861238534,0.0006594133512926506,0.0694872569411699,0.0024228591645945713
-3.546584999099812,0.04487564909245885,0.001443604224822927,0.12755109483220153,0.005183654567860434,0.02386232165358065,0.0006221111231944435,0.07085836140482021,0.0024761833286112206
-3.5367059322499514,0.044148020670688536,0.0013652625642991416,0.12934678726119964,0.0052795231162424475,0.023586081249432768,0.0005869544500283198,0.07205770326331466,0.0025279603521694356
-3.5268268654000914,0.0434740776658057,0.0012905267648387507,0.1308267558943157,0.005364201216222974,0.02333905264647487,0.0005539027964251616,0.07304569120586205,0.0025766579459038422
-3.5169477985502313,0.042845507640920204,0.0012193793981769231,0.13193940006230215,0.005435195909373903,0.02311731530369428,0.0005229174225689191,0.0737894782611038,0.002620798127302001
-3.5070687317003713,0.04225531283317415,0.0011518203471574725,0.132640794751956,0.005490325004237851,0.02291807934478126,0.0004939584631534909,0.07425924538695487,0.002658985146078815
-3.4971896648505107,0.04169808287283727,0.001087858116471029,0.1328947012778761,0.005527744213409535,0.02273930607305541,0.0004669823917427222,0.07443301719380369,0.0026899315904345537
-3.4873105980006507,0.04117008600999654,0.0010275019159013547,0.13267358240227808,0.005545967103457681,0.022580303177488787,0.00044193989107973265,0.07429253342096087,0.0027124821447482117
-3.4774315311507906,0.04066951741530711,0.0009707545949363674,0.13195828695660644,0.00554387780226897,0.022441295883843297,0.0004187741436947656,0.07382800001974776,0.0027256345276757
-3.46755246430093,0.040196548959184536,0.0009176065024929576,0.13073877870885472,0.005520736541525416,0.022324002860380145,0.00039741955890858926,0.07303352667621409,0.0027285572073179154
-3.45767339745107,0.03975352346066633,0.0008680303422932865,0.12901350010033294,0.005476178239170096,0.022231143718610097,0.0003778009420430173,0.07191183041806841,0.002720603565414843
-3.44779433060121,0.03934493734659425,0.0008219770782205943,0.12678983140586822,0.005410204445710894,0.022166987391198892,0.0003598331096891565,0.07046923367075586,0.002701322263610471
-3.437915263751349,0.03897755932775642,0.0007793729313391153,0.12408315555743435,0.0053231690870937315,0.0221367882465121,0.00034342094204324543,0.06872035694734469,0.0026704636498422938
-3.4280361969014894,0.03866032997905776,0.0007401174864687969,0.12091708013972095,0.005215758533915038,0.02214730628711982,0.0003284598592493826,0.0666826860389545,0.002627982129919094
-3.4181571300516294,0.03840439431784067,0.0007040829077718298,0.1173222397497412,0.005088966610472117,0.022206171896062225,0.0003148366948871955,0.06438130770338969,0.0025740345164396525
-3.408278063201769,0.03822291463413983,0.0006711142351886179,0.11333632681301745,0.004944065226392108,0.022322385767262122,0.0003024309351756203,0.06184306542527433,0.002508974452486094
-3.398398996351909,0.03813101958716871,0.000641030713125584,0.10900267956655045,0.004782571367464484,0.022505620696449506,0.00029111627925714666,0.059101406544837885,0.0024333430891857436
-3.3885199295020487,0.03814554061806946,0.0006136280751266951,0.1043701781147703,0.004606211220274258,0.022766718147315165,0.0002807624723714486,0.05619015273100643,0.002347856272571114
-3.3786408626521887,0.03828489451463053,0.0005886816894840605,0.09949167451937424,0.004416882227060969,0.023116943992804992,0.00027123735249940533,0.05314853819244007,0.002253388564619234
-3.368761795802328,0.038568768477722296,0.0005659504465052238,0.09442381761441845,0.004216613872998233,0.023568507580107995,0.00026240904978278224,0.05001462301286866,0.0021509544845335032
-3.358882728952468,0.03901796766096861,0.00054518125424732,0.0892253865877147,0.004007527998196751,0.02413379654933007,0.00025414826985867495,0.04683060982533226,0.002041687408059451
-3.349003662102608,0.039654088560414344,0.0005261139915968893,0.08395711169086262,0.00379179940187217,0.024825952996691603,0.00024633059415863707,0.04363592518726989,0.0019268166039397617
-3.3391245952527475,0.040499377078562396,0.00050848676099074,0.07867997404638757,0.00357161746725436,0.02565812045716563,0.00023883872579140967,0.04047290663727024,0.0018076429167943788
-3.3292455284028875,0.041576443878625094,0.0004920412734342826,0.07345508959307936,0.00334914948416269,0.02664412060340045,0.0002315646151821722,0.037379569365699916,0.0016855136242929286
-3.3193664615530274,0.042908191872017803,0.00047652820067524534,0.0683420358387641,0.0031265062831676194,0.027797753853807984,0.0002244113991428852,0.03439575760224485,0.0015617970032634665
-3.309487394703167,0.04451764080336508,0.00046171232895235735,0.06339886351998981,0.0029057107225229205,0.029133630181429643,0.00021729509621075843,0.031555601284722214,0.0014378571344096848
-3.299608327853307,0.04642799653634114,0.000447377360056537,0.05868050613139527,0.0026886694883543395,0.030666575394671894,0.00021014600423346016,0.028894226403052958,0.0013150294589006513
-3.2897292610034468,0.04866266699518795,0.0004333302139608685,0.05423897853730146,0.002477148581808397,0.03241268372438147,0.00020290975843837667,0.026439889776319093,0.0011945975728120195
-3.279850194153586,0.051245561706721426,0.0004194047069018956,0.05012191821485166,0.0022727527759476038,0.03438889831993547,0.0001955480142633514,0.02422134400078878,0.0010777717080256005
-3.269971127303726,0.05420140105779528,0.0004054644949297685,0.04637302356122524,0.002076909232102696,0.03661437652819952,0.00018803873365997537,0.02225961868628217,0.0009656693017361785
-3.260092060453866,0.057556358502682155,0.00039140519904949623,0.04303076827574287,0.0018908553721234836,0.03911034263928929,0.00018037606142243978,0.020576139421960037,0.0008592980023573431
-3.250212993604006,0.06133879731456748,0.0003771556495675957,0.04012912611872459,0.001715631011421284,0.04190189898665401,0.00017256979348896512,0.019184102145956755,0.0007595413987062522
-3.2403339267541456,0.06558040979587691,0.0003626782172240375,0.03769649389730268,0.0015520746696925432,0.0450183049022952,0.00016464444748904628,0.018097455532935788,0.0006671476933503776
-3.2304548599042855,0.07031757428235143,0.0003479682226433295,0.035756746721105244,0.0014008238934561958,0.04849544665152442,0.00015663796080578294,0.017321793519901325,0.0005827214714786285
-3.2205757930544254,0.0755932246213172,0.00033305244638242584,0.03432840415302499,0.0012623193485724088,0.05237680484444717,0.00014860004885465874,0.01686433214599342,0.0005067186452311605
-3.210696726204565,0.08145913148926943,0.0003179867850912639,0.03342606515993153,0.0011368123731000425,0.05671695027263754,0.00014059026954181878,0.016724227151468284,0.000439444581721743
-3.200817659354705,0.08797888759034994,0.0003028531276492994,0.033059862165061966,0.0010243756223504256,0.061583674099883,0.00013267584512995426,0.01690371883860904,0.00038105535263042035
-3.190938592504845,0.09523163218620165,0.00028775554458577974,0.03323734604690029,0.0009249163897363285,0.06706317822856213,0.000124929303115088,0.017397774461546386,0.00033156197579471805
-3.1810595256549843,0.10331683389073874,0.0002728159071563231,0.0339633051973944,0.0008381921496885712,0.0732642632282751,0.00011742599980128172,0.01820665577216027,0.0002908374561583533
-3.1711804588051242,0.11236039647927623,0.0002581690654872794,0.0352422235875655,0.0007638278429619934,0.08032648168562587,0.0001102415969205682,0.019324806660327494,0.000258626376099927
-3.161301391955264,0.12252250464853907,0.00024395773072492758,0.03707861842973742,0.0007013344102699165,0.08842812472907054,0.00010344955991382191,0.020755254675112873,0.00023455673476303847
-3.1514223251054037,0.1340078776182665,0.0002303272109219884,0.0394803099699328,0.0006501280773147211,0.09779981592252135,9.711874902933431e-05,0.022497755128033366,0.0002181536935710098
-3.1415432582555436,0.14707910660230517,0.00021742015701769574,0.042459597733492824,0.0006095499026226391,0.10873974951611652,9.131116867121538e-05,0.02456575441003663,0.00020885485146475907
-3.1316641914056835,0.1620744809337252,0.0002053714709681205,0.046037826379247554,0.0005788851186135209,0.12163763191955146,8.607993892072554e-05,0.02697407163170656,0.0002060266491692005
-3.1217851245558226,0.1794315854656187,0.00019430352549234126,0.05024807621084392,0.0005573818252973326,0.13700400781279487,8.146754373572791e-05,0.02975983549380972,0.00020898148736531904
-3.111906057705963,0.19971944721180138,0.00018432183173459514,0.05514203269339924,0.0005442686339507995,0.15551404914537062,7.750440530978517e-05,0.032970728773546294,0.0002169951391845095
-3.102026990856103,0.22368179906026053,0.00017551128010280049,0.060795632250478696,0.000538770903982475,0.1780636378772007,7.420782170296187e-05,0.036692905430834484,0.00022932404287997717
-3.092147924006243,0.2522966853924691,0.00016793305878712504,0.06732036922853878,0.0005401252686924304,0.2058488655842175,7.158129725698214e-05,0.04104286691650701,0.00024522207557075567
-3.0822688571563823,0.2868571630230792,0.0001616223367210385,0.07487498800166134,0.0005475922034102124,0.24046539606004044,6.961428108198127e-05,0.04620934774173917,0.0002639564330831776
-3.0723897903065223,0.3290815010167726,0.00015658677156097254,0.08368575243418604,0.0005604664511062825,0.2840316107306786,6.82823199587197e-05,0.05245750970033274,0.00028482227341495024
-3.062510723456662,0.3812580702852663,0.00015280588133223852,0.09407065762713111,0.0005780851845226185,0.33930287843803186,6.754761723840853e-05,0.060201908520315796,0.000307155821316331
-3.0526316566068017,0.44642871896449143,0.0001502312895593536,0.1064776681159083,0.0005998338486454562,0.40970138227970254,6.735998041456788e-05,0.07004578075548666,0.0003303456778575803
-3.0427525897569416,0.5285900282631456,0.00014878783056174755,0.12153302528349375,0.0006251496914508054,0.4990286764526348,6.76581261309477e-05,0.08292266666358411,0.0003538421304331111
-3.0328735229070816,0.6328412653509197,0.00014837547320017158,0.14010948894641567,0.0006535230528420878,0.6103593104641799,6.837130388264958e-05,0.10020598819368966,0.0003771643141357457
-3.022994456057221,0.7652567228823997,0.00014887200010088055,0.16340226637446031,0.0006844965401968774,0.7431962598679887,6.942118790059405e-05,0.12391176814437503,0.00039990513344005
-3.013115389207361,0.9319502289840581,0.00015013635442489589,0.19299314165914297,0.0007176622726792085,0.8880901576416832,7.072398179417688e-05,0.1565958081359674,0.0004217339122409654
-3.003236322357501,1.136216509919565,0.00015201254970191564,0.23080157131154724,0.0007526574243183716,1.0205654398917148,7.219267194811571e-05,0.20038359865754368,0.0004423967990739281
-2.993357255507641,1.372141572851698,0.0001543340192980121,0.27867626103669774,0.0007891583368197828,1.1029861067069553,7.373936422323787e-05,0.2530063947957171,0.0004617150113916284
-2.9834781886577804,1.6144475199730326,0.00015692827249296257,0.33706780533374536,0.0008268735063442166,1.104219562072138,7.527763379574546e-05,0.30042853774996736,0.00047958105674450523
-2.9735991218079203,1.811613179968393,0.00015962171304696626,0.40206566201732,0.0008655357734392167,1.024655419611618,7.672482045506696e-05,0.31722026389567015,0.0004959531183495495
-2.9637200549580593,1.900019657667111,0.00016224447489474302,0.46144128370979565,0.0009048940614969174,0.8954434136205072,7.800420105715119e-05,0.2920085372450546,0.0005108478366946242
-2.9538409881081997,1.845171182860257,0.000164635127268872,0.49519617327860677,0.0009447050163132375,0.7533040338519048,7.904697724347217e-05,0.2430789726166557,0.0005243317565154378
-2.9439619212583397,1.6708899064544627,0.0001666451090575307,0.4879299811032858,0.000984724897504546,0.6219561796087297,7.97940197611232e-05,0.19364695553715705,0.0005365117388662573
-2.9340828544084796,1.4377850788773499,0.00016814275849390273,0.44356779345849745,0.001024702061869765,0.5107311491209482,8.01973205930884e-05,0.15368502068393775,0.0005475246604325074
-2.924203787558619,1.2007238339162722,0.0001690168198764079,0.38116782155144574,0.0010643703596315882,0.42041759666928136,8.022111049669512e-05,0.12385880906938404,0.0005575267362486419
-2.914324720708759,0.989652438413588,0.0001691793227959586,0.3184779638520301,0.00110344373739501,0.34833369271379266,7.984261200901054e-05,0.10198184856357591,0.000566682807337814
-2.904445653858899,0.8138663124532859,0.00016856775144738308,0.26429063583103996,0.001141612307336342,0.2910183116530519,7.90524064880295e-05,0.08578347623978529,0.0005751559314392269
-2.8945665870090385,0.671955026978811,0.00016714644085473058,0.22053091099328115,0.00117854010144119,0.24529845633735486,7.785440763277525e-05,0.07354106283377618,0.0005830976031003919
-2.8846875201591784,0.558704893690849,0.00016490716308676122,0.18608604429525197,0.0012138646835317542,0.20858626952953194,7.62654432808078e-05,0.06406021813681602,0.0005906389093521218
-2.8748084533093183,0.4684173661240063,0.000161868888638318,0.15906466281316436,0.0012471987414506877,0.17886920880876442,7.431446123611566e-05,0.05653585998900579,0.0005978828995119286
-2.864929386459458,0.3961148420043625,0.00015807673572542974,0.1376993824446905,0.0012781337282642522,0.15461445708649443,7.204138372386626e-05,0.05042182610073872,0.0006048984131099614
-2.8550503196095978,0.3378085454659412,0.000153600142258754,0.12057767520205834,0.0013062455659223022,0.13465915126688374,6.949564776912756e-05,0.045348588845139905,0.0006117155693901661
-2.8451712527597377,0.2904147738121327,0.00014853032121136354,0.10664141502438375,0.001331102368694336,0.11812054589190227,6.673447585127877e-05,0.04105759365339394,0.0006183230763302149
-2.8352921859098776,0.25158447698819547,0.00014297707915335674,0.09511365297471777,0.0013522740881036993,0.10432254385817806,6.38209314569165e-05,0.03737067047773297,0.0006246674677757144
-2.825413119060017,0.21953119377484118,0.00013706509933778625,0.08543064350875475,0.0013693439271758318,0.0927439024203287,6.0821818375100386e-05,0.03415752690441151,0.0006306543253034735
-2.815534052210157,0.19289227627134006,0.0001309298043378241,0.077180130179932,0.0013819213206955356,0.08297711814071175,5.780548954401694e-05,0.03132725661572015,0.000636151488067745
-2.805654985360296,0.1706192324262625,0.0001247129283434399,0.0700612486942941,0.0013896562308213594,0.07470120605776034,5.4839631959167e-05,0.028809682584097888,0.0006409942004087625
-2.7957759185104365,0.1518984640236372,0.00011855793561513785,0.06385038665136504,0.0013922544646854144,0.06765912446198351,5.198909734297112e-05,0.026555749041174845,0.0006449920946613808
-2.7858968516605764,0.13609067242403816,0.00011260542884985353,0.05838182770510635,0.0013894936832032035,0.06164379258813106,4.9313845214363356e-05,0.024524867807348433,0.0006479378565867577
-2.7760177848107164,0.12268855343816537,0.00010698868950797956,0.053529466499514795,0.001381239738727739,0.056485370467128905,4.6867064410645136e-05,0.02268891907047743,0.0006496173742688166
-2.766138717960856,0.1112839063577821,0.00010182949119941119,0.04919806683350933,0.001367462953684939,0.05204418308736372,4.469353252901958e-05,0.02102246268278299,0.0006498211291573429
-2.756259651110996,0.10154522540504081,9.723431759232269e-05,0.0453129827754738,0.0013482539329605478,0.04820323408980192,4.2828268872099075e-05,0.019508191216224168,0.0006483565510379324
-2.7463805842611357,0.09319954581246796,9.329110784805636e-05,0.04181654728362715,0.0013238384893453697,0.04486474939492321,4.129552707774406e-05,0.018128680826688646,0.0006450610277214352
-2.7365015174112752,0.08602050339484255,9.006663624263087e-05,0.038661854577999456,0.0012945912532731625,0.041945525394734826,4.010816735062454e-05,0.016872370394665808,0.0006398152356181455
-2.726622450561415,0.07981802746472572,8.760461838805304e-05,0.03581164084039296,0.0012610475345895867,0.03937538763766583,3.9267437090722925e-05,0.015726246676767773,0.0006325564393039169
-2.716743383711555,0.07443195034361705,8.592461560704566e-05,0.03323421484066859,0.0012239130040420003,0.037094107622754294,3.8763181328378e-05,0.014681932125499378,0.0006232913966430672
-2.706864316861695,0.06972594761708706,8.502179160710023e-05,0.030903568103076397,0.0011840707641297002,0.03505087367933994,3.8574492902952144e-05,0.013729001715721799,0.0006121085006656465
-2.6969852500118345,0.06558412316754673,8.486755323787084e-05,0.028796503056530653,0.0011425853811403185,0.03320208907190958,3.8670805242485254e-05,0.012860984552461527,0.0005991887895532987
-2.6871061831619745,0.06190728306184495,8.541108990362533e-05,0.02689335173938475,0.0011007034505709542,0.03151136449605476,3.901342019046935e-05,0.01206914583196208,0.0005848154607855865
-2.6772271163121144,0.05861111748757876,8.65818059780244e-05,0.025175806687346727,0.0010598502644108777,0.029947813805051352,3.9557457847036e-05,0.011348310433457562,0.0005693815334030665
-2.667348049462254,0.05562376244086385,8.829262741348725e-05,0.02362793092871937,0.0010216221385363285,0.028486296908225923,4.0254207063665345e-05,0.010691009645125104,0.0005533953117546843
-2.657468982612394,0.05288482148984142,9.044414964461315e-05,0.022234419766287778,0.0009877739393740791,0.02710599542476445,4.1053851873243646e-05,0.010093085621729751,0.000537483312943462
-2.647589915762533,0.05034362956947079,9.292958878030476e-05,0.02098173346513284,0.0009602013189979591,0.025790756708416174,4.1908542549744503e-05,0.009548137782729659,0.0005223903260331935
-2.6377108489126733,0.04795869237516643,9.564049386722468e-05,0.019856632299895233,0.0009409171256775045,0.024527826940235295,4.277577699726213e-05,0.009052893550495381,0.0005089762711767505
-2.627831782062813,0.04569632105872847,9.847318401247575e-05,0.018847339481833012,0.0009320214027976013,0.02330821803100632,4.3622049282284766e-05,0.008601910123766788,0.0004982095181934475
-2.617952715212953,0.04353025584422525,0.00010133588134084558,0.01794225383963965,0.0009356643256526461,0.02212553285723083,4.442671187255168e-05,0.008192711691727816,0.0004911563037334739
-2.6080736483630926,0.04144048808804059,0.00010415652625383315,0.01713109178432178,0.0009540013593845601,0.020976319829959386,4.518597385038211e-05,0.00782071573881469,0.0004889658512779986
-2.5981945815132326,0.03941294626837171,0.00010689127229694266,0.016403717953671296,0.0009891398645791032,0.019858960465110327,4.591691861474924e-05,0.007484145569634855,0.0004928507469272008
-2.5883155146633725,0.03743841146095975,0.00010953366361964361,0.015751238842108703,0.0010430763504232481,0.01877400292393378,4.6661352167520175e-05,0.0071791595856942475,0.0005040620560591618
-2.5784364478135124,0.03551221228339894,0.0001121244719851604,0.01516491406582045,0.0011176236110765052,0.017723104164289984,4.7489178239362064e-05,0.006904553047244201,0.000523858584495578
-2.568557380963652,0.03363319571061542,0.00011476208774496988,0.014637188941385814,0.0012143271264269248,0.016709349633529113,4.8500811919470404e-05,0.006657075318377995,0.0005534696010910164
-2.558678314113792,0.03180342000218308,0.00011761315245738152,0.014160663704777308,0.001334370429819848,0.015736255222381913,4.982787675727248e-05,0.006435937559633509,0.0005940502634091179
-2.548799247263932,0.030027177364712467,0.00012092269827005164,0.01372906174975764,0.0014784697298166466,0.014808088697724356,5.163106631749398e-05,0.0062383074487828575,0.0006466289538497272
-2.5389201804140713,0.02831069920846959,0.00012502225398662112,0.013336244096802922,0.0016467590276872648,0.013928943043709324,5.409362570179044e-05,0.00606364055812627,0.0007120457880637435
-2.5290411135642112,0.026661247054882126,0.0001303329726249349,0.01297711610445462,0.0018386684164863143,0.013103078065034938,5.740852385714441e-05,0.0059093448993181585,0.0007908817733864665
-2.519162046714351,0.025086857509552037,0.000137358563252069,0.01264668121514373,0.002052800293358466,0.012334078062628363,6.175730361453546e-05,0.005774953456081883,0.0008833785760177382
-2.5092829798644907,0.02359552683471926,0.000146659546627991,0.012340892680880771,0.0022868109322309637,0.011625230676669018,6.727925704519827e-05,0.005657952346249324,0.0009893497395824355
-2.4994039130146306,0.022195026793985013,0.00015879652657097053,0.012055744911945339,0.002537308213315393,0.010978779468582816,7.403159921291634e-05,0.005557810636080965,0.0011080856510259948
-2.48952484616477,0.020892209047956103,0.00017422770707759146,0.011788078640381476,0.0027997800644828093,0.0103963526651623,8.194519789450493e-05,0.005471966224907236,0.0012382567449003958
-2.47964577931491,0.019692919755871018,0.00019314952772519977,0.011534710567353288,0.0030685718249889703,0.009878316248257732,9.078590239205739e-05,0.005399726934801979,0.0013778224993027768
-2.46976671246505,0.018601444512869218,0.00021528717937137083,0.011293200789021839,0.0033369334060630576,0.009424258905769893,0.00010013667626424791,0.005338407688339323,0.0015239576874260122
-2.4598876456151895,0.01762054125665917,0.00023968158718485103,0.011061022272673176,0.0035971575115370607,0.009032444769141404,0.00010941671087407714,0.005287114235250473,0.0016730117966408291
-2.45000857876533,0.01675103680491059,0.0002645752973163443,0.01083629861389795,0.0038408267416432996,0.008700353642892376,0.00011794629600184684,0.005243024119677351,0.0018205217222411149
-2.4401295119154693,0.01599198611608695,0.00028753315436904026,0.010617014539360725,0.004059178668207658,0.008424225637518686,0.00012504995118115317,0.005205061572532096,0.0019613003534469965
-2.430250445065609,0.015340419516292527,0.0003058783609116231,0.010401730482457463,0.004243583180786078,0.008199648644644173,0.0001301717799308344,0.005170313464923392,0.0020896224107369147
-2.420371378215749,0.014791623563900713,0.0003173531768920798,0.010188834183822278,0.004386106296947965,0.008021180757111621,0.000132967737833454,0.005137601152737105,0.002199521467478647
-2.4104923113658887,0.014339025611717574,0.0003207267350168423,0.009977236508312224,0.004480112102115245,0.00788297086955609,0.00013334718281904156,0.005104021383283164,0.0022851966523125787
-2.4006132445160286,0.01397457917357669,0.00031605380386093605,0.009765662664346931,0.004520834672576189,0.007778439770878018,0.00013145693446916536,0.005068418487814014,0.0023415041882252764
-2.3907341776661686,0.013688761215271837,0.0003044922102611255,0.009553331479011965,0.004505841174621938,0.0077009153830371645,0.0001276223432483955,0.005028039301548639,0.0023644812094953263
-2.380855110816308,0.0134710345435046,0.0002878381936056866,0.00933928313501853,0.004435311508161536,0.0076433503503007165,0.00012227037855742513,0.004981907267535911,0.002351824740902249
-2.370976043966448,0.013309924538811704,0.0002680331809086268,0.009123042085855923,0.004312081241645903,0.007598951245954527,0.00011585744478370422,0.004927580034324481,0.002303237389279336
-2.361096977116588,0.013193523871867221,0.0002468142852548994,0.008903976819641545,0.004141430329658752,0.0075609097037011705,0.00010881512900947099,0.004864425896341763,0.002220561854282742
-2.3512179102667274,0.013109610275242215,0.00022554820347819957,0.008681944990939813,0.003930642216333511,0.0075230051135656345,0.00010151724849838334,0.004790472957835802,0.002107661023855717
-2.3413388434168674,0.013046155598274477,0.00020520438750224729,0.008456679799312734,0.00368839564976264,0.007479327898670758,9.42652212994888e-05,0.004705587944568866,0.0019700517388214914
-2.3314597765670073,0.012991445189766424,0.0001864034826455391,0.008228414920238356,0.0034240752240481996,0.007424837699143028,8.72863322478386e-05,0.004608406691558205,0.001814352740799236
-2.3215807097171473,0.012934554206141143,0.0001694918208906392,0.007997291780599514,0.003147091303728208,0.00735506107436579,8.073961355254487e-05,0.004499415689170263,0.0016476436533239157
-2.3117016428672867,0.012865432277852407,0.00015461453336980437,0.007763961579133844,0.0028662866008308512,0.0072665915909325045,7.472532880336965e-05,0.004377955108492814,0.0014768411629131554
-2.3018225760174267,0.012775314872681534,0.00014177617645267846,0.00752900810377517,0.0025894812189155244,0.007156749571540863,6.92954789884538e-05,0.004245204387725147,0.001308180823542799
-2.2919435091675666,0.012656743704088133,0.00013088684955537235,0.007293524539690836,0.0023231784977961844,0.0070240163048251435,6.44638973074219e-05,0.004101250926662374,0.0011468576746161954
-2.282064442317706,0.012503889163598042,0.00012179567757983392,0.007058547464239911,0.0020724276606429925,0.0068676498356044615,6.021527609081931e-05,0.003947982413989488,0.0009968396554023802
-2.2721853754678456,0.012312486553003864,0.00011431459430936374,0.006825607160014259,0.0018408205105486042,0.006688052006301855,5.6512924402428475e-05,0.0037862165265007295,0.0008608359237171145
-2.262306308617986,0.012080056123272785,0.00010823517451088584,0.006596169923814942,0.0016305895449594493,0.006486340958173396,5.330529109158328e-05,0.0036185043464936812,0.0007403833000371545
-2.2524272417681255,0.011805746531530454,0.00010334067596176587,0.006372162079022936,0.0014427727519303816,0.006264656145068391,5.0531385049759785e-05,0.0034463186939907744,0.0006360081758869016
-2.2425481749182654,0.011490450615985777,9.94148381873824e-05,0.006155419572843767,0.0012774136884719817,0.006025694446993605,4.812524978971457e-05,0.0032727746797906417,0.0005474248714800944
-2.2326691080684054,0.011136559192244978,9.624848166794853e-05,0.005948187624545838,0.0011337716958386655,0.005772963946359703,4.601963623778501e-05,0.0030998764875367624,0.0004737401325133954
-2.222790041218545,0.010747982029401434,9.364457611404391e-05,0.005752578565854833,0.0010105242154998311,0.005510295670654054,4.414899405164668e-05,0.002931162666772473,0.0004136434644090384
-2.212910974368685,0.010329825901410968,9.142218908397358e-05,0.005571050874405471,0.0009059497700087074,0.005242061178947298,4.2451873624243636e-05,0.002769013107593013,0.00036557194510688595
-2.2030319075188247,0.009888340053217088,8.941955334383215e-05,0.005405878158165447,0.0008180855665905177,0.004972675422150618,4.087280933837435e-05,0.002617227961755214,0.00032784498013972187
-2.193152840668964,0.009430541146136366,8.749638517000219e-05,0.005259613051335094,0.0007448576644116757,0.004706795619853324,3.9363735636773e-05,0.0024783981158315468,0.0002987690253099409
-2.183273773819104,0.008964109768187583,8.553552011347661e-05,0.0051345720394553665,0.00068418431737518,0.00444883222860003,3.78849769101404e-05,0.0023564275677152398,0.0002767149460603123
-2.173394706969244,0.00849699066119984,8.344390012837305e-05,0.005033291269813912,0.000634054703982595,0.00420314698303022,3.640584364802042e-05,0.002253971876862451,0.00026017191670640476
-2.163515640119384,0.008037270810943067,8.115292967161313e-05,0.004958033558376428,0.0005925860611834173,0.003973588401434397,3.490486546107522e-05,0.0021749144196043574,0.0002477820753027753
-2.1536365732695235,0.007592785584169522,7.861821812264906e-05,0.004911244666243169,0.0005580625031506071,0.0037637052458336017,3.336968980074044e-05,0.0021218781053254383,0.0002383599297172536
-2.1437575064196635,0.0071710092999808525,7.581873017223992e-05,0.004895090502777697,0.0005289587321873456,0.0035763205129185132,3.1796678191883733e-05,0.0020986662102468784,0.00023090003099833284
-2.1338784395698034,0.006778696516107264,7.275537795446302e-05,0.004911924144454997,0.000503951587278892,0.003413773188662721,3.0190233165492882e-05,0.0021078530767590755,0.00022457586494319793
-2.123999372719943,0.006421812821298906,6.944909968448394e-05,0.004963863401923607,0.0004819220282821744,0.003277540628176412,2.8561893749947192e-05,0.0021532000273993593,0.0002187323607468638
-2.1141203058700824,0.006105235785191158,6.593848429616622e-05,0.005053281435695224,0.00046194978493088496,0.0031685167879341005,2.6929239279761094e-05,0.002237330375188986,0.00021287392511849261
-2.1042412390202228,0.005832747508047234,6.227701229203246e-05,0.005182438326504999,0.00044330254694859315,0.003086687813163405,2.5314645506560234e-05,0.0023641292505200123,0.0002066494985434115
-2.0943621721703622,0.005606812350058061,5.852999535425058e-05,0.005354012640497774,0.0004254212532933234,0.003031449507075367,2.3743937749016225e-05,0.0025365050089775727,0.00019983579727420527
-2.084483105320502,0.0054286443458406615,5.4771304110742666e-05,0.005570806723447134,0.00040790276182039217,0.003001335444090443,2.224498832339946e-05,0.0027587747423684843,0.00019231964146086052
-2.074604038470642,0.005298069702452063,5.1079980832324394e-05,0.005836344414341665,0.0003904809454435069,0.0029943709282222552,2.0846304180161107e-05,0.0030345008117560884,0.00018408006473677718
-2.0647249716207816,0.005213672575916714,4.75368350682859e-05,0.006154679776389528,0.0003730070635515976,0.003007847686925583,1.9575650853416594e-05,0.0033688382509127765,0.00017517074153611552
-2.0548459047709215,0.005172740584876635,4.4221121587801956e-05,0.0065310978549473165,0.00035543009280128673,0.0030387066167172285,1.8458755125097375e-05,0.003766388572284962,0.00016570314466245016
-2.0449668379210615,0.005171482801188983,4.1207395120870024e-05,0.006972068633405489,0.0003377775639483362,0.003083348689511143,1.7518126595448247e-05,0.004233401453507275,0.00015583074821240298
-2.035087771071201,0.005205047314948918,3.8562631746394266e-05,0.007486095755579648,0.00032013733598300646,0.0031380349355282795,1.677203241235718e-05,0.004775441876847425,0.00014573451282242427
-2.025208704221341,0.0052677967245084115,3.634369626200215e-05,0.00808385128879575,0.00030264064107631455,0.0031987200989864384,1.6233655161255717e-05,0.005399091001158871,0.0001356098260122474
-2.015329637371481,0.005353379157682332,3.4595225083596974e-05,0.008779173579560871,0.0002854466501197123,0.003261455974079469,1.591045626184907e-05,0.0061088226525721195,0.00012565501625814372
-2.005450570521621,0.005455040012591309,3.334797928392307e-05,0.009589287658607238,0.00026872873613361097,0.0033222328978704486,1.5803761583460746e-05,0.006907245888054639,0.00011606151262714963
-1.9955715036717605,0.005565722622648262,3.2617708961133963e-05,0.010535632924326176,0.00025266254942126447,0.003377371954319213,1.590857738413855e-05,0.007789792786617714,0.00010700568053287534
-1.9856924368219002,0.0056783911879413045,3.240455251017403e-05,0.011643359832361054,0.0002374159625404208,0.003423359706158953,1.621363850425087e-05,0.008741783101940894,9.864232730962326e-05
-1.97581336997204,0.00578613499613106,3.269297924356527e-05,0.012940176089542246,0.0002231408939211971,0.0034572159263318155,1.6701682077804168e-05,0.00972955320495956,9.109983821498426e-05
-1.9659343031221799,0.00588247674758184,3.345226554760174e-05,0.01445138984301176,0.00020996697560835928,0.0034763089557018237,1.7349934217149603e-05,0.010695182841307865,8.447687387736337e-05
-1.9560552362723194,0.005961455081031886,3.463748001177033e-05,0.01618974904035595,0.00019799699275220502,0.003478688319186159,1.8130789290321003e-05,0.011550569829488065,7.884053404610347e-05
-1.9461761694224595,0.006017894819534496,3.619093613525035e-05,0.01813445910924343,0.00018730398990170888,0.003462871468492858,1.901265681867603e-05,0.012185745006269011,7.422586985498526e-05
-1.9362971025725992,0.006047446302119431,3.804405883341211e-05,0.02019758817996373,0.00017792991176738494,0.003428134524844662,1.9960944795614802e-05,0.012489827681462767,7.063660781692272e-05
-1.926418035722739,0.00604679909150586,4.011959740838533e-05,0.02218195969856878,0.0001698856238773019,0.0033742654881420385,2.0939145536188726e-05,0.012390073590484349,6.804693358344337e-05
-1.916538968872879,0.006013662750656951,4.2334109287388125e-05,0.023761329477425115,0.0001631521414176077,0.0033018109251042363,2.190998611915099e-05,0.011883422943717517,6.6404172256516e-05
-1.9066599020230186,0.005946912584489802,4.4600629957520786e-05,0.02453915772328118,0.00015768288247666157,0.003211795462838339,2.2836605130394106e-05,0.01104468377597428,6.563219480986645e-05
-1.8967808351731583,0.005846504230362106,4.683144131025149e-05,0.024220276707386076,0.00015340675480067905,0.003105926949910129,2.3683715840044698e-05,0.009996879722739964,6.563537696976143e-05
-1.8869017683232983,0.0057135481664136135,4.8940847225331085e-05,0.022800831195457703,0.00015023188285721045,0.002986286634959479,2.441871807256305e-05,0.008870137613381667,6.630293764924255e-05
-1.8770227014734377,0.005550158851954688,5.0847867623534395e-05,0.02059322567048094,0.00014804978425703668,0.0028554996093017337,2.5012721909916513e-05,0.007766943599631508,6.751348856888274e-05
-1.867143634623578,0.005359463030518749,5.247876444668087e-05,0.018046555559480752,0.00014673981109603604,0.0027164039663332717,2.544145080776265e-05,0.006752132959506947,6.913963479231786e-05
-1.8572645677737176,0.005145392157532523,5.37693208106019e-05,0.015538726151789166,0.00014617368216329407,0.0025721966950613575,2.5685994728831754e-05,0.005855259800579434,7.105247723888387e-05
-1.8473855009238573,0.004912636975749028,5.466680185198282e-05,0.013287467061815139,0.0001462199457692952,0.0024260928862072204,2.5733390201530882e-05,0.005083028666040144,7.312588242159179e-05
-1.8375064340739973,0.004666398673045087,5.51315380811403e-05,0.01137142450874338,0.00014674822966887153,0.002281459316494953,2.5577008810169502e-05,0.004427748138187131,7.524040124991881e-05
-1.827627367224137,0.00441230795844282,5.513808320303213e-05,0.009786212672551593,0.000147633153631173,0.0021414761201601715,2.521674312065319e-05,0.00387653059004641,7.72867372402511e-05
-1.817748300374277,0.004156155050939475,5.467591374462882e-05,0.008491304747085182,0.00014875780105352994,0.0020092708765502877,2.4658984467627807e-05,0.003413973225239123,7.916868436601779e-05
-1.8078692335244166,0.00390379490688807,5.3749651230341005e-05,0.007436724720222538,0.00015001666801954777,0.001887594984157254,2.3916394914639655e-05,0.003026253250373806,8.080547550989118e-05
-1.7979901666745561,0.003660878262272731,5.237880433632993e-05,0.006575754699171414,0.00015131803075312162,0.0017789701144407485,2.3007481108884172e-05,0.0027003689562148363,8.213350350351585e-05
-1.7881110998246963,0.0034327654199786586,5.0597042245726926e-05,0.005868884528136704,0.00015258569492076202,0.0016853898769274892,2.1955985186592485e-05,0.0024261524361637,8.310739751852742e-05
-1.778232032974836,0.0032242799765194482,4.845102652856907e-05,0.0052846249008120134,0.0001537601121136034,0.0016084881861811277,2.0790112465763904e-05,0.0021944519917596727,8.370045759335042e-05
-1.7683529661249757,0.003039651657762139,4.599884117183149e-05,0.0047982556090938695,0.00015479886956797697,0.0015492739298889275,1.9541621877042498e-05,0.0019986111236636544,8.39044688681688e-05
-1.7584738992751157,0.0028823112056535673,4.3308074104138474e-05,0.004390818303096462,0.0001556765782833736,0.0015083274269999483,1.8244808136307832e-05,0.0018324894078002333,8.372893422930177e-05
-1.7485948324252554,0.002754878457199168,4.045361271266388e-05,0.00404756001269311,0.00015638420175733043,0.0014855720837505392,1.693540905031927e-05,0.0016918866210354246,8.319977916649569e-05
-1.7387157655753953,0.0026590115951803128,3.751522571434929e-05,0.003757184048369013,0.00015692788223941787,0.0014805011288085703,1.564947237553978e-05,0.0015726341901780296,8.235759542148882e-05
-1.728836698725535,0.002595450574191697,3.457500850622191e-05,0.0035107201229094233,0.00015732733345148053,0.001491986133005074,1.442221884077047e-05,0.0014720649138918217,8.125550022523956e-05
-1.7189576318756745,0.0025639272380314775,3.1714774155492215e-05,0.0033011842237227686,0.00015761387795205426,0.0015185320837910105,1.3286936712956564e-05,0.0013872057515243459,7.995669543216164e-05
-1.7090785650258147,0.002563267082380448,2.9013471883079054e-05,0.003122805734266629,0.000157828213647426,0.001558118653818276,1.227394318446347e-05,0.0013162931263372296,7.85318155879682e-05
-1.6991994981759544,0.002591359447875205,2.654471473593016e-05,0.0029709636765443597,0.0001580179973616294,0.001608477916458593,1.1409644417343757e-05,0.001257051848816181,7.705615591563974e-05
-1.6893204313260943,0.0026453133463046415,2.4374492723320184e-05,0.0028416366585089507,0.00015823533394459548,0.0016669608495139565,1.0715723876883963e-05,0.0012082378907235366,7.560687044816816e-05
-1.679441364476234,0.00272147993776225,2.2559142617666858e-05,0.002731500904250205,0.0001585342572683489,0.0017308290339639143,1.0208483254898386e-05,0.001167983771266463,7.426022722322062e-05
-1.6695622976263738,0.0028156516053058373,2.1143635674232003e-05,0.002637511114955017,0.00015896828484976555,0.0017971364621500114,9.898356422943821e-06,0.0011353522170829279,7.308900179295462e-05
-1.6596832307765137,0.002923123044274529,2.0160235409453704e-05,0.002557089247072375,0.0001595881210177983,0.0018630247343953115,9.78961018699234e-06,0.0011087322299968066,7.216008255634074e-05
-1.6498041639266534,0.0030389177100000097,1.9627564240927304e-05,0.002487781566200235,0.00016043957483436648,0.0019256090688758746,9.880240739644679e-06,0.0010873914042555113,7.153235190194434e-05
-1.639925097076793,0.0031578697597040017,1.9550105995150727e-05,0.0024274965170578786,0.00016156174873961591,0.0019822660028026334,1.0162067410744718e-05,0.0010699110757199635,7.125489620248918e-05
-1.630046030226933,0.0032748589837289107,1.9918156097304724e-05,0.0023742056451918005,0.00016298554250756924,0.002030512681384533,1.0621020183157363e-05,0.0010557286926279087,7.136558570003355e-05
-1.6201669633770728,0.003384893986778765,2.0708218442831266e-05,0.0023262056852759666,0.00016473250496421991,0.002068276907080297,1.123761029686417e-05,0.0010436035949566045,7.189005264760897e-05
-1.6102878965272127,0.0034833360515003024,2.1883832644134973e-05,0.002281843580969962,0.00016681405343515533,0.00209376026080753,1.1987568647866542e-05,0.0010331434575293194,7.284108311788397e-05
-1.6004088296773524,0.0035659644897914978,2.3396803275978145e-05,0.0022397873574179976,0.00016923106844205432,0.0021056823882860086,1.2842630445540752e-05,0.0010232945408879686,7.421842503211473e-05
-1.5905297628274921,0.0036291715961162567,2.51887890507097e-05,0.0021987626903690466,0.00017197385912439393,0.002103121067739425,1.3771441192498292e-05,0.00101384817027149,7.600900256541612e-05
-1.580650695977632,0.0036699939142945765,2.7193200171409073e-05,0.0021578227570401695,0.00017502248356174175,0.0020857255994095546,1.4740554336985258e-05,0.0010039510705664508,7.818751548185759e-05
-1.5707716291277718,0.003686264250745317,2.9337341537014572e-05,0.002116088330863181,0.00017834739791179602,0.0020535302456209862,1.571548930337997e-05,0.0009935893984922392,8.071739144388328e-05
-1.5608925622779113,0.0036765972923843175,3.1544733498762e-05,0.0020730105345192103,0.00018191039931332272,0.0020071351164544483,1.6661815852392912e-05,0.000982116245164629,8.355205018119687e-05
-1.5510134954280514,0.003640490056048183,3.3737535510207195e-05,0.00202810961872059,0.00018566582003433845,0.0019474930538210425,1.7546231145570916e-05,0.0009697120569651685,8.663643080237648e-05
-1.5411344285781912,0.003578256248942351,3.5838996590304026e-05,0.0019812273061328525,0.0001895619245233768,0.0018760600449601282,1.8337595278826036e-05,0.0009559276579006713,8.990872764370566e-05
-1.531255361728331,0.0034910728405884504,3.777585494261411e-05,0.0019322618780723724,0.0001935424569389692,0.0017945591559150125,1.9007893591527206e-05,0.0009411210282649326,9.330227597498274e-05
-1.5213762948784708,0.003380864032029909,3.948061247170988e-05,0.0018814090023910397,0.00019754828442744226,0.001705105814260657,1.9533095509347322e-05,0.0009250152810406096,9.674752666700329e-05
-1.5114972280286105,0.0032502980699494373,4.089361310944246e-05,0.0018288927460100106,0.00020151908087563913,0.001609955397223043,1.989388412735624e-05,0.0009081127067592472,0.00010017404856100139
-1.5016181611787505,0.00310262789369161,4.1964861752016723e-05,0.001775195557212037,0.00020539499701612053,0.0015116113153587065,2.0076233917810532e-05,0.0008902680075395796,0.00010351249870535831
-1.4917390943288902,0.0029416480908819563,4.2655527911955426e-05,0.0017207864020011157,0.00020911826549426367,0.0014125649789463177,2.0071819855600477e-05,0.0008720812263978176,0.00010669650372958049
-1.4818600274790297,0.002771504482905735,4.293908968701972e-05,0.001666341929710762,0.00021263469366491816,0.001315396190595498,1.987824561544321e-05,0.0008534871616752368,0.00010966440025653118
-1.4719809606291698,0.002596625567530502,4.280208396686025e-05,0.0016124740762492797,0.00021589500228197582,0.0012225152171379022,1.94990852417006e-05,0.000835129244518378,0.00011236078822022726
-1.4621018937793095,0.0024215168833522462,4.22444425913607e-05,0.0015599453467212525,0.00021885597466114428,0.0011362653956668528,1.894373755467789e-05,0.0008169663973962593,0.00011473785803642209
-1.4522228269294495,0.002250683893911103,4.127940603779965e-05,0.0015093989019176867,0.00022148138809848246,0.0010586768332491877,1.8227099423809785e-05,0.0007996300862939893,0.00011675646052163929
-1.4423437600795892,0.0020884285471142136,3.9933020721961106e-05,0.0014615713127423316,0.00022374270706708625,0.0009915803279112328,1.7369068669381358e-05,0.0007830499436884313,0.00011838689701274518
-1.432464693229729,0.0019387810561324061,3.8243237765700025e-05,0.0014170283310584574,0.0002256195257398158,0.0009363808590322897,1.639389361555456e-05,0.0007677961094357872,0.00011960941603549616
-1.4225856263798689,0.0018053154984800964,3.625864465830189e-05,0.0013763784090274488,0.0002270997554486045,0.0008941900474550823,1.5329390022281075e-05,0.0007537247323662747,0.00012041441183910812
-1.4127065595300086,0.001691106330556849,3.403687130558846e-05,0.0013400170731192914,0.00022817956055250482,0.0008656252771866478,1.4206051137132054e-05,0.0007413073611239276,0.00012080232889509981
-1.402827492680148,0.0015985772721845606,3.1642723090651855e-05,0.0013083440004128793,0.0002288630536258381,0.0008509652188912593,1.3056078815855962e-05,0.0007302970179894824,0.00012078328480784785
-1.3929484258302882,0.0015294948984888583,2.9146100563475792e-05,0.001281518230713376,0.0002291617676954481,0.0008499774419513306,1.1912366945139305e-05,0.0007210458684108254,0.00012037643177829963
-1.383069358980428,0.0014848607901242466,2.6619772870721056e-05,0.001259680738003381,0.00022909392927999517,0.0008620983483370734,1.0807468734123323e-05,0.0007131919964107203,0.0001196090836049897
-1.3731902921305679,0.0014649496432212552,2.4137074983029883e-05,0.0012427217359581417,0.00022868356107283886,0.0008862888692401372,9.772580734480153e-06,0.0007069659478411985,0.00011851564103325698
-1.3633112252807076,0.0014692492869938696,2.1769601907546633e-05,0.001230509598273595,0.00022795944715493086,0.0009212368967591194,8.836574766654045e-06,0.0007018977131331575,0.00011713635294485437
-1.3534321584308475,0.0014965450643322528,1.9584971511240278e-05,0.001222670372726748,0.000226953996551508,0.0009652375130003386,8.025108217262806e-06,0.0006981120917379204,0.00011551595432382
-1.3435530915809872,0.0015449065026959634,1.7644726166355297e-05,0.0012188227335141746,0.00022570204271761237,0.001016413061324275,7.359839586099052e-06,0.0006950547927854601,0.00011370222408704204
-1.333674024731127,0.0016118139502111026,1.600243746138227e-05,0.0012183686678424227,0.0002242396171484979,0.0010726117065084305,6.857773675194151e-06,0.0006927759920720589,0.00011174450671459278
-1.3237949578812664,0.0016941851463489063,1.4702072643191888e-05,0.0012207330367103393,0.000222602734790781,0.0011316380049077868,6.530755667110836e-06,0.0006906739748641891,0.00010969224117846451
-1.3139158910314066,0.0017885349508736136,1.3776671727940954e-05,0.0012251633820024167,0.00022082622733844934,0.0011911617520348411,6.385129528032099e-06,0.0006887658251389274,0.00010759353900726536
-1.3040368241815463,0.0018910304624933424,1.3247375366079689e-05,0.001230971767293242,0.0002189426579218445,0.0012489505534565475,6.421570002012143e-06,0.0006864467207891093,0.00010549385052975249
-1.2941577573316863,0.001997670760368267,1.3122831161167556e-05,0.001237340898262591,0.00021698134724863543,0.001302780086583744,6.635092930694775e-06,0.0006837464596141639,0.0001034347545316122
-1.284278690481826,0.0021043560982845723,1.3398995296167726e-05,0.0012435653218375957,0.000214967537064519,0.0013506598854183863,7.015242095476312e-06,0.0006801024147002846,0.0001014529018817684
-1.274399623631966,0.0022070723385223083,1.4059332695281339e-05,0.001248860649100266,0.0002129217120140047,0.0013907364050313906,7.546446212615035e-06,0.0006756005880177741,9.95791383001434e-05
-1.2645205567821056,0.0023019584524986854,1.507540761933759e-05,0.0012526009783542758,0.00021085909575470715,0.0014215040248375978,8.208533500696711e-06,0.0006697603533884752,9.783782552557836e-05
-1.2546414899322453,0.002385479999915914,1.640784328106681e-05,0.001254128002926649,0.00020878933167442647,0.0014416936018818442,8.977387320339218e-06,0.0006627589323286517,9.62463738863647e-05
-1.244762423082385,0.0024544798124657703,1.8007618802325186e-05,0.001252981712163378,0.0002067163529422428,0.0014504624494888338,9.825721147955826e-06,0.0006542263753147328,9.481499286515747e-05
-1.234883356232525,0.002506326456038107,1.981766033445346e-05,0.0012487065521225936,0.0002046384410527636,0.0014472632193909744,1.072394846551613e-05,0.0006444527436063953,9.354665987102254e-05
-1.225004289382665,0.0025389354424495488,2.1774675362657084e-05,0.0012410730187717251,0.00020254846664885062,0.001432009091795987,1.1641119403210447e-05,0.000633192262028744,9.243730126232856e-05
-1.2151252225328044,0.0025508818761987573,2.3811170781245577e-05,0.0012298787646143929,0.0002004343013734747,0.0014049205568328733,1.2545894963619248e-05,0.0006208530095986183,9.147617387101911e-05
-1.2052461556829444,0.002541383492314145,2.5857591066220504e-05,0.001215159555766074,0.00019827938493200114,0.0013666649414327582,1.3407527734523557e-05,0.0006073097545768959,9.064643001072264e-05
-1.1953670888330843,0.002510371200073647,2.7844508367644838e-05,0.0011969841880624357,0.00019606342755104636,0.0013181816236653879,1.4196818880543309e-05,0.0005930765348294867,8.99258443371972e-05
-1.185488021983224,0.002458430171874507,2.970479624887447e-05,0.0011756543240156216,0.00019376322468830364,0.0012607979612675375,1.4887021208342982e-05,0.0005781282831557373,8.928767707576237e-05
-1.1756089551333637,0.0023868271804059343,3.137571859418564e-05,0.0011514931750478546,0.00019135355824754716,0.0011960363031566679,1.545466085754476e-05,0.000563057238169986,8.870164511745058e-05
-1.1657298882835037,0.0022974112450891504,3.2800869378453584e-05,0.0011250348339343899,0.0001888081567306094,0.0011257110152113688,1.588025196440543e-05,0.0005479040082418757,8.813497036802325e-05
-1.1558508214336434,0.002192601872235459,3.393190291986954e-05,0.001096807759247414,0.00018610068573727114,0.00105172301007327,1.614888302807599e-05,0.0005332992216547192,8.755347353918015e-05
-1.1459717545837833,0.00207525575262576,3.4730002249703964e-05,0.0010675152371583975,0.00018320574000656618,0.0009761445739290001,1.6250656940261395e-05,0.0005193050927046836,8.692268129999043e-05
-1.1360926877339228,0.0019486246214315832,3.516704062036988e-05,0.0010378156372298356,0.0001800998087596042,0.0009010087416247091,1.6180972199625293e-05,0.0005065440352793667,8.62089153338715e-05
-1.1262136208840627,0.0018161985921714687,3.522640213030776e-05,0.0010084964495879237,0.0001767621874154698,0.0008283897817671091,1.5940636972618304e-05,0.000495052033518944,8.538033332339899e-05
-1.1163345540342027,0.0016816458060460438,3.490343719997691e-05,0.0009802539548392595,0.00017317581075076548,0.0007601954189918187,1.5535813812014315e-05,0.0004853960654797663,8.440789414120038e-05
-1.1064554871843424,0.0015486457037603278,3.420554128419675e-05,0.0009538637907700364,0.00016932798518680409,0.0006982510102917283,1.4977797261814309e-05,0.0004775406152117761,8.326622247058022e-05
-1.096576420334482,0.0014208245349541402,3.315185596015325e-05,0.0009299630136252456,0.00016521100102973125,0.0006441022966348867,1.4282632660299608e-05,0.00047195566774435637,8.193435160904492e-05
-1.086697353484622,0.0013015929067627422,3.1772604428973425e-05,0.0009092202932989734,0.00016082260906063903,0.0005991104990644063,1.3470588488819202e-05,0.0004684975278202956,8.039632720406225e-05
-1.0768182866347618,0.001194091372197748,3.010808374442784e-05,0.0008921233012844358,0.0001561663497698977,0.0005642720266395809,1.2565499989733419e-05,0.00046750886571577174,7.864165900716765e-05
-1.0669392197849017,0.0011010458594682068,2.8207347767725346e-05,0.0008791514006971972,0.00015125172764232837,0.0005403300538711872,1.1594004827760551e-05,0.00046871465475404337,7.666561227930114e-05
-1.0570601529350412,0.0010247359696106194,2.612662324481649e-05,0.000870570887205204,0.00014609422711539776,0.0005276155927879888,1.0584695690431102e-05,0.0004723153059858419,7.446933510535122e-05
-1.0471810860851811,0.000966879507596819,2.3927510579736425e-05,0.0008666124624490672,0.00014071517104009964,0.0005261788037779618,9.567216314823138e-06,0.0004778980493145821,7.205982245048893e-05
-1.037302019235321,0.0009286330214329059,2.167502624578975e-05,0.0008672761322928669,0.0001351414265660032,0.0005356533178093182,8.571329907915637e-06,0.00048552365029885813,6.944972219221772e-05
-1.0274229523854608,0.0009105129473113122,1.9435549473770045e-05,0.0008725149033734958,0.00012940496724660433,0.0005554078748844161,7.625988771783198e-06,0.000494653002089825,6.665699247672631e-05
-1.0175438855356005,0.0009124337215159329,1.727473743256149e-05,0.00088205019977663,0.00012354230372568482,0.0005844330756467734,6.758434602953346e-06,0.0005052273386289616,6.370442347461727e-05
-1.0076648186857404,0.0009336684950960201,1.5255474803639914e-05,0.0008955622089105639,0.00011759379853728711,0.0006215112664172211,5.993356962988587e-06,0.0005166092487294887,6.0619039862247526e-05
-0.9977857518358803,0.0009729253796560157,1.3435921149898779e-05,0.0009125156308492617,0.0001116028832608538,0.0006651223416932895,5.352136298838622e-06,0.0005286557595175371,5.743140305968591e-05
-0.98790668498602,0.0010283458543900905,1.1867717123299924e-05,0.0009323560467121322,0.00010561519846219722,0.0007136274289918698,4.8521942602296135e-06,0.0005406725010927563,5.417483436099451e-05
-0.9780276181361597,0.001097614960092006,1.0594404200046113e-05,0.0009543447933504629,9.967767847791232e-05,0.0007651882647267857,4.50647142982143e-06,0.0005524785995320049,5.088458156169456e-05
-0.9681485512862996,0.0011779910080663431,9.650106701879912e-06,0.0009777597635393877,9.383760413834523e-05,0.000817958458830398,4.3230476525234736e-06,0.0005633723720306965,4.7596952504816424e-05
-0.9582694844364394,0.0012664413925526205,9.058515348681766e-06,0.0010017373267821811,8.814164696031499e-05,0.000870009574076404,4.304916452655843e-06,0.0005731866936464326,4.434843913192097e-05
-0.9483904175865792,0.0013596935623221803,8.83220298675018e-06,0.0010254752121945621,8.263492817862383e-05,0.0009195227751568942,4.449919318254261e-06,0.0005812644326395091,4.117485515745771e-05
-0.9385113507367189,0.0014543850751742174,8.972291546329183e-06,0.0010480787787025747,7.736011524280195e-05,0.0009647142127822308,4.7508414408923576e-06,0.0005875028724780923,3.811050941852345e-05
-0.9286322838868588,0.001547123438828002,9.468479233145294e-06,0.0010687631685347145,7.235657711419328e-05,0.001004019788839194,5.195664619403925e-06,0.0005913371265274316,3.518743533692141e-05
-0.9187532170369986,0.0016346374343193233,1.0299424616336742e-05,0.001086700939616437,6.765961790266867e-05,0.0010360128303107178,5.767968978730523e-06,0.0005927723154451665,3.243469482861445e-05
-0.9088741501871385,0.0017138326372583444,1.1433474165703289e-05,0.0011012205631845346,6.329980613761898e-05,0.0010595755235594652,6.447469729124853e-06,0.0005913734255307663,2.9877772480034023e-05
-0.8989950833372781,0.0017819310586588198,1.2829708102290923e-05,0.0011116524998182106,5.930241433967309e-05,0.0010738030957091874,7.210671870618823e-06,0.0005872842451114567,2.753807296232542e-05
-0.889116016487418,0.001836509989886184,1.4439270635171818e-05,0.0011175213590543607,5.5686980620945606e-05,0.001078157070101184,8.031621338183253e-06,0.0005802225234600667,2.5432531560384942e-05
-0.8792369496375578,0.001875618617874971,1.6206940931597835e-05,0.0011183879163942068,5.246700087156517e-05,0.0010723520881435135,8.88272900443124e-06,0.0005704851188248258,2.357334444362321e-05
-0.8693578827876977,0.0018977901662488056,1.8072894895233514e-05,0.0011140328225244978,4.964975677166351e-05,0.0010564883047789635,9.735640995372367e-06,0.0005579478259065901,2.1967821990656102e-05
-0.8594788159378373,0.001902127111957599,1.997460111848501e-05,0.0011042927680075265,4.723628148563041e-05,0.0010309193353399413,1.056212828339561e-05,0.0005430567257544032,2.0618365189859775e-05
-0.8495997490879772,0.0018882801096414342,2.1848791496580094e-05,0.0010892344523887178,4.522146153362091e-05,0.0009963635689836407,1.1334967257255872e-05,0.0005258326160434777,1.9522561957197133e-05
-0.839720682238117,0.0018564973809429494,2.363344396974798e-05,0.001068984017426932,4.359427007620122e-05,0.00095375421723424,1.2028784209868825e-05,0.0005068491115513828,1.8673397221204506e-05
-0.8298416153882568,0.0018075681582995344,2.5269715821407806e-05,0.0010438909598377865,4.2338123769473816e-05,0.0009043317684408106,1.2620837154436689e-05,0.00048624216320122186,1.805956789391334e-05
-0.8199625485383965,0.001742836236712369,2.6703766834586317e-05,0.0010143509604495632,4.143135252196208e-05,0.0008494794398812578,1.309171128174729e-05,0.00046467596761153875,1.766589143775589e-05
-0.8100834816885364,0.0016641101238733884,2.7888416376011884e-05,0.0009809604294465629,4.084776897518112e-05,0.0007908011281135809,1.3425906398515772e-05,0.00044235853068892635,1.7473794703442457e-05
-0.8002044148386762,0.0015736450877717831,2.8784582972549518e-05,0.0009443338355450821,4.05573223925188e-05,0.000729947442972043,1.3612298974034462e-05,0.00041999684275991097,1.7461868092130607e-05
-0.790325347988816,0.0014740263039662229,2.9362463012455034e-05,0.0009052504878635587,4.052681992085024e-05,0.0006686850714685712,1.364446464000561e-05,0.000397819773669989,1.7606468914458322e-05
-0.7804462811389556,0.001368127470401749,2.96024126014247e-05,0.0008644682990222824,4.072069692031415e-05,0.0006087197777206159,1.3520852215818401e-05,0.00037652420753005135,1.788235709430235e-05
-0.7705672142890956,0.0012589765030509986,2.9495507063354214e-05,0.0008228651240582512,4.1101817262301255e-05,0.0005517639101160214,1.3244804230330484e-05,0.00035630670960056394,1.826334609925415e-05
-0.7606881474392354,0.0011497014741072417,2.904376180634056e-05,0.0007812514763948888,4.163228418427358e-05,0.0004993631500665906,1.2824424521393317e-05,0.00033780236318691365,1.872295216364402e-05
-0.7508090805893752,0.0010433904390658526,2.8260009931168034e-05,0.000740509177834918,4.2274242460992556e-05,0.0004529688667859298,1.2272297486701089e-05,0.00032112660706107245,1.9235025483119627e-05
-0.7409300137395148,0.0009430367748831348,2.7167441739358643e-05,0.0007014058195485446,4.299065329155725e-05,0.00041377495475818874,1.1605068953171946e-05,0.0003068083715033266,1.977434807165886e-05
-0.7310509468896548,0.0008514052966038812,2.5798822819779084e-05,0.0006647335796066905,4.374602438569295e-05,0.0003828008950213303,1.0842902125463992e-05,0.00029484325572470875,2.0317184342704725e-05
-0.7211718800397946,0.0007709888891826607,2.419541638413422e-05,0.0006311281539121042,4.4507079225747943e-05,0.00036074380506730195,1.0008826684338226e-05,0.00028562223935937886,2.084177215831994e-05
-0.7112928131899344,0.0007038921439030379,2.2405645606974334e-05,0.0006012103610473611,4.524335133820789e-05,0.0003480765174688822,9.128001575908284e-06,0.0002789969823555606,2.132874403013296e-05
-0.701413746340074,0.0006518095387967911,2.0483538703017538e-05,0.0005754118732532146,4.592769157738489e-05,0.0003449181388462879,8.22691539454141e-06,0.00027520493258851924,2.176147029492757e-05
-0.691534679490214,0.0006159355330944116,1.848700701182679e-05,0.0005541216856111473,4.653667884450867e-05,0.00035114940765180753,7.3325493177869476e-06,0.000273947035081689,2.212631836460542e-05
-0.6816556126403538,0.0005969716815576475,1.6476010359578734e-05,0.0005375203068802203,4.705092727298069e-05,0.000366302855278385,6.4715293586599824e-06,0.0002753095222202108,2.2412824502150404e-05
-0.6717765457904936,0.0005950687726559654,1.4510668171259837e-05,0.0005257323906766424,4.7455285636444346e-05,0.00038969541452062086,5.6692941293488305e-06,0.000278853776854506,2.26137769396589e-05
-0.6618974789406332,0.0006098665338166685,1.2649375244276294e-05,0.0005186701847805044,4.77389275103828e-05,0.0004203369725791248,4.949304450997411e-06,0.00028453454430774923,2.272521147085684e-05
-0.6520184120907732,0.0006404694145896013,1.0946981598431486e-05,0.0005161927029866281,4.789533346981436e-05,0.0004570779551682564,4.332318937784584e-06,0.00029180117188398313,2.2746322861454123e-05
-0.642139345240913,0.0006855184242188936,9.453092555483347e-06,0.0005179582857149792,4.7922169266662745e-05,0.000498532942511772,3.83575825274486e-06,0.0003005114878811392,2.2679297473516927e-05
-0.6322602783910528,0.0007431980439516007,8.210542100438967e-06,0.0005235897449554496,4.782106643525297e-05,0.0005432390262855338,3.4731770857374377e-06,0.0003100432020601766,2.2529074347809492e-05
-0.6223812115411925,0.0008113357467808043,7.254085937866759e-06,0.0005325349735935433,4.7597314062823516e-05,0.0005895894828711396,3.2538601895997016e-06,0.00032020231538710246,2.2303043590597924e-05
-0.6125021446913325,0.0008874337807845048,6.60935448935632e-06,0.0005442366363200833,4.725947247998965e-05,0.0006359973227860298,3.182554094197336e-06,0.000330343164920441,2.2010692236022655e-05
-0.6026230778414722,0.0009687885413736389,6.292096799637726e-06,0.0005579989895407724,4.6818921327472435e-05,0.0006808329792875018,3.25934256316949e-06,0.00034027000380964004,2.1663208777199775e-05
-0.592744010991612,0.0010525380536205052,6.3077379977310575e-06,0.000573160020036762,4.628935580260134e-05,0.000722586802916885,3.4796685729362423e-06,0.00034936404529658057,2.127305826246084e-05
-0.5828649441417518,0.0011357910050902571,6.651262098367364e-06,0.0005889620926244068,4.568624585408151e-05,0.0007598044450648834,3.834501740101212e-06,0.00035747681067545793,2.0853540229846438e-05
-0.5729858772918917,0.0012156790142903555,7.3074226225662905e-06,0.0006047240331893409,4.502627365846219e-05,0.0007912421642618382,4.310644835535878e-06,0.00036406258467224363,2.0418341803796004e-05
-0.5631068104420314,0.0012894840612415108,8.25127231569494e-06,0.0006197129690882307,4.4326764869282414e-05,0.0008157940857136525,4.891169444451378e-06,0.0003690622721413334,1.9981098011708776e-05
-0.5532277435921712,0.001354684256883884,9.448994228175134e-06,0.0006333137580881073,4.3605128883164564e-05,0.0008326350545452782,5.555966102836275e-06,0.00037203991203547574,1.9554970811115402e-05
-0.543348676742311,0.0014090687402930787,1.0859006157362964e-05,0.0006448994522595898,4.287832272963848e-05,0.000841135159686353,6.282391468902331e-06,0.000373056091489387,1.9152257473975133e-05
-0.5334696098924508,0.0014507666845535905,1.24333029579615e-05,0.0006539956953578042,4.2162352186596896e-05,0.0008409863737284112,7.0459914055218824e-06,0.000371807547398592,1.8784037882705025e-05
-0.5235905430425906,0.0014783404013892381,1.4118993041470115e-05,0.000660147611258093,4.1471822383429594e-05,0.000832101483436853,7.821277312272111e-06,0.00036848961925451936,1.8459868987782405e-05
-0.5137114761927304,0.0014907895857140126,1.585998044370724e-05,0.0006630772971760168,4.0819548519800446e-05,0.0008147227012759561,8.582530762940617e-06,0.0003629384479150944,1.8187533198256534e-05
-0.5038324093428702,0.0014876161542867893,1.7598738610189398e-05,0.0006625455625922114,4.021623544741533e-05,0.0007893042211450053,9.30461147100308e-06,0.0003554824514016913,1.7972845866512335e-05
-0.49395334249301,0.001468798946160656,1.9278120358880757e-05,0.0006585013684317825,3.967023278848659e-05,0.0007566031268677564,9.963742900194525e-06,0.00034608715019740467,1.7819525331454217e-05
-0.4840742756431498,0.0014348273622815835,2.0843146711993086e-05,0.0006509376420277916,3.918737005569847e-05,0.0007175469302251547,1.0538251388350549e-05,0.00033519616062273544,1.7729127245128333e-05
-0.4741952087932896,0.0013866454927000873,2.224271914107565e-05,0.0006400323617431117,3.877087395482063e-05,0.000673309170535514,1.1009235505746663e-05,0.0003228791713358783,1.7701043171642553e-05
-0.4643161419434294,0.0013256554720500067,2.3431201534368495e-05,0.0006259985481641109,3.842136775439218e-05,0.0006251652287462694,1.136114538761111e-05,0.00030966340419777075,1.7732561757750566e-05
-0.45443707509356923,0.0012536338269633325,2.4369823440437107e-05,0.0006092175646578491,3.8136950358188076e-05,0.0005745567562113255,1.1582253980877318e-05,0.0002956856777757163,1.7818989172943196e-05
-0.444558008243709,0.0011727091402094268,2.5027861073254e-05,0.0005900842276168861,3.791335057465083e-05,0.0005229405583685045,1.1665006333092932e-05,0.00028151563069052983,1.7953824041410746e-05
-0.43467894139384883,0.0010852568321035086,2.538356063200162e-05,0.0005691336802880138,3.774415009849593e-05,0.000471847200270115,1.1606236223802033e-05,0.00026731308612692084,1.8128980772707786e-05
-0.4247998745439886,0.0009938587838932626,2.54247758324114e-05,0.0005468832741704481,3.762106695371244e-05,0.00042272863831594766,1.1407244355621011e-05,0.0002536445266543036,1.8335054071511113e-05
-0.4149208076941284,0.0009011853703221324,2.514930152369038e-05,0.0005239549823431887,3.7534289638309407e-05,0.0003770168841911969,1.107373597510258e-05,0.00024064708722155718,1.8561616493179024e-05
-0.4050417408442682,0.0008099467636064918,2.456489397616039e-05,0.0005009161966352091,3.747285099601402e-05,0.00033597623360173717,1.0615620912559411e-05,0.0002288397915391737,1.879754022880601e-05
-0.395162673994408,0.0007227725124828035,2.368897916893744e-05,0.0004784000070441368,3.742502994711438e-05,0.0003007676733415611,1.0046682617572016e-05,0.00021829543856858268,1.9031333862789893e-05
-0.3852836071445478,0.0006421650915365829,2.2548059282057838e-05,0.00045694727938489676,3.7378768659084516e-05,0.0002723110016847467,9.384127540763973e-06,0.0002094479584070772,1.9251484653118242e-05
-0.3754045402946876,0.0005703875096515959,2.1176837881785223e-05,0.00043712720006315196,3.732209253753876e-05,0.0002513597704001636,8.648029202660275e-06,0.00020227322935643266,1.9446796938793813e-05
-0.3655254734448274,0.000509429199663071,1.9617092115071774e-05,0.0004193829249627666,3.724352056972884e-05,0.00023837739139026906,7.860685219149305e-06,0.0001970936067644469,1.960671757322222e-05
-0.3556464065949672,0.00046091103187155806,1.791632889481042e-05,0.0004041545702900284,3.713245404719197e-05,0.00023362593675539588,7.045907493448475e-06,0.0001937683449860436,1.9721639804297873e-05
-0.345767339745107,0.00042607193288228355,1.6126267766866166e-05,0.0003917303699987366,3.697953251291672e-05,0.0002370586377257781,6.228268476994742e-06,0.00019249593510633876,1.9783177753343993e-05
-0.3358882728952468,0.000405698432813278,1.4301199248826442e-05,0.00038237381561707543,3.67769468946939e-05,0.0002484240106130364,5.432326974424828e-06,0.0001930143552109093,1.9784404563199377e-05
-0.3260092060453866,0.0004001376876211168,1.2496270224793092e-05,0.00037618167481060096,3.651870116555088e-05,0.0002671751921765526,4.681858189383379e-06,0.00019540137497941118,1.972004836362005e-05
-0.3161301391955264,0.0004092555948974512,1.076575089094067e-05,0.00037321630901292137,3.6200815472922586e-05,0.0002925888515834464,3.999111768043042e-06,0.00019928437554474337,1.958664140944103e-05
-0.30625107234566623,0.0004324785196743339,9.161337197876445e-06,0.0003733711653925528,3.582146545354363e-05,0.00032368981674601847,3.404121296974982e-06,0.00020463829993578578,1.9382619050660656e-05
-0.296372005495806,0.0004687804663687036,7.730542236039098e-06,0.0003765085165268603,3.538105434980621e-05,0.000359382321746916,2.9140863037418985e-06,0.00021100433035772535,1.9108366559033917e-05
-0.2864929386459458,0.0005167521989742275,6.515226109110034e-06,0.00038233223532980023,3.488221651146338e-05,0.00039838660693724556,2.542846124120757e-06,0.00021828474203202137,1.876621322733827e-05
-0.2766138717960856,0.0005746143991691371,5.550310132618352e-06,0.0003905304037219878,3.432975284881452e-05,0.00043937847166933253,2.3004613493058485e-06,0.00022596935654670738,1.83603745395866e-05
-0.2667348049462254,0.0006403094758307676,4.86271434750638e-06,0.0004006544142499668,3.37305007447536e-05,0.00048093319230016663,2.1929158050646102e-06,0.00023392624357068144,1.7896844548445036e-05
-0.2568557380963652,0.0007115345100093571,4.470551019761676e-06,0.0004122651823641753,3.3093142779963494e-05,0.0005216682914338035,2.221947500324798e-06,0.00024163462844931018,1.7383241856927338e-05
-0.246976671246505,0.0007858482812586815,4.382597771815191e-06,0.0004248169825598376,3.2427960327847076e-05,0.0005601893713044073,2.3850135817898778e-06,0.00024897021832436406,1.6828613754604457e-05
-0.2370976043966448,0.0008607154787174792,4.598065976392289e-06,0.00043780545707603597,3.1746539587842646e-05,0.0005952305961587404,2.675389435105641e-06,0.00025544315838673445,1.624320407673711e-05
-0.22721853754678462,0.0009336196651021138,5.106669871533152e-06,0.00045065416398187776,3.106143890760236e-05,0.0006255969675323041,3.0823985448590694e-06,0.0002609767545262948,1.5638191214406717e-05
-0.21733947069692441,0.0010021089944279827,5.888993259874753e-06,0.0004628622671384732,3.03858272629212e-05,0.0006502972879419075,3.5917649736941125e-06,0.0002651491539244724,1.5025403385700581e-05
-0.2074604038470642,0.0010639051980280072,6.91714050134579e-06,0.00047389159788693245,2.973310449378249e-05,0.0006684780086494757,4.1860771880327085e-06,0.0002679643935249932,1.441701876783354e-05
-0.197581336997204,0.0011169410312644667,8.155650509129697e-06,0.0004833118705698277,2.9116514318114604e-05,0.0006795443574201629,4.845347853419216e-06,0.00026909671483477685,1.38252583783389e-05
-0.1877022701473438,0.0011594559619971273,9.562643475116423e-06,0.0004906861554908591,2.854876125326863e-05,0.0006830820846617106,5.547651953771653e-06,0.0002686531644087735,1.3262079675885018e-05
-0.1778232032974836,0.0011900167565281755,1.1091163739952526e-05,0.0004957116914577525,2.8041642369054577e-05,0.0006789638739306781,6.269822550977862e-06,0.0002664198090202464,1.2738878728831501e-05
-0.1679441364476234,0.001207592289235086,1.269067540681132e-05,0.0004981020190335783,2.7605704284421212e-05,0.0006672569433103506,6.9881824534662485e-06,0.00026261551222348087,1.2266208478428049e-05
-0.1580650695977632,0.0012115509091086226,1.4308663547340144e-05,0.0004977219239098127,2.7249935019937943e-05,0.0006483136303305871,7.67928837475578e-06,0.00025713974899175716,1.1853520114574395e-05
-0.148186002747903,0.0012017094399535435,1.589228992019926e-05,0.0004944650386794084,2.6981499255468884e-05,0.0006226646649981955,8.320664538033928e-06,0.0002503176305552199,1.1508933900868192e-05
-0.1383069358980428,0.001178303954009685,1.739005147896854e-05,0.0004883820875423906,2.680552424917578e-05,0.0005910947075126118,8.891502459567551e-06,0.00024214947285680294,1.1239044951972705e-05
-0.1284278690481826,0.0011420112560177574,1.875338926256609e-05,0.00047955345970182085,2.6724942188802743e-05,0.0005545229650149157,9.373305465015551e-06,0.00023304758401427748,1.104876850340899e-05
-0.1185488021983224,0.0010938930512771783,1.993819788086665e-05,0.00046821065570831256,2.674039311260986e-05,0.0005140662266064127,9.750457665952875e-06,0.00022308816212136045,1.0941228147983401e-05
-0.10866973534846221,0.001035391598646839,2.0906188320658305e-05,0.0004546040784310377,2.6850190802624343e-05,0.00047091011877232434,1.0010700234889677e-05,0.00021274074107027218,1.0917689372702707e-05
-0.098790668498602,0.0009682505774174015,2.1626062429650834e-05,0.0004391183129058922,2.7050352266710302e-05,0.00042636361143235383,1.014550014686687e-05,0.0002021233288548393,1.097753954527594e-05
-0.0889116016487418,0.0008944897333069496,2.207446270129015e-05,0.00042213607949791675,2.7334689639033908e-05,0.0003817254000197202,1.015030064101884e-05,0.00019172568152864646,1.1118314300957264e-05
-0.0790325347988816,0.0008163086130704258,2.2236669006825803e-05,0.00040414862231956644,2.769496159095803e-05,0.00033833477673053734,1.0024645761106425e-05,0.00018166880298029075,1.1335769099336627e-05
-0.0691534679490214,0.0007360475297899309,2.2107021158487787e-05,0.00038561733840546006,2.8121079704647847e-05,0.0002974382489270547,9.772175959914986e-06,0.00017242335075064286,1.1623993586734471e-05
-0.0592744010991612,0.0006560823987142519,2.1689055689148024e-05,0.00036708102678688717,2.8601363764827003e-05,0.00026024197455111936,9.400495160715807e-06,0.00016407467801253105,1.1975565341517425e-05
-0.049395334249301,0.0005787809131978612,2.0995353426257727e-05,0.00034901707922768607,2.9122838610950214e-05,0.0002277837077367144,8.920914338098339e-06,0.0001570376537991421,1.2381738623119823e-05
-0.0395162673994408,0.0005063977355388122,2.0047104328270533e-05,0.0003319475967064215,2.9671564097682435e-05,0.00020099165700293377,8.348079885409001e-06,0.00015132833222555425,1.2832662914094503e-05
-0.0296372005495806,0.0004410352218334758,1.887340407285818e-05,0.0003163021588422512,3.0232988864733775e-05,0.00018056620048348924,7.699499249590786e-06,0.00014727629771287473,1.3317625357929978e-05
-0.0197581336997204,0.00038454808520247774,1.7510306037411965e-05,0.00030252481889928983,3.079231803921434e-05,0.0001670490904828959,6.994978839740678e-06,0.0001448038092022025,1.3825310669543048e-05
-0.0098790668498602,0.00033851729589859104,1.599965906737464e-05,0.00029094034799652233,3.133488469840102e-05,0.0001607181908847408,6.2559925353709314e-06,0.0001441364811080902,1.434407174181486e-05
0.0,0.0003041720730431705,1.4387768812735007e-05,0.00028186387709408636,3.18465149137414e-05,0.00016166954512637582,5.505000579227706e-06,0.00014509040259300332,1.4862203997307524e-05
0.0098790668498602,0.00028238381833315535,1.2723924974237795e-05,0.0002754721572479861,3.231387647541483e-05,0.0001697268111135405,4.764740741178401e-06,0.00014778157570283484,1.536821654162622e-05
0.0197581336997204,0.0002736110763977813,1.1058841619558014e-05,0.00027191716101111323,3.272480195013245e-05,0.00018453701142016188,4.057513780647803e-06,0.00015192109616520434,1.5851093361370438e-05
0.0296372005495806,0.00027791776817071316,9.443059449754751e-06,0.0002712033586807412,3.306857753481457e-05,0.00020549457621803305,3.404485948032145e-06,0.00015752334051566367,1.6300538168162537e-05
0.0395162673994408,0.00029494387500881805,7.925360673832715e-06,0.00027330598156616293,3.3336190209843204e-05,0.00023184981801115895,2.8250300033119717e-06,0.00016420886746270835,1.6707197009428168e-05
0.049395334249301,0.00032394915178702666,6.551245739187018e-06,0.00027805465596486887,3.352052693605617e-05,0.00026264576108285943,2.3361255568875117e-06,0.00017191092930534763,1.7062853430888524e-05
0.0592744010991612,0.00036380910074028475,5.361519807612999e-06,0.00028525634431523226,3.361652104247569e-05,0.0002968367487354272,1.951836962110655e-06,0.00018018536489070795,1.736059176600788e-05
0.0691534679490214,0.0004130821519393756,4.39103242853084e-06,0.0002945849864793349,3.3621242475613205e-05,0.0003332347521058436,1.6828851036781749e-06,0.00018891465852748917,1.7594925021673267e-05
0.0790325347988816,0.00047002739714113734,3.667609662106043e-06,0.00030570845769560133,3.3533930181716495e-05,0.0003706342257618594,1.5363257894761052e-06,0.0001976237946964491,1.7761884802475887e-05
0.0889116016487418,0.0005326903221457162,3.2112109161584914e-06,0.0003181832265642043,3.3355966524487664e-05,0.0004077635298687007,1.5153446785074718e-06,0.00020618084272683445,1.785907174158662e-05
0.098790668498602,0.0005989361499898666,3.0333363649829614e-06,0.0003315840843250862,3.309079525604487e-05,0.00044341135537995403,1.6191743620638911e-06,0.00021411756614880906,1.788566595675463e-05
0.10866973534846221,0.0006665469507804507,3.1367020685930652e-06,0.0003454023190042145,3.274378611267465e-05,0.0004763783869117008,1.8431359803796785e-06,0.0002213254026552071,1.784239809741258e-05
0.1185488021983224,0.0007332626152338635,3.5151922289400414e-06,0.0003591765496188088,3.2322050555849356e-05,0.0005056004135689182,2.178803226089161e-06,0.00022737958807267432,1.773148256563688e-05
0.1284278690481826,0.0007968808240137532,4.154088511313458e-06,0.0003723925973353373,3.183421448309612e-05,0.0005300954611980988,2.614283373638448e-06,0.00023222944046772325,1.7556515453287396e-05
0.1383069358980428,0.0008552968530174975,5.030568452966198e-06,0.00038461355033090467,3.129015485717936e-05,0.0005490791070788893,3.1346057140822467e-06,0.0002355248728543669,1.7322340615311738e-05
0.148186002747903,0.0009065976107506432,6.114455802140074e-06,0.00039537942215847626,3.0700708115778925e-05,0.0005619029994017793,3.722205060723292e-06,0.00023730007118491934,1.703488807269718e-05
0.1580650695977632,0.0009490917547901109,7.369198580707016e-06,0.0004043346007797947,3.007735890381328e-05,0.0005681588463605008,4.357484451823467e-06,0.00023730151559566806,1.6700989588628133e-05
0.1679441364476234,0.000981389822996901,8.753042852945216e-06,0.0004111255296199142,2.943191810003928e-05,0.0005676054252924323,5.019439370133097e-06,0.00023566444049416923,1.632817677231004e-05
0.1778232032974836,0.0010024174685003655,1.0220364953933734e-05,0.00041552395095687564,2.8776199279245466e-05,0.000560259094609176,5.686323336778229e-06,0.0002322418297680068,1.592446742480217e-05
0.1877022701473438,0.001011475504305632,1.17231193492491e-05,0.0004173212051497146,2.8121702659403346e-05,0.0005463079225313875,6.336334130999581e-06,0.0002272734250135656,1.5498146042398372e-05
0.197581336997204,0.0010082312650931315,1.3212356619941903e-05,0.0004164461292081381,2.7479315235215385e-05,0.0005261881982178836,6.948298722376673e-06,0.00022071556207449656,1.5057544432284232e-05
0.2074604038470642,0.0009927549214900878,1.4639763291415486e-05,0.00041285509697514005,2.6859035208621312e-05,0.0005004859874045802,7.502335737792187e-06,0.00021290290302315327,1.4610828273485006e-05
0.21733947069692441,0.0009654867683894421,1.5959175505795224e-05,0.00040664401994430137,2.626972801272849e-05,0.00047000079270466784,7.980474475808283e-06,0.00020387938952832509,1.4165795178922265e-05
0.22721853754678462,0.0009272491223099257,1.7128018793570808e-05,0.0003979338783636183,2.5718920214361535e-05,0.00043563646152606974,8.367211531669181e-06,0.00019405326444878619,1.3729689391323982e-05
0.2370976043966448,0.0008791903656545644,1.810862947648532e-05,0.0003869769189302228,2.5212636403313103e-05,0.0003984546573105638,8.64998753151025e-06,0.00018352978147827232,1.3309037690228108e-05
0.246976671246505,0.0008227747475583699,1.8869416368875435e-05,0.00037403807504905956,2.4755282869268152e-05,0.0003595584045097916,8.819569649809773e-06,0.0001727604050047755,1.2909510416288804e-05
0.2568557380963652,0.0007597069041119529,1.9385827380360718e-05,0.000359496084079135,2.4349580469373807e-05,0.0003201391974988578,8.870328000922685e-06,0.0001618781908403261,1.2535810752446903e-05
0.2667348049462254,0.0006919045674976095,1.9641091129083314e-05,0.0003437217839994894,2.3996547641914454e-05,0.00028135740315035553,8.800397967527915e-06,0.00015134226902858823,1.2191594561524455e-05
0.2766138717960856,0.0006214096779283051,1.9626711606439862e-05,0.0003271754040844937,2.3695533066791842e-05,0.0002443875123670413,8.611723544280233e-06,0.00014127696422146964,1.1879422190519855e-05
0.2864929386459458,0.0005503510395618733,1.9342701014092107e-05,0.0003102831830777985,2.344429605357049e-05,0.00021030002225299195,8.30998111863644e-06,0.00013211274965397183,1.1600742738462164e-05
0.296372005495806,0.0004808497503184125,1.879754491574362e-05,0.0002935324572213221,2.3239131393277144e-05,0.00018010944856438417,7.904386271344982e-06,0.0001239301902066076,1.1355910372667508e-05
0.30625107234566623,0.0004149799821657372,1.800790151363203e-05,0.00027734831696240984,2.3075034178830778e-05,0.00015466213334589917,7.407390426570556e-06,0.00011709849769923081,1.1144231392863975e-05
0.3161301391955264,0.00035467709011053125,1.6998045936976877e-05,0.0002621882816060649,2.294589901518523e-05,0.00013469117775910728,6.834277019670855e-06,0.00011162525457039729,1.0964039908106888e-05
0.3260092060453866,0.0003017048085157416,1.5799077634309682e-05,0.00024842076652693655,2.2844747133450092e-05,0.00012071389596010866,6.202670549417877e-06,0.00010779350942857661,1.0812799230248012e-05
0.3358882728952468,0.00025757399321094283,1.4447917061121253e-05,0.00023642107667921688,2.2763974217556092e-05,0.00011309686022672928,5.531973973610128e-06,0.0001055179915024489,1.0687225420180665e-05
0.345767339745107,0.00022352361231740508,1.2986123612106508e-05,0.0002264532904158895,2.2695611265305512e-05,0.00011196554397424904,4.842752676018807e-06,0.00010498138582935327,1.058342886658627e-05
0.3556464065949672,0.00020045668805212933,1.1458572964921992e-05,0.0002187690347056438,2.2631590549323846e-05,0.00011728132052236828,4.15608425174359e-06,0.00010599741005896578,1.0497069345564372e-05
0.3655254734448274,0.00018894064491741045,9.912035517125075e-06,0.0002134940284709371,2.2564008721980165e-05,0.00012876435852544595,3.49289493429188e-06,0.00010864653867181565,1.042351971380238e-05
0.3754045402946876,0.0001891648333039982,8.393701270029279e-06,0.00021073065676166907,2.2485379319417547e-05,0.00014598285366701478,2.8733032428352962e-06,0.00011264592710138574,1.0358033234383505e-05
0.3852836071445478,0.00020096331482892386,6.949697273793645e-06,0.000210449903575685,2.2388867354270132e-05,0.00016828864503251267,2.315991698371332e-06,0.00011798446018157798,1.0295909525367465e-05
0.395162673994408,0.00022379564768016514,5.623644531624719e-06,0.0002125981778589857,2.226849932892896e-05,0.00019491738123521274,1.8376259164051689e-06,0.00012429912212821251,1.0232654255324642e-05
0.4050417408442682,0.0002567923532103983,4.455299102614384e-06,0.0002169947685143816,2.2119342829856114e-05,0.00022493481508666804,1.452339397546775e-06,0.00013150887475492688,1.016412798133884e-05
0.4149208076941284,0.0002987577633672202,3.479320055690728e-06,0.00022344276329914033,2.1937650851812386e-05,0.00025734520758216264,1.1712996292568673e-06,0.00013919673334928225,1.0086679924160204e-05
0.4247998745439886,0.0003482355792677232,2.724202049026331e-06,0.00023163155216882056,2.172096711795456e-05,0.00029104501671457393,1.0023690739315148e-06,0.00014724168029745497,9.997262989146998e-06
0.43467894139384883,0.00040352988239233104,2.2114057252563656e-06,0.00024125109721658257,2.1468189873098084e-05,0.0003249357953553291,9.498710166827241e-07,0.00015520545763536938,9.893526954249167e-06
0.444558008243709,0.00046278571539588935,1.9547120505187695e-06,0.0002518984698201035,2.117959289628018e-05,0.00035788116881686245,1.014467489586116e-06,0.00016296152775400197,9.773887438744253e-06
0.45443707509356923,0.0005240221729725913,1.959820324580597e-06,0.0002631942474397264,2.0856803767020204e-05,0.00038881991160148743,1.1931523760966912e-06,0.00017008546331257298,9.637569017903746e-06
0.4643161419434294,0.000585221110643572,2.2242011456377807e-06,0.0002746916612934112,2.050274068919595e-05,0.0004167218042464649,1.4793597437531357e-06,0.00017647990140784613,9.484621636863525e-06
0.4741952087932896,0.0006443648231340388,2.737208295827112e-06,0.00028599357246001636,2.0121510390034943e-05,0.0004406965444663898,1.863183272192873e-06,0.0001817674155232944,9.315910278569305e-06
0.4840742756431498,0.0006995250368291423,3.4804446568698405e-06,0.0002966625788828986,1.971827073429411e-05,0.00045994431872595806,2.3316997419373862e-06,0.0001859104795999442,9.133078632450817e-06
0.49395334249301,0.0007488972187903411,4.428370037249848e-06,0.0003063368967505389,1.9299062693245956e-05,0.0004738567130035029,2.869385748808158e-06,0.00018860584300565226,8.938488269663438e-06
0.5038324093428702,0.0007908820408895731,5.549130535234389e-06,0.00031463975440585947,1.887061715659903e-05,0.00048195859194912215,3.4586144913252445e-06,0.00018989871626169986,8.735135535721976e-06
0.5137114761927304,0.0008241088883236775,6.805582910517353e-06,0.00032129258848988886,1.8440142749784784e-05,0.0004839981541828807,4.080216456415984e-06,0.00018957792060559167,8.52654900231485e-06
0.5235905430425906,0.0008475029832723785,8.156480710252242e-06,0.00032602223778201167,1.8015101301310547e-05,0.00047987788230646045,4.714086449205722e-06,0.00018778380229945738,8.316670859547206e-06
0.5334696098924508,0.0008602921019592866,9.557784665475687e-06,0.0003286701440276706,1.7602977883227398e-05,0.000469732210755059,5.339817467847981e-06,0.00018440376128844507,8.109726063168638e-06
0.543348676742311,0.0008620543786117093,1.09640554107046e-05,0.00032909622524280793,1.7211052416501015e-05,0.00045384674381889384,5.937341717113598e-06,0.00017967375859879284,7.910083367069764e-06
0.5532277435921712,0.0008527044064330052,1.232988487131046e-05,0.00032728321122457395,1.6846179692694583e-05,0.0004327235029184639,6.487558349793502e-06,0.00017357420210680367,7.722112561589798e-06
0.5631068104420314,0.0008325191726083097,1.3611320911233726e-05,0.0003232365757143872,1.6514584320705555e-05,0.0004069891266718773,6.97292857674435e-06,0.0001664252867819455,7.5500422987953144e-06
0.5729858772918917,0.0008021023348364155,1.476724092868363e-05,0.00031708367973330004,1.6221676574962968e-05,0.00037744915147280004,7.378019329884142e-06,0.0001582835833553859,7.397822816538199e-06
0.5828649441417518,0.0007623884577201538,1.576063115439661e-05,0.00030896971158747864,1.597189441770791e-05,0.0003449873187293858,7.689978902671498e-06,0.0001495317976226934,7.268997677216406e-06
0.592744010991612,0.0007145869938833621,1.6559732236482547e-05,0.0002991518887403447,1.5768576115753965e-05,0.0003106116337250694,7.898929637496482e-06,0.00014027672469952914,7.166588321875702e-06
0.6026230778414722,0.0006601676613622519,1.7139015339048008e-05,0.0002878919224918321,1.561386689872712e-05,0.000275348036829635,7.998265940189597e-06,0.00013093428884765129,7.092994816152064e-06
0.6125021446913325,0.0006007881764749555,1.747995913743196e-05,0.00027554606904649996,1.550866204165667e-05,0.0002402819230066405,7.9848483661345e-06,0.00012162975362878355,7.049915645185321e-06
0.6223812115411925,0.0005382659007190875,1.7571603751920974e-05,0.00026245513143102945,1.5452587632849438e-05,0.0002064501489142136,7.859088366765513e-06,0.00011277907455115462,7.038288816361883e-06
0.6322602783910528,0.000474495361917873,1.7410865449342407e-05,0.00024903158623974754,1.5444019142385227e-05,0.00017488216678758487,7.624921187559556e-06,0.00010449236677777477,7.0582558699982696e-06
0.642139345240913,0.0004114129281724132,1.700260281083019e-05,0.00023564849839986864,1.548013677188827e-05,0.00014649455382591202,7.289668473040493e-06,9.71526493147232e-05,7.109149698976609e-06
0.6520184120907732,0.00035091137359445423,1.635943359148431e-05,0.00022272522898832326,1.555701547623048e-05,0.00012213586614280876,6.863795042174444e-06,9.08235545982587e-05,7.189506359915271e-06
0.6618974789406332,0.0002948051112688205,1.5501308626601624e-05,0.00021061682542169915,1.566974653460306e-05,0.00010248756949856462,6.36056814414343e-06,8.582646050146033e-05,7.297100342180538e-06
0.6717765457904936,0.0002447493671520609,1.4454857429049142e-05,0.00019969990504667203,1.5812586641408395e-05,8.811616309236395e-05,5.795629988272778e-06,8.215328369505543e-05,7.429002068098602e-06
0.6816556126403538,0.00020221333686786685,1.3252526536848323e-05,0.0001902640731831016,1.597912971252641e-05,7.938360522289031e-05,5.186497562869179e-06,8.004279589726231e-05,7.581655748399181e-06
0.691534679490214,0.00016841089766489112,1.1931538781444286e-05,0.0001825994681025318,1.6162495981432793e-05,7.650926719324005e-05,4.5520054440172994e-06,7.939909432193292e-05,7.750975130054371e-06
0.701413746340074,0.0001442879758048021,1.0532706469112497e-05,0.00017689155574321654,1.635553250919016e-05,7.949178630388523e-05,3.911709563412785e-06,8.036760713785873e-05,7.932454166058651e-06
0.7112928131899344,0.0001304702402250711,9.099136613017328e-06,0.00017331153012117202,1.6551018963968818e-05,8.818211427441245e-05,3.2852705218357253e-06,8.275951140034148e-05,8.121289222637856e-06
0.7211718800397946,0.0001272691213981162,7.674868909543773e-06,0.0001719154640687924,1.6741872445478503e-05,0.00010221734098469889,2.6918361431203377e-06,8.662758642702351e-05,8.31250913025054e-06
0.7310509468896548,0.00013464978460394592,6.30348979316166e-06,0.00017273832342863763,1.692134523766534e-05,0.00012110466341737371,2.1494423760476847e-06,9.169649298144261e-05,8.501109188756e-06
0.7409300137395148,0.00015225786416746864,5.026765807757474e-06,0.00017569796569154612,1.708320966382205e-05,0.00014416628132499793,1.6744515385548195e-06,9.793827537190614e-05,8.682185158961325e-06
0.7508090805893752,0.00017940848176974125,3.883339445219088e-06,0.00018069300229032684,1.7221924681003472e-05,0.00017063271153523534,1.2810451210109142e-06,0.00010500806965327819,8.85106331364577e-06
0.7606881474392354,0.00021513315197751938,2.9075277994226557e-06,0.00018751159345565976,1.7332779469423064e-05,0.00019959654056422334,9.80787121353895e-07,0.00011281872983723144,9.00342277868647e-06
0.7705672142890956,0.0002581880096641175,2.128261685560431e-06,0.00019593284664821782,1.7412010026837398e-05,0.00023011231848387557,7.822710797857123e-07,0.00012098124004197786,9.135406663249619e-06
0.7804462811389556,0.000307117829333216,1.5681976487934105e-06,0.00020563982447593444,1.7456885643572833e-05,0.0002611559252673604,6.908618356978175e-07,0.00012937768690592224,9.243718848068194e-06
0.790325347988816,0.00036027927860535214,1.2430304167929067e-06,0.00021632366686559083,1.7465763083384793e-05,0.0002917274436919154,7.08539486397679e-07,0.00013760544646496982,9.325703760550725e-06
0.8002044148386762,0.000415916885560775,1.1610262836762986e-06,0.00022759977537029668,1.7438107299153268e-05,0.00032081228037940515,8.338503209093236e-07,0.00014554757400413895,9.379407000200028e-06
0.8100834816885364,0.00047219533070387294,1.322791578143467e-06,0.00023911345369997172,1.737447853962381e-05,0.00034748303819076597,1.0619656002555053e-06,0.00015281974517691266,9.403615270849864e-06
0.8199625485383965,0.0005272807505998558,1.7212822674165008e-06,0.00025045791163758697,1.7276486722654593e-05,0.00037085840161103404,1.3848461947802346e-06,0.0001593371034689531,9.39787470916585e-06
0.8298416153882568,0.0005793750369279837,2.3420538309897428e-06,0.00026127998059503074,1.7146714931059356e-05,0.0003902001480734241,1.7915072497175032e-06,0.00016476296670914572,9.362487352338794e-06
0.839720682238117,0.0006267952535829885,3.163742332655814e-06,0.000271198431904767,1.6988614799890424e-05,0.00040486617184751,2.2683744574504137e-06,0.00016907126345635221,9.298486142077882e-06
0.8495997490879772,0.0006680027500659246,4.1587610667513935e-06,0.00027990826893031,1.6806377382075162e-05,0.00041439937084982185,2.7997201487310067e-06,0.00017199616534019634,9.207589497213818e-06
0.8594788159378373,0.0007016737602876303,5.294189780946819e-06,0.0002870978942159279,1.660478377895118e-05,0.00041847199326930845,3.3681654764135824e-06,0.00017358944432570056,9.092137084499543e-06
0.8693578827876977,0.0007267168697396626,6.532828185802405e-06,0.000292550612136218,1.6389040383633004e-05,0.0004169641327548535,3.95523242140055e-06,0.0001736704385679854,8.955008958937717e-06
0.8792369496375578,0.000742329012315908,7.834379746015715e-06,0.0002960594002291505,1.6164603992766727e-05,0.0004098977326789581,4.541928367397375e-06,0.00017237794661143814,8.799530715341304e-06
0.889116016487418,0.0007479963567179865,9.156728448461028e-06,0.0002975245578454176,1.593700228546264e-05,0.000397503690531166,5.1093445142408e-06,0.0001696202480913738,8.629367678380643e-06
0.8989950833372781,0.0007435317717767971,1.0457267799837773e-05,0.0002968652095038278,1.5711655241469728e-05,0.00038014519984518427,5.6392495524640185e-06,0.00016562148243662048,8.448411448215286e-06
0.9088741501871385,0.0007290563202425779,1.1694240477913553e-05,0.00029411246614076365,1.549370297361411e-05,0.0003583738441783219,6.114659722523199e-06,0.00016037178641268148,8.260662305165118e-06
0.9187532170369986,0.0007050165863968737,1.2828046219190233e-05,0.00028931726454266174,1.5287845186975445e-05,0.00033284332753552646,6.520367708690255e-06,0.0001541684423323593,8.07011105507484e-06
0.9286322838868588,0.0006721464156141541,1.382247733590096e-05,0.00028263891357022456,1.5098197058996796e-05,0.00030435625725306627,6.8434136597016305e-06,0.00014706651983180155,7.880623865785028e-06
0.9385113507367189,0.0006314649977494244,1.4645843018122015e-05,0.00027424939331500986,1.4928165775113834e-05,0.0002737705399758023,7.073484019790829e-06,0.00013941538020760923,7.69583350644697e-06
0.9483904175865792,0.0005842209615457829,1.527194786426365e-05,0.00026441767538187627,1.4780351272077607e-05,0.00024203964809542335,7.2032256595958e-06,0.00013131048003580287,7.519040160600122e-06
0.9582694844364394,0.0005318744716203268,1.5680894129766577e-05,0.0002534111033281519,1.4656473958000102e-05,0.00021011488932598226,7.228466012411147e-06,0.00012312604719861862,7.3531246492826616e-06
0.9681485512862996,0.00047602797131668584,1.585968348022844e-05,0.0002415763393633197,1.4557331319186037e-05,0.00017898268942370812,7.1483323951182125e-06,0.00011496888634954237,7.200476483111038e-06
0.9780276181361597,0.0004183974881818841,1.580259976395694e-05,0.00022923886219784536,1.448278441593095e-05,0.00014956646661104514,6.965267392060252e-06,0.00010720817101552206,7.062938675781538e-06
0.98790668498602,0.0003607359490841795,1.5511361909200732e-05,0.00021678174532580532,1.4431774340869125e-05,0.0001227647560969739,6.684939945608973e-06,9.993216404893979e-05,6.941770711364287e-06
0.9977857518358803,0.000304800162785237,1.4995042656417974e-05,0.00020454458899163525,1.4402367792592132e-05,9.935647514768253e-05,6.31605557973831e-06,9.347608411936167e-05,6.837630481136312e-06
1.0076648186857404,0.0002522735102538899,1.4269756849025475e-05,0.0001929015348607401,1.4391830032104958e-05,8.004353048871443e-05,5.870071830352147e-06,8.788261048626183e-05,6.750575410559503e-06
1.0175438855356005,0.00020473553173941622,1.3358129578817077e-05,0.00018216106195192543,1.43967226668524e-05,6.53628435538325e-05,5.360828415239917e-06,8.342868082187175e-05,6.680082401803875e-06
1.0274229523854608,0.00016359082144473442,1.228856200048644e-05,0.00017264466576379935,1.4413022970925915e-05,5.57364477350964e-05,4.804103814082068e-06,8.009049573553014e-05,6.625085640239002e-06
1.037302019235321,0.00013004774136011059,1.1094318272194965e-05,0.0001645888814290206,1.4436260822211424e-05,5.139281251495007e-05,4.21711270039166e-06,7.806990204501109e-05,6.584030772162472e-06
1.0471810860851811,0.0001050595277869032,9.812463252575279e-06,0.00015822590120906209,1.4461668835675143e-05,5.242643679300492e-05,3.6179599695580167e-06,7.726436886342239e-05,6.554943472034591e-06
1.0570601529350412,8.931744366810682e-05,8.482684521236143e-06,0.00015368895198462443,1.4484340910700518e-05,5.872987234512759e-05,3.025068914521839e-06,7.779333239558319e-05,6.535509995276106e-06
1.0669392197849017,8.320854495547658e-05,7.146036441391781e-06,0.00015109581448365027,1.4499394198982448e-05,7.006357982052441e-05,2.4566013486206902e-06,7.947331330076672e-05,6.523166969663032e-06
1.0768182866347618,8.682672516570865e-05,5.843645656294255e-06,0.00015045830768403156,1.450212944283998e-05,8.599875049845918e-05,1.9298881635383884e-06,8.234428107203988e-05,6.515197424446342e-06
1.086697353484622,9.994949279465651e-05,4.6154191194723465e-06,0.0001517692464511001,1.4488184732144074e-05,0.00010599686914136059,1.4608879178497415e-06,8.614975992855902e-05,6.508829898584847e-06
1.096576420334482,0.00012206809303222317,3.4987948959938937e-06,0.00015491632053389208,1.4453677976721093e-05,0.00012936213141612256,1.0636906061506707e-06,9.086295262345274e-05,6.5013374119499764e-06
1.1064554871843424,0.0001523832786198119,2.5275751220806823e-06,0.00015977253873869138,1.4395333781066756e-05,0.00015532891750328037,7.500817823224381e-07,9.617137949787622e-05,6.490133126958845e-06
1.1163345540342027,0.00018985329947952538,1.7308771569389887e-06,0.00016611429373198934,1.4310590926100277e-05,0.00018302146235073705,5.291807569435395e-07,0.00010200222251343078,6.472859670590806e-06
1.1262136208840627,0.00023320630509196294,1.132235756045443e-06,0.00017371485188489642,1.4197687291458144e-05,0.00021154643890734594,4.071637194838661e-07,0.00010801079660364789,6.447469322849454e-06
1.1360926877339228,0.0002810027715051666,7.488836057212918e-07,0.00018226592916816665,1.4055719771144716e-05,0.00023995669955367605,3.87080424400408e-07,0.00011410436890164902,6.412292599339416e-06
1.1459717545837833,0.0003316601441609043,5.912324939114868e-07,0.0001914733572218379,1.3884677522395363e-05,0.0002673455205397069,4.6876961889008856e-07,0.0001199336029428045,6.366093151953731e-06
1.1558508214336434,0.00038352449736966634,6.62570384810099e-07,0.00020098111792901953,1.368544771763193e-05,0.0002928107967423656,6.488757628643878e-07,0.00012541400006556427,6.308107369765039e-06
1.1657298882835037,0.00043490156139629985,9.589834616616709e-07,0.00021046800082539358,1.3459793816674257e-05,0.0003155472862847773,9.209659110522729e-07,0.00013021940403703164,6.2380675672363495e-06
1.1756089551333637,0.00048413129804198514,1.4695044796823834e-06,0.00021957280060759998,1.321030721486898e-05,0.00033480765754263504,1.2757429756192699e-06,0.0001343002136545959,6.1562081826500265e-06
1.185488021983224,0.0005296187312822506,2.1764822874624987e-06,0.00022799061682920416,1.2940333927004991e-05,0.0003499893172897498,1.701348085336821e-06,0.0001373780933724621,6.063254959161375e-06
1.1953670888330843,0.0005699048058508796,3.056159824040703e-06,0.00023539783860275287,1.265387871260815e-05,0.0003605891722751336,2.183742472914759e-06,0.00013946021665814165,5.960397626759281e-06
1.2052461556829444,0.0006036905398505343,4.079442021740759e-06,0.0002415467435695969,1.235548971327942e-05,0.00036628229094594084,2.707156370966141e-06,0.00014033448876030462,5.8492471285528395e-06
1.2151252225328044,0.0006298980431323231,5.212828524112595e-06,0.0002461889857538674,1.2050127237664788e-05,0.00036686809024082427,3.2545908225746167e-06,0.0001400792843793783,5.731778922804428e-06
1.225004289382665,0.0006476824131515111,6.41948166260493e-06,0.00024916732461872064,1.1743020778196259e-05,0.0003623390832695975,3.808356214548145e-06,0.0001385587307775855,5.610264327911076e-06
1.234883356232525,0.0006564780555618878,7.660395370779694e-06,0.00025033658234412977,1.1439518663417569e-05,0.00035281732631887547,4.350630728812252e-06,0.00013592767438079192,5.48719224768523e-06
1.244762423082385,0.000655994331701282,8.89562828415036e-06,0.00024965165211543884,1.1144934932036427e-05,0.00033861271525528194,4.8640208568605344e-06,0.0001321268650533659,5.365183907568452e-06
1.2546414899322453,0.0006462441811230252,1.0085561767306299e-05,0.00024708526733402354,1.0864398055691268e-05,0.0003201497859718754,5.332106601814679e-06,0.00012738318990419237,5.246903440023455e-06
1.2645205567821056,0.0006275215971846934,1.1192143580310455e-05,0.00024271186009203828,1.0602706036967204e-05,0.00029801628852356557,5.739954052208243e-06,0.00012170490585844224,5.13496727326466e-06
1.274399623631966,0.0006004117642468083,1.2180077866865049e-05,0.00023662193893874672,1.036419217196981e-05,0.0002728816689081579,6.074579576955613e-06,0.00011537747707047723,5.031855298535016e-06
1.284278690481826,0.000565750725780162,1.3017924582835775e-05,0.0002290018402601819,1.0152605401431464e-05,0.0002455378143034115,6.32535098514091e-06,0.0001084592847491793,4.939826717195789e-06
1.2941577573316863,0.0005246185397001325,1.3679073840525876e-05,0.0002200449859327792,9.971008693370363e-06,0.00021681160209712104,6.484313503558255e-06,0.00010127366015950259,4.860843302790315e-06
1.3040368241815463,0.00047828372516371795,1.4142565303384559e-05,0.00021002803282012567,9.821698319637638e-06,0.00018760062843086763,6.546430350311201e-06,9.390572327684424e-05,4.796502560687356e-06
1.3139158910314066,0.00042818302286992585,1.439372712245968e-05,0.00019921971764428416,9.706146227069874e-06,0.00015878296201821205,6.509730877617044e-06,8.669138504569272e-05,4.747982937330091e-06
1.3237949578812664,0.0003758550870437525,1.4424615270763645e-05,0.00018795430551536227,9.624966982492966e-06,0.00013125122965541416,6.375361708364961e-06,7.971610285519274e-05,4.716002833327021e-06
1.333674024731127,0.0003229120567193861,1.4234239855939089e-05,0.00017653907270643766,9.577910012152152e-06,0.00010582306705996815,6.147539829204013e-06,7.330171169069009e-05,4.7007947225147894e-06
1.3435530915809872,0.00027096826791339564,1.3828572335538473e-05,0.00016532623537469484,9.563877083895587e-06,8.327707260813605e-05,5.833409212057488e-06,6.750791863712755e-05,4.702095187273604e-06
1.3534321584308475,0.0002216098000370145,1.3220333853323925e-05,0.00015462032973466132,9.580964218362743e-06,6.426736474851323e-05,5.442806034808357e-06,6.261780310582932e-05,4.719151164492526e-06
1.3633112252807076,0.0001763245625940521,1.2428572394356372e-05,0.0001447499330612487,9.626526486696046e-06,4.936461571628079e-05,4.987939953510435e-06,5.864280145453014e-05,4.750742173147346e-06
1.3731902921305679,0.0001364761648756819,1.1478042457675819e-05,0.000135976250246312,9.697263478870732e-06,3.897761925171274e-05,4.48300196242058e-06,5.580759510218123e-05,4.795217780055818e-06
1.383069358980428,0.00010324151624731089,1.0398407705114643e-05,0.00012856590583745536,9.789322628590267e-06,3.340192055491483e-05,3.943711178122454e-06,5.405916990066503e-05,4.850549071314199e-06
1.3929484258302882,7.759476120215234e-05,9.223291932317007e-06,0.00012270193141860044,9.898417075313665e-06,3.275043569957276e-05,3.3868152314200244e-06,5.35516038056204e-05,4.914392448613526e-06
1.402827492680148,6.025755621654385e-05,7.989208988065847e-06,0.00011855871545994624,1.0019954345805698e-05,3.701119255681882e-05,2.829559889824094e-06,5.4159545592875106e-05,4.9841636761765806e-06
1.4127065595300086,5.169749834323109e-05,6.734405365853537e-06,0.00011621632312857042,1.0149171857602634e-05,4.5987934741507164e-05,2.2891449162316857e-06,5.59631474767837e-05,5.057119777778775e-06
1.4225856263798689,5.209463266286903e-05,5.497652420661413e-06,0.00011573836542656123,1.0281275092233898e-05,5.936730777574975e-05,1.7821830776773072e-06,5.87660248125798e-05,5.130446134375451e-06
1.432464693229729,6.135695030241961e-05,4.317026023256081e-06,0.00011709020597423874,1.0411574260207311e-05,7.666916552833024e-05,1.3241795293744933e-06,6.258028737458698e-05,5.201345968979863e-06
1.4423437600795892,7.91046440893438e-05,3.22871232966277e-06,0.00012022009398681537,1.0535615381973608e-05,9.73223247211438e-05,9.290476361991736e-07,6.714875153065764e-05,5.2671293315986614e-06
1.4522228269294495,0.00010470309596338485,2.2658767971450533e-06,0.00012498136925776318,1.0649301934703e-05,0.00012062312247468678,6.086765606453709e-07,7.242974336321055e-05,5.325298715419654e-06
1.4621018937793095,0.00013726419122422678,1.4576320628684547e-06,0.00013121674769691217,1.0749003555357048e-05,0.0001458177710983116,3.7256380514481445e-07,7.812307368941408e-05,5.373628545273921e-06
1.4719809606291698,0.0001756950261952283,8.281364827978673e-07,0.00013868418197579167,1.0831648734370797e-05,0.0001720667363945026,2.2752427555463e-07,8.415405163073838e-05,5.410235977042457e-06
1.4818600274790297,0.00021871348908947616,3.9585151179132837e-07,0.00014714375072847442,1.089479896642757e-05,0.0001985308880013895,1.7748452796934102e-07,9.020253305598935e-05,5.43364072573455e-06
1.4917390943288902,0.0002649089686810021,1.7298043036344072e-07,0.00015628642471669337,1.09367024278226e-05,0.00022433859947534762,2.2336861767611296e-07,9.618542332189211e-05,5.44281199148735e-06
1.5016181611787505,0.0003127676725320455,1.6510574390243273e-07,0.00016582264572127556,1.0956325904360722e-05,0.00024867240897185624,3.6307860924464337e-07,0.0001017879955606752,5.437200965479774e-06
1.5114972280286105,0.0003607401464922131,3.7103569168203226e-07,0.000175412937016649,1.0953364378803779e-05,0.00027073546417013194,5.915702823549093e-07,0.00010694409529053193,5.41675785861981e-06
1.5213762948784708,0.00040727064148086696,7.828642891909993e-07,0.00018475701029587555,1.092822838103023e-05,0.0002898353403591783,9.010211161141539e-07,0.00011136890988342798,5.38193289017667e-06
1.531255361728331,0.000450865440454214,1.3862420167449783e-06,0.00019352498263452712,1.0882009885753832e-05,0.0003053465971173639,1.281085202885834e-06,0.00011503612287597784,5.333661185652881e-06
1.5411344285781912,0.0004901201421909961,2.1608482470737147e-06,0.00020144574933870818,1.0816428190901448e-05,0.0003167887507300948,1.7192265712451202e-06,0.00011771140090063833,5.2733320469048975e-06
1.5510134954280514,0.0005237827323078303,3.0810496103234306e-06,0.00020823754828709875,1.0733757804939888e-05,0.00032378225365768145,2.2011204181507525e-06,0.00011942587644610458,5.202743556568717e-06
1.5608925622779113,0.0005507729754116096,4.116723291032065e-06,0.00021369439462993496,1.0636740895729173e-05,0.00032611833855640364,2.711109194823648e-06,0.00012000979201335675,5.124043947484022e-06
1.5707716291277718,0.0005702348608180696,5.234218555102032e-06,0.00021761486877382746,1.0528487291509272e-05,0.0003237066048936523,3.2326992642633487e-06,0.00011956189953354318,5.03966159121223e-06
1.580650695977632,0.0005815433363547924,6.397426132967777e-06,0.00021988561682674088,1.0412365363816019e-05,0.0003166354499681149,3.7490821653230997e-06,0.00011798294109797082,4.9522258245664536e-06
1.5905297628274921,0.0005843421149873604,7.568921213929857e-06,0.0002204075123688383,1.0291887353161109e-05,0.00030511053821461224,4.243664249610144e-06,0.00011544081437207751,4.864481127782257e-06
1.6004088296773524,0.0005785346089170613,8.711144187047444e-06,0.00021917555727977333,1.0170592815345667e-05,0.00028950568410502666,4.700587793827404e-06,0.00011190384449583126,4.779197383262555e-06
1.6102878965272127,0.0005643049263057087,9.78758161475546e-06,0.0002162019445677443,1.0051933867037087e-05,0.00027029265126965983,5.105227463657704e-06,0.00010760184457709431,4.699079072908937e-06
1.6201669633770728,0.0005420918662237993,1.076391061928964e-05,0.0002115921055219947,9.93916579516442e-06,0.000248083508869674,5.4446463802019035e-06,0.00010255940965116499,4.626676310822216e-06
1.630046030226933,0.0005125930319734676,1.1609070552736047e-05,0.00020546463344039506,9.835246370726473e-06,0.00022355331337524405,5.707997809439612e-06,9.705326461915902e-05,4.5643005553412874e-06
1.639925097076793,0.0004767228739833514,1.2296228800410942e-05,0.0001980236630350146,9.742746882120982e-06,0.00019747598012429552,5.8868597987125355e-06,9.114605405922349e-05,4.5139477016198e-06
1.6498041639266534,0.0004356019351114909,1.2803610424305129e-05,0.0001894760485906918,9.66377748752074e-06,0.00017064230359509441,5.975492679657203e-06,8.514058408419305e-05,4.477231027644917e-06
1.6596832307765137,0.00039050191446221593,1.3115166304321328e-05,0.00018010067518668557,9.599928994248537e-06,0.00014389214378499797,5.971011364586409e-06,7.91147613447018e-05,4.455326159907547e-06
1.6695622976263738,0.00034282388100325805,1.3221059016503003e-05,0.00017016366562618948,9.552232621903986e-06,0.00011803083059515299,5.873467512823627e-06,7.337347392060772e-05,4.44892984941434e-06
1.679441364476234,0.00029403493089770943,1.3117952054089678e-05,0.00015998555902592998,9.521138713176732e-06,9.386086839616556e-05,5.685839044548272e-06,6.798542723654064e-05,4.45823391614039e-06
1.6893204313260943,0.0002456405347387682,1.2809093649820041e-05,0.00014985560179452064,9.506514740991716e-06,7.209997605126759e-05,5.41392784398549e-06,6.323345561176153e-05,4.482915243874693e-06
1.6991994981759544,0.00019911837877601676,1.2304193510855861e-05,0.00014009794627043101,9.507662342495895e-06,5.3415515383667346e-05,5.066168930953873e-06,5.9154001010891664e-05,4.522142202626777e-06
1.7090785650258147,0.00015589068698714198,1.1619096719225976e-05,0.00013098622792357588,9.523352508934223e-06,3.834721803902532e-05,4.653357594739556e-06,5.598659621815895e-05,4.574597358136191e-06
1.7189576318756745,0.00011726115087022446,1.077526597964943e-05,0.00012281000890385552,9.551877494431223e-06,2.7347147601878037e-05,4.1883030981797525e-06,5.371663543635776e-05,4.638515813782045e-06
1.728836698725535,8.439301183488735e-05,9.799088814115568e-06,0.00011579083928202523,9.591117493545883e-06,2.0709586240219683e-05,3.685420282064566e-06,5.2524629334945655e-05,4.7117380354402845e-06
1.7387157655753953,5.8254561781225876e-05,8.721032317587825e-06,0.0001101500897707675,9.638619692834797e-06,1.861859847624502e-05,3.1602718738949597e-06,5.233273739521085e-05,4.791775550108973e-06
1.7485948324252554,3.960799685710794e-05,7.5746722403824555e-06,0.00010602754095757414,9.691686938778585e-06,2.1086669394727295e-05,2.6290762544091593e-06,5.325418257842895e-05,4.8758874988608e-06
1.7584738992751157,2.896787041600653e-05,6.395627592273756e-06,0.00010355152732009467,9.74747299388388e-06,2.8010945628804767e-05,2.108196034330013e-06,5.514377703344903e-05,4.961165676777246e-06
1.7683529661249757,2.6604338206426316e-05,5.220434268388478e-06,0.00010276081537847624,9.803081182100217e-06,3.912114489929268e-05,1.6136237879217195e-06,5.804762690264785e-05,5.044625417962645e-06
1.778232032974836,3.251730884965464e-05,4.085393570773353e-06,0.00010367764621376623,9.855663158184269e-06,5.404443206985689e-05,1.1604808897276142e-06,6.17576157763068e-05,5.1232994912036865e-06
1.7881110998246963,4.645587093219105e-05,3.0254316121243328e-06,0.00010623328753552294,9.902514574253109e-06,7.226199175899569e-05,7.625453771854518e-07,6.626126060900868e-05,5.194332067486689e-06
1.7979901666745561,6.79089216521201e-05,2.073005694631753e-06,0.00011034415680139745,9.941164558161463e-06,9.318139432640675e-05,4.3182336329767727e-07,7.129985469595302e-05,5.2550698078074944e-06
1.8078692335244166,9.614052906435058e-05,1.2570916061194728e-06,0.00011584101088779863,9.969456156851023e-06,0.00011610017995697161,1.7817754633845784e-07,7.681808748634557e-05,5.303147199063456e-06
1.817748300374277,0.0001301957738691559,6.022836863382528e-07,0.00012254790757469823,9.985615224893999e-06,0.00014028361815803276,9.024092122520918e-09,8.252532359079732e-05,5.336563434986258e-06
1.827627367224137,0.0001689498101352674,1.2803531349369714e-07,0.0001302145826272959,9.988305642681804e-06,0.00016493282207356895,-7.089258399143897e-08,8.834440319168042e-05,5.353748392966196e-06
1.8375064340739973,0.00021112578329827227,-1.5193647986188896e-07,0.00013859761681899577,9.976669216448098e-06,0.00018926512252219818,-5.9640519160625e-08,9.397537346958922e-05,5.3536155884553404e-06
1.8473855009238573,0.00025535365704333656,-2.300643415626586e-07,0.00014739519524562594,9.950349127960216e-06,0.0002124837167623228,4.184798452238702e-08,9.934276632518157e-05,5.335600386302923e-06
1.8572645677737176,0.00030019560374942763,-1.0514918554188069e-07,0.0001563295385661738,9.909496348356756e-06,0.0002338575469499531,2.298145722069014e-07,0.00010416102309919566,5.299682200620179e-06
1.867143634623578,0.0003442094722794029,2.1762195611169513e-07,0.00016508298701436682,9.854758990424027e-06,0.00025268934955499975,4.978018080022853e-07,0.00010837951676567363,5.246389907650676e-06
1.8770227014734377,0.0003859761644513696,7.268590272585806e-07,0.0001733805659035466,9.787255128620332e-06,0.00026839198668459176,8.368644254504754e-07,0.00011174892868224097,5.176790214432071e-06
1.8869017683232983,0.0004241620725378113,1.405346331394124e-06,0.0001809262176998949,9.708530148619294e-06,0.0002804520149607902,1.2358581723873117e-06,0.00011426334624402958,5.092459253741734e-06
1.8967808351731583,0.0004575427619339438,2.230602016068117e-06,0.00018748432562084363,9.620500181247926e-06,0.0002884998560030583,1.681796719091208e-06,0.00011572695870751025,4.995438196592384e-06
1.9066599020230186,0.000485058870921271,3.175601232445272e-06,0.00019281494509901806,9.525383613974556e-06,0.00029226661226034595,2.160265418612001e-06,0.00011619270980786456,4.888174171251829e-06
1.916538968872879,0.0005058309340931171,4.209640008698311e-06,0.00019675321016510174,9.425623043057027e-06,0.000291646222576576,2.655878528520572e-06,0.00011552886427902196,4.773448236961932e-06
1.926418035722739,0.0005192040843910286,5.2993119746301856e-06,0.00019914258606570183,9.323800319781316e-06,0.0002866441386797905,3.152765606696154e-06,0.00011385390895837627,4.6542925669482635e-06
1.9362971025725992,0.000524750004472699,6.4095671634983705e-06,0.0001999113173884633,9.222547546325872e-06,0.00027743059612510317,3.635071494608802e-06,0.0001111027789197563,4.5338993363170114e-06
1.9461761694224595,0.0005222971914005761,7.504819084000814e-06,0.00019900301421448937,9.124456984923155e-06,0.00026428081646257364,4.087454348838753e-06,0.0001074579529361548,4.41552407535142e-06
1.9560552362723194,0.0005119176656398586,8.550065389733094e-06,0.00019644963844863106,9.031992855483098e-06,0.00024761960875613765,4.495565865613197e-06,0.00010291538821372492,4.302386429273273e-06
1.9659343031221799,0.0004939413709415006,9.511986605949677e-06,0.00019229910961876098,8.947407912095993e-06,0.00022795384682958584,4.846498876209983e-06,9.771201501448033e-05,4.197571355988849e-06
1.97581336997204,0.0004689271949528483,1.0359988717625413e-05,0.00018668472383735123,8.872667511351382e-06,0.00020590966628017597,5.129188138189672e-06,9.189167928835443e-05,4.103933790765263e-06
1.9856924368219002,0.00043766205237964696,1.1067156746972033e-05,0.00017974987507806087,8.809383621626173e-06,0.00018215894852614993,5.334752085012561e-06,8.572947446058405e-05,4.02400971111267e-06
1.9955715036717605,0.00040111773579132705,1.1611089890305577e-05,0.00017171420963821925,8.758760881517104e-06,0.00015745126250062976,5.456764767086264e-06,7.929820073357474e-05,3.959936349156332e-06
2.005450570521621,0.000360437122133753,1.1974592053313208e-05,0.0001627959531812821,8.721556408992731e-06,0.00013253684613865807,5.491449865870839e-06,7.289015065906227e-05,3.913384028070591e-06
2.015329637371481,0.0003168801325996299,1.2146196790185845e-05,0.0001532754715908021,8.698054604138236e-06,0.00010819605208110307,5.437790715368733e-06,6.658473677446576e-05,3.885501751884952e-06
2.025208704221341,0.00027180107636995426,1.2120510379180116e-05,0.00014341602430343461,8.688057692689285e-06,8.516176012151664e-05,5.29755334385411e-06,6.066844976797834e-05,3.876878264724436e-06
2.035087771071201,0.00022658833708647316,1.1898363072764469e-05,0.00013352568455348012,8.690892241090439e-06,6.414934853972297e-05,5.07522187159616e-06,5.520436516456719e-05,3.887519828894406e-06
2.0449668379210615,0.00018263793007729633,1.1486764080112762e-05,0.00012387756493205786,8.7054313533175e-06,4.5781545278681095e-05,4.7778487757612775e-06,5.045100649566584e-05,3.91684546540941e-06
2.0548459047709215,0.00014129228680286477,1.089866256048002e-05,0.00011477121175671465,8.730131751896139e-06,3.062183106254043e-05,4.414824783198256e-06,4.643441026614882e-05,3.963699871045914e-06
2.0647249716207816,0.00010381552460601672,1.0152522458303407e-05,0.00010645344211939428,8.763084466737589e-06,1.910443634040747e-05,3.997576080863279e-06,4.336655052239757e-05,4.0263836889600596e-06
2.074604038470642,7.133678026881168e-05,9.271725375207924e-06,9.918034924986078e-05,8.802077420705407e-06,1.1573606429973787e-05,3.5391983775669334e-06,4.122052394201328e-05,4.102700281790814e-06
2.084483105320502,4.4832426863555056e-05,8.28382050003642e-06,9.313984093389723e-05,8.84466782399936e-06,8.22081587670009e-06,3.054039722696419e-06,4.014903668065671e-05,4.190017653130707e-06
2.0943621721703622,2.5078808521086605e-05,7.219645903140549e-06,8.851527355318152e-05,8.88826198220224e-06,9.131551496997029e-06,2.55724514633698e-06,4.0063083415963995e-05,4.285343700693582e-06
2.1042412390202228,1.264572541262983e-05,6.112348936784422e-06,8.541059687223485e-05,8.930199894632276e-06,1.4230927389887934e-05,2.0642777604318594e-06,4.105078228820302e-05,4.385412576625207e-06
2.1141203058700824,7.862223693352253e-06,4.996337105115914e-06,8.391638980301078e-05,8.967841877363165e-06,2.3338667563689293e-05,1.5904312418366453e-06,4.29596870558682e-05,4.4867795896789515e-06
2.123999372719943,1.0824225600774519e-05,3.906192325810325e-06,8.403822018157204e-05,8.998654392961605e-06,3.612327587054691e-05,1.150349257365668e-06,4.58160085305111e-05,4.585921820877315e-06
2.1338784395698034,2.1375384896810995e-05,2.8755830896082256e-06,8.576551658093659e-05,9.020292307836653e-06,5.216484860930681e-05,7.575667127475464e-07,4.941044724533555e-05,4.679341446869497e-06
2.1437575064196635,3.912994817679693e-05,1.9362084558201346e-06,8.900338152270838e-05,9.030674926312822e-06,7.091691321437127e-05,4.240873886596078e-07,5.371759104206461e-05,4.763668678940201e-06
2.1536365732695235,6.346880481560118e-05,1.1168072502160672e-06,9.364434367436165e-05,9.028053363548364e-06,9.177570420261925e-05,1.6001092770432972e-07,5.848491829671783e-05,4.835761233189111e-06
2.163515640119384,9.357675323244082e-05,4.422631534119029e-07,9.950346556270376e-05,9.011067109906046e-06,0.0001140478620576907,-2.6779043334694198e-08,6.365194219617838e-05,4.892797348587705e-06
2.173394706969244,0.00012845199116485196,-6.716620892468311e-08,0.0001063926281280387,8.978787997607942e-06,0.00013702398674469347,-1.3085623915192874e-07,6.894184105626339e-05,4.93235956137214e-06
2.183273773819104,0.00016695516562010993,-3.964725717486237e-07,0.00011405839905875979,8.930750194638707e-06,0.0001599496977386509,-1.4941490933663096e-07,7.427975735570446e-05,4.952506720707566e-06
2.193152840668964,0.00020782889851975035,-5.363533126098708e-07,0.00012225815575434812,8.866965307293258e-06,0.0001821007386155749,-8.235020734072378e-08,7.938638578773257e-05,4.9518320833657295e-06
2.2030319075188247,0.00024975454379195134,-4.834871241179616e-07,0.0001306998743597585,8.787922156665164e-06,0.00020275452472004576,6.774674755465396e-08,8.419474907142671e-05,4.929505743525459e-06
2.212910974368685,0.00029137712865116047,-2.406206831714811e-07,0.00013911914039437827,8.694571290053579e-06,0.00022126387520830568,2.9567850077435627e-07,8.844503127007556e-05,4.8853001250110216e-06
2.222790041218545,0.00033136480422867916,1.835355863949188e-07,0.00014721981899364273,8.588294779794216e-06,0.00023702616062814448,5.938127170342325e-07,9.209915288457726e-05,4.819597772965964e-06
2.2326691080684054,0.0003684339518306148,7.745990782017789e-07,0.00015475086607378161,8.470862333607111e-06,0.0002495529071637801,9.52329620082967e-07,9.49361814014635e-05,4.733381214601059e-06
2.2425481749182654,0.00040140600736187585,1.512983914392426e-06,0.00016144677122924896,8.34437517720715e-06,0.0002584340014618477,1.3595376125834288e-06,9.696411445369911e-05,4.628205198049453e-06
2.2524272417681255,0.0004292275089721796,2.3745321996707975e-06,0.00016710308239926313,8.211199557773279e-06,0.00026340092200302244,1.8022467454191764e-06,9.801532534793154e-05,4.506152148102593e-06
2.262306308617986,0.0004510193336879676,3.3312870342083324e-06,0.00017151558195645838,8.073892043688364e-06,0.000264284117218153,2.2661883216087947e-06,9.815512374506606e-05,4.369772181580695e-06
2.2721853754678456,0.00046608713965247016,4.3523828260376584e-06,0.000174553573402863,7.935119051567098e-06,0.00026106840484099855,2.736467100107312e-06,9.727688479914742e-05,4.222009488023961e-06
2.282064442317706,0.0004739590263499953,5.405024308247687e-06,0.00017609694881242066,7.79757320805512e-06,0.00025384252741009704,3.1980319825281203e-06,9.550717128047138e-05,4.0661172892223015e-06
2.2919435091675666,0.00047438306215880484,6.455523480406946e-06,0.00017610653925218429,7.663889245912473e-06,0.00024284622228586467,3.636150123509065e-06,9.280042669593888e-05,3.905563931507402e-06
2.3018225760174267,0.00046735084173578394,7.470361444702799e-06,0.0001745585323869256,7.536562138867088e-06,0.00022841196381672078,4.036869743597348e-06,8.934068392582191e-05,3.7439329274215225e-06
2.3117016428672867,0.00045308042972548314,8.417241938445156e-06,0.00017151152673969657,7.417870097850285e-06,0.0002110042234384437,4.3874569204835715e-06,8.51359461415486e-05,3.5848199404686653e-06
2.3215807097171473,0.000432025054744003,9.266103205967443e-06,0.00016703812378185022,7.3098048854415936e-06,0.00019115440415146148,4.676792896033625e-06,8.041674461069581e-05,3.4317297928683424e-06
2.3314597765670073,0.00040484163580065553,9.990056775547418e-06,0.00016128870709356636,7.214011661327937e-06,0.00016949375483426492,4.8957193172805035e-06,7.52305559974007e-05,3.287976569074921e-06
2.3413388434168674,0.0003723856999354147,1.0566223581397074e-05,0.00015442041770891713,7.131740257393219e-06,0.0001466833663159775,5.037320902517331e-06,6.983767643567253e-05,3.1565897876399417e-06
2.3512179102667274,0.0003356674593729463,1.0976441698045015e-05,0.00014665805501112023,7.0638094070442574e-06,0.00012344295970166983,5.0971366230058516e-06,6.430620205604344e-05,3.0402294239849094e-06
2.361096977116588,0.000295835738738864,1.1207823551969312e-05,0.000138220999522243,7.01058503172376e-06,0.00010047843774171254,5.073293162473641e-06,5.890583250773265e-05,2.9411122927201425e-06
2.370976043966448,0.0002541251142786882,1.125314578427179e-05,0.00012938195626110348,6.97197323193738e-06,7.850924094051123e-05,4.966556481127063e-06,5.3704051465803075e-05,2.8609519487821087e-06
2.380855110816308,0.00021183297639887054,1.1111059736251306e-05,0.00012039267156272733,6.94742815519411e-06,5.819625717957482e-05,4.780300295043344e-06,4.895854272524498e-05,2.800913852606288e-06
2.3907341776661686,0.00017026233728821707,1.0786116714998692e-05,0.00011154147172354747,6.935974434335321e-06,4.017057474593672e-05,4.5203925017354175e-06,4.47152358401096e-05,2.761587078534441e-06
2.4006132445160286,0.0001306969711880198,1.0288607525888384e-05,0.00010307879521204558,6.936243422088236e-06,2.4964511085564552e-05,4.19500355566686e-06,4.120000355534289e-05,2.742973341937291e-06
2.4104923113658887,9.434501044429954e-05,9.63422210921635e-06,9.527459151900496e-05,6.946522006263507e-06,1.3044374274085991e-05,3.8143428455400686e-06,3.841918169393628e-05,2.744493594523969e-06
2.420371378215749,6.23173015710385e-05,8.843540248608228e-06,8.834473632104332e-05,6.964812388850057e-06,4.746986167532175e-06,3.3903317664819675e-06,3.655112043069034e-05,2.765011905057024e-06
2.430250445065609,3.557678241417319e-05,7.941370106429955e-06,8.250933446777427e-05,6.98890086403706e-06,3.185229000758457e-07,2.9362237525763815e-06,3.554965469051245e-05,2.8028758204130665e-06
2.4401295119154693,1.4924746861866966e-05,6.955955570544464e-06,7.792099847266948e-05,7.0164333458557205e-06,-1.417709467308755e-07,2.4661835672311375e-06,3.55359161791428e-05,2.8559719054950424e-06
2.45000857876533,9.602478793165113e-07,5.918077967772506e-06,7.472494907788094e-05,7.044995184610845e-06,3.3646131748650884e-06,1.994839002791379e-06,3.6405038010528815e-05,2.921794704985934e-06
2.4598876456151895,-5.922062352339664e-06,4.8600804418036775e-06,7.298992868771754e-05,7.0721926790654325e-06,1.0687164496014398e-05,1.5368193633161877e-06,3.8218420611451686e-05,2.9975269691006855e-06
2.46976671246505,-5.559529739720291e-06,3.814846148947084e-06,7.277073261306339e-05,7.095733642480944e-06,2.158023195105681e-05,1.1062950882615317e-06,4.081372649239841e-05,3.08012865143745e-06
2.47964577931491,1.990108989967691e-06,2.814762284032193e-06,7.404222558600046e-05,7.113504416387826e-06,3.566257508879409e-05,7.165331893408978e-07,4.419755810523746e-05,3.1664319297731543e-06
2.48952484616477,1.6435470333745723e-05,1.890702806522363e-06,7.67645997797841e-05,7.123640845039561e-06,5.247827366807949e-05,3.794822442605688e-07,4.815856425819957e-05,3.253239327846307e-06
2.4994039130146306,3.7277352796633794e-05,1.0710615526382854e-06,8.082060279175679e-05,7.124590921826697e-06,7.146299238025305e-05,1.0540011262635397e-07,5.266026114847371e-05,3.3374219328839597e-06
2.5092829798644907,6.380937642845689e-05,3.808662469103315e-07,8.608344734167729e-05,7.115167089994148e-06,9.20103751938447e-05,-9.746422991675464e-08,5.745686016274741e-05,3.4160147121847976e-06
2.519162046714351,9.515670605412585e-05,-1.5899920501512346e-07,9.235698825148468e-05,7.09458651497886e-06,0.00011344309763067903,-2.231246885303742e-07,6.248577282041612e-05,3.486306031978245e-06
2.5290411135642112,0.00013028842104039864,-5.324397423902536e-07,9.944584977183208e-05,7.062498033746834e-06,0.00013508250613923644,-2.680402599247245e-07,6.7485606830847e-05,3.5459186697523597e-06
2.5389201804140713,0.00016806620232926047,-7.286418351204149e-07,0.00010709795334692035,7.018994915151875e-06,0.0001562219712120399,-2.3121973134589528e-07,7.238776502782372e-05,3.592879881344595e-06
2.548799247263932,0.00020726482942343653,-7.423985170134331e-07,0.0001150761263783648,6.964613020853672e-06,0.00017619712213090243,-1.1424598216043526e-07,7.693596253192722e-05,3.625678427838599e-06
2.558678314113792,0.0002466266732210185,-5.7425726756851e-07,0.0001231021234661897,6.900314424141809e-06,0.00019435876719393246,7.878084739041413e-08,8.107627477529557e-05,3.643306874058476e-06
2.568557380963652,0.00028488573808088067,-2.3048634317139967e-07,0.00013092877227587256,6.827457009204509e-06,0.00021014099720250454,3.4137911685676184e-07,8.457751468510827e-05,3.645287927580156e-06
2.5784364478135124,0.0003208231014303269,2.771386232766237e-07,0.00013828448018569955,6.74775102121548e-06,0.00022303103400732376,6.648960811238159e-07,8.741911189598449e-05,3.6316840806323285e-06
2.5883155146633725,0.00035328951691623563,9.317207845931488e-07,0.00014494488400164997,6.663203953845999e-06,0.00023263273931598759,1.0387859068469815e-06,8.941175621757047e-05,3.6030903318455384e-06
2.5981945815132326,0.00038125685063000346,1.7117881251589007e-06,0.00015067680950444165,6.5760555323420155e-06,0.00023863117543131894,1.4509465723583808e-06,9.058259516224667e-05,3.560610284753843e-06
2.6080736483630926,0.000403834482745657,2.5919820149699515e-06,0.00015530843226973246,6.48870486540436e-06,0.00024084962417967012,1.8881047028541104e-06,9.079568964425204e-05,3.505816429371397e-06
2.617952715212953,0.0004203123160580033,3.5438659696667676e-06,0.00015867176163756496,6.403632087939934e-06,0.00023920733917536514,2.3362362978908826e-06,9.013418637504479e-05,3.440695896485228e-06
2.627831782062813,0.00043016702625099526,4.536829089560044e-06,0.00016067048387635282,6.323316991516057e-06,0.00023376898001676484,2.7810098305937756e-06,8.852032587465931e-05,3.367583416847488e-06
2.6377108489126733,0.0004330932915215559,5.539055251854085e-06,0.0001612202607357016,6.250157234719903e-06,0.00022469491517526053,3.2082379129007657e-06,8.609445854383041e-05,3.2890836057543452e-06
2.647589915762533,0.00042899724042914477,6.518527634650467e-06,0.00016031369235564117,6.186388738705717e-06,0.0002122829078115032,3.604323108730686e-06,8.283456910524047e-05,3.207985015865494e-06
2.657468982612394,0.0004180140343033188,7.4440366335956814e-06,0.00015795802579051196,6.134010803788328e-06,0.00019691128164111028,3.956684080636224e-06,7.893223350378507e-05,3.1271686478136215e-06
2.667348049462254,0.00040048748145233806,8.286159704208207e-06,0.00015423700955949398,6.094718333371087e-06,0.00017907363994109545,4.254148531934802e-06,7.441184973646952e-05,3.049513771851749e-06
2.6772271163121144,0.0003769738093898313,9.01818214324166e-06,0.00014924596074761468,6.069843326695983e-06,0.00015931611429879366,4.487300866478153e-06,6.950384859519321e-05,2.977803989666325e-06
2.6871061831619745,0.00034820815116402983,9.616930254391797e-06,0.00014315064380518907,6.060307509108599e-06,0.00013826673983056433,4.648773566481402e-06,6.426402035864503e-05,2.9146364514399656e-06
2.6969852500118345,0.00031509605835944017,1.0063490689633101e-05,0.0001361200017452717,6.066587617175656e-06,0.0001165687559048515,4.733473466570175e-06,5.894446896173669e-05,2.8623370399300925e-06
2.706864316861695,0.0002786692024055711,1.0343793896874914e-05,0.00012838253364766397,6.088694457271808e-06,9.490689423860091e-05,4.738735795966101e-06,5.361357255177703e-05,2.8228841441044512e-06
2.716743383711555,0.00024006768838538434,1.0449043452315728e-05,0.00012015731163480322,6.126166422840476e-06,7.39391993232453e-05,4.664401528336369e-06,4.8525286208355424e-05,2.7978433757222434e-06
2.726622450561415,0.00020048864827054206,1.037597843892609e-05,0.00011170861210462004,6.178077701233189e-06,5.432283444435584e-05,4.512815626239129e-06,4.374035376773059e-05,2.7883152416057664e-06
2.7365015174112752,0.0001611635333276063,1.0126960832993441e-05,0.00010327607651668199,6.243060940125763e-06,3.66470772794097e-05,4.2887466369289015e-06,3.94946047379432e-05,2.79489738276413e-06
2.7463805842611357,0.0001233041432882088,9.70988587095868e-06,9.512853617408542e-05,6.319343690614547e-06,2.1461270593169497e-05,3.999230192982739e-06,3.582203565983706e-05,2.8176625414387873e-06
2.756259651110996,8.807966509651449e-05,9.137918457681641e-06,8.749430253289473e-05,6.4047975133993615e-06,9.211504086016806e-06,3.6533417318422723e-06,3.2922707812614605e-05,2.8561529324003207e-06
2.766138717960856,5.656497728856982e-05,8.429064623402184e-06,8.061519204403992e-05,6.4969982394840275e-06,2.7303109275296374e-07,3.2619055856564233e-06,3.0788239140018474e-05,2.9093911903190786e-06
2.7760177848107164,2.972219510915603e-05,7.605591717422229e-06,7.46779355813989e-05,6.59329552990428e-06,-5.107308500409424e-06,2.8371499479606827e-06,2.9569796108454934e-05,2.975907556218822e-06
2.7858968516605764,8.355779965489461e-06,6.693316228703029e-06,6.986935096282824e-05,6.690889590890137e-06,-6.7724765119361366e-06,2.3923185270255727e-06,2.9206392037294265e-05,3.0537824684486228e-06
2.7957759185104365,-6.897249431623043e-06,5.7207817543684365e-06,6.630974155858096e-05,6.786912680527833e-06,-4.7057268457136324e-06,1.9412514010876405e-06,2.979329364204646e-05,3.140703252435659e-06
2.805654985360296,-1.5601744143122063e-05,4.718353511737582e-06,6.410998784095302e-05,6.878512897060647e-06,1.0151269005854084e-06,1.4979481535392256e-06,3.121332701446785e-05,3.234033173028792e-06
2.815534052210157,-1.7522502458362927e-05,3.717257863042551e-06,6.330757802713247e-05,6.962937671926692e-06,1.0174781316042505e-05,1.0761272595895568e-06,3.350580886553986e-05,3.330890736559355e-06
2.825413119060017,-1.2645896333223655e-05,2.7485974538181138e-06,6.392611911671763e-05,7.037614404257596e-06,2.2473308707487277e-05,6.887954054100917e-07,3.650084197506951e-05,3.428236818185999e-06
2.8352921859098776,-1.1646780468586473e-06,1.842372771892124e-06,6.591433657587713e-05,7.100225767228953e-06,3.7490335537600155e-05,3.4784044200301415e-07,4.018865939583287e-05,3.5229669530170557e-06
2.8451712527597377,1.6513927704941007e-05,1.0265411269237296e-06,6.920817418939356e-05,7.148777387165843e-06,5.474414525185984e-05,6.366052628480695e-08,4.435667443014882e-05,3.612005973965334e-06
2.8550503196095978,3.979657718749725e-05,3.2614231294401086e-07,7.367275392868226e-05,7.181655838040667e-06,7.366165070094207e-05,-1.5515880049903063e-07,4.8958920740073385e-05,3.6924021098341165e-06
2.864929386459458,6.790829945004815e-05,-2.3748148296833842e-07,7.916688420940142e-05,7.197675199160472e-06,9.364204794082218e-05,-3.021097545552424e-07,5.3755434788715186e-05,3.7614176756929873e-06
2.8748084533093183,9.993225382367099e-05,-6.47347476743995e-07,8.548762854226307e-05,7.196110782612733e-06,0.00011403057462280336,-3.7296130421194e-07,5.868131136134777e-05,3.816613593368891e-06
2.8846875201591784,0.00013482430066409952,-8.91355048820535e-07,9.24367171170473e-05,7.176719038013503e-06,0.0001341844534643656,-3.6588612030832366e-07,6.348786203817217e-05,3.8559251694702294e-06
2.8945665870090385,0.00017146099161245368,-9.626536347376681e-07,9.976707623904067e-05,7.139743072493877e-06,0.00015344798979150114,-2.8151149938588303e-07,6.811070412231302e-05,3.877726825768272e-06
2.904445653858899,0.0002086604819820268,-8.598443479843994e-07,0.00010725037880461923,7.085903670136055e-06,0.00017121825405356876,-1.228930448357217e-07,7.231207347151458e-05,3.880883813680763e-06
2.914324720708759,0.00024523457141720564,-5.870096714264787e-07,0.00011462467249178758,7.01637614312001e-06,0.0001869189404891557,1.0458804257106726e-07,7.604733746073862e-05,3.864789340619292e-06
2.924203787558619,0.00028001146197199607,-1.5357050389701254e-07,0.00012166214249386193,6.932753782626224e-06,0.000200063268508253,3.934004477582839e-07,7.910785205960791e-05,3.829385978875981e-06
2.9340828544084796,0.00031188718345178816,4.2602424745817277e-07,0.00012811687104666742,6.8369990874733285e-06,0.00021022421511060707,7.341054670492169e-07,8.148533912727391e-05,3.7751707039893358e-06
2.9439619212583397,0.00033984550750556353,1.1327655565555458e-06,0.00013379184027498029,6.731384319762451e-06,0.00021709245925601492,1.1156589810916953e-06,8.301476403419274e-05,3.7031834045615395e-06
2.9538409881081997,0.0003630041929519522,1.9436942794650467e-06,0.0001384858712835294,6.618423258034989e-06,0.00022044108730695532,1.525763201556512e-06,8.373613758342574e-05,3.6149792042614944e-06
2.9637200549580593,0.0003806277578346482,2.8326339379421242e-06,0.00014205897101578953,6.50079627971993e-06,0.00022017701768317833,1.9512568145616206e-06,8.353704048837339e-05,3.512585424070235e-06
2.9735991218079203,0.00039216464899355694,3.7710226760024696e-06,0.0001443776330409221,6.381271098113753e-06,0.00021629899865467417,2.378531329343523e-06,8.251158511604856e-05,3.3984444739884305e-06
2.9834781886577804,0.0003972494984001876,4.728818191732512e-06,0.0001453778196291393,6.262621598951554e-06,0.00020894175447935852,2.793960286479887e-06,8.060240765421247e-05,3.27534438450806e-06
2.993357255507641,0.00039572847110124203,5.675446752298798e-06,0.00014500804105684598,6.147547264516938e-06,0.0001983269571127883,3.1843279727957942e-06,7.795673252624287e-05,3.146339056535198e-06
3.003236322357501,0.0003876489706500261,6.580766556898538e-06,0.00014328953858699207,6.038595638140901e-06,0.0001848002282689728,3.5372439795775517e-06,7.456786760642687e-05,3.0146606131383627e-06
3.013115389207361,0.0003732719039768844,7.4160148726266184e-06,0.00014025686468452123,5.9380901704307015e-06,0.00016877566271125994,3.8415307829659086e-06,7.062852848323953e-05,2.88362646845784e-06
3.022994456057221,0.00035304838396346303,8.15470942494844e-06,0.0001360151594818699,5.8480656045321435e-06,0.00015076669141055472,4.087572047411466e-06,6.617207978036416e-05,2.7565438815927774e-06
3.0328735229070816,0.0003276192817246255,8.773475575370245e-06,0.00013067829221656275,5.770212807365413e-06,0.00013132555220206064,4.267610980715653e-06,6.142347071073468e-05,2.6366148319164583e-06
3.0427525897569416,0.0002977801035596591,9.252773692526523e-06,0.00012442346199771344,5.705834645319507e-06,0.00011106975913472267,4.375989308964355e-06,5.6440640634183094e-05,2.526844035293711e-06
3.0526316566068017,0.00026446977635542296,9.57750386506861e-06,0.00011742728874854764,5.655814146409149e-06,9.061855502971733e-05,4.409319690981398e-06,5.146356749192541e-05,2.429952818909914e-06
3.062510723456662,0.00022872634808206548,9.737469486072431e-06,0.00010991827646868547,5.620595797892965e-06,7.061724991003186e-05,4.366586146018108e-06,4.655637661576822e-05,2.3483013892566966e-06
3.0723897903065223,0.00019166827471910771,9.727685263133022e-06,0.0001021115192097845,5.600180411444617e-06,5.167307098884895e-05,4.2491697046941665e-06,4.195509126055521e-05,2.283821769119291e-06
3.0822688571563823,0.00015444472582870283,9.548520601705212e-06,9.425980347453745e-05,5.594133560464002e-06,3.437986568783021e-05,4.060798495201758e-06,3.771103570261735e-05,2.237963353273204e-06
3.092147924006243,0.00011821354844854129,9.205674049480154e-06,8.658778708563715e-05,5.6016071696090895e-06,1.925584203801509e-05,3.807424212493087e-06,3.403789170200419e-05,2.2116526491832323e-06
3.102026990856103,8.409061321975879e-05,8.709980275673197e-06,7.93426576373777e-05,5.621373428493817e-06,6.771052115855368e-06,3.497028872320272e-06,3.095696408982115e-05,2.2052683400943385e-06
3.111906057705963,5.312901177809408e-05,8.077055862496304e-06,7.272872615040811e-05,5.651869822620059e-06,-2.7107179224383465e-06,3.1393682904882856e-06,2.864408726029368e-05,2.2186323466954027e-06
3.1217851245558226,2.627197605392117e-05,7.32679569962547e-06,6.695858377690056e-05,5.691253736760107e-06,-8.899648189484316e-06,2.7456603458433105e-06,2.707722710843983e-05,2.2510170840806285e-06
3.1316641914056835,4.3376767289351534e-06,6.482735982073437e-06,6.21890181215987e-05,5.73746479970057e-06,-1.1632100021872249e-05,2.3282281561806464e-06,2.638365550738272e-05,2.301168627586987e-06
3.1415432582555436,-1.202021987393584e-05,5.57130442487644e-06,5.857351830892473e-05,5.788292913242757e-06,-1.0832095420919613e-05,1.90010933376274e-06,2.6490208859961707e-05,2.3673450288731834e-06
3.1514223251054037,-2.231851653800151e-05,4.620981344413874e-06,5.620027481467158e-05,5.841449749453463e-06,-6.55661972967945e-06,1.4746438789290073e-06,2.747097210770211e-05,2.4473685765135624e-06
3.161301391955264,-2.627319786788064e-05,3.6613984559623834e-06,5.5146685779242174e-05,5.8946414130058696e-06,1.0497225819454543e-06,1.065053556241375e-06,2.9200320838992047e-05,2.5386903867917768e-06
3.1711804588051242,-2.3793702603208602e-05,2.7224036702631612e-06,5.5419960196375765e-05,5.94563995237524e-06,1.171648449276214e-05,6.840261850468443e-07,3.1701152001446925e-05,2.638465352428483e-06
3.1810595256549843,-1.4999163929090712e-05,1.8331216244051722e-06,5.7014001257962464e-05,5.992351464619487e-06,2.509927526180117e-05,3.433177345310616e-07,3.480062781585582e-05,2.7436351802123575e-06
3.190938592504845,-2.0001221950222532e-07,1.0210392844268492e-06,5.9852828425086047e-05,6.032878671037754e-06,4.0747917465160106e-05,5.3384871737355164e-08,3.847878365411476e-05,2.8510170215387148e-06
3.200817659354705,2.009843975908051e-05,3.111455475785422e-07,6.384989165548265e-05,6.065576040527195e-06,5.816379882797884e-05,-1.7694073110610207e-07,4.252669404335655e-05,2.9573950491921088e-06
3.210696726204565,4.522644996473205e-05,-2.7484845508007845e-07,6.885419856068083e-05,6.089095797076661e-06,7.677293764989808e-05,-3.4072601559749053e-07,4.689510487626267e-05,3.059612263407547e-06
3.2205757930544254,7.435752742862303e-05,-7.191838087226458e-07,7.471178698943267e-05,6.102423458919694e-06,9.598699612648844e-05,-4.331497834134909e-07,5.1354579142668355e-05,3.154659822018488e-06
3.2304548599042855,0.00010654882321614481,-1.0086022971777957e-06,8.121413033840315e-05,6.104901909042678e-06,0.00011517919704366731,-4.5164884144315803e-07,5.5843663418079234e-05,3.2397612824521337e-06
3.2403339267541456,0.0001407572975114058,-1.1347517608809842e-06,8.816120582450896e-05,6.0962433785083966e-06,0.00013374674490722565,-3.95992795248012e-07,6.0130463656024634e-05,3.312449314195193e-06
3.250212993604006,0.00017588669949459041,-1.0944361715466317e-06,9.531149296473783e-05,6.076529122854725e-06,0.00015108721166932416,-2.682851469918139e-07,6.415978152388287e-05,3.3706326834381494e-06
3.260092060453866,0.00021080840800082783,-8.897027295968134e-07,0.00010244585686899596,6.046196974815861e-06,0.0001666599336759994,-7.289102705402222e-08,6.771553162649426e-05,3.412651619133755e-06
3.269971127303726,0.00024441084550004403,-5.277638875493796e-07,0.00010931828372179604,6.006017350614433e-06,0.00017996045786416082,1.837061521095985e-07,7.076628055636524e-05,3.4373200319113804e-06
3.279850194153586,0.000275620626377747,-2.0756950902011552e-08,0.00011571967924669456,5.9570586595468455e-06,0.0001905786085116471,4.931142533361133e-07,7.312795069664485e-05,3.443953462875886e-06
3.2897292610034468,0.00030344996708523716,6.146505397806356e-07,0.00012142842146608607,5.9006434054535934e-06,0.0001981688592087165,8.453015931672589e-07,7.480726366939403e-05,3.43238207568464e-06
3.299608327853307,0.00032701377071686307,1.3577970600134516e-06,0.00012627316832781115,5.838296563222162e-06,0.00020250317604167308,1.2289169454217125e-06,7.566427769305464e-05,3.402948459015167e-06
3.309487394703167,0.00034557086706305255,2.184687528431997e-06,0.00013008235930567092,5.771688054316429e-06,0.00020343571869107371,1.6316503434504095e-06,7.575336838461699e-05,3.3564904637270327e-06
3.3193664615530274,0.00035853320146872117,3.068757037876346e-06,0.00013274523306783622,5.7025713249235115e-06,0.00020094921278519419,2.0406230506571235e-06,7.498530338707329e-05,3.2943097457831777e-06
3.3292455284028875,0.00036549752767804444,3.98171337479871e-06,0.00013415956847409626,5.6327201430806056e-06,0.00019511311701570476,2.4427945258094235e-06,7.346557042638973e-05,3.2181271088507597e-06
3.3391245952527475,0.0003662438823845647,4.894431841200339e-06,0.00013429031905145162,5.56386577373368e-06,0.00018612307499697565,2.8253733609393096e-06,7.115588468895487e-05,3.130026126769653e-06
3.349003662102608,0.0003607555588802961,5.777873869200467e-06,0.00013311513013893256,5.497636661965755e-06,0.00017425252170134715,3.176219421789428e-06,6.820987429201901e-05,3.0323868642969598e-06
3.358882728952468,0.000349205407056562,6.604000687179272e-06,0.00013068027552440268,5.435502655841434e-06,0.00015988561392849663,3.484224385887716e-06,6.46341185597459e-05,2.9278117947781276e-06
3.368761795802328,0.0003319633842465213,7.346653080201866e-06,0.0001270437896479658,5.378725634946853e-06,0.00014346308378932057,3.739658928605291e-06,6.0621399520473305e-05,2.819046227569726e-06
3.3786408626521887,0.00030957075234051417,7.982369871285986e-06,0.00012232870786544803,5.3283181843542124e-06,0.00012550984074890688,3.934475543536224e-06,5.621155748420059e-05,2.708895700135139e-06
3.3885199295020487,0.0002827360492692236,8.491119303644936e-06,0.00011666397274063979,5.285011674032097e-06,0.00010657660837187441,4.06255774954349e-06,5.162268910717575e-05,2.600142855976376e-06
3.398398996351909,0.0002522987684257021,8.856920752207876e-06,0.00011023529340708458,5.2492347799742096e-06,8.726403127374528e-05,4.119907804902721e-06,4.6912257158780436e-05,2.4954663185254773e-06
3.408278063201769,0.00021921602673391453,9.068337257735352e-06,0.00010322428305951044,5.221103126198751e-06,6.816216376419796e-05,4.104767345065249e-06,4.230673983826817e-05,2.397363983756878e-06
3.4181571300516294,0.0001845186182516742,9.118823931786038e-06,9.585752567592823e-05,5.2004203481287955e-06,4.9873323077481104e-05,4.017667144005398e-06,3.7863525840385564e-05,2.3080829938580393e-06
3.4280361969014894,0.00014929179491976406,9.006921411894327e-06,8.834464086393002e-05,5.186690490094977e-06,3.295176977998659e-05,3.861404779344459e-06,3.3799580809410406e-05,2.229558426312204e-06
3.437915263751349,0.00011462752450504885,8.73628888917694e-06,8.092634405607175e-05,5.179141265578038e-06,1.7927674935767512e-05,3.6409509128940515e-06,3.0154685408823854e-05,2.1633624447301234e-06
3.44779433060121,8.16035076451769e-05,8.3155758519134e-06,7.381228547435827e-05,5.176757340945774e-06,5.249309989831357e-06,3.3632874823738102e-06,2.7119675836239713e-05,2.1106653190085348e-06
3.45767339745107,5.1235925509528865e-05,7.758137204781388e-06,6.722898865249311e-05,5.178322463829225e-06,-4.689673947316377e-06,3.037182895144282e-06,2.4701538712481402e-05,2.0722093437055335e-06
3.46755246430093,2.44610061125195e-05,7.081600900970275e-06,6.135835425720182e-05,5.182468957138365e-06,-1.1603540008065818e-05,2.6729116233226935e-06,2.305170503072076e-05,2.0482962768481358e-06
3.4774315311507906,2.0924654305498256e-06,6.307302280493214e-06,5.63863497543237e-05,5.187732848815128e-06,-1.528211828182631e-05,2.281926992530183e-06,2.213340724675642e-05,2.0387884994338958e-06
3.4873105980006507,-1.5190413302882114e-05,5.459603028977148e-06,5.244300137604676e-05,5.192612714022316e-06,-1.563813606608383e-05,1.8764977456030222e-06,2.2050370006682693e-05,2.0431236717558553e-06
3.4971896648505107,-2.6877046362682882e-05,4.565116694272568e-06,4.965258714579003e-05,5.195630176915453e-06,-1.2668705044910664e-05,1.46931973900409e-06,2.2716675790157203e-05,2.060342249436504e-06
3.5070687317003713,-3.262783464532456e-05,3.6518651473403717e-06,4.807577052934519e-05,5.195389957750432e-06,-6.495976810857519e-06,1.0731152213054689e-06,2.418601858591572e-05,2.089126832320754e-06
3.5169477985502313,-3.229758961261294e-05,2.7483929223431912e-06,4.776183559196928e-05,5.190637359884772e-06,2.6778419882228542e-06,7.00232166790583e-07,2.6324134975067775e-05,2.127851964984066e-06
3.5268268654000914,-2.592628537723672e-05,1.8828671941229005e-06,4.869336563246269e-05,5.180311170041699e-06,1.4536399302034818e-05,3.6225644111722467e-07,2.913859095083372e-05,2.1746426991775634e-06
3.5367059322499514,-1.3750456445359854e-05,1.0821919695002957e-06,5.0840780161197364e-05,5.163590091551749e-06,2.870013671523911e-05,6.964880531624692e-08,3.245363925375745e-05,2.227439975223456e-06
3.546584999099812,3.81802639595306e-06,3.7116411674634153e-07,5.410966279561271e-05,5.1399310394526664e-06,4.4697852625185254e-05,-1.6858171119372104e-07,3.624031930732207e-05,2.284070688550087e-06
3.556464065949672,2.619227273354992e-05,-2.2830209317475388e-07,5.8397550224672895e-05,5.109097891639406e-06,6.202232290048544e-05,-3.451580451735625e-07,4.0293423425304295e-05,2.3423201846144012e-06
3.566343132799532,5.2642515248923295e-05,-6.978579146404382e-07,6.354370342753174e-05,5.071179603117997e-06,8.010592221925069e-05,-4.5476006810600444e-07,4.4561529029856505e-05,2.4000048736603885e-06
3.5762221996493926,8.230637383472645e-05,-1.0232890436846796e-06,6.938779760474423e-05,5.026596940757179e-06,9.837906233462322e-05,-4.941875095839405e-07,4.882561814993936e-05,2.4550426771299775e-06
3.5861012664992526,0.00011422949937784046,-1.1949531139736845e-06,7.572164811278302e-05,4.976097472387388e-06,0.00011624779537316424,-4.624556916868055e-07,5.302854955498237e-05,2.5055191088790913e-06
3.5959803333491123,0.00014738279412430854,-1.2080721102938846e-06,8.234919498789387e-05,4.9207388344906474e-06,0.00013315285023554184,-3.608213901619256e-07,5.6954794732497615e-05,2.5497469532497492e-06
3.605859400198973,0.00018070808846879101,-1.0628710671651964e-06,8.903947493469419e-05,4.8618606943498804e-06,0.00014854692240569487,-1.9273801073833112e-07,6.055880889166889e-05,2.5863177230662995e-06
3.6157384670488333,0.00021313848214336511,-7.645588477975036e-07,9.558711609002112e-05,4.8010462026678295e-06,0.00016195201243597378,3.6258172800556416e-08,6.364533211773908e-05,2.6141433563825953e-06
3.6256175338986933,0.00024364497397445043,-3.231522081240671e-07,0.00010176571700532039,4.7400740888955906e-06,0.0001729341749168846,3.1872713891173344e-07,6.619613803728783e-05,2.6324869323504457e-06
3.635496600748554,0.0002712557272846884,2.4685115020797846e-07,0.00010738798839719226,4.680862872178329e-06,0.00018115707317142033,6.455636378447154e-07,6.805040248447338e-05,2.640981543520993e-06
3.645375667598414,0.0002950994727961473,9.269396670648867e-07,0.00011225867501744031,4.625408935394953e-06,0.00018635230527935638,1.0062876275322136e-06,6.922939405779404e-05,2.639636842886833e-06
3.655254734448274,0.0003144196656330928,1.6951803251963572e-06,0.00011623351052936275,4.575720429115299e-06,0.00018836755813088035,1.3893771968525e-06,6.961652728556152e-05,2.628833176958589e-06
3.665133801298134,0.00032861090338419445,2.52691720447342e-06,0.00011917090092997072,4.533749129144625e-06,0.0001871312061103519,1.7826335630940964e-06,6.927969926773906e-05,2.6093036088202795e-06
3.6750128681479945,0.000337224607744569,3.3955541608830262e-06,0.00012098899203330849,4.501322460260555e-06,0.00018269411553616143,2.1735664166098857e-06,6.815080532024296e-05,2.5821045151948377e-06
3.6848919349978546,0.0003399955875570783,4.273396581488676e-06,0.00012161551270328771,4.480077916637861e-06,0.00017518794840219924,2.5497876027188416e-06,6.634560258362355e-05,2.5485757972913376e-06
3.6947710018477147,0.0003368369595298639,5.132525794157914e-06,0.00012104247443971725,4.471402055359502e-06,0.000164860450535942,2.8994005686060013e-06,6.384265309896639e-05,2.510292065692292e-06
3.704650068697575,0.0003278552264750685,5.945678321372021e-06,0.00011927382609920398,4.476376114748153e-06,0.00015202769589665717,3.211373494658526e-06,6.080078640996101e-05,2.4690064349966353e-06
3.7145291355474352,0.00031333351146851885,6.6871025070518755e-06,0.00011637758378821924,4.495730117646157e-06,0.00013710349033162694,3.4758842440633022e-06,5.723762450761863e-05,2.426588786093698e-06
3.7244082023972953,0.0002937349578355846,7.333365398910713e-06,0.00011243124393057905,4.529807067079159e-06,0.00012054656084576938,3.684626507100062e-06,5.33448971236695e-05,2.3849605161938235e-06
3.734287269247156,0.0002696748184614095,7.864084823421053e-06,0.00010757144394875953,4.57853853569417e-06,0.00010288542199569078,3.83106743592288e-06,4.9166871341083924e-05,2.3460278944544385e-06
3.744166336097016,0.00024191343617467758,8.262563581252265e-06,0.00010193738040500173,4.641432600539974e-06,8.466215363624379e-05,3.910648941833991e-06,4.491392287545258e-05,2.3116161715443685e-06
3.7540454029468755,0.00021131912115820807,8.516306249483146e-06,9.571838894582448e-05,4.7175746920346416e-06,6.645462011002813e-05,3.920926292219659e-06,4.0641319528325985e-05,2.283406554310173e-06
3.7639244697967364,0.00017885325717191474,8.61740239547423e-06,8.909588136576494e-05,4.805641522438876e-06,4.881891034313741e-05,3.861639958233739e-06,3.656155081908507e-05,2.262878053398981e-06
3.7738035366465965,0.00014552704219117376,8.562764671856536e-06,8.228947116031812e-05,4.903927847499025e-06,3.2311104371425906e-05,3.734718448927155e-06,3.272398336630888e-05,2.2512560459342596e-06
3.7836826034964566,0.00011238222796115815,8.354214435120996e-06,7.549814461242963e-05,5.010385408222371e-06,1.7430618876801705e-05,3.5442123695033897e-06,2.9326487719439088e-05,2.2494691726914006e-06
3.7935616703463166,8.044555118377616e-05,7.99841276708899e-06,6.894571667280385e-05,5.122673010889256e-06,4.6437446930384675e-06,3.296161780405605e-06,2.6396486957829663e-05,2.2581159169851944e-06
3.803440737196177,5.070913316905668e-05,7.50663922846252e-06,6.282206184037134e-05,5.238216344821538e-06,-5.669970625097288e-06,2.998401351981998e-06,2.410238930881116e-05,2.277441899502317e-06
3.813319804046037,2.4086699593936597e-05,6.894425879818118e-06,5.732874468377371e-05,5.354275820571234e-06,-1.3190438879308793e-05,2.660309432460567e-06,2.2436488764122603e-05,2.307328579592269e-06
3.8231988708958973,1.3976813409227605e-06,6.181058223020245e-06,5.2621143114269035e-05,5.4680204462948545e-06,-1.770585671794501e-05,2.292509220692875e-06,2.15266192345097e-05,2.347293690036738e-06
3.833077937745758,-1.667092090668709e-05,5.388959295231696e-06,4.88550518318526e-05,5.576605555713318e-06,-1.9080192823517956e-05,1.9065313999447985e-06,2.1321245996987132e-05,2.3965033605094096e-06
3.842957004595618,-2.9573183057929258e-05,4.542976368262382e-06,4.6130433339684354e-05,5.677252063928964e-06,-1.7296059928985607e-05,1.5144491021174393e-06,2.1901613676041802e-05,2.453795516533716e-06
3.852836071445478,-3.693361306091781e-05,3.669593142795399e-06,4.453964731216116e-05,5.767324862103741e-06,-1.2416165495159881e-05,1.1284965946853337e-06,2.3169205167082706e-05,2.51771378721237e-06
3.8627151382953384,-3.8545922384520927e-05,2.7960922004547693e-06,4.411337612488057e-05,5.8444079709212654e-06,-4.619803562679495e-06,7.606838896379248e-07,2.5158479837354114e-05,2.586550827363487e-06
3.8725942051451985,-3.439157427765668e-05,1.949694400374288e-06,4.487090731238649e-05,5.906374155902897e-06,5.841767135932611e-06,4.2241925196577265e-07,2.7726692699300296e-05,2.65839966803396e-06
3.8824732719950585,-2.4627309192071916e-05,1.1567021534141485e-06,4.67685245551066e-05,5.951446862707372e-06,1.8614854291627492e-05,1.2415162928338373e-07,3.086713300878869e-05,2.731211462613987e-06
3.892352338844919,-9.592212956079292e-06,4.416737373790721e-07,4.9751992671646094e-05,5.978252552896995e-06,3.329329099073281e-05,-1.24955951505909e-07,3.440111394469527e-05,2.8028578014348595e-06
3.902231405694779,1.0215960230149979e-05,-1.7334563935884194e-07,5.370741423091372e-05,5.985861803646889e-06,4.93928976738284e-05,-3.1731165502306486e-07,3.829144851736346e-05,2.871195631580384e-06
3.9121104725446387,3.414444206162173e-05,-6.695117501518025e-07,5.851577186433629e-05,5.973817869794001e-06,6.640536738491945e-05,-4.471300549754459e-07,4.233626159560205e-05,2.9341327446532735e-06
3.9219895393944997,6.141888465906742e-05,-1.03176698367814e-06,6.400596144588683e-05,5.942151783245468e-06,8.377597182316737e-05,-5.106098541062442e-07,4.648230123720485e-05,2.989691785387583e-06
3.9318686062443597,9.115565163870088e-05,-1.2493052993666955e-06,7.001097177991213e-05,5.891383471420789e-06,0.00010095946658793267,-5.060488079562302e-07,5.052011019711343e-05,3.036070788278212e-06
3.94174767309422,0.0001224023521095322,-1.3159023593762302e-06,7.632255369776927e-05,5.822508800518394e-06,0.00011739897357580097,-4.3389222402186245e-07,5.439668354121341e-05,3.07169836576256e-06
3.95162673994408,0.0001541556224312087,-1.2301005555347915e-06,8.274839654537518e-05,5.736972877781737e-06,0.00013258174505842782,-2.9671382488280226e-07,5.791147980779915e-05,3.0952818460108575e-06
3.9615058067939404,0.00018540522674417387,-9.952436526497024e-07,8.906770976468311e-05,5.636630366294472e-06,0.0001460170335922261,-9.912957759371926e-08,6.1027910623793754e-05,3.105846885276822e-06
3.9713848736438004,0.00021515352103312395,-6.1936010329433e-07,9.508861629434379e-05,5.523693963038755e-06,0.0001572895698839704,1.5235248285157446e-07,6.356967923253922e-05,3.1027673516967892e-06
3.9812639404936605,0.00024245915782155703,-1.1489926529895362e-07,0.0001006038316563128,5.400672553626282e-06,0.00016603438382606847,4.4954171776473604e-07,6.553062755183385e-05,3.085784585659666e-06
3.991143007343521,0.00026645424041930936,5.016710376182937e-07,0.00010544745331607971,5.270300873902336e-06,0.00017198613467420628,7.828267470932438e-07,6.677096050132762e-05,3.0550154765850785e-06
4.001022074193381,0.0002863837364514554,1.2103924170933263e-06,0.00010944993288859035,5.1354627695809775e-06,0.00017494925224226295,1.1414815032665049e-06,6.7325075178433e-05,3.0109491465521744e-06
4.010901141043242,0.00030161664517871546,1.9884525796880242e-06,0.00011249350225147695,4.999110342002001e-06,0.00017484177206807488,1.5140055825165465e-06,6.70973541300381e-05,2.954432386670076e-06
4.020780207893101,0.00031167777690136237,2.8109102477250298e-06,0.0001144657453251688,4.864181394796639e-06,0.00017165977222295862,1.888488258473232e-06,6.616774734547116e-05,2.8866443412290587e-06
4.030659274742962,0.000316250027939081,3.651485522385841e-06,0.00011531305801095478,4.733517648660934e-06,0.0001655150454716289,2.2529844878077505e-06,6.44869804590004e-05,2.8090612666528335e-06
4.040538341592822,0.00031519614907750827,4.483390454839745e-06,0.0001149923226962989,4.609786167877472e-06,0.00015659353783229997,2.5958912018013954e-06,6.21798345856991e-05,2.7234124967644244e-06
4.050417408442682,0.00030855035242220984,5.280173791470015e-06,0.0001135220298693831,4.495406343347511e-06,0.00014518694861554793,2.906311881592127e-06,5.923979589740416e-05,2.631629013518634e-06
4.060296475292542,0.0002965289491848293,6.016553065863327e-06,0.00011093181603047828,4.39248460569833e-06,0.0001316456400134749,3.1743981250475214e-06,5.5830159059521284e-05,2.535786244935832e-06
4.070175542142402,0.0002795108573596039,6.669208076838344e-06,0.0001073111509028889,4.302758803823412e-06,0.00011640499926543067,3.3916573499839667e-06,5.197832010680688e-05,2.438042882770155e-06
4.0800546089922625,0.0002580373789286954,7.217510660522112e-06,0.00010275678532177613,4.227553886340447e-06,9.99339888264467e-05,3.5512171822318014e-06,4.7874993813309834e-05,2.340577626353585e-06
4.089933675842123,0.0002327825683016583,7.644168132831493e-06,9.741919461730613e-05,4.167750175172699e-06,8.275774015643905e-05,3.648038149419189e-06,4.356850047462804e-05,2.2455258128227417e-06
4.0998127426919835,0.0002045437674493399,7.935760142493874e-06,9.144826147231556e-05,4.123765132596543e-06,6.540346445882785e-05,3.6790682598334933e-06,3.92625155452672e-05,2.154917886127291e-06
4.109691809541843,0.00017420405861675702,8.083152480700226e-06,8.503792746611146e-05,4.095549107713689e-06,4.842119612074988e-05,3.6433345776841615e-06,3.501080445138928e-05,2.070621588441274e-06
4.119570876391704,0.00014271631508042806,8.081774899585328e-06,7.837067213969313e-05,4.082595118331907e-06,3.232911682565135e-05,3.5419692117425438e-06,3.1013998526058065e-05,1.99428963024808e-06
4.129449943241563,0.00011106094095749778,7.931754705401158e-06,7.16610283734532e-05,4.083962293064763e-06,1.7634573597639812e-05,3.378168893442084e-06,2.7315277709319284e-05,1.9273144137816804e-06
4.139329010091424,8.022698434368359e-05,7.637902047242679e-06,6.509958372249442e-05,4.098312179506869e-06,4.780943989414191e-06,3.1570897233732996e-06,2.409668108011565e-05,1.870791154588249e-06
4.149208076941284,5.116894155894985e-05,7.209547902263642e-06,5.88961361530388e-05,4.1239567306751795e-06,-5.82900545656101e-06,2.8856803917261295e-06,2.1376219903124915e-05,1.8254904752089471e-06
4.159087143791144,2.4788821904426138e-05,6.660239990182842e-06,5.322401692969345e-05,4.15891642575427e-06,-1.3882776170380308e-05,2.5724594172126866e-06,1.9304182483585863e-05,1.7918412420477204e-06
4.168966210641004,1.895893998709606e-06,6.007306711703904e-06,4.826368661905637e-05,4.200986673656366e-06,-1.913068922445693e-05,2.2272433888454785e-06,1.786208204480246e-05,1.7699240910481846e-06
4.178845277490865,-1.68065529615941e-05,5.271302935315863e-06,4.4148151782432934e-05,4.247810398524845e-06,-2.1430559145665922e-05,1.8608350305123824e-06,1.715931064410403e-05,1.7594757501834963e-06
4.1887243443407245,-3.0755026923268586e-05,4.475355545589794e-06,4.100772467466761e-05,4.2969545228556436e-06,-2.0714938976989825e-05,1.4846808440741456e-06,1.7134197896329497e-05,1.7599039276434893e-06
4.198603411190585,-3.953124085564972e-05,3.6444293803652428e-06,3.8917182629378946e-05,4.345987951980402e-06,-1.7029922531959965e-05,1.1105093306396862e-06,1.7851220701967456e-05,1.7703122046175461e-06
4.2084824780404455,-4.288681809828516e-05,2.804537043605011e-06,3.794224861217287e-05,4.392558626743131e-06,-1.0496547558180518e-05,7.499610680645667e-07,1.9204286186289166e-05,1.7895340610988557e-06
4.218361544890305,-4.073873305999157e-05,1.9819173949922464e-06,3.808893838842667e-05,4.434467250315393e-06,-1.3435623941970644e-06,4.1422246133278674e-07,2.121453169853218e-05,1.8161748818034325e-06
4.228240611740165,-3.318337451492853e-05,1.2022088466289872e-06,3.935208425528072e-05,4.4697354089451e-06,1.0136803660196221e-05,1.1367453293888793e-07,2.3735768990914758e-05,1.8486605458768687e-06
4.238119678590026,-2.048114179591121e-05,4.896433035577993e-07,4.1667056710477344e-05,4.496665991350643e-06,2.356153239897439e-05,-1.424320715939178e-07,2.6752733961768472e-05,1.8852910060032358e-06
4.247998745439886,-3.059667672090571e-06,-1.3371372470552644e-07,4.496037995061956e-05,4.513894061565516e-06,3.85057558564103e-05,-3.462658447487311e-07,3.008846111585638e-05,1.924297115907991e-06
4.257877812289746,1.8511945739264503e-05,-6.486532223625835e-07,4.910373434063969e-05,4.520426647344398e-06,5.447966518831777e-05,-4.916577829751054e-07,3.370268666340838e-05,1.9638988744303574e-06
4.267756879139607,4.35295940157037e-05,-1.039421208260423e-06,5.3966433985681604e-05,4.51567026107165e-06,7.098064100306695e-05,-5.742919511755381e-07,3.740078357252451e-05,2.002363221959008e-06
4.277635945989466,7.118851679689934e-05,-1.2942072795943807e-06,5.937134893952486e-05,4.4994453612191725e-06,8.747263062223703e-05,-5.918372123135663e-07,4.1131904206089116e-05,2.0380595518557273e-06
4.287515012839327,0.00010059710612537712,-1.4055078255089095e-06,6.514876707885255e-05,4.471987377405359e-06,0.000103439548878636,-5.44016259211515e-07,4.469901391942046e-05,2.0695111844180592e-06
4.297394079689187,0.00013081699204717132,-1.3703529524010187e-06,7.109365397686593e-05,4.433934347978966e-06,0.00011836508949661984,-4.3260976288000195e-07,4.8056294821468496e-05,2.095441191042757e-06
4.307273146539047,0.00016088094482680291,-1.190390081537264e-06,7.702023422613852e-05,4.386301642277593e-06,0.00013178531505730228,-2.6139580323098135e-07,5.10197811267553e-05,2.114811146871258e-06
4.3171522133889075,0.0001898351520063929,-8.718221013554275e-07,8.271985957598354e-05,4.330444647001087e-06,0.00014326683761909664,-3.602648059850184e-08,5.356354160012504e-05,2.126851625108454e-06
4.327031280238768,0.00021675747806892788,-4.252021451049651e-07,8.801554178820302e-05,4.268010674648996e-06,0.00015245661648712332,2.3615411679285927e-07,5.553044673594454e-05,2.1310835177596383e-06
4.336910347088628,0.00024079812670783335,1.3490803340281705e-07,9.271964399465901e-05,4.200881689785075e-06,0.00015905667020715478,5.463448810538766e-07,5.6926704126910814e-05,2.1273295670103776e-06
4.346789413938488,0.00026119450109178945,7.90405228740118e-07,9.668759055351714e-05,4.131109735371247e-06,0.00016286944736076297,8.845679237505154e-07,5.763237230770563e-05,2.1157158092412417e-06
4.356668480788349,0.0002773066627259919,1.5202223197049714e-06,9.977463909816276e-05,4.06084716759844e-06,0.00016376768701160734,1.239985315820661e-06,5.7693933250121704e-05,2.0966629595874527e-06
4.366547547638208,0.0002886254836744413,2.3009979464723704e-06,0.00010188808301970436,3.992273966415478e-06,0.00016173427642912877,1.6012421265198637e-06,5.703429946939724e-05,2.0708680886197857e-06
4.376426614488069,0.0002947999774466291,3.1078168513373325e-06,0.0001029424965440823,3.9275244753844065e-06,0.00015682650198224794,1.9568250563543176e-06,5.57432570638703e-05,2.0392772538587145e-06
4.386305681337928,0.0002956362929704525,3.914997620115879e-06,0.0001029099206573684,3.868615935919415e-06,0.00014920998895918608,2.295425190290141e-06,5.378687474054756e-05,2.0030500375657992e-06
4.396184748187789,0.0002911150182265443,4.696902729266111e-06,0.00010177318346987075,3.817381117100029e-06,0.000139117300944856,2.606293594387184e-06,5.129582044805454e-05,1.9635171994546074e-06
4.406063815037649,0.00028137972520651496,5.428745547574283e-06,9.957379833595652e-05,3.775407205206686e-06,0.00012687628507906582,2.8795784283580912e-06,4.827425295283074e-05,1.9221328705254707e-06
4.415942881887509,0.0002667436037652178,6.087368702442636e-06,9.636322017510723e-05,3.743982911321637e-06,0.00011286369533204008,3.1066331538049023e-06,4.488618388199087e-05,1.8804228853057606e-06
4.42582194873737,0.00024766758105778487,6.651969568028194e-06,9.224845521761436e-05,3.7240554873698756e-06,9.752895056275124e-05,3.2802860505266095e-06,4.11640928710787e-05,1.839930969036339e-06
4.43570101558723,0.00022475697333688234,7.1047499605043275e-06,8.734138837370982e-05,3.716199019422713e-06,8.134408634782123e-05,3.3950627924546623e-06,3.7293653689782714e-05,1.8021645600903027e-06
4.44558008243709,0.0001987305077206624,7.431469950352172e-06,8.18023735301368e-05,3.7205950022073595e-06,6.482448799168817e-05,3.447355030984265e-06,3.332244285074894e-05,1.7685420542278148e-06
4.45545914928695,0.0001704089171426822,7.621888374868744e-06,7.578802317817683e-05,3.737025802228806e-06,4.8476938659799235e-05,3.4355299474648672e-06,2.9443455237456312e-05,1.7403432060839256e-06
4.465338216136811,0.0001406773241477074,7.67007662623334e-06,6.949328288315008e-05,3.7648812013275816e-06,3.281924654720915e-05,3.3599773070027926e-06,2.5704357518227408e-05,1.7186643163067266e-06
4.47521728298667,0.00011046869506675083,7.574595920722724e-06,6.30982803457961e-05,3.803177791175467e-06,1.832839714294127e-05,3.2230928188474786e-06,2.2290272237871032e-05,1.7043796735116414e-06
4.485096349836531,8.072286462040453e-05,7.3385329600253435e-06,5.680955846492551e-05,3.850590575531363e-06,5.461109599348729e-06,3.029198318025516e-06,1.9234051530579207e-05,1.6981105138744957e-06
4.494975416686391,5.236838736253031e-05,6.9693929769804276e-06,5.080671137416824e-05,3.905495744295003e-06,-5.395910750365908e-06,2.7844015679753333e-06,1.6698802589658922e-05,1.7002025144193364e-06
4.504854483536251,2.6281887680837874e-05,6.47885403522007e-06,4.52835364304155e-05,3.966023224007927e-06,-1.390259033512313e-05,2.4964000809339595e-06,1.4689621329301651e-05,1.7107125568065058e-06
4.5147335503861115,3.2720239929379035e-06,5.8823904248591555e-06,4.039522365312745e-05,4.030117294941705e-06,-1.9811399148817274e-05,2.1742354022090903e-06,1.3336267593170435e-05,1.7294051956872506e-06
4.524612617235972,-1.595720717708467e-05,5.198777484781581e-06,3.630017770001803e-05,4.0956033053497906e-06,-2.2939620843619124e-05,1.8280055529084076e-06,1.260670738874328e-05,1.7557589491639801e-06
4.534491684085832,-3.0816965665157597e-05,4.449493502278181e-06,3.310847013958382e-05,4.1602583171363165e-06,-2.3210169285232486e-05,1.468544922098272e-06,1.2590231512924459e-05,1.7889822087651524e-06
4.544370750935691,-4.086318908543946e-05,3.6580379307050606e-06,3.092497964215486e-05,4.221883390394455e-06,-2.061855080101496e-05,1.1070816076601943e-06,1.3213020443923247e-05,1.828038252847578e-06
4.554249817785553,-4.579883041030217e-05,2.849187373754257e-06,2.979967121468952e-05,4.278375161100238e-06,-1.5267956459297175e-05,7.548831886448311e-07,1.4521849837144278e-05,1.8716785505640974e-06
4.564128884635412,-4.54941793001539e-05,2.048213080762331e-06,2.9772519718741112e-05,4.3277943884275906e-06,-7.3306353819177865e-06,4.229019568066894e-07,1.6401731145657226e-05,1.9184832729815132e-06
4.574007951485273,-3.997917527711294e-05,1.2800844741519e-06,3.082596513855013e-05,4.368429245011862e-06,2.922660517209929e-06,1.214309228318803e-07,1.886018061749286e-05,1.966907692296546e-06
4.583887018335133,-2.9453371212416604e-05,5.68683999349703e-07,3.293184435982372e-05,4.398851291984391e-06,1.5166462890322894e-05,-1.4021874563211818e-07,2.174682147735891e-05,2.0153329569463794e-06
4.593766085184993,-1.426790514804089e-05,-6.39422060131592e-08,3.600611388154347e-05,4.417962315403377e-06,2.89960204589201e-05,-3.5400860066756645e-07,2.503803055294885e-05,2.062119585966869e-06
4.603645152034853,5.074658067191549e-06,-5.982741253217879e-07,3.9957747772403545e-05,4.425030494307275e-06,4.3975162739237395e-05,-5.134231655960363e-07,2.855823530909007e-05,2.1056619348697654e-06
4.613524218884714,2.794781715786808e-05,-1.0179267663935607e-06,4.464555130544445e-05,4.419714713733916e-06,5.9615249439331757e-05,-6.13671626086088e-07,3.226461431308639e-05,2.1444418505669528e-06
4.6234032857345735,5.36099209977826e-05,-1.3101589746703463e-06,4.992872257304317e-05,4.40207621764468e-06,7.542551468232954e-05,-6.51834864654707e-07,3.59697035448091e-05,2.1770797556129544e-06
4.633282352584434,8.12390623135018e-05,-1.466266548151667e-06,5.5625335777084716e-05,4.372577204683449e-06,9.089374987182918e-05,-6.269531831755852e-07,3.962573067218786e-05,2.202381481598522e-06
4.6431614194342945,0.00010994793395564004,-1.4818473411170035e-06,6.15640425673679e-05,4.332066390937116e-06,0.00010553721891425391,-5.400522276428917e-07,4.30480745413719e-05,2.2193793054211906e-06
4.653040486284154,0.00013882315023235495,-1.356930479154318e-06,6.754361256411579e-05,4.281751984927131e-06,0.00011888309652147669,-3.941062878696322e-07,4.6198770473479254e-05,2.2273658261378177e-06
4.662919553134015,0.00016694287408334114,-1.0959657227271485e-06,7.338509551024324e-05,4.223162927394588e-06,0.00013051797219040798,-1.9394040974809138e-07,4.891035322987829e-05,2.225919548344794e-06
4.672798619983874,0.00019341704945111763,-7.076738057868397e-07,7.889169262033636e-05,4.158099628987488e-06,0.00014006611801716142,5.39256109170827e-08,5.1168086321915485e-05,2.2149213032609586e-06
4.682677686833735,0.00021740417556060038,-2.047625714581088e-07,8.390063111739824e-05,4.088575780440337e-06,0.00014723577416886788,3.414861699931126e-07,5.283376345828004e-05,2.19456093245097e-06
4.692556753683595,0.00023814883429606356,3.96481681445768e-07,8.824261705022746e-05,4.0167531012284925e-06,0.00015179361232248628,6.595051848096709e-07,5.392628690529108e-05,2.1653339720556147e-06
4.702435820533455,0.0002549941164715875,1.0767146974918698e-06,9.17926979979685e-05,3.94487112455911e-06,0.00015360639495726,9.97809528367871e-07,5.434509957518479e-05,2.128028397457659e-06
4.712314887383315,0.000267413180349967,1.8141497959519077e-06,9.44286185287377e-05,3.875174281333425e-06,0.00015261049484052933,1.3456113928337484e-06,5.414885649318265e-05,2.0837018092233124e-06
4.722193954233176,0.0002750143987955752,2.5852490428418763e-06,9.608006136524924e-05,3.809838638003733e-06,0.0001488480936787581,1.6918492265102354e-06,5.3278296874831346e-05,2.033649750592247e-06
4.7320730210830355,0.00027756444262096327,3.3654679566252056e-06,9.66853814697966e-05,3.7509006598920984e-06,0.00014243125195364465,2.025536615724023e-06,5.183290363275512e-05,1.979366134827959e-06
4.741952087932896,0.0002749841442790035,4.130030378979519e-06,9.623880610574099e-05,3.700190311890378e-06,0.00013357248690148274,2.3361079667173936e-06,4.9793184674057265e-05,1.92249701808291e-06
4.7518311547827565,0.0002673616661022346,4.854708867198188e-06,9.474524297121802e-05,3.6592706742230754e-06,0.00012254358066899796,2.613750256310964e-06,4.729537909362928e-05,1.8647891717800095e-06
4.761710221632616,0.0002549382482749421,5.516586219031162e-06,9.226526134579989e-05,3.629386046306721e-06,0.00010970106859605825,2.849710293248208e-06,4.435327940440723e-05,1.808035080788486e-06
4.771589288482477,0.0002381112626583372,6.094774012255002e-06,8.886792614023399e-05,3.6114202430629787e-06,9.5440640276452e-05,3.0365680140504227e-06,4.113119908264573e-05,1.754016114239135e-06
4.781468355332337,0.00021741028274182187,6.5710658202957066e-06,8.467364534280564e-05,3.605866463824119e-06,8.021869041247376e-05,3.168467138967343e-06,3.76656122022899e-05,1.7044456807405343e-06
4.791347422182197,0.0001934910829899513,6.930504495382903e-06,7.98052431951132e-05,3.6128097444890037e-06,6.450372391196755e-05,3.2412961621894953e-06,3.4136725848827915e-05,1.6609141867868467e-06
4.801226489032057,0.00016710367739932244,7.1618460332086575e-06,7.442901058144474e-05,3.631922600579025e-06,4.879559601559306e-05,3.2528139418791966e-06,3.059032265415803e-05,1.6248375659680897e-06
4.811105555881918,0.00013907944498887668,7.257905452726989e-06,6.870446418770463e-05,3.6624740452007877e-06,3.35757101696125e-05,3.202716198902095e-06,2.720836729575307e-05,1.59741103869746e-06
4.820984622731777,0.00011029378099013466,7.215774242375082e-06,6.282414500997013e-05,3.7033517351526746e-06,1.9325843257759737e-05,3.092640814751393e-06,2.4031497261950235e-05,1.5795696008882694e-06
4.830863689581638,8.16493721329155e-05,7.036902616861201e-06,5.69626872770945e-05,3.7530965743706457e-06,6.479077460890524e-06,2.9261120367063898e-06,2.1229124687593898e-05,1.5719565303897527e-06
4.840742756431498,5.403676701617073e-05,6.727044470373517e-06,5.1316050038978584e-05,3.80994870021811e-06,-4.559862279733993e-06,2.708425335407053e-06,1.882302407515299e-05,1.5749009486199822e-06
4.850621823281358,2.831728644707245e-05,6.296066867188805e-06,4.6050617959106644e-05,3.87190340778754e-06,-1.3461091751955479e-05,2.4464768103765732e-06,1.6957365329652466e-05,1.5884051896658928e-06
4.860500890131218,5.285066211203957e-06,5.757630541874333e-06,4.1342604761658833e-05,3.936775242433145e-06,-1.9945999896077584e-05,2.148542491167289e-06,1.5623793960881912e-05,1.6121424191881675e-06
4.870379956981079,-1.4346887770682113e-05,5.128751557277128e-06,3.7327915699927305e-05,4.00226822169268e-06,-2.3829618023383794e-05,1.8240147328598658e-06,1.4931751807564774e-05,1.6454646206315242e-06
4.880259023830939,-2.9979828923809667e-05,4.429258358098203e-06,3.4142423023818766e-05,4.066049943436087e-06,-2.4992526713358557e-05,1.4831039554320837e-06,1.4835342368171605e-05,1.687420736836902e-06
4.890138090680799,-4.113697374852174e-05,3.6811613505748065e-06,3.1873236287931385e-05,4.125827204209928e-06,-2.3418091470102453e-05,1.1365153344362647e-06,1.5404172518374823e-05,1.7367844316902914e-06
4.90001715753066,-4.748906371480704e-05,2.907955225385972e-06,3.060042400555689e-05,4.179420694815632e-06,-1.91591305985527e-05,7.951105345731158e-07,1.6552156159107414e-05,1.7920906292659888e-06
4.909896224380519,-4.885352926410899e-05,2.133875946153711e-06,3.035017364750782e-05,4.2248363611990644e-06,-1.2369633004949288e-05,4.695653109656124e-07,1.8308958834542514e-05,1.8516797068568213e-06
4.919775291230379,-4.52106985710581e-05,1.3831360750978412e-06,3.113833622428225e-05,4.260331117307788e-06,-3.266141526983136e-06,1.7003362665591817e-07,2.0550734456180174e-05,1.9137479723491435e-06
4.92965435808024,-3.669320368527173e-05,6.791623709447161e-07,3.292573357353188e-05,4.2844707697167664e-06,7.845751594335756e-06,-9.417100978434564e-08,2.3272094179252745e-05,1.976402853505186e-06
4.9395334249301,-2.359222295870233e-05,4.385983976861171e-08,3.566365862315693e-05,4.2961782562238026e-06,2.0614681198588754e-05,-3.148671302623059e-07,2.631861346292452e-05,2.0377210734029743e-06
4.9494124917799605,-6.3371382816753895e-06,-5.030748319004197e-07,3.925133159311575e-05,4.294770604671741e-06,3.462130092818686e-05,-4.852605514085545e-07,2.965909697762812e-05,2.09580798752005e-06
4.95929155862982,1.450755895860683e-05,-9.447687684136175e-07,4.3583228836428416e-05,4.2799833743747025e-06,4.9425005881231505e-05,-6.001554576565575e-07,3.3119556390378424e-05,2.148856216973408e-06
4.96917062547968,3.827113070600884e-05,-1.2676982774530114e-06,4.850843410092781e-05,4.251981739471039e-06,6.454455659800653e-05,-6.561146288594183e-07,3.665542310985233e-05,2.1952017306364587e-06
4.97904969232954,6.418723451520214e-05,-1.4621075712564434e-06,5.3879425831049286e-05,4.211357798633128e-06,7.950659973708274e-05,-6.51564015060132e-07,4.0086597971519376e-05,2.233375605742568e-06
4.988928759179402,9.142901706277281e-05,-1.5223080624691686e-06,5.951284681879831e-05,4.159114135308446e-06,9.382733366799506e-05,-5.868383422095522e-07,4.3369188151103046e-05,2.262149829795306e-06
4.998807826029261,0.00011912458686517072,-1.4468488816053412e-06,6.523918428739446e-05,4.096634092988887e-06,0.00010706095237958575,-4.641665772924043e-07,4.633118061252269e-05,2.280575691970751e-06
5.008686892879122,0.00014639527942438463,-1.2385537019623757e-06,7.086431917409584e-05,4.0256396567851825e-06,0.00011878045133463636,-2.87597696829512e-07,4.894325777515699e-05,2.2880135438646945e-06
5.018565959728981,0.00017237265665558845,-9.04422812367479e-07,7.621940982047566e-05,3.9481382321179884e-06,0.00012862412827688858,-6.286936181657067e-08,5.1054653131496426e-05,2.284152980112301e-06
5.028445026578841,0.00019623650041602364,-4.5540398685185873e-07,8.112250113133886e-05,3.866359970773861e-06,0.000136273755056771,2.027763855273618e-07,5.2662634723034194e-05,2.269022790493812e-06
5.038324093428702,0.0002172298640400543,9.396054045414482e-08,8.542788669839358e-05,3.7826876022873457e-06,0.00014149751034821486,5.00824348533304e-07,5.36481626775661e-05,2.242990357122942e-06
5.048203160278562,0.0002346933983073301,7.259994383046795e-07,8.898706816215926e-05,3.699580974658709e-06,0.00014412409092293162,8.217570861723504e-07,5.40437156776955e-05,2.206750502934127e-06
5.0580822271284225,0.0002480752439531918,1.42047527297624e-06,9.169692631471787e-05,3.619498684756805e-06,0.00014408089426022508,1.1553567526669692e-06,5.3768478407618666e-05,2.161304130425126e-06
5.067961293978283,0.0002569587649406384,2.1552270227741637e-06,9.345942045660076e-05,3.544819279650516e-06,0.00014136316675642476,1.4910284358603268e-06,5.289431299382496e-05,2.1079273118616416e-06
5.077840360828143,0.0002610647336393973,2.90687189736589e-06,9.422803889955383e-05,3.4777645321246084e-06,0.00013606684254995397,1.818134627698388e-06,5.138034575753446e-05,2.0481317936866176e-06
5.087719427678003,0.00026027037977339443,3.6515440601972234e-06,9.39658037923256e-05,3.4203272359823015e-06,0.00012835246015683663,2.1263304092820844e-06,4.933703704043569e-05,1.9836181491174843e-06
5.097598494527864,0.00025460229750478745,4.365647098808615e-06,9.268967715492345e-05,3.3742058310597204e-06,0.00011847272342108282,2.4058886541248068e-06,4.676019341469761e-05,1.9162230452197996e-06
5.107477561377723,0.0002442458088827388,5.026596342285421e-06,9.042666569482178e-05,3.3407479584371856e-06,0.00010673158242377934,2.6480051672289815e-06,4.379324633820243e-05,1.8478622767521857e-06
5.117356628227584,0.0002295281908399516,5.6135278554020565e-06,8.725610344685776e-05,3.3209047696583293e-06,9.350723065799837e-05,2.8450740529371704e-06,4.046086842103661e-05,1.7804713528635746e-06
5.127235695077444,0.00021091856207451957,6.107951676147337e-06,8.32639040617766e-05,3.3151974786513713e-06,7.920735772744398e-05,2.9909248389556227e-06,3.692971432819598e-05,1.7159455000478902e-06
5.137114761927304,0.00018900224122021944,6.494329025539628e-06,7.858289399044272e-05,3.3236972620512286e-06,6.428885281516468e-05,3.0810138289975655e-06,3.32419488043708e-05,1.656080963169844e-06
5.146993828777164,0.00016447254429334976,6.760555294968669e-06,7.334550447362654e-05,3.3460191949480134e-06,4.9210719604883126e-05,3.112563889670917e-06,2.95748143429344e-05,1.6025194453027845e-06
5.156872895627025,0.00013809819144691818,6.898333979976466e-06,6.772255810676135e-05,3.3813304680089143e-06,3.4452150941411335e-05,3.084648236856686e-06,2.5974468394605368e-05,1.5566974278766318e-06
5.1667519624768845,0.00011070940156297981,6.903429834960505e-06,6.18748986726651e-05,3.428372682484432e-06,2.046489094384094e-05,2.9982158351565155e-06,2.2614807795262224e-05,1.519801958383386e-06
5.176631029326745,8.316112655023417e-05,6.775793708893322e-06,5.599121046970172e-05,3.4854975760853106e-06,7.69153095936622e-06,2.856057592044442e-06,1.9532051884039456e-05,1.4927342885667061e-06
5.1865100961766055,5.631652652085658e-05,6.519555219932672e-06,5.0239225936914066e-05,3.5507151092101614e-06,-3.4808258446862864e-06,2.6627146696109772e-06,1.688326553630086e-05,1.4760824980935565e-06
5.196389163026465,3.1009321222990286e-05,6.142883953708008e-06,4.4803259928389316e-05,3.621752450963964e-06,-1.2700243647473615e-05,2.424331782001042e-06,1.468210909719938e-05,1.4701039551038464e-06
5.206268229876326,8.028038015941213e-06,5.6577236510104875e-06,3.98356958865671e-05,3.6961220601981787e-06,-1.9693293207453088e-05,2.148460347851403e-06,1.3057458842663069e-05,1.4747181547147571e-06
5.216147296726185,-1.191913228434659e-05,5.0794081974752075e-06,3.54949343740204e-05,3.7711967693249104e-06,-2.424117387512203e-05,1.843817662001593e-06,1.19906759079706e-05,1.4895101494184582e-06
5.226026363576046,-2.8216038393154882e-05,4.4261715747143635e-06,3.189783171644821e-05,3.8442895569691315e-06,-2.6218735170777007e-05,1.520009897252917e-06,1.1574630704128941e-05,1.5137444516984824e-06
5.235905430425906,-4.036814649209652e-05,3.7185676022981076e-06,2.9158692355360873e-05,3.91273554660361e-06,-2.5565970540920736e-05,1.187227596516168e-06,1.1752730202116119e-05,1.546388959678204e-06
5.245784497275766,-4.800744216608752e-05,2.9788177519552354e-06,2.7343223621214833e-05,3.973973696755574e-06,-2.2321935184650336e-05,8.559234379131177e-07,1.2578523002768059e-05,1.5861481416434397e-06
5.255663564125626,-5.091408631099321e-05,2.230107897944582e-06,2.6509054304881192e-05,4.025625656374686e-06,-1.65911330246712e-05,5.364823208335006e-07,1.3956581711565758e-05,1.6315044247782762e-06
5.265542630975487,-4.9012629124811015e-05,1.4958560774190538e-06,2.6661589909094952e-05,4.06556934609865e-06,-8.572175647415676e-06,2.3889431537424465e-07,1.5902714374823762e-05,1.6807664766028486e-06
5.2754216978253465,-4.2384384802345207e-05,7.989745567132358e-07,2.7796334075929094e-05,4.092004989572197e-06,1.4807666366010857e-06,-2.7559366273618912e-08,1.82866441959105e-05,1.7321228524731094e-06
5.285300764675207,-3.125416713091975e-05,1.6114927657963815e-07,2.9856802975877765e-05,4.103511553341867e-06,1.3234072526757075e-05,-2.5459737614375883e-07,2.1092699859335717e-05,1.7836993158398924e-06
5.295179831525066,-1.5993185298533517e-05,-3.9784049128979655e-07,3.277868769290931e-05,4.099091851636526e-06,2.631735878004134e-05,-4.3519723112332196e-07,2.4164087849777523e-05,1.833618024978715e-06
5.305058898374927,2.9032994919550167e-06,-8.60741110758877e-07,3.6449742511710295e-05,4.078204924029485e-06,4.030327953019113e-05,-5.6381407869606e-07,2.7463797932868493e-05,1.8800567240695953e-06
5.314937965224788,2.48215740860244e-05,-1.2133626279728478e-06,4.075558469849904e-05,4.040784688343657e-06,5.475303705428333e-05,-6.365525534342611e-07,3.0820142176327026e-05,1.9213060794958407e-06
5.324817032074648,4.905936195933971e-05,-1.4450192965473576e-06,4.554123955646075e-05,3.9872442957493065e-06,6.919835160942553e-05,-6.512862693043223e-07,3.418750948733196e-05,1.9558233638726258e-06
5.334696098924508,7.483788368706419e-05,-1.5488587319057914e-06,5.065815911078194e-05,3.918466056366823e-06,8.31881200062519e-05,-6.077214235036752e-07,3.7392765127129355e-05,1.982280808511996e-06
5.344575165774368,0.00010133681934079658,-1.5220697330136754e-06,5.592691550716635e-05,3.8357772480127904e-06,9.627078081720387e-05,-5.074024840077592e-07,4.039543235905371e-05,1.9996071159917383e-06
5.354454232624229,0.0001277100004063814,-1.3659622992307255e-06,6.118485834625517e-05,3.740912554071806e-06,0.0001080403019576459,-3.5366003107676227e-07,4.303451665258263e-05,2.007020842671836e-06
5.364333299474088,0.00015312234986219827,-1.0859177593427157e-06,6.624932076384483e-05,3.635964285396558e-06,0.000118117134736611,-1.515023745124165e-07,4.528768994557722e-05,2.004054619440846e-06
5.374212366323949,0.00017676593984784672,-6.912106734750742e-07,7.096524633281764e-05,3.5233219129983123e-06,0.00012619179447657746,9.254539458846318e-08,4.701812833108284e-05,1.990569469406319e-06
5.3840914331738094,0.0001978955778661135,-1.947085540463856e-07,7.516822445049973e-05,3.405602761654789e-06,0.00013200279105287537,3.706498801041952e-07,4.823232526776094e-05,1.966758794442229e-06
5.393970500023669,0.00021584193733953022,3.8754106282989935e-07,7.87314125154523e-05,3.28557597967118e-06,0.00013537636571741592,6.739185919164422e-07,4.882660702788076e-05,1.9331419285165506e-06
5.40384956687353,0.00023004263983434592,1.0368227857724396e-06,8.152775462439493e-05,3.1660820988833958e-06,0.00013620018021100793,9.926820978524978e-07,4.8843298818047075e-05,1.8905474842404568e-06
5.41372863372339,0.0002400495495219876,1.732348617938571e-06,8.34756034200327e-05,3.0499506258307762e-06,0.0001344582500451746,1.3168000322387764e-06,4.821669899275883e-05,1.8400870397007688e-06
5.42360770057325,0.00024555277506529684,2.4519171966138108e-06,8.449959356100887e-05,2.9399181562721807e-06,0.00013019971880682732,1.6359814116014092e-06,4.702745407266763e-05,1.7831200152871268e-06
5.43348676742311,0.000246379964103492,3.172616302998299e-06,8.457452009307186e-05,2.8385494797529844e-06,0.00012356862282113316,1.940109008342772e-06,4.524791593790138e-05,1.7212108653586817e-06
5.443365834272971,0.00024251154104213963,3.871546253007189e-06,8.368452076409197e-05,2.7481640399452417e-06,0.00011476770324097828,2.2195576932053602e-06,4.299473151025938e-05,1.6560799486336615e-06
5.45324490112283,0.00023407084934002533,4.52654151532786e-06,8.186497472541624e-05,2.670769943578607e-06,0.00010408327449991141,2.4654965996553778e-06,4.0273658833178286e-05,1.5895496366280735e-06
5.463123967972691,0.00022133004003398784,5.116867656425221e-06,7.915987253106414e-05,2.6080074716985218e-06,9.18446556905287e-05,2.670165759722147e-06,3.723052592902774e-05,1.5234873653048585e-06
5.4730030348225505,0.0002046910603414075,5.623871882470444e-06,7.56617344462501e-05,2.5611037495033915e-06,7.844501576386344e-05,2.8271184161693082e-06,3.389572286629774e-05,1.4597474268102284e-06
5.482882101672411,0.00018468277427974598,6.031566605953057e-06,7.146728573755078e-05,2.5308398846377686e-06,6.429755905245937e-05,2.9314215804297904e-06,3.043381343625638e-05,1.400113333034095e-06
5.4927611685222715,0.00016193394166354126,6.327127961856551e-06,6.671562840884853e-05,2.5175314994605115e-06,4.985370900779922e-05,2.9798084687728914e-06,2.6888033414603313e-05,1.3462425597857474e-06
5.502640235372131,0.00013716324076063348,6.5012935665745175e-06,6.154256235832375e-05,2.5210231725466093e-06,3.555759181223763e-05,2.9707782428737624e-06,2.342893217725646e-05,1.2996154004910373e-06
5.512519302221992,0.00011114637922579372,6.548647363344311e-06,5.611744875898389e-05,2.5406968811415825e-06,2.1863237083826825e-05,2.9046398834724958e-06,2.009927838106618e-05,1.2614895241801243e-06
5.522398369071852,8.470156388517738e-05,6.467782632738051e-06,5.059669710864111e-05,2.575494112582106e-06,9.189117964994433e-06,2.783499056589452e-06,1.7062154933989578e-05,1.2328616485099247e-06
5.532277435921712,5.865361071902459e-05,6.2613384469822105e-06,4.515990737239756e-05,2.6239509016615847e-06,-2.063847049977261e-06,2.611188363881375e-06,1.4346693563941245e-05,1.214437510607846e-06
5.542156502771572,3.3817960355629145e-05,5.935908497297525e-06,3.9963156695875795e-05,2.6842446650245303e-06,-1.1555945220908632e-05,2.393143415589878e-06,1.2096040096471708e-05,1.206611053925397e-06
5.552035569621433,1.0965018599525494e-05,5.501825589906799e-06,3.517508249871462e-05,2.7542513544448413e-06,-1.8988199859332482e-05,2.1362286011177116e-06,1.0314306549004175e-05,1.2094534565185222e-06
5.561914636471292,-9.194019545269868e-06,4.972828671613377e-06,3.093063675361868e-05,2.8316111486210644e-06,-2.414268508323747e-05,1.8485182729961874e-06,9.114765486223014e-06,1.222712314521381e-06
5.571793703321153,-2.6039407919543944e-05,4.3656232761551285e-06,2.7367764413300383e-05,2.9138006567411485e-06,-2.685824633451136e-05,1.539040188788236e-06,8.468326706022866e-06,1.2458209739303788e-06
5.581672770171013,-3.905219755763705e-05,3.699349274518006e-06,2.4582243760232525e-05,2.998209423563626e-06,-2.7066365678870595e-05,1.2174894943866953e-06,8.452217032692126e-06,1.2779176843117344e-06
5.591551837020873,-4.784030110825628e-05,2.994973048016979e-06,2.266552519128384e-05,3.0822184102416813e-06,-2.4762221428965263e-05,8.939221801719744e-07,9.000168757939868e-06,1.3178739397444597e-06
5.6014309038707335,-5.2140613852596804e-05,2.2746232070823047e-06,2.1661149735018782e-05,3.16327808055976e-06,-2.0035542388531028e-05,5.784378337754628e-07,1.0151707580665026e-05,1.3643310848965618e-06
5.611309970720592,-5.1836932494133325e-05,1.5608910620278836e-06,2.160415380615485e-05,3.238983749499142e-06,-1.3036750185787231e-05,2.80861568205076e-07,1.1804096881680859e-05,1.4157440066108184e-06
5.621189037570454,-4.695336519742844e-05,8.761177788365768e-07,2.247937067196646e-05,3.307145948727839e-06,-4.002859962581048e-06,1.0435273629767793e-08,1.3962208459060002e-05,1.470430511769415e-06
5.631068104420314,-3.7663155504774105e-05,2.416908715655422e-07,2.426259751476378e-05,3.3658537282970122e-06,6.780927031754951e-06,-2.2447223453946986e-07,1.649211842938471e-05,1.526624817317563e-06
5.640947171270175,-2.4272994782932394e-05,-3.226279964772694e-07,2.6880860044250434e-05,3.4135290400413707e-06,1.8959609682254914e-05,-4.1662694999523575e-07,1.9371391498892754e-05,1.5825334535464692e-06
5.650826238120034,-7.2229386200665326e-06,-7.993226181850517e-07,3.0255305401975316e-05,3.448970628700154e-06,3.21504014378765e-05,-5.601552361083187e-07,2.244408934988271e-05,1.6363918108352304e-06
5.660705304969895,1.2937624647852738e-05,-1.1736700085355632e-06,3.426327645257685e-05,3.4713861827615084e-06,4.592421369236068e-05,-6.507260495135389e-07,2.5671177390977862e-05,1.686519545111841e-06
5.670584371819755,3.5557669646085136e-05,-1.4341990440982006e-06,3.878266688778298e-05,3.4804118583775236e-06,5.984987969557157e-05,-6.856843032594024e-07,2.888660170882877e-05,1.7313730986138743e-06
5.680463438669615,5.9915114656807125e-05,-1.5730458698899522e-06,4.365543819199628e-05,3.476118675298601e-06,7.347717297132761e-05,-6.641311341623237e-07,3.204744267659781e-05,1.769593688650383e-06
5.690342505519475,8.52298926540436e-05,-1.5861949061158363e-06,4.8732980087780824e-05,3.4590056818935927e-06,8.638156490005727e-05,-5.869487798606693e-07,3.499065489270047e-05,1.8000492647778586e-06
5.700221572369336,0.00011069847422740508,-1.4735982513220295e-06,5.384053633017209e-05,3.4299801849299082e-06,9.814704039934769e-05,-4.567692590653231e-07,3.7682555098774044e-05,1.8218691293293487e-06
5.7101006392191955,0.00013550941922282054,-1.239169783251165e-06,5.8822978354866604e-05,3.3903257269465037e-06,0.00010840964558038662,-2.778880798535238e-07,3.997580851001662e-05,1.8344701512834664e-06
5.719979706069056,0.000158878751678654,-8.906545509792775e-07,6.350950654003328e-05,3.341658858207443e-06,0.00011683840491334483,-5.6125669429360153e-08,4.185785361008925e-05,1.8375737715232902e-06
5.729858772918916,0.0001800648036726274,-4.3937764016450706e-07,6.775918421341163e-05,3.2858760806556905e-06,0.00012317606555887082,2.0135888050906859e-07,4.3207759063150654e-05,1.8312132900791282e-06
5.739737839768776,0.00019840125673271464,1.0011918064645237e-07,7.142526096693169e-05,3.225092628292466e-06,0.0001272166736751778,4.862959255067476e-07,4.404325299934958e-05,1.8157312336812027e-06
5.749616906618637,0.0002133081950831711,7.105415439053914e-07,7.439983531053578e-05,3.1615749836818157e-06,0.00012884227047420057,7.895678438817867e-07,4.4277161971104575e-05,1.7917669151504376e-06
5.759495973468496,0.00022431993072131553,1.372392320374998e-06,7.657720819983306e-05,3.0976692071172224e-06,0.0001279961176111999,1.1014978707097345e-06,4.396281897547403e-05,1.7602346049465973e-06
5.769375040318357,0.00023108967314861586,2.064589897837235e-06,7.789714260605655e-05,3.035727268434962e-06,0.0001247146023249828,1.4121559151657189e-06,4.304991857475536e-05,1.7222930298763822e-06
5.779254107168217,0.000233409916513389,2.7651351297919147e-06,7.830679058657184e-05,2.978033618529805e-06,0.00011909565822013193,1.7116718275924731e-06,4.162821261673214e-05,1.67930718530558e-06
5.789133174018077,0.00023120894423957875,3.4518060237901204e-06,7.780218405482464e-05,2.926734217307247e-06,0.00011132572963105037,1.9905461082185267e-06,3.968275820590601e-05,1.6328036867636905e-06
5.799012240867937,0.00022456249219565306,4.1028580690316845e-06,7.638847030054585e-05,2.8837701480752876e-06,0.00010164354455986168,2.2399484071164254e-06,3.733595592302817e-05,1.584421087117368e-06
5.808891307717798,0.0002136813366949106,4.697708302795356e-06,7.411947928395599e-05,2.850817798264922e-06,9.036259725893584e-05,2.451994310293112e-06,3.460231190934579e-05,1.5358567403669317e-06
5.8187703745676576,0.00019891403956799638,5.21758143345775e-06,7.105622634005806e-05,2.8292373776607292e-06,7.783101818562425e-05,2.6199918661527554e-06,3.162901207756597e-05,1.488811897826578e-06
5.828649441417518,0.00018072598726613274,5.646097908832911e-06,6.730463084856534e-05,2.820031284656185e-06,6.445058266016948e-05,2.7386500186668643e-06,2.8450448082254017e-05,1.4449367738546743e-06
5.838528508267379,0.00015969413500785157,5.969785350190542e-06,6.29724728534699e-05,2.82381352646928e-06,5.0633915138292566e-05,2.8042425849749274e-06,2.52276352495769e-05,1.4057773149540154e-06
5.848407575117238,0.00013647893307702465,6.178497555214964e-06,5.820555723821259e-05,2.840791060132815e-06,3.6821452431435644e-05,2.814722570584162e-06,2.2002848659830477e-05,1.372725348211499e-06
5.858286641967099,0.00011181297909457654,6.265727879829668e-06,5.31435146743848e-05,2.870757557749378e-06,2.3437555343080274e-05,2.769783445494855e-06,1.893826812497117e-05,1.3469736746880878e-06
5.868165708816959,8.646815194625113e-05,6.228807493743286e-06,4.79548871251859e-05,2.9130997229812667e-06,1.090709540777675e-05,2.670865425119819e-06,1.607112308337395e-05,1.3294775141282945e-06
5.878044775666819,6.124083042803628e-05,6.06898231470889e-06,4.2792317576245133e-05,2.9668159073815107e-06,-3.8781521979671094e-07,2.5211067912368898e-06,1.3551975629880908e-05,1.3209235043567172e-06
5.887923842516679,3.691714600269912e-05,5.7913665919775325e-06,3.782715427074987e-05,3.0305464063139134e-06,-1.0089913452912285e-05,2.325241763268869e-06,1.1400775042023374e-05,1.321707218506435e-06
5.89780290936654,1.425784014557881e-05,5.404774665132348e-06,3.320465904583165e-05,3.10261446586246e-06,-1.7907802622714042e-05,2.089448365776321e-06,9.745166351340044e-06,1.3319198934064748e-06
5.9076819762163995,-6.0352281232141374e-06,4.921436590624191e-06,2.907877423899092e-05,3.181076714669642e-06,-2.3595199762359e-05,1.8211510510653302e-06,8.577807025667553e-06,1.3513447716126058e-06
5.91756104306626,-2.333148510979252e-05,4.356606642832614e-06,2.5567985781631726e-05,3.263781457410895e-06,-2.6988345804890744e-05,1.5287845063690052e-06,7.995017006806595e-06,1.379463156889257e-06
5.927440109916119,-3.710091189735371e-05,3.7280773849895908e-06,2.2790862709114328e-05,3.348433037773856e-06,-2.7981261611178327e-05,1.2215260306141078e-06,7.95561760592243e-06,1.4154699779741062e-06
5.93731917676598,-4.6920964807398577e-05,3.055614623866187e-06,2.0823137985024205e-05,3.4326603050008056e-06,-2.655864460782331e-05,9.090050958384526e-07,8.52012845544896e-06,1.458298357744204e-06
5.947198243615841,-5.249919108977275e-05,2.3603313560972084e-06,1.9734520573482268e-05,3.51408710424004e-06,-2.276649642236369e-05,6.009991564180478e-07,9.611263768563814e-06,1.506652403791576e-06
5.957077310465701,-5.367262357092907e-05,1.6640203705885628e-06,1.9547413747530392e-05,3.590402660290451e-06,-1.674015873911536e-05,3.0712543895727237e-07,1.1253746222180938e-05,1.5590471806482143e-06
5.966956377315561,-5.0422150414097294e-05,9.884667671162794e-07,2.0275327783050758e-05,3.659429738062275e-06,-8.670264355405718e-06,3.6538300292397596e-08,1.333645412654911e-05,1.6138546014411717e-06
5.976835444165421,-4.28632917694727e-05,3.547619138011159e-07,2.18834604090329e-05,3.7191885405044414e-06,1.1738348710508847e-06,-2.0235819912779e-07,1.585277889187188e-05,1.6693537944535067e-06
5.986714511015282,-3.1251765095923346e-05,-2.1735938960862726e-07,2.4328826070693096e-05,3.7679544432596035e-06,1.2482249403034346e-05,-4.021736096563974e-07,1.866427611345375e-05,1.7237843635351358e-06
5.996593577865141,-1.5965635006333737e-05,-7.101378766615926e-07,2.752270077519484e-05,3.804307860477333e-06,2.4884913194259277e-05,-5.567619211719194e-07,2.174135992040989e-05,1.775400874656527e-06
6.006472644715002,2.4973854874641876e-06,-1.1083453323828764e-06,3.1372358188896977e-05,3.827174781903985e-06,3.7992831613363274e-05,-6.614128240077207e-07,2.492818906371575e-05,1.822526866713102e-06
6.0163517115648615,2.3545341010591312e-05,-1.3997594531964802e-06,3.5745159293735155e-05,3.8358568099473076e-06,5.1380951694285044e-05,-7.129973270987178e-07,2.818338472318443e-05,1.863606703848257e-06
6.026230778414722,4.650142966243907e-05,-1.5755430807201358e-06,4.0511574555162445e-05,3.830049848020962e-06,6.463102435204387e-05,-7.100633592425145e-07,3.134579455228764e-05,1.8972536583211429e-06
6.0361098452645825,7.063495268501962e-05,-1.6305162091063392e-06,4.551050521895069e-05,3.809850938193682e-06,7.731540421598568e-05,-6.5287831094628e-07,3.4374853656640215e-05,1.922292734870415e-06
6.045988912114442,9.517501382832383e-05,-1.5633122360664729e-06,5.0593100692510755e-05,3.7757531064388353e-06,8.903987055693998e-05,-5.434174025671931e-07,3.711682608200545e-05,1.937796915644631e-06
6.055867978964303,0.00011934431438028118,-1.3764139165252548e-06,5.5588757026076534e-05,3.728628436678588e-06,9.94266762075892e-05,-3.852982213153292e-07,3.954440987012844e-05,1.943115713662249e-06
6.065747045814163,0.00014237423832205338,-1.076067947374179e-06,6.0349130551750957e-05,3.669699949301279e-06,0.00010815567590048018,-1.836637153809558e-07,4.152306193295324e-05,1.9378951657694886e-06
6.075626112664023,0.0001635384482552915,-6.720812628419371e-07,6.471418752713285e-05,3.600503195272909e-06,0.00011494505298104428,5.4982698415691894e-08,4.304947950093848e-05,1.9220886654405787e-06
6.085505179513883,0.00018216628092248733,-1.7750551268576508e-07,6.855578221088074e-05,3.522838783228336e-06,0.0001195893143031862,3.229845052635026e-07,4.401766970855449e-05,1.8959583230219482e-06
6.095384246363744,0.00019767313494289496,3.91779968997921e-07,7.17431384468473e-05,3.4387173248873296e-06,0.00012193642829306987,6.117754557577906e-07,4.445601725568999e-05,1.860066837082218e-06
6.105263313213603,0.00020956932818141284,1.0175735451084595e-06,7.418540651528e-05,3.35029850581859e-06,0.00012192163499392387,9.121510650661484e-07,4.42928572313975e-05,1.8152601561185415e-06
6.115142380063464,0.00021748467908351538,1.679928764278814e-06,7.579604143220739e-05,3.259826157430908e-06,0.00011954019063491687,1.2145597692721568e-06,4.359195254906487e-05,1.762641495733512e-06
6.125021446913324,0.00022117055889411886,2.357785799136678e-06,7.653387201660611e-05,3.169561317185784e-06,0.00011487646046431765,1.5094044074879696e-06,4.2317455255789143e-05,1.7035375436300998e-06
6.134900513763184,0.0002205168018558971,3.0296366859360097e-06,7.636599107439922e-05,3.081715314293021e-06,0.0001080720250141295,1.7873446398583104e-06,4.05677529283617e-05,1.6394579250685204e-06
6.1447795806130445,0.00021554554728818082,3.674203515217099e-06,7.530704700181984e-05,2.9983849062417462e-06,9.935010665321407e-05,2.0395906505030267e-06,3.8339844015013824e-05,1.5720492073985748e-06
6.154658647462905,0.00020641957703402538,4.271108029605607e-06,7.338045877609909e-05,2.9214914180914502e-06,8.897938087510858e-05,2.25817902571674e-06,3.5761652866411105e-05,1.5030448875636398e-06
6.164537714312765,0.0001934275760985195,4.801511719670749e-06,7.065585276389145e-05,2.8527257039656116e-06,7.729436194568181e-05,2.43622202744826e-06,3.285598096202744e-05,1.4342129260899778e-06
6.174416781162625,0.00017698406728341266,5.248706152890219e-06,6.720863568100895e-05,2.7935005629248797e-06,6.46558052372658e-05,2.568122584633284e-06,2.9771518032544504e-05,1.3673024614195796e-06
6.184295848012486,0.0001576067946811632,5.598635199202401e-06,6.315572044875241e-05,2.7449120053053884e-06,5.1468171264785654e-05,2.6497481707590455e-06,2.654664632949794e-05,1.3039913575271467e-06
6.194174914862345,0.0001359094711939289,5.84033267223471e-06,5.861370543920503e-05,2.7077104880492345e-06,3.8137934791111716e-05,2.6785582914297727e-06,2.333947446256734e-05,1.245836205161602e-06
6.204053981712206,0.0001125729722343605,5.966261922579442e-06,5.373323558769554e-05,2.6822829272104705e-06,2.5089598628872814e-05,2.6536815288401335e-06,2.0191851862052073e-05,1.1942263139950846e-06
6.213933048562066,8.833300135345781e-05,5.972546709691451e-06,4.865621948369906e-05,2.668645962259966e-06,1.2723488793196404e-05,2.575939933635623e-06,1.7258810231791073e-05,1.1503431022379412e-06
6.223812115411926,6.394754968998379e-05,5.8590864450282945e-06,4.354933033256754e-05,2.6664506003599913e-06,1.4319563498470524e-06,2.4478199698223114e-06,1.4573180179127333e-05,1.1151261161604204e-06
6.233691182261786,4.018220785123679e-05,5.6295522314016405e-06,3.8560821054233544e-05,2.674998020051138e-06,-8.441696894770731e-06,2.273391150054404e-06,1.227483545086265e-05,1.089246700077502e-06
6.243570249111645,1.777680499886291e-05,5.291264205934437e-06,3.385376451202074e-05,2.6932659734806355e-06,-1.6585228536671885e-05,2.058174897309444e-06,1.0376289192285272e-05,1.0730900944573567e-06
6.2534493159615065,-2.5686251873364e-06,4.85495410986955e-06,2.9563084924274655e-05,2.7199449047882135e-06,-2.2755895271360537e-05,1.8089679783350977e-06,8.992097291537712e-06,1.0667464736690785e-06
6.263328382811367,-2.0225019299203888e-05,4.334420936910172e-06,2.582915647623065e-05,2.7534826093126105e-06,-2.675931294247267e-05,1.5336260307762113e-06,8.10574988235598e-06,1.0700111538679267e-06
6.273207449661227,-3.46447533280476e-05,3.746090543847402e-06,2.2755650072772598e-05,2.792136002759833e-06,-2.848408518282471e-05,1.240814198535606e-06,7.799507208884596e-06,1.082393914524258e-06
6.283086516511087,-4.5387907993030337e-05,3.1084934321556866e-06,2.0444051876816346e-05,2.8340283590674708e-06,-2.7876558168337436e-05,9.397326672137076e-07,8.022800712395702e-06,1.1031370931066936e-06
6.292965583360948,-5.2126722124439186e-05,2.4416771399569694e-06,1.895283046415426e-05,2.8772102166645464e-06,-2.4970934908618116e-05,6.398259131552132e-07,8.822658364117307e-06,1.1312418403349139e-06
6.302844650210807,-5.4664847156937296e-05,1.7665720326118019e-06,1.8333309494645283e-05,2.919722049856836e-06,-1.9859493882225627e-05,3.504847311340681e-07,1.0113701771601704e-05,1.1655016716740925e-06
6.312723717060668,-5.293409794355929e-05,1.1043303936152023e-06,1.859050370995664e-05,2.9596567580747967e-06,-1.2718044656756465e-05,8.075056152917809e-08,1.1909182579181217e-05,1.2045422271537278e-06
6.322602783910528,-4.700547673865625e-05,4.7565984086612217e-07,1.972059902225592e-05,2.995220041830911e-06,-3.7717554836327654e-06,-1.6096869682424678e-07,1.4092523566803876e-05,1.2468659630465072e-06
6.332481850760388,-3.707750599038898e-05,-9.982808568710844e-08,2.1673606327020453e-05,3.024786809700335e-06,6.683619422356925e-06,-3.6716233594796197e-07,1.6648850453265e-05,1.290900351184164e-06
6.3423609176102484,-2.347883240348992e-05,-6.042335166849224e-07,2.4392490586004884e-05,3.0469518928844246e-06,1.83196029402102e-05,-5.314518057770188e-07,1.9437893265969396e-05,1.3350480591763646e-06
6.352239984460109,-6.648482850606009e-06,-1.0219288625507664e-06,2.7777574177980042e-05,3.060573528646924e-06,3.075704725725349e-05,-6.487895287188781e-07,2.242577584088746e-05,1.3777375305551091e-06
6.362119051309969,1.2869091306847291e-05,-1.340046724591383e-06,3.172714060260829e-05,3.064808305235811e-06,4.360652171238116e-05,-7.156154876249743e-07,2.545898522905804e-05,1.4174723793740498e-06
6.371998118159829,3.445048450075246e-05,-1.5488800334626553e-06,3.610331124321774e-05,3.059136531451505e-06,5.645229777301043e-05,-7.299666105291167e-07,2.8496089541383073e-05,1.4528780589836625e-06
6.38187718500969,5.740405440292179e-05,-1.642181815362546e-06,4.0773756086851376e-05,3.0433772953425823e-06,6.889377788725153e-05,-6.915357146798972e-07,3.138241128168785e-05,1.4827443579343522e-06
6.391756251859549,8.100093104788876e-05,-1.6173554880735814e-06,4.5578595219031015e-05,3.017692799158429e-06,8.052983840385844e-05,-6.016781238348154e-07,3.4081294251516444e-05,1.5060624141096716e-06
6.40163531870941,0.00010448898867724515,-1.4755297369135275e-06,5.037270245610548e-05,2.9825818915915455e-06,9.099968437847793e-05,-4.633659672373599e-07,3.6449090289217166e-05,1.522055116719906e-06
6.41151438555927,0.00012712564629624258,-1.2215159836184905e-06,5.4993067012386376e-05,2.938863053201865e-06,9.996594508701296e-05,-2.810915738300758e-07,3.846559379627176e-05,1.5301999789169175e-06
6.42139345240913,0.00014819219316031788,-8.636498466933767e-07,5.930109425472257e-05,2.8876474163123567e-06,0.00010715341069147723,-6.072321847573108e-08,4.000897353562772e-05,1.530243804693277e-06
6.43127251925899,0.00016702541867959155,-4.135219592595557e-07,6.314981799607569e-05,2.8303027066422205e-06,0.00011232944500538374,1.9068227044077306e-07,4.10850390457047e-05,1.5222087347054672e-06
6.441151586108851,0.00018302936120910836,1.1439332995107248e-07,6.642559562540458e-05,2.768409271063919e-06,0.0001153393234127385,4.651039401032954e-07,4.160181695130307e-05,1.506389528443534e-06
6.4510306529587105,0.00019570296127238376,7.03199330436723e-07,6.901459270084243e-05,2.70370959572541e-06,0.00011608287602388586,7.538111634220879e-07,4.159740119918511e-05,1.4833422161409538e-06
6.460909719808571,0.00020464663971515883,1.3341139163754314e-06,7.084333803019845e-05,2.638052914066266e-06,0.00011454556855260126,1.047639920215075e-06,4.1013978120849406e-05,1.4538645242963944e-06
6.4707887866584315,0.00020958367398625337,1.9870647559590994e-06,7.184400544129211e-05,2.5733366491252976e-06,0.00011077077169566275,1.3372822878959426e-06,3.9924130945597694e-05,1.4189687351933961e-06
6.480667853508291,0.0002103596705736379,2.6413241626203167e-06,7.199342914333832e-05,2.5114465247091538e-06,0.00010488625441673593,1.6135798785852538e-06,3.830424640359378e-05,1.3798478753728434e-06
6.490546920358152,0.00020695615496257457,3.276163338931966e-06,7.127686955661997e-05,2.454197212896943e-06,9.707203146654378e-05,1.8678120928532626e-06,3.625927843333552e-05,1.3378363333478098e-06
6.500425987208012,0.0001994819009970524,3.871505523831372e-06,6.972527337324093e-05,2.403275360212804e-06,8.758250536696036e-05,2.0919699994063126e-06,3.3795605290536874e-05,1.2943661766472392e-06
6.510305054057872,0.0001881782012075424,4.408557312019386e-06,6.737741066604783e-05,2.3601867526210146e-06,7.671040372583792e-05,2.2790073597606214e-06,3.1044390921701134e-05,1.2509205673488026e-06
6.520184120907732,0.00017340203926231979,4.870398452994781e-06,6.431537430484901e-05,2.3262092430896703e-06,6.48053412246371e-05,2.4230608119183624e-06,2.8034088326728767e-05,1.2089857597477078e-06
6.530063187757592,0.00015562354599230315,5.242511467856922e-06,6.062518907092003e-05,2.302352879269172e-06,5.223485187220294e-05,2.519632452816762e-06,2.4912653054779194e-05,1.170003201234187e-06
6.539942254607452,0.00013540202210667713,5.513234664451905e-06,5.64307551229962e-05,2.2893284388589823e-06,3.940057880757661e-05,2.565729016115523e-06,2.1719990174162142e-05,1.1353232468890523e-06
6.549821321457313,0.00011337705650703452,5.674124261869142e-06,5.185322981669162e-05,2.2875253137755704e-06,2.6697772540705783e-05,2.559953458971111e-06,1.8609358356468856e-05,1.1061619402594776e-06
6.559700388307172,9.023929747703012e-05,5.720214536594709e-06,4.704380354025561e-05,2.2969993897737366e-06,1.4530600297355174e-05,2.5025460387244746e-06,1.5620121660143795e-05,1.0835622093283306e-06
6.569579455157033,6.671749278480151e-05,5.650167823428452e-06,4.214231647825063e-05,2.3174712549445903e-06,3.2716744553943647e-06,2.3953737956992383e-06,1.2898724348283862e-05,1.0683606812727393e-06
6.5794585220068935,4.354655790313261e-05,5.466310000550024e-06,3.730938954414535e-05,2.3483347483354774e-06,-6.721930336305777e-06,2.2418687465469592e-06,1.0472126978462395e-05,1.061161137005953e-06
6.589337588856753,2.1453294973901068e-05,5.174550392362495e-06,3.2684841435985125e-05,2.3886755389261497e-06,-1.5147557301674268e-05,2.0469169461906715e-06,8.468726417684127e-06,1.062315412613973e-06
6.599216655706614,1.124636063334943e-06,4.784188978014028e-06,2.8419766014619977e-05,2.4372991152447597e-06,-2.1738756593032536e-05,1.816701881755458e-06,6.892826355416375e-06,1.0719123165226895e-06
6.609095722556474,-1.6805050648938856e-05,4.3076170279439954e-06,2.463534705457789e-05,2.4927672767248315e-06,-2.630121073753448e-05,1.5585073323377206e-06,5.845824836180325e-06,1.089774876167485e-06
6.618974789406334,-3.178269584374837e-05,3.7599209477960823e-06,2.1455467966499983e-05,2.5534419583139828e-06,-2.8691131103464036e-05,1.280485858164564e-06,5.301996136761383e-06,1.1154659641990173e-06
6.628853856256194,-4.3344939755616394e-05,3.1584018308425866e-06,1.8966478949336904e-05,2.6175349978752804e-06,-2.884723276268594e-05,9.914003920638295e-07,5.330176228090578e-06,1.1483020901896556e-06
6.638732923106055,-5.114138524619168e-05,2.5220261632272635e-06,1.7250846426946784e-05,2.6831622782835745e-06,-2.6764975366358948e-05,7.003470026340187e-07,5.871025293547518e-06,1.1873748877354994e-06
6.648611989955914,-5.4936577700718836e-05,1.8708249582590668e-06,1.634831550410743e-05,2.7484005481995357e-06,-2.2524081801084105e-05,4.1646771449913935e-07,6.95932148802814e-06,1.231579586790723e-06
6.658491056805775,-5.462600829514347e-05,1.2252604993373884e-06,1.6290964991433364e-05,2.811345151019585e-06,-1.6258389692078864e-05,1.4866233140923676e-07,8.50274480077689e-06,1.2796495445503992e-06
6.668370123655635,-5.02303295575903e-05,6.055805484562907e-07,1.7066041405608457e-05,2.8701668726021406e-06,-8.178959649460273e-06,-9.469153969569637e-08,1.0504756395848213e-05,1.3301957218873274e-06
6.678249190505495,-4.190325109127607e-05,3.1180545692567076e-08,1.8652598922165853e-05,2.9231661553527142e-06,1.4601401708958917e-06,-3.0600157677023074e-07,1.284481117291633e-05,1.381749842036441e-06
6.6881282573553555,-2.9917634597404378e-05,-4.800062715510974e-07,2.0986080676366977e-05,2.968823017732917e-06,1.234254696208002e-05,-4.786985669593475e-07,1.550167051046227e-05,1.4328098584285439e-06
6.698007324205216,-1.4665437897991994e-05,-9.120715074727077e-07,2.399651488489806e-05,3.0058411611294116e-06,2.412704957150845e-05,-6.07441637954923e-07,1.8334829414765724e-05,1.4818862926230116e-06
6.707886391055076,3.363648945865072e-06,-1.2516295133680532e-06,2.757471006824176e-05,3.0331849355770104e-06,3.6431065570416674e-05,-6.882843709251423e-07,2.1308000785921157e-05,1.5275479830294696e-06
6.717765457904936,2.3589065443562117e-05,-1.4882348308544196e-06,3.161177498961769e-05,3.050108065947093e-06,4.887007523083656e-05,-7.187967490031079e-07,2.427144858002825e-05,1.5684658109821637e-06
6.727644524754797,4.536661074032672e-05,-1.6147063141436318e-06,3.5966602777382154e-05,3.0561733034606173e-06,6.104247196987066e-05,-6.981390598697799e-07,2.718530538693047e-05,1.6034530416942714e-06
6.737523591604656,6.800012244688472e-05,-1.627347728504605e-06,4.0506308640688434e-05,3.051262455440652e-06,7.25694906137309e-05,-6.270856265452218e-07,2.990244724314201e-05,1.631501031250348e-06
6.747402658454517,9.077225173462626e-05,-1.5260582084997686e-06,4.5074527574595585e-05,3.0355765498484222e-06,8.307988158552632e-05,-5.079975895611607e-07,3.2391272736321986e-05,1.6518092032601372e-06
6.757281725304377,0.0001129583791650525,-1.3143291349234869e-06,4.9532241586326864e-05,3.0096262008356134e-06,9.224877741147156e-05,-3.4474580480220186e-07,3.451874480100246e-05,1.6638083851591303e-06
6.767160792154237,0.00013385817801936923,-9.991278803058998e-07,5.372632530890751e-05,2.974212547521698e-06,9.978067631447543e-05,-1.42586256133197e-07,3.627227276025996e-05,1.6671768082937896e-06
6.777039859004097,0.00015280892044040672,-5.906721306298312e-07,5.753017875564724e-05,2.930399430848907e-06,0.0001054458228491369,9.20078920651828e-08,3.7542582711827115e-05,1.6618483110166077e-06
6.786918925853958,0.00016921498256686527,-1.0210223787938743e-07,6.0811935782844596e-05,2.879477743614041e-06,0.00010906021078775761,3.515523529332638e-07,3.834440203973826e-05,1.6480125324906746e-06
6.796797992703818,0.0001825577841675247,4.509380474852074e-07,6.347433586390397e-05,2.8229231281668296e-06,0.00011051836303229796,6.277892109407849e-07,3.8598898135119924e-05,1.6261071388340933e-06
6.806677059553678,0.0001924206553243371,1.0507989410486428e-06,6.542206405553174e-05,2.7623483974582117e-06,0.0001097694480711855,9.119484319077646e-07,3.835296051672052e-05,1.5968023745857477e-06
6.816556126403538,0.00019849308648640162,1.678384430474566e-06,6.660038346309267e-05,2.6994522119401267e-06,0.00010684579157427643,1.1950249925676222e-06,3.7561057702494924e-05,1.5609784732746872e-06
6.826435193253398,0.00020058896376786055,2.313756622583967e-06,6.696119517041412e-05,2.6359656525313566e-06,0.00010183469661348218,1.4680629890344824e-06,3.630303307639548e-05,1.5196966835755497e-06
6.836314260103259,0.00019864352843968963,2.9367656628207946e-06,6.650010065388932e-05,2.5735983852979216e-06,9.490254819481687e-05,1.722437645630506e-06,3.456535786155456e-05,1.474164865134392e-06
6.846193326953118,0.00019272382175488327,3.5276851812984017e-06,6.522094080430316e-05,2.5139861151526033e-06,8.626247249959595e-05,1.9501264604639822e-06,3.2457488049596984e-05,1.4256987745417417e-06
6.856072393802979,0.00018301767201369263,4.067833383735372e-06,6.317114586834623e-05,2.458640973924246e-06,7.619443968081904e-05,2.143960848898723e-06,2.9992621553927837e-05,1.3756802919473684e-06
6.865951460652839,0.0001698361650959135,4.540160088504283e-06,6.040471270489816e-05,2.408906384489509e-06,6.500942333454759e-05,2.297850507952789e-06,2.73027884564999e-05,1.3255139285244967e-06
6.875830527502698,0.00015359497782569263,4.929781420968456e-06,5.701590520935822e-05,2.3659177907882527e-06,5.306639818572692e-05,2.406973365210933e-06,2.4419336287183523e-05,1.2765830017336307e-06
6.8857095943525595,0.00013480968473668877,5.2244452538493945e-06,5.310083321433144e-05,2.3305704484723426e-06,4.073410224237993e-05,2.467925304456217e-06,2.148702896720779e-05,1.2302068678001492e-06
6.89558866120242,0.00011407071325986913,5.414912995984722e-06,4.8789763072334314e-05,2.303495239031181e-06,2.8406203381307884e-05,2.4788249055018483e-06,1.8544571361486194e-05,1.1876005591705034e-06
6.90546772805228,9.203318643363298e-05,5.495245689692047e-06,4.420764461068581e-05,2.2850432090099735e-06,1.6462068411467185e-05,2.4393700927418533e-06,1.5738060820781345e-05,1.14983809042493e-06
6.91534679490214,6.938756914269274e-05,5.462985714656785e-06,3.950545508529916e-05,2.2752792537544964e-06,5.281589373437169e-06,2.3508448757819214e-06,1.310190991994905e-05,1.1178205721027326e-06
6.925225861752001,4.6846419897023644e-05,5.319228398414664e-06,3.4820159570030504e-05,2.273985071053164e-06,-4.793511082030644e-06,2.216076172066705e-06,1.0772020007363855e-05,1.0922501122459328e-06
6.93510492860186,2.5113329499270067e-05,5.068581613627347e-06,3.0305621564094467e-05,2.280671213461142e-06,-1.3443673076942241e-05,2.039342042860325e-06,8.767463572397714e-06,1.0736102954287735e-06
6.944983995451721,4.869329419768906e-06,4.719014673579502e-06,2.6092559964584775e-05,2.2945977783979676e-06,-2.040819474805891e-05,1.8262344329970517e-06,7.203728691657361e-06,1.0621538147792414e-06
6.954863062301581,-1.3257070551001844e-05,4.281601624180661e-06,2.2319602686471683e-05,2.3148030015135294e-06,-2.5466684905631335e-05,1.5834807020338877e-06,6.075479634566625e-06,1.0578976009674203e-06
6.964742129151441,-2.8701039978687826e-05,3.7701670486985945e-06,1.90938104714201e-05,2.34013876991876e-06,-2.8472544647187344e-05,1.3187297555574163e-06,5.470157300917105e-06,1.0606255507481673e-06
6.974621196001301,-4.098763071140692e-05,3.200845859929827e-06,1.6522420853987885e-05,2.3693118555192344e-06,-2.933084831015141e-05,1.040309460298018e-06,5.35205401047642e-06,1.0698987141576414e-06
6.984500262851162,-4.9738040372719217e-05,2.5915709449954542e-06,1.467444489889665e-05,2.4009294916331695e-06,-2.802779670088377e-05,7.569631497564873e-07,5.776456097761678e-06,1.085072561630798e-06
6.9943793297010215,-5.468987321909612e-05,1.9615050778650424e-06,1.3613551634740662e-05,2.4335477837946684e-06,-2.4604452202043843e-05,4.775734424719079e-07,6.6751568268554736e-06,1.1053207276937007e-06
7.004258396550882,-5.569667231054802e-05,1.3304349434205722e-06,1.3361116683134725e-05,2.465721362226386e-06,-1.9181848544672276e-05,2.108822101279398e-07,8.071205743928917e-06,1.129664423592393e-06
7.0141374634007425,-5.2740804140793545e-05,7.18146580218149e-07,1.3930544293262454e-05,2.4960526513774836e-06,-1.1930532637764294e-05,-3.4784590623083e-08,9.865856420828424e-06,1.1570065336967824e-06
7.024016530250602,-4.5925272409305194e-05,1.438018030512333e-07,1.529197285563537e-05,2.523239152016209e-06,-3.0915528913785565e-06,-2.5177844779603264e-07,1.205385823662991e-05,1.1861692653132387e-06
7.033895597100463,-3.5478716925922594e-05,-3.746645981775869e-07,1.7408142231948024e-05,2.5461172028594026e-06,7.057709143467498e-06,-4.333680840556621e-07,1.4511709137258689e-05,1.215934113160616e-06
7.043774663950323,-2.173949189714462e-05,-8.211080731016082e-07,2.020076224231717e-05,2.5637008091172806e-06,1.8185942634280768e-05,-5.739498759634133e-07,1.7213305355733143e-05,1.245082831548608e-06
7.053653730800183,-5.153254281533601e-06,-1.1816801090210096e-06,2.358783089209102e-05,2.575214290707422e-06,2.9944834859523266e-05,-6.692224383173503e-07,2.0019259379997074e-05,1.272438081248957e-06
7.063532797650043,1.374974217870282e-05,-1.4452609193467204e-06,2.7451473017482197e-05,2.5801177077584414e-06,4.1953723776035405e-05,-7.163198210654729e-07,2.2892626699336726e-05,1.2969024348620413e-06
7.073411864499903,3.4363072482313225e-05,-1.6038053608085124e-06,3.167642554619216e-05,2.5781242588007194e-06,5.3837985875088705e-05,-7.138993077695969e-07,2.568896937246817e-05,1.3174944834578034e-06
7.083290931349763,5.603183362621107e-05,-1.6525914720547232e-06,3.611897941458526e-05,2.5692091099574964e-06,6.521452418463975e-05,-6.621810137160245e-07,2.8371818152071546e-05,1.3333808863690213e-06
7.093169998199624,7.806494385607827e-05,-1.5903638145395618e-06,4.0646194764950956e-05,2.553609393110383e-06,7.573013417647112e-05,-5.629382327762221e-07,3.0803122288098935e-05,1.3439033419321336e-06
7.1030490650494835,9.976540822898828e-05,-1.4193674210458952e-06,4.510545164085657e-05,2.5318153983698512e-06,8.504632166788055e-05,-4.1943880797347915e-07,3.295808777640123e-05,1.348599625228591e-06
7.112928131899344,0.0001204438781100062,-1.1452713138160712e-06,4.936386000518465e-05,2.5045532720486837e-06,9.28761664074465e-05,-2.3633957049706078e-07,3.471565912605635e-05,1.3472180339914911e-06
7.1228071987492045,0.00013944876004728495,-7.769843318091434e-07,5.327785932349452e-05,2.4727598065664422e-06,9.896706043950207e-05,-1.9537139817374475e-08,3.607240202844753e-05,1.3397247994572658e-06
7.132686265599064,0.00015617827692418926,-3.263690986311128e-07,5.673225749912598e-05,2.437550164494268e-06,0.00010313477593751863,2.240200263344104e-07,3.6932711949562094e-05,1.3263042481156254e-06
7.142565332448925,0.00017010771918434084,1.92136541657167e-07,5.96093241817452e-05,2.400179607156969e-06,0.0001052429863168632,4.865524576177274e-07,3.732147860161432e-05,1.3073517356307978e-06
7.152444399298785,0.00018079744900231264,7.619786895557548e-07,6.182693273201553e-05,2.3620004915392574e-06,0.00010523359265823198,7.596962456058095e-07,3.717380308200037e-05,1.2834596081371718e-06
7.162323466148645,0.00018791495813938203,1.3650124093337582e-06,6.330666607260078e-05,2.3244159516091303e-06,0.00010310230258030326,1.0347676676453666e-06,3.654628335620283e-05,1.2553966711488734e-06
7.172202532998505,0.00019123677520673497,1.9820761005588005e-06,6.401064133439708e-05,2.288831786693024e-06,9.892473414219862e-05,1.3030373788265376e-06,3.540613525723983e-05,1.2240818552691536e-06
7.182081599848366,0.0001906636499732972,2.5935968972468852e-06,6.390828078561753e-05,2.256608136918949e-06,9.282782912522813e-05,1.556005629692092e-06,3.384105990712248e-05,1.1905529540990316e-06
7.1919606666982245,0.00018621509525414509,3.1802081172014056e-06,6.301155643492634e-05,2.2290125321478927e-06,8.501177615351688e-05,1.7856697237386753e-06,3.184778992122935e-05,1.15593146729854e-06
7.201839733548086,0.00017803688034423066,3.7233591410188055e-06,6.134025509680776e-05,2.2071758561492547e-06,7.571756259018793e-05,1.9847754136234223e-06,2.954062602235665e-05,1.1213847056719433e-06
7.211718800397946,0.00016638786595708457,4.2058986650733755e-06,5.895557004558937e-05,2.192052673445927e-06,6.52452742455629e-05,2.1470442297078038e-06,2.693955247295738e-05,1.0880864015235925e-06
7.221597867247806,0.0001516399510689426,4.612612848760002e-06,5.5923886391942795e-05,2.184387225400946e-06,5.391857758328594e-05,2.267369731445686e-06,2.417764527126399e-05,1.0571771136913545e-06
7.231476934097667,0.00013425782530747968,4.930701621200439e-06,5.234884506802121e-05,2.1846862192026e-06,4.210039742893121e-05,2.341976438108147e-06,2.128900484984142e-05,1.0297257211985844e-06
7.241356000947527,0.00011479245339288821,5.150178094648098e-06,4.8333867708594856e-05,2.1931993143622488e-06,3.0155507879568125e-05,2.36853660637735e-06,1.8415327846886702e-05,1.006693262315567e-06
7.251235067797387,9.385525365050764e-05,5.264178772034042e-06,4.4013000024315e-05,2.2099079631734694e-06,1.8464906703904877e-05,2.346241133987548e-06,1.5593977541727467e-05,9.889002982616654e-07
7.261114134647247,7.21070051337014e-05,5.269174773470634e-06,3.951256022034589e-05,2.234522992234217e-06,7.387931351300127e-06,2.2758225444568408e-06,1.296406416998502e-05,9.769988653643992e-07
7.270993201497108,5.022865339090773e-05,5.165077733434415e-06,3.4981211553669835e-05,2.2664910302566905e-06,-2.723199887134522e-06,2.1595292969753807e-06,1.0555005489646731e-05,9.714499299867698e-07
7.280872268346967,2.890808776357538e-05,4.955237056417509e-06,3.055123451576353e-05,2.30500960195242e-06,-1.1560270216774435e-05,2.0010524242515603e-06,8.492470477970753e-06,9.72507081790796e-07
7.290751335196828,8.810190434590447e-06,4.646328939028402e-06,2.6368364406921836e-05,2.3490504279666915e-06,-1.8842919135229793e-05,1.8054067776622142e-06,6.787770003636396e-06,9.802069986941532e-07
7.300630402046688,-9.435814009686786e-06,4.248140683577283e-06,2.2553240747339055e-05,2.3973902055406082e-06,-2.4353171079967418e-05,1.5787708089301587e-06,5.543984436414625e-06,9.943669977144274e-07
7.310509468896548,-2.5264363640073288e-05,3.7732574128411825e-06,1.9231564523293515e-05,2.4486479023099523e-06,-2.7916461048182767e-05,1.3282898940017625e-06,4.746469362934441e-06,1.0145897568309288e-06
7.3203885357464085,-3.8183019106804684e-05,3.236661067347179e-06,1.6496262179944868e-05,2.501327384147482e-06,-2.9432750443172792e-05,1.0618495682737868e-06,4.469413609404214e-06,1.0402750613730675e-06
7.330267602596268,-4.77960714903982e-05,2.6552546051059865e-06,1.4438466722434038e-05,2.553864023978249e-06,-2.8853862712612855e-05,7.878257567305456e-07,4.667654318434899e-06,1.0706382017000725e-06
7.340146669446129,-5.380860396787758e-05,2.0473263681550945e-06,1.311085047579858e-05,2.6046738076272095e-06,-2.621055139178596e-05,5.148200183787083e-07,5.383807527280689e-06,1.1047344343176356e-06
7.350025736295989,-5.604380763014074e-05,1.4319717317321527e-06,1.2559821039744648e-05,2.6522033691789946e-06,-2.1585755374492768e-05,2.513880606312123e-07,6.541472176159905e-06,1.1414887229514759e-06
7.359904803145849,-5.444012182595508e-05,8.284901794582684e-07,1.2790337431879878e-05,2.6949793547613555e-06,-1.5137485971125999e-05,5.770200046545224e-09,8.152953848555412e-06,1.1797298057112357e-06
7.369783869995709,-4.9061154163660296e-05,2.55776983018925e-07,1.3799550383914748e-05,2.7316555311746453e-06,-7.068128782145703e-06,-2.1436785202335537e-07,1.0113812832707932e-05,1.218227494750731e-06
7.37966293684557,-4.008524875624174e-05,-2.6827148611622705e-07,1.554323816894432e-05,2.761056123907098e-06,2.356466851301511e-06,-4.0217561746034277e-07,1.2411078161027066e-05,1.2557320102423863e-06
7.389542003695429,-2.7807832530689373e-05,-7.27319955733215e-07,1.797093125133319e-05,2.78221398562073e-06,1.2841012903287357e-05,-5.518324526701071e-07,1.4918976278319012e-05,1.2910140843107993e-06
7.39942107054529,-1.2623710853597452e-05,-1.1071064487982935e-06,2.0993909459624987e-05,2.7944023575517457e-06,2.404464071294912e-05,-6.587292933632405e-07,1.7607422542797886e-05,1.3229045449496786e-06
7.40930013739515,4.977393103717311e-06,-1.3958882764785398e-06,2.4521657335010816e-05,2.7971591873019016e-06,3.5617207177526865e-05,-7.19611980881494e-07,2.03386691560672e-05,1.3503321056482723e-06
7.41917920424501,2.4434606629380758e-05,-1.584808029001624e-06,2.8431177719566463e-05,2.7903032008790406e-06,4.7184891399458276e-05,-7.326816064339125e-07,2.3075778493602565e-05,1.3723581429594463e-06
7.4290582710948705,4.512556300143458e-05,-1.6681680186621602e-06,3.260445048953683e-05,2.7739411871600124e-06,5.838744913948884e-05,-6.976488923135429e-07,2.5679863874352514e-05,1.3882073397434325e-06
7.438937337944731,6.63942700675624e-05,-1.6436048201676595e-06,3.689866235284011e-05,2.748466230933215e-06,6.886413269619375e-05,-6.157408613019712e-07,2.811820371253495e-05,1.397293203229742e-06
7.448816404794591,8.756370784244796e-05,-1.5121584256640056e-06,4.11842096087029e-05,2.714546917543014e-06,7.829044125010819e-05,-4.89659772160064e-07,3.026172445606817e-05,1.3992376301764658e-06
7.458695471644451,0.00010796532708032394,-1.2782341482780732e-06,4.531533925329104e-05,2.6731078188089085e-06,8.636291969209539e-05,-3.2349558256144744e-07,3.209241212140676e-05,1.3938838810256803e-06
7.468574538494312,0.00012695197910691738,-9.494585016847669e-07,4.916816229890776e-05,2.625301847222094e-06,9.28340148790908e-05,-1.2259488315641527e-07,3.3500706187456224e-05,1.3813025350314652e-06
7.478453605344171,0.00014392637776570598,-5.364339085210885e-07,5.261116004342721e-05,2.57247532463796e-06,9.749446069131418e-05,1.0660960704948344e-07,3.449190573386049e-05,1.3617902221376208e-06
7.488332672194032,0.00015835172194485705,-5.239998228510166e-08,5.554266733191525e-05,2.516126844549612e-06,0.00010020508601071151,3.568034380812003e-07,3.4983203649572703e-05,1.33586115779825e-06
7.498211739043892,0.0001697765917825958,4.871876551003442e-07,5.7860724950119234e-05,2.45786120612632e-06,0.00010087580572162211,6.200223341797664e-07,3.50088631036029e-05,1.3042317366027386e-06
7.508090805893751,0.00017784092442179678,1.0651477646639155e-06,5.9499552642445506e-05,2.3993398571991964e-06,9.9493605309898e-05,8.879041460837955e-07,3.451671539857662e-05,1.2677986621756359e-06
7.517969872743612,0.0001822952682405812,1.6631173899392599e-06,6.039832038230507e-05,2.3422293971844076e-06,9.60975911973089e-05,1.1519529895908821e-06,3.357198891548012e-05,1.227611297321831e-06
7.527848939593473,0.0001830003635059415,2.262132189930419e-06,6.053625115388032e-05,2.288149755913443e-06,9.080285135548629e-05,1.4038071193087123e-06,3.215320945387867e-05,1.184839103202886e-06
7.5377280064433325,0.00017993938891144157,2.843224724373311e-06,5.990002860826649e-05,2.2386236783428097e-06,8.3771518659846e-05,1.6355022015122634e-06,3.0354684714937474e-05,1.1407351935668626e-06
7.547607073293193,0.0001732102060895041,3.3880219601169804e-06,5.8517334320024656e-05,2.195029107681755e-06,7.523271719414508e-05,1.839721589752965e-06,2.8181868517430785e-05,1.09659715474145e-06
7.5574861401430535,0.000163030111186192,3.879323036376134e-06,5.6422788765371936e-05,2.158555971691173e-06,6.545009648808313e-05,2.010025848530197e-06,2.5752624160525914e-05,1.0537263702397174e-06
7.567365206992913,0.0001497207239972963,4.3016392641243925e-06,5.368991622738039e-05,2.130168741492798e-06,5.473855538739228e-05,2.1410542183012116e-06,2.309222815945978e-05,1.0133871376378407e-06
7.577244273842774,0.00013370569335210142,4.641679268201692e-06,5.039570757997625e-05,2.110575953406654e-06,4.34291501139209e-05,2.228691829110603e-06,2.033364044271409e-05,9.767668733082907e-07
7.587123340692633,0.00011548913240478475,4.88876422084763e-06,4.6651194601354316e-05,2.100207667697914e-06,3.188368157099137e-05,2.2701973411875008e-06,1.7512414977289708e-05,9.449386673699238e-07
7.597002407542494,9.564760311250246e-05,5.035160056809306e-06,4.2564902740543615e-05,2.099201590417506e-06,2.045821076711157e-05,2.264287164010668e-06,1.476628069732799e-05,9.188273779087248e-07
7.606881474392354,7.480380394596383e-05,5.076316480492143e-06,3.827238174868336e-05,2.1073983136053114e-06,9.516852336051966e-06,2.2111735618567957e-06,1.2130284216506538e-05,8.991803424495482e-07
7.616760541242214,5.361486647981235e-05,5.011005243614225e-06,3.3898962042978924e-05,2.124345843412561e-06,-6.046938694347798e-07,2.1125556284086768e-06,9.736023279029093e-06,8.865436393391088e-07
7.626639608092074,3.2743590406470114e-05,4.841353640550604e-06,2.958870974254784e-05,2.14931329425271e-06,-9.584712015546008e-06,1.971563382150442e-06,7.607363591470211e-06,8.812446567485623e-07
7.636518674941935,1.284553644139593e-05,4.5727721917847744e-06,2.546699339508025e-05,2.181313339025644e-06,-1.7150515100308215e-05,1.79265692781526e-06,5.859661840507863e-06,8.833815279545563e-07
7.6463977417917945,-5.45959668405116e-06,4.213779103791407e-06,2.1669393743154677e-05,2.2191327298815416e-06,-2.3062036730217917e-05,1.5814838246685879e-06,4.496372569244228e-06,8.928197747291122e-07
7.656276808641655,-2.1599459565632346e-05,3.775727057628419e-06,1.8304617011895928e-05,2.261369949558731e-06,-2.7144222117823615e-05,1.3446993306634793e-06,3.6085511690443408e-06,9.091962729193588e-07
7.666155875491516,-3.5074963889837795e-05,3.272441229011753e-06,1.5483885490094505e-05,2.3064788280899766e-06,-2.9267560032763344e-05,1.0897551369583566e-06,3.172601096080831e-06,9.31930422848989e-07
7.676034942341375,-4.5467915542068364e-05,2.719779941632953e-06,1.3284695866528506e-05,2.352816770724901e-06,-2.9376919994651503e-05,8.246634072100987e-07,3.2502646947735987e-06,9.60242179352906e-07
7.685914009191236,-5.2461992102232863e-05,2.1351320565735255e-06,1.1781146779597795e-05,2.3986960962276056e-06,-2.7468334109969853e-05,5.577434868559668e-07,3.7876642414266555e-06,9.931763792673503e-07
7.695793076041096,-5.584457956528111e-05,1.5368668884824202e-06,1.100894081148742e-05,2.442436884971233e-06,-2.3613821919154697e-05,2.9735939762992744e-07,4.815880433654417e-06,1.0296326049222359e-06
7.705672142890956,-5.552121518487997e-05,9.437541911718845e-07,1.0996978534966197e-05,2.482419686568962e-06,-1.7934208657110275e-05,5.165629394485337e-08,6.251324963698033e-06,1.0683996469071613e-06
7.715551209740816,-5.1510418751093845e-05,3.7437238813520543e-07,1.1733853451096035e-05,2.517136438843278e-06,-1.0619976326494399e-05,-1.716957071200144e-07,8.096886593228658e-06,1.108193483670923e-06
7.725430276590677,-4.395082065447314e-05,-1.5347615384076696e-07,1.3200874785360742e-05,2.5452380036504287e-06,-1.9004066251080882e-06,-3.657423717879486e-07,1.0243552727176249e-05,1.147697583951689e-06
7.7353093434405364,-3.3088660081061586e-05,-6.233245430829107e-07,1.534012473698933e-05,2.565576828860908e-06,7.939012702924673e-06,-5.244632014245427e-07,1.2671986201632983e-05,1.185604264163908e-06
7.745188410290397,-1.9277732863662363e-05,-1.0205577539266013e-06,1.8088885407978804e-05,2.5772433963740035e-06,1.8590368203273792e-05,-6.42959571998351e-07,1.5255203678494412e-05,1.2206557990177757e-06
7.7550674771402575,-2.9601480529323483e-06,-1.3328699350779743e-06,2.1349139820774755e-05,2.579595308798795e-06,2.970840742399743e-05,-7.176071749125077e-07,1.7960347174746153e-05,1.2516839908691295e-06
7.764946543990117,1.5339875338418316e-05,-1.5506481865185844e-06,2.5023195329108083e-05,2.5722780962776096e-06,4.094612229330941e-05,-7.461681219517619e-07,2.0652141680206577e-05,1.2776469513881086e-06
7.774825610839978,3.504056008364972e-05,-1.6672709756624833e-06,2.8984337467618465e-05,2.5552370827710496e-06,5.194107504151212e-05,-7.278591407672248e-07,2.3294556354325197e-05,1.2976619365442687e-06
7.784704677689838,5.551313327197e-05,-1.6793117909549832e-06,3.3113285849633514e-05,2.5287199298614285e-06,6.235143755327877e-05,-6.633738907378687e-07,2.5754713157750113e-05,1.3110331998881014e-06
7.794583744539698,7.610959334516505e-05,-1.5866419109212423e-06,3.726957451998744e-05,2.4932697670715904e-06,7.184215816242135e-05,-5.548586634349838e-07,2.800410205132932e-05,1.3172739857334073e-06
7.804462811389558,9.617530393982382e-05,-1.3924290744503767e-06,4.132836612649906e-05,2.449709111706169e-06,8.012005218976062e-05,-4.058424156519185e-07,2.992260281549418e-05,1.3161219681737873e-06
7.814341878239419,0.00011507748731296874,-1.1030324016020407e-06,4.5152050833217095e-05,2.3991150691035934e-06,8.69184419750424e-05,-2.2112330632550027e-07,3.1498930178089754e-05,1.3075476480700778e-06
7.8242209450892775,0.00013221727814307225,-7.27796902333705e-07,4.862689405593068e-05,2.3427865769194156e-06,9.203001180188583e-05,-6.6154891059581e-09,3.2634463419796304e-05,1.2917554417231587e-06
7.834100011939139,0.0001470563709183892,-2.787543469597414e-07,5.163432815151955e-05,2.282204706092233e-06,9.528875493874318e-05,2.3083905505190979e-07,3.334264952467351e-05,1.2691774249004455e-06
7.843979078788999,0.00015912604102296288,2.2976006805110994e-07,5.408692431621955e-05,2.218987248667844e-06,9.659958447508437e-05,4.836875539507573e-07,3.355240542821975e-05,1.2404599269601833e-06
7.853858145638859,0.00016804961177389752,7.815629096704694e-07,5.589889918476091e-05,2.1548390018339662e-06,9.591676747475123e-05,7.439055709599166e-07,3.3306293358306115e-05,1.206443394745801e-06
7.8637372124887195,0.00017354633987298504,1.3591352388425146e-06,5.7020980440691165e-05,2.0914992927617018e-06,9.326968655031538e-05,1.0032505467020922e-06,3.256335975982118e-05,1.1681361575929678e-06
7.873616279338579,0.0001754478966199112,1.9441764999749637e-06,5.740975789951951e-05,2.0306883758574974e-06,8.873738869970441e-05,1.2535218507111066e-06,3.139600609767054e-05,1.1266829165484464e-06
7.88349534618844,0.00017369566582745212,2.5181821951606264e-06,5.7061144865785385e-05,1.974054370106168e-06,8.247036989563727e-05,1.4868190332200427e-06,2.9792244095788685e-05,1.0833289467228361e-06
7.8933744130383,0.00016835018619835694,3.0630269700168127e-06,5.597835658612525e-05,1.92312238817511e-06,7.466135851658771e-05,1.6957902497028457e-06,2.7851303696659266e-05,1.0393811363430976e-06
7.90325347988816,0.00015958123981771335,3.5615348745266976e-06,5.420383864912433e-05,1.8792474413107018e-06,6.556348691661792e-05,1.8738629411136872e-06,2.558540178738205e-05,9.961670853299094e-07
7.91313254673802,0.00014767008396350138,3.998018718422186e-06,5.17858355447279e-05,1.8435725869443942e-06,5.545790491258468e-05,2.0154496365706167e-06,2.311424192916245e-05,9.549935469914411e-07
7.923011613587881,0.00013299261298213339,4.358771720187721e-06,4.8808842148600974e-05,1.816993622941615e-06,4.466914675641318e-05,2.116122328644268e-06,2.0466498527164073e-05,9.171055167755975e-07
7.93289068043774,0.00011601510735991479,4.632495901837622e-06,4.5358908937100406e-05,1.8001314286875595e-06,3.353056956010188e-05,2.1727500837624343e-06,1.777345628027214e-05,8.836472513738227e-07
7.942769747287601,9.727161788227627e-05,4.810653975646311e-06,4.155284968048163e-05,1.793312815080776e-06,2.2398065970068344e-05,2.1835955056498e-06,1.5070490751193326e-05,8.556264404548046e-07
7.952648814137461,7.735476519696328e-05,4.8877336241129525e-06,3.750259465001747e-05,1.7965604803954548e-06,1.1614596083327652e-05,2.1483671844884644e-06,1.2490157661761402e-05,8.3388265390098e-07
7.962527880987321,5.688921460734926e-05,4.8614161280177926e-06,3.33435349600858e-05,1.8095923852462562e-06,1.5235930875329433e-06,2.068226444691577e-06,1.0063994271800585e-05,8.190610527461862e-07
7.9724069478371815,3.651967034342927e-05,4.732644047703015e-06,2.9198360340919576e-05,1.8318305663046037e-06,-7.566028585015237e-06,1.945748357797953e-06,7.915392014546244e-06,8.11592186348748e-07
7.982286014687042,1.6882792805859684e-05,4.50558612676887e-06,2.5205019815699158e-05,1.8624191142596006e-06,-1.5365399417553874e-05,1.78483821724265e-06,6.062045709894584e-06,8.116785069036419e-07
7.992165081536902,-1.4051272948590206e-06,4.1875005526315076e-06,2.1480550791634203e-05,1.9002507559035282e-06,-2.163888664452313e-05,1.5906062837856801e-06,4.608924830113198e-06,8.192880212327585e-07
8.002044148386762,-1.777526948831682e-05,3.7885011836777445e-06,1.8149174706860542e-05,1.9440012121213846e-06,-2.6187320885340514e-05,1.3692047102480812e-06,3.5516591881382226e-06,8.341552755757553e-07
8.011923215236623,-3.171641509234306e-05,3.321234127203487e-06,1.5306630744138863e-05,1.9921702613370905e-06,-2.8878288347801782e-05,1.1276319499341373e-06,2.9698667799843497e-06,8.557896388533147e-07
8.021802282086483,-4.279865580874693e-05,2.8004751393553158e-06,1.3048899084843296e-05,2.043128229189091e-06,-2.9626123799151957e-05,8.735107590931505e-07,2.831690156197638e-06,8.834906208921639e-07
8.031681348936342,-5.067910143296634e-05,2.2426605213615793e-06,1.1437494886394188e-05,2.0951664563968618e-06,-2.841856424755027e-05,6.148469360145314e-07,3.187649617348865e-06,9.163697415351111e-07
8.041560415786202,-5.512021732383743e-05,1.6653665353526236e-06,1.0529224321866995e-05,2.1465501731966822e-06,-2.529298691264798e-05,3.5977632519504815e-07,3.976443434093561e-06,9.533782613761604e-07
8.051439482636063,-5.5989441158129344e-05,1.086753686767686e-06,1.0342780023205263e-05,2.195572134241263e-06,-2.035913725732975e-05,1.1630818241988893e-07,5.219385436372465e-06,9.93339901486232e-07
8.061318549485923,-5.3270846389518385e-05,5.2499357481864e-07,1.0889797317408714e-05,2.2406053447652465e-06,-1.3771567045558096e-05,-1.079271110117291e-07,6.827467319431131e-06,1.0349875236755693e-06
8.071197616335784,-4.705776958844408e-05,-2.3037402802753367e-09,1.2142935630313887e-05,2.2801532378607285e-06,-5.7486356286664535e-06,-3.0591793711769873e-07,8.796323151578201e-06,1.0770026194569458e-06
8.081076683185644,-3.7557333649602514e-05,-4.786436762222204e-07,1.4068331652511143e-05,2.312895742919247e-06,3.458416510650609e-06,-4.714914977843345e-07,1.1014437600431753e-05,1.1180563687762217e-06
8.090955750035503,-2.5076065410424674e-05,-8.891650877365779e-07,1.659517195973313e-05,2.3377298142037373e-06,1.3549534848838977e-05,-5.995070314526271e-07,1.3458471167963919e-05,1.1568509814702243e-06
8.100834816885364,-1.0017704287120237e-05,-1.221105848248463e-06,1.964945770243171e-05,2.3538031620361616e-06,2.4209282209728434e-05,-6.860162478961757e-07,1.6002398582642372e-05,1.1921600267731721e-06
8.110713883735224,7.137332571055023e-06,-1.464201605439208e-06,2.3124894409892673e-05,2.360540141807171e-06,3.5092940267271286e-05,-7.28385872826769e-07,1.8612941203461825e-05,1.2228664892179757e-06
8.120592950585085,2.5839594952944367e-05,-1.6110051180726918e-06,2.691771200047036e-05,2.3576590012632224e-06,4.586127101869949e-05,-7.25378604453618e-07,2.1159347433346502e-05,1.2479973619001193e-06
8.130472017434945,4.549566228365413e-05,-1.6571163759419068e-06,3.0898540804335885e-05,2.34517995663541e-06,5.616737362811001e-05,-6.77189892187559e-07,2.3608623546374282e-05,1.2667536979538808e-06
8.140351084284804,6.547930527086637e-05,-1.6013162592803868e-06,3.494789254140086e-05,2.3234238546835336e-06,6.56914337834587e-05,-5.854395519045892e-07,2.5835631724441227e-05,1.2785351847495901e-06
8.150230151134664,8.515889016565705e-05,-1.4455998164875407e-06,3.892857655524923e-05,2.293001471686802e-06,7.412697234648903e-05,-4.531184489979097e-07,2.7817794322575568e-05,1.2829584781998792e-06
8.160109217984525,0.00010390969026123909,-1.1951081363816047e-06,4.2721359051613893e-05,2.254793792622675e-06,8.12142413308155e-05,-2.84492103680406e-07,2.9445189403986876e-05,1.2798687312006587e-06
8.169988284834385,0.00012114115886327228,-8.57961259235766e-07,4.6197414612219637e-05,2.2099238951170504e-06,8.672458698485083e-05,-8.496422000675635e-08,3.071442804384351e-05,1.269343964409512e-06
8.179867351684246,0.00013630788995656174,-4.449974138632124e-07,4.9253653294071866e-05,2.159721324417687e-06,9.049131964359432e-05,1.3909539435586635e-07,3.1538471346753866e-05,1.2516921525520236e-06
8.189746418534106,0.00014893431040991162,3.0572917930167486e-08,5.178470685235549e-05,2.1056800794846022e-06,9.239115928864422e-05,3.805531426391441e-07,3.193944256815966e-05,1.2274411281240162e-06
8.199625485383967,0.00015862196843219027,5.535872087366841e-07,5.371744951639524e-05,2.0494115290150315e-06,9.237172097337581e-05,6.31737661374049e-07,3.185796787732024e-05,1.1973216295701425e-06
8.209504552233826,0.00016506952484517576,1.1074118704788087e-06,5.498208522822821e-05,1.992593733602989e-06,9.04293843553276e-05,8.846824942309091e-07,3.134477693097725e-05,1.1622440356627917e-06
8.219383619083686,0.0001680745166238151,1.6744688991659799e-06,5.55454832844932e-05,1.936918761414413e-06,8.663295697586264e-05,1.1313776403645088e-06,3.036947218010338e-05,1.1232695251560855e-06
8.229262685933547,0.0001675471200974258,2.2367913767550638e-06,5.538105371541069e-05,1.884039646268354e-06,8.109776363997774e-05,1.3640221392591361e-06,2.9010881467633936e-05,1.0815765746683548e-06
8.239141752783407,0.0001635052353474943,2.7765904144809017e-06,5.450066138787637e-05,1.83551864693274e-06,7.400552363113161e-05,1.5752696271669195e-06,2.7265274561063542e-05,1.038423852706434e-06
8.249020819633268,0.00015608127593514927,3.2768155191733027e-06,5.292313612189306e-05,1.7927784245483785e-06,6.557493407376515e-05,1.7584592403698789e-06,2.5235545553794744e-05,9.951106792783605e-07
8.258899886483126,0.00014551026015317142,3.721690869078519e-06,5.0704700329470286e-05,1.757057662637806e-06,5.607826480516374e-05,1.9078245079685193e-06,2.2939006260949135e-05,9.529362951658833e-07
8.268778953332987,0.00013212975400938784,4.097210502988741e-06,4.790613853065479e-05,1.729372514140469e-06,4.58091521658644e-05,2.018673787705383e-06,2.0495580389862272e-05,9.131592203770472e-07
8.278658020182847,0.00011636153183737299,4.391577016769927e-06,4.462185262624147e-05,1.710485076675204e-06,3.509681833448765e-05,2.0875364992751903e-06,1.7935397605593354e-05,8.769579764722234e-07
8.288537087032708,9.87056525260874e-05,4.59556989675219e-06,4.094588981869544e-05,1.700879876550178e-06,2.427214322151292e-05,2.112270701733417e-06,1.5386262613780045e-05,8.453944025962781e-07
8.298416153882568,7.971705516403932e-05,4.702832126888541e-06,3.699990378927183e-05,1.700749090838757e-06,1.3680703471114286e-05,2.092128581193881e-06,1.2881339377786962e-05,8.19380711594876e-07
8.308295220732429,5.999547636667065e-05,4.710066031173101e-06,3.289838887928431e-05,1.709986962960632e-06,3.6484067263597765e-06,2.027777951812496e-06,1.0546206364375802e-05,7.996513132422785e-07
8.318174287582288,4.015897638102282e-05,4.617132455141409e-06,2.8775954302247886e-05,1.7281935792523056e-06,-5.50531641236807e-06,1.9212790570153833e-06,8.406949473818203e-06,7.867402801459098e-07
8.328053354432148,2.0831917333580737e-05,4.42705017738789e-06,2.4752217289066205e-05,1.7546878809720118e-06,-1.3500976114287312e-05,1.776017572474251e-06,6.577123844711703e-06,7.809651531504407e-07
8.337932421282009,2.6177934874771522e-06,4.14589585849402e-06,2.0958875035931827e-05,1.7885294972224373e-06,-2.008437406529192e-05,1.5965958864092901e-06,5.066563043613287e-06,7.824175826848455e-07
8.34781148813187,-1.3912276894247204e-05,3.7826077009682976e-06,1.7504757416393504e-05,1.8285487084406465e-06,-2.505793775939154e-05,1.3886862489392552e-06,3.968537011060461e-06,7.909610868204664e-07
8.35769055498173,-2.824496305076281e-05,3.3486992904473215e-06,1.4503198132760037e-05,1.8733835959740686e-06,-2.8263501401507753e-05,1.1588503739217301e-06,3.269535475614109e-06,8.062359826540035e-07
8.36756962183159,-3.993333790032408e-05,2.8578926416499047e-06,1.2037732762634167e-05,1.9215232088173593e-06,-2.9610548519084042e-05,9.143313311126085e-07,3.0368448487762273e-06,8.276713220370309e-07
8.377448688681449,-4.861830369885946e-05,2.3256822715749196e-06,1.019022466227102e-05,1.9713553907857493e-06,-2.905564056826131e-05,6.628242267334993e-07,3.229482022640059e-06,8.545034427717937e-07
8.38732775553131,-5.403230913406776e-05,1.7688440110160805e-06,9.00761861716133e-06,2.0212177661121125e-06,-2.6626990115844427e-05,4.122330329756095e-07,3.886318768318916e-06,8.85800539067718e-07
8.39720682238117,-5.6015065548362255e-05,1.2049042522780333e-06,8.531174395694463e-06,2.06945028320444e-06,-2.2400181382831564e-05,1.7042114855598522e-07,4.938238395075515e-06,9.20492466824726e-07
8.40708588923103,-5.451097851883622e-05,6.515862873536451e-07,8.764559756927593e-06,2.1144476681308523e-06,-1.6518951604144984e-05,-5.503633792035132e-08,6.396826361040243e-06,9.574048360631771e-07
8.416964956080891,-4.9578148665815036e-05,1.2625135329963845e-07,9.704398193996304e-06,2.154710142770651e-06,-9.167317376595588e-06,-2.5709097916217725e-07,8.1677097606005e-06,9.952963096633688e-07
8.426844022930752,-4.1378923046680054e-05,-3.5464812449387335e-07,1.1309823501380246e-05,2.1888908174012687e-06,-5.869108888774641e-07,-4.2944229707984686e-07,1.0239721210339244e-05,1.0328979286444404e-06
8.43672308978061,-3.01820154016959e-05,-7.760857458779098e-07,1.3534376617716649e-05,2.215838271983232e-06,8.953920298260937e-06,-5.667352598303788e-07,1.2499273893863461e-05,1.0689532225752963e-06
8.44660215663047,-1.6346446014248808e-05,-1.1249326840168456e-06,1.6296967675156315e-05,2.234632991324065e-06,1.9145451297086697e-05,-6.64727619438389e-07,1.4919806308094955e-05,1.1022578412407503e-06
8.45648122348033,-3.1747482427425167e-07,-1.3903686439271779e-06,1.951498148050464e-05,2.244616511880658e-06,2.9669557799010808e-05,-7.204219833687988e-07,1.7376957024020403e-05,1.131697461038963e-06
8.466360290330192,1.7394974801783767e-05,-1.5642195045387494e-06,2.307642403551224e-05,2.2454123661713487e-06,4.018663113603253e-05,-7.321584097829591e-07,1.983802296631671e-05,1.1562827761457348e-06
8.476239357180052,3.6225107655204744e-05,-1.6412109822014654e-06,2.6873939006153956e-05,2.236938167470274e-06,5.036942362431933e-05,-6.996647689026134e-07,2.217763915655241e-05,1.1751804784081677e-06
8.486118424029913,5.557656647237096e-05,-1.619130580723986e-06,3.077777519452114e-05,2.219408454626315e-06,5.989025517853852e-05,-6.240632455666761e-07,2.4366942134244822e-05,1.1877392582061695e-06
8.495997490879772,7.48339021153723e-05,-1.4988927304448336e-06,3.467029691309436e-05,2.1933282058031257e-06,6.845440660235296e-05,-5.078329446259114e-07,2.628943799822866e-05,1.1935100170534737e-06
8.505876557729632,9.338937235448103e-05,-1.284505341490591e-06,3.841931426147575e-05,2.159477221668517e-06,7.578630532255577e-05,-3.547297421154054e-07,2.792956037684277e-05,1.1922596664561228e-06
8.515755624579493,0.00011065471850126085,-9.829388417341608e-07,4.1912603434944e-05,2.11888586395439e-06,8.166120314354459e-05,-1.6966607241717093e-07,2.9188427690982113e-05,1.1839780906725846e-06
8.525634691429353,0.0001260870286066658,-6.039021050628448e-07,4.503110457471927e-05,2.072802905448969e-06,8.588916574801242e-05,4.1445601643407234e-08,3.0071521885062157e-05,1.168878067119128e-06
8.535513758279214,0.0001391984198361024,-1.5953233944620016e-07,4.768296187125883e-05,2.022656493969399e-06,8.834398512346035e-05,2.7188054861046654e-07,3.0504090663830513e-05,1.1473881603675196e-06
8.545392825129072,0.00014957866502776252,3.359910316515375e-07,4.97761186478442e-05,1.97000944798423e-06,8.89440809160259e-05,5.143148958583771e-07,3.0517744266193624e-05,1.1201388270283574e-06
8.555271891978933,0.00015690065156342994,8.668963440955275e-07,5.125144222811312e-05,1.916510278646352e-06,8.767794187221308e-05,7.61057270726362e-07,3.006534349290474e-05,1.0879421822837235e-06
8.565150958828793,0.0001609378808305991,1.41631911673491e-06,5.2054329454368226e-05,1.8638414665129057e-06,8.458144101868729e-05,1.0042917292479988e-06,2.9206408135784813e-05,1.0517660777456926e-06
8.575030025678654,0.00016156411090311425,1.966835242631131e-06,5.2166590577589634e-05,1.8136666070746952e-06,7.975953160011323e-05,1.2363242006818374e-06,2.792143617368673e-05,1.012703318412558e-06
8.584909092528514,0.00015876448385103087,2.5010109634258783e-06,5.15768099632555e-05,1.767578074687519e-06,7.335993280150688e-05,1.4498247775696858e-06,2.6296126925601353e-05,9.719369981936594e-07
8.594788159378375,0.00015262849326701253,3.001952401314953e-06,5.031081288862809e-05,1.7270468385341087e-06,6.559126964159484e-05,1.638058122863874e-06,2.4335187705127632e-05,9.307030540438863e-07
8.604667226228234,0.00014335429314202557,3.453837200609151e-06,4.840068914855428e-05,1.6933759973922476e-06,5.669354453407491e-05,1.795094851992892e-06,2.2145483612819806e-05,8.902512244297102e-07
8.614546293078094,0.0001312349698218229,3.842411682612564e-06,4.591383777617244e-05,1.6676594842889858e-06,4.695334933447305e-05,1.915997157621508e-06,1.974949131202743e-05,8.518056460087053e-07
8.624425359927955,0.00011665643800012722,4.155437767259207e-06,4.292073516159767e-05,1.6507472312867215e-06,3.667194314657829e-05,1.996972966540934e-06,1.726758200099107e-05,8.165263315689862e-07
8.634304426777815,0.00010007783494705113,4.383075782875287e-06,3.9522723894252706e-05,1.6432178836467505e-06,2.6178523491399855e-05,2.0354937182351636e-06,1.4731364902106959e-05,7.854727422322878e-07
8.644183493627676,8.202420746285335e-05,4.518191064977161e-06,3.5818770085637296e-05,1.6453599177649355e-06,1.5797031973877994e-05,2.0303722079607083e-06,1.2265378569223714e-05,7.595705986762945e-07
8.654062560477536,6.306257946032005e-05,4.55657492564118e-06,3.19323123781391e-05,1.6571617558984843e-06,5.858705793644364e-06,1.981798001183586e-06,9.900618863872039e-06,7.395829718918557e-07
8.663941627327395,4.379127891678356e-05,4.497073026303661e-06,2.797738508366616e-05,1.6783111909459374e-06,-3.331107083862228e-06,1.8913294662232099e-06,7.755947860705213e-06,7.26086557109416e-07
8.673820694177255,2.4813766862915557e-05,4.341617375726569e-06,2.4084953268984737e-05,1.7082041451366585e-06,-1.1479813966753425e-05,1.761842640967831e-06,5.8521160927060915e-06,7.194538693670346e-07
8.683699761027116,6.726865378095415e-06,4.095160956779823e-06,2.036886271213584e-05,1.7459624964281968e-06,-1.8339471781599524e-05,1.5974387084136472e-06,4.2931937635285115e-06,7.198419110129748e-07
8.693578827876976,-9.90528968824553e-06,3.765517315739779e-06,1.695214327105431e-05,1.790460424748063e-06,-2.3691850615491347e-05,1.4033129583193348e-06,3.0813731230831704e-06,7.271876562071192e-07
8.703457894726837,-2.4561730503112733e-05,3.363110178892958e-06,1.393327314128525e-05,1.8403584656833112e-06,-2.7377917327393078e-05,1.1855895202976127e-06,2.298684172968194e-06,7.412104817080393e-07
8.713336961576697,-3.678824027513216e-05,2.9006412487700507e-06,1.1412928595025452e-05,1.8941442200450879e-06,-2.9280110749904182e-05,9.511270271024007e-07,1.9228033014188617e-06,7.614214537386166e-07
8.723216028426556,-4.6204326450991585e-05,2.3926866387198014e-06,9.461015488722736e-06,1.950178461339322e-06,-2.934859448966824e-05,7.073014736256275e-07,2.009240615867266e-06,7.871391644340404e-07
8.733095095276417,-5.252231313358876e-05,1.8552348972591255e-06,8.144279646607603e-06,2.0067452159469536e-06,-2.7580114518347256e-05,4.61773047961917e-07,2.508293006660216e-06,8.175116051242407e-07
8.742974162126277,-5.5549034709581454e-05,1.3051811356717538e-06,7.494467540472935e-06,2.062104267909426e-06,-2.4040602723953565e-05,2.2224440402128152e-07,3.4477921473179082e-06,8.515433739747594e-07
8.752853228976138,-5.519897760561036e-05,7.597933932521132e-07,7.5370962631367966e-06,2.114544465450067e-06,-1.8840421597609003e-05,-3.782094326741523e-09,4.75123505930135e-06,8.881273482708702e-07
8.762732295825998,-5.148959053023329e-05,2.361679666335197e-07,8.260969350913193e-06,2.162436181974424e-06,-1.2153352680635195e-05,-2.0924040850200849e-07,6.421073024314788e-06,9.260798121300296e-07
8.772611362675857,-4.4547762347906643e-05,-2.493089885227969e-07,9.648253033118988e-06,2.204281311037494e-06,-4.18848995291619e-06,-3.877228117931266e-07,8.357943684216624e-06,9.64177923018362e-07
8.782490429525717,-3.4598447961868334e-05,-6.814767569024532e-07,1.1645409429161633e-05,2.2387592517324664e-06,4.793905870613767e-06,-5.336807551661729e-07,1.054437524768875e-05,1.001198328489936e-06
8.792369496375578,-2.1964602545729256e-05,-1.0468759316539337e-06,1.4194555717503054e-05,2.264767465722192e-06,1.4513180985426153e-05,-6.425984136218344e-07,1.2864944827153406e-05,1.0359557102582419e-06
8.802248563225438,-7.04965985952891e-06,-1.3341700435984272e-06,1.7205705964252807e-05,2.2814553557880714e-06,2.465470216913201e-05,-7.111333871438755e-07,1.5290182620949444e-05,1.0673400371022528e-06
8.812127630075299,9.668141255032102e-06,-1.5344996167300915e-06,2.0589223332245992e-05,2.28825042299347e-06,3.490227747064367e-05,-7.372202705114683e-07,1.7697403952678e-05,1.0943513509877854e-06
8.82200669692516,2.7658121430172495e-05,-1.641757721823396e-06,2.4229104969821655e-05,2.284875898918683e-06,4.492569594363162e-05,-7.201337855912322e-07,2.005453573374577e-05,1.116130990753157e-06
8.831885763775018,4.634681008455612e-05,-1.6527783319639243e-06,2.8016195167814704e-05,2.2713593134277843e-06,5.441356825153787e-05,-6.605096455552722e-07,2.2241324118130863e-05,1.1319882721838677e-06
8.841764830624879,6.514324582374235e-05,-1.567431801552314e-06,3.182212459839579e-05,2.248031738863061e-06,6.306071841984302e-05,-5.603224583323304e-07,2.423277821134218e-05,1.141421788618427e-06
8.85164389747474,8.345047981559421e-05,-1.3886244679494272e-06,3.553285210650268e-05,2.215517739706876e-06,7.060016412918803e-05,-4.228215277545646e-07,2.5920446982020806e-05,1.1441346677534179e-06
8.8615229643246,0.00010069154295390439,-1.1222026573385517e-06,3.902279540636143e-05,2.1747163436537373e-06,7.678911392355412e-05,-2.524265397971807e-07,2.7295186190096712e-05,1.1400433126019604e-06
8.87140203117446,0.00011632045845555466,-7.767641313155581e-07,4.218822333984125e-05,2.1267736268126688e-06,8.143891402092271e-05,-5.458657853015021e-08,2.8268228124743326e-05,1.129279361490616e-06
8.88128109802432,0.00012984652936628364,-3.633831793211226e-07,4.4921099011907294e-05,2.0730477638053297e-06,8.43985875448313e-05,1.6439312935892005e-07,2.885302558112331e-05,1.1121848170158798e-06
8.89116016487418,0.00014084258615242783,1.0474198254767034e-07,4.7141858403503926e-05,2.015067624926074e-06,8.558182798535703e-05,3.975511364066561e-07,2.8985902262597234e-05,1.0893005101954798e-06
8.90103923172404,0.00014896546422448877,6.127081542539332e-07,4.877253067305734e-05,1.9544862000748002e-06,8.49473324017933e-05,6.374901213837704e-07,2.8706806244555804e-05,1.0613482768292276e-06
8.9109182985739,0.0001539595668270158,1.1443792662729466e-06,4.9768511015732824e-05,1.89303028686274e-06,8.252228908002216e-05,8.766105903623175e-07,2.7979419348077043e-05,1.029207421650791e-06
8.920797365423761,0.00015567188381991723,1.6828965840892626e-06,5.009062080762346e-05,1.832447993249313e-06,7.837916443854484e-05,1.1073506459323065e-06,2.6870751968702708e-05,9.93886225971509e-07
8.930676432273621,0.0001540495433848538,2.211210998614224e-06,4.973560336497479e-05,1.7744556698984308e-06,7.265556766519697e-05,1.322424162959341e-06,2.5370695009718616e-05,9.564894104927515e-07
8.940555499123482,0.00014914840929272925,2.7126204704799462e-06,4.8706926341586586e-05,1.7206859022059376e-06,6.552759998977389e-05,1.5150499660365034e-06,2.357049572915155e-05,9.181825919226947e-07
8.95043456597334,0.00014112405194007514,3.171295813856479e-06,4.704388331021629e-05,1.6726381562865222e-06,5.722642753655026e-05,1.6791647032977714e-06,2.1481842708856127e-05,8.801548659725273e-07
8.960313632823201,0.00013023376536258323,3.5727781423817087e-06,4.479110474611174e-05,1.6316335883183612e-06,4.8008735475463455e-05,1.8096128306942629e-06,1.921436498689464e-05,8.43580707315242e-07
8.970192699673062,0.00011682121377083653,3.904432472004522e-06,4.2026316745373854e-05,1.598775395245086e-06,3.817074592076331e-05,1.9023076571457461e-06,1.6794435670082214e-05,8.095823973602246e-07
8.980071766522922,0.00010131253079779756,4.155843124989357e-06,3.882869448116574e-05,1.574915911116511e-06,2.8016684080400915e-05,1.954358516402329e-06,1.434192126159509e-05,7.791941726419052e-07
8.989950833372783,8.419568863524781e-05,4.3191386886264e-06,3.530549080885832e-05,1.560631442745005e-06,1.7871290229611847e-05,1.9641600117088337e-06,1.1888961046465909e-05,7.533292308393531e-07
8.999829900222643,6.601207776498026e-05,4.389236265471505e-06,3.1559516326174016e-05,1.5562055975345372e-06,8.047455017623268e-06,1.9314406747556574e-06,9.556249672490173e-06,7.327506397526126e-07
9.009708967072502,4.733230329747359e-05,4.3639975641068465e-06,2.771498495214453e-05,1.5616215927481389e-06,-1.1415453530985996e-06,1.8572694691083473e-06,7.372088485899769e-06,7.180470698861977e-07
9.019588033922362,2.874520208437979e-05,4.244291914219071e-06,2.3884518950907397e-05,1.5765637574428318e-06,-9.413982895914845e-06,1.7440200929676557e-06,5.448505147894718e-06,7.096141176061262e-07
9.029467100772223,1.083221321543037e-05,4.033964483450457e-06,2.0194649123607242e-05,1.600428154381229e-06,-1.6506464385535652e-05,1.59529417214977e-06,3.800874893015693e-06,7.076418080285328e-07
9.039346167622083,-5.8438982766225965e-06,3.739710709471989e-06,1.6752807222303037e-05,1.6323419683064478e-06,-2.220422585174927e-05,1.4158059216685515e-06,2.5241637837726807e-06,7.121086705140555e-07
9.049225234471944,-2.076377716090574e-05,3.3708611676843497e-06,1.3672953999149228e-05,1.6711910377245473e-06,-2.6325816738415515e-05,1.2112318711417057e-06,1.6133822991922364e-06,7.227825710864294e-07
9.059104301321803,-3.346075073856222e-05,2.9390836577604605e-06,1.1043027509848363e-05,1.715654658083333e-06,-2.8750751014738345e-05,9.880305382242093e-07,1.1401860106440826e-06,7.392282718887144e-07
9.068983368171663,-4.354246898659209e-05,2.4580121436755953e-06,8.951148660678522e-06,1.7642465626958686e-06,-2.940123581278144e-05,7.532376808085023e-07,1.0743555442976814e-06,7.608214746892732e-07
9.078862435021524,-5.069613608025241e-05,1.942814219856368e-06,7.453941417757769e-06,1.8153608006601272e-06,-2.826650410612914e-05,5.142437130886609e-07,1.4609067134762557e-06,7.86768900187311e-07
9.088741501871382,-5.4705245592705405e-05,1.409710948643218e-06,6.603685828156286e-06,1.8673210841769942e-06,-2.5381111366558844e-05,2.785602299756964e-07,2.242698382735234e-06,8.161337639462581e-07
9.098620568721245,-5.544924625108487e-05,8.754641424349626e-07,6.417821863940079e-06,1.9184320754151958e-06,-2.084568710474024e-05,5.3583110145903185e-08,3.438103721358371e-06,8.478658391664978e-07
9.108499635571105,-5.291418015368998e-05,3.568474199217414e-07,6.907294307424209e-06,1.967031028566886e-06,-1.4801758049852217e-05,-1.5364042785177356e-07,4.964742465457536e-06,8.808351516412308e-07
9.118378702420964,-4.7185960107476706e-05,-1.298823987304147e-07,8.047409068213498e-06,2.011538197433078e-06,-7.449099682775733e-06,-3.3663338491524203e-07,6.817658564094031e-06,9.138682376063048e-07
9.128257769270824,-3.845448307565944e-05,-5.694967758666849e-07,9.807458654288573e-06,2.0505044628955603e-06,9.825168465344954e-07,-4.896922867003604e-07,8.89406895395998e-06,9.457858144391292e-07
9.138136836120685,-2.7000498858050862e-05,-9.482738531874514e-07,1.212293628283888e-05,2.0826547263862583e-06,1.0218772296013315e-05,-6.080657586111491e-07,1.117189376720398e-05,9.754406697926588e-07
9.148015902970545,-1.3193586211399547e-05,-1.2544286095063626e-06,1.4926364452841154e-05,2.1069257519753504e-06,1.997134383362828e-05,-6.881028751036444e-07,1.3535323043164747e-05,1.0017545681279598e-06
9.157894969820406,2.526605029227572e-06,-1.4784814208196082e-06,1.812070851900328e-05,2.1224973166455048e-06,2.99252075020004e-05,-7.273665566078774e-07,1.5953466215649766e-05,1.0237530049437625e-06
9.167774036670266,1.965736353298077e-05,-1.6135533733951303e-06,2.1611174932516372e-05,2.128815739967904e-06,3.977040101973544e-05,-7.247085875994388e-07,1.8306472477860022e-05,1.0405967072449412e-06
9.177653103520125,3.76558168025766e-05,-1.6555792564729965e-06,2.5279522603360346e-05,2.12560910416816e-06,4.9190012678523895e-05,-6.803038522288768e-07,2.0564016332484747e-05,1.0516088817928196e-06
9.187532170369986,5.594915701817531e-05,-1.6034315175989546e-06,2.9016471128211643e-05,2.1128937358265533e-06,5.78919360943726e-05,-5.95642864187188e-07,2.2611674732123483e-05,1.0562973471392511e-06
9.197411237219846,7.395968541650036e-05,-1.458951529518973e-06,3.2696503066683003e-05,2.0909717931059545e-06,6.559629957227748e-05,-4.734827918571148e-07,2.442895120414327e-05,1.0543708471295158e-06
9.207290304069707,9.111609022481927e-05,-1.2268871932046144e-06,3.6210441599333836e-05,2.060420078857369e-06,7.2065986985215e-05,-3.1775867874986136e-07,2.5915617378624923e-05,1.0457490273033175e-06
9.217169370919567,0.00010687837376680366,-9.1473910458204e-07,3.9440282801509493e-05,2.0220704716313494e-06,7.709234006401698e-05,-1.3345762015854358e-07,2.7069001261696623e-05,1.0305657556795772e-06
9.227048437769428,0.00012074789527530823,-5.325201405673796e-07,4.2291476621624504e-05,1.976982625076102e-06,8.052337329978219e-05,7.353998866176926e-08,2.7810041658495074e-05,1.0091656793959666e-06
9.236927504619286,0.00013228993989340275,-9.243629101742646e-08,4.466733193326064e-05,1.9264098233956623e-06,8.224680566615467e-05,2.9664717647696857e-07,2.815962356318743e-05,9.82094122006938e-07
9.246806571469147,0.0001411404023013499,3.915012161132031e-07,4.65005675030369e-05,1.8717590891862625e-06,8.221518464572339e-05,5.287790708739389e-07,2.8064166060709984e-05,9.50080636180035e-07
9.256685638319007,0.00014702405721377123,9.039200492181983e-07,4.772689338516524e-05,1.814546813633292e-06,8.042564510115417e-05,7.625770099592653e-07,2.757087224746469e-05,9.140167264492439e-07
9.266564705168868,0.00014975618778666084,1.4285732143301347e-06,4.8315485372096526e-05,1.7563513124548455e-06,7.69415418977445e-05,9.906409095911504e-07,2.6652765347499486e-05,8.749284403056305e-07
9.276443772018728,0.0001492551591456155,1.948852288490571e-06,4.824145638491039e-05,1.6987638000771051e-06,7.186874899429455e-05,1.2057626451942847e-06,2.538282143583551e-05,8.339446874481999e-07
9.286322838868589,0.00014553793411882962,2.4483113574785346e-06,4.751503774485936e-05,1.6433393167211015e-06,6.5373833329664e-05,1.4011529956105366e-06,2.3758472897035795e-05,7.922622814017497e-07
9.296201905718448,0.00013872626627872987,2.911185007441805e-06,4.615279969331509e-05,1.5915491371901487e-06,5.7657144562997e-05,1.5706551000322358e-06,2.187469683674269e-05,7.511088007373342e-07
9.306080972568308,0.00012903581421037664,3.3228841799073746e-06,4.420547932616648e-05,1.5447361365501153e-06,4.896799062331965e-05,1.708937624490878e-06,1.974810656541688e-05,7.117044355556965e-07
9.315960039418169,0.00011677606862121969,3.6704541722739597e-06,4.1727971958318506e-05,1.5040744883929167e-06,3.957517317094273e-05,1.8116616733114506e-06,1.7489163866678498e-05,6.752240166112728e-07
9.32583910626803,0.00010233357864005892,3.9429805296103205e-06,3.8805909086178e-05,1.470534929301452e-06,2.977999404526434e-05,1.8756161274958898e-06,1.512606522429979e-05,6.42760418472942e-07
9.33571817311789,8.616650876017964e-05,4.131929988239475e-06,3.552460162603201e-05,1.4448566430225341e-06,1.9885212986453042e-05,1.898817284097384e-06,1.2776320189273066e-05,6.152904846583685e-07
9.345597239967748,6.8783226217262e-05,4.231415944561039e-06,3.1994621359303696e-05,1.4275266055102553e-06,1.0206978258599932e-05,1.8805696124834448e-06,1.0470698880856e-05,5.936445431436899e-07
9.355476306817609,5.07330503201103e-05,4.238380068551878e-06,2.8320013226968945e-05,1.4187669941808769e-06,1.0433815604280412e-06,1.8214858625331278e-06,8.324462366748336e-06,5.784804675580264e-07
9.36535537366747,3.258202707966193e-05,4.152684583368508e-06,2.4623251657871884e-05,1.4185310089513426e-06,-7.313467309655746e-06,1.7234658545289396e-06,6.361664166848629e-06,5.702630963153596e-07
9.37523444051733,1.490190289633972e-05,3.977112308310916e-06,2.101313515524058e-05,1.4265071869925535e-06,-1.4608062508166779e-05,1.589634772537707e-06,4.686326469087976e-06,5.6924965344073e-07
9.38511350736719,-1.7547403014726364e-06,3.7172747202927513e-06,1.760956007558893e-05,1.442132025999098e-06,-2.0608089814751868e-05,1.4242428696037088e-06,3.3073777794235693e-06,5.754816262196044e-07
9.394992574217051,-1.686504103051734e-05,3.381430940358322e-06,1.451155482395466e-05,1.4646104705034556e-06,-2.5133102253351038e-05,1.2325298951227865e-06,2.310040062951865e-06,5.887833520124638e-07
9.40487164106691,-2.9959114936619293e-05,2.9802236013737256e-06,1.1822329295833402e-05,1.492943570517395e-06,-2.8038751772918516e-05,1.0205584735612788e-06,1.6816387538676836e-06,6.087673559924481e-07
9.41475070791677,-4.062796176252078e-05,2.5263399173169425e-06,9.61789276202323e-06,1.5259623992044595e-06,-2.9242637555223603e-05,7.9502182454852e-07,1.4834042426641365e-06,6.348462698356527e-07
9.42462977476663,-4.854307288361914e-05,2.034108866200048e-06,7.972795529726102e-06,1.5623671232760477e-06,-2.8705465372581854e-05,5.630318273282631e-07,1.6773150368212039e-06,6.662509551661467e-07
9.434508841616491,-5.3459849949094576e-05,1.5190471501547022e-06,6.929705881061023e-06,1.6007699623302479e-06,-2.6453539540752305e-05,3.3189423156915366e-07,2.298430219903936e-06,7.020542613070947e-07
9.444387908466352,-5.523198338524401e-05,9.973684383315309e-07,6.52616693788692e-06,1.6397406562545317e-06,-2.2556524144773457e-05,1.0887802421209709e-07,3.282831156732215e-06,7.411996707235564e-07
9.454266975316212,-5.380911149495998e-05,4.854712888203476e-07,6.765392582878429e-06,1.6778529866220303e-06,-1.714646643915849e-05,-9.901367594928089e-08,4.640500554996182e-06,7.825339329721486e-07
9.464146042166071,-4.9245047098477035e-05,-5.77958637733485e-10,7.644228883126609e-06,1.7137308708983546e-06,-1.0392264118312786e-05,-2.852640703489686e-07,6.284324723714794e-06,8.248426637664381e-07
9.474025109015932,-4.168913103304553e-05,-4.455511375924012e-07,9.125281341795757e-06,1.7460925679453279e-06,-2.5155375198137206e-06,-4.440474491088465e-07,8.20343233942225e-06,8.66887793819868e-07
9.483904175865792,-3.138815440085064e-05,-8.35537005176763e-07,1.1166113374306004e-05,1.7737915989834091e-06,6.237677296805229e-06,-5.70411937066738e-07,1.0293120841310995e-05,9.074456952637624e-07
9.493783242715653,-1.8671651509020267e-05,-1.158377860745825e-06,1.369265605809231e-05,1.795853097657115e-06,1.5583501643011716e-05,-6.604343944031452e-07,1.2528476761680464e-05,9.453447934480186e-07
9.503662309565513,-3.948152128366548e-06,-1.4040502099674634e-06,1.6629515739627708e-05,1.8115044525517018e-06,2.523042624748603e-05,-7.113427216797536e-07,1.4795008663180462e-05,9.795014893618234e-07
9.513541376415374,1.2314583107671261e-05,-1.5649776792367915e-06,1.9874462857556095e-05,1.820199290595263e-06,3.486732463185111e-05,-7.216016662246464e-07,1.706230230676726e-05,1.008953272211781e-06
9.523420443265232,2.95976408471831e-05,-1.6362662926421257e-06,2.3329576851055824e-05,1.8216340643093235e-06,4.4194461636977414e-05,-6.909595693346675e-07,1.921508870049933e-05,1.0328879910911014e-06
9.533299510115093,4.735414389483541e-05,-1.615854928842417e-06,2.6876481930629675e-05,1.815756743015098e-06,5.2911769481931646e-05,-6.204545417932246e-07,2.1226649951204175e-05,1.0506683763271246e-06
9.543178576964953,6.501978460250349e-05,-1.5045762143362484e-06,3.0407947995325176e-05,1.8027673602975933e-06,6.0749443862977064e-05,-5.123800224994156e-07,2.2990031147045302e-05,1.0618510511510083e-06
9.553057643814814,8.203738058650968e-05,-1.3061261829705382e-06,3.380345442422114e-05,1.7831104292879918e-06,6.745528020458802e-05,-3.702107688776508e-07,2.449091105474415e-05,1.0661994480374992e-06
9.562936710664674,9.786768864097663e-05,-1.0269436653155303e-06,3.696080426923822e-05,1.7574594954744238e-06,7.282369956598522e-05,-1.98491759564562e-07,2.5638683078224437e-05,1.0636902359269993e-06
9.572815777514535,0.0001120131041401711,-6.760034587499628e-07,3.9771562961268066e-05,1.7266943456098515e-06,7.668106804031162e-05,-2.693469268720214e-09,2.6438539123848327e-05,1.0545130685334666e-06
9.582694844364394,0.0001240265538806919,-2.645297971506484e-07,4.215223716097263e-05,1.6918716230606068e-06,7.891219038303248e-05,2.1096178331685466e-07,2.6822195591215785e-05,1.0390636736095145e-06
9.592573911214254,0.00013353222862464345,1.9436061499578827e-07,4.401915782904136e-05,1.654189807341302e-06,7.944279515137964e-05,4.3569699428602843e-07,2.6819004356722138e-05,1.017930511823165e-06
9.602452978064115,0.0001402306016066664,6.860747756108276e-07,4.5318825356300905e-05,1.6149496921381107e-06,7.826284927739703e-05,6.643948006995214e-07,2.638617821944534e-05,9.918754352119578e-07
9.612332044913975,0.00014391445968236143,1.1950054435714298e-06,4.600188274656087e-05,1.5755116363094877e-06,7.540575249815301e-05,8.898222881242337e-07,2.5578831751270067e-05,9.618089627239978e-07
9.622211111763836,0.0001444685858747891,1.7050245766286104e-06,4.605232855901623e-05,1.537250961870597e-06,7.096822125521259e-05,1.1048590870055402e-06,2.4379656951257437e-05,9.287609582582618e-07
9.632090178613694,0.00014187994618696702,2.1999924313074567e-06,4.546034629414311e-05,1.50151292871246e-06,6.508615282113741e-05,1.302721656878691e-06,2.2867897510636123e-05,8.938476396175804e-07
9.641969245463555,0.00013623124731484076,2.6642663783247095e-06,4.425022362621062e-05,1.4695687261819435e-06,5.795125228535406e-05,1.4771766022524453e-06,2.1048527530813895e-05,8.582359604441669e-07
9.651848312313415,0.00012770486876501508,3.0831932760880547e-06,4.245195329076125e-05,1.4425738863432744e-06,4.9783947266780316e-05,1.622736404544664e-06,1.902026291955833e-05,8.231064879847673e-07
9.661727379163276,0.00011657027609477056,3.4435700277686127e-06,4.0127853831751345e-05,1.4215304440539956e-06,4.084733409094309e-05,1.7348313328883667e-06,1.680439112342082e-05,7.89615944930904e-07
9.671606446013136,0.00010318206956237896,3.7340577297437913e-06,3.7343016624083015e-05,1.4072540474445277e-06,3.1417895534534e-05,1.809952240705677e-06,1.4512010389826067e-05,7.588605922424673e-07
9.681485512862997,8.796200254467725e-05,3.945536543979834e-06,3.419078025370335e-05,1.4003470629767956e-06,2.17976714025009e-05,1.845759695201816e-06,1.2172734690643768e-05,7.318416015461466e-07
9.691364579712856,7.139225071677392e-05,4.07139007147844e-06,3.076224782153468e-05,1.4011785270266895e-06,1.2283808099116995e-05,1.8411561387179576e-06,9.901414616746234e-06,7.094335013805111e-07
9.701243646562716,5.399345851176375e-05,4.107710482831496e-06,2.7170904501786457e-05,1.4098715770773171e-06,3.1800737786441353e-06,1.796318766182292e-06,7.72698955542544e-06,6.923566832667143e-07
9.711122713412577,3.631492536195082e-05,4.053417930311971e-06,2.352155030316068e-05,1.4262987570177505e-06,-5.2335845587894265e-06,1.7126922283380086e-06,5.758975222064367e-06,6.811548245026956e-07
9.721001780262435,1.891059637506063e-05,3.910290717570153e-06,1.9934451189399182e-05,1.4500853403647954e-06,-1.2688986851873656e-05,1.5929413537272652e-06,4.016748799389452e-06,6.76177928782615e-07
9.730880847112298,2.3282408601719896e-06,3.6829052795739077e-06,1.6514109975548746e-05,1.4806205603151065e-06,-1.8958980154683257e-05,1.4408655261016994e-06,2.5960837440197256e-06,6.775715081690704e-07
9.740759913962158,-1.2914444288189836e-05,3.3784881099561785e-06,1.3373393149171911e-05,1.5170763845502186e-06,-2.3843726044777158e-05,1.2612773763588046e-06,1.4991313956270225e-06,6.852722362161029e-07
9.750638980812017,-2.6339470369907022e-05,3.0066843044949524e-06,1.0602586996105814e-05,1.5584332334694588e-06,-2.7197750244857522e-05,1.0598497527631393e-06,8.01244373617897e-07,6.990101982654003e-07
9.760518047661877,-3.753019175680545e-05,2.5792502513343413e-06,8.293938608435986e-06,1.6035118206609424e-06,-2.8913667158755577e-05,8.429357439866246e-07,4.818629981144554e-07,7.183176575263562e-07
9.770397114511738,-4.613771885128002e-05,2.1096801385246277e-06,6.511412772593798e-06,1.6510101007772262e-06,-2.8946266492145063e-05,6.173675556065216e-07,5.917993288814641e-07,7.425440510293234e-07
9.780276181361598,-5.189843016259882e-05,1.6127782619640127e-06,5.316027214040684e-06,1.6995441486936436e-06,-2.7293097596400377e-05,3.9024051594493587e-07,1.0851555976016032e-06,7.708767343385186e-07
9.790155248211459,-5.463553569192502e-05,1.1041905685492785e-06,4.736642354823092e-06,1.747691669897943e-06,-2.401520921881618e-05,1.686891303274136e-07,1.987150478471887e-06,8.023668141344647e-07
9.80003431506132,-5.4271124804725354e-05,5.999103752590827e-07,4.796365094218235e-06,1.7940367594241292e-06,-1.9214414634062866e-05,-4.033783902719597e-08,3.2270998269917206e-06,8.35959249049471e-07
9.809913381911178,-5.0821865691953805e-05,1.1577375859243902e-07,5.484578837297426e-06,1.8372144877801435e-06,-1.3050716077158956e-05,-2.3029608624025034e-07,4.806766473520501e-06,8.70526266426378e-07
9.819792448761039,-4.440493333620645e-05,-3.330393476431558e-07,6.7845504074935e-06,1.8759538984819456e-06,-5.716491071179818e-06,-3.952514750426509e-07,6.6343330514273864e-06,9.049030400872889e-07
9.829671515610897,-3.5227567976472285e-05,-7.324827494236759e-07,8.646757475394938e-06,1.9091180527159244e-06,2.5489566951872957e-06,-5.300661953750932e-07,8.693159030533052e-06,9.379245049161883e-07
9.839550582460758,-2.358699300725742e-05,-1.0700851416212874e-06,1.101767710839488e-05,1.9357398506543663e-06,1.1487661357921741e-05,-6.305596143639738e-07,1.0876583865295252e-05,9.684621502139415e-07
9.849429649310618,-9.854325010640817e-06,-1.3353410746723486e-06,1.3814310751105217e-05,1.9550524930664197e-06,2.0810522046351883e-05,-6.936386957494e-07,1.3156892315969187e-05,9.954596363555543e-07
9.85930871616048,5.530659103025179e-06,-1.5200393661005624e-06,1.6953979999553633e-05,1.9665136167924175e-06,3.022708038207794e-05,-7.173940100928057e-07,1.5420714967373884e-05,1.0179661181510943e-06
9.869187783010341,2.208006221587101e-05,-1.6185188112415693e-06,2.0329805243528196e-05,1.969822338052106e-06,3.9434076932964924e-05,-7.011582658586579e-07,1.7637945405291746e-05,1.0351662321717615e-06
9.8790668498602,3.9266751522390597e-05,-1.6278431143307217e-06,2.3841203612650592e-05,1.9649286620077284e-06,4.8145615126625154e-05,-6.455256587615431e-07,1.9697463180772035e-05,1.0464058117966396e-06
9.88894591671006,5.6547596722422e-05,-1.5478897562836077e-06,2.7369964251739488e-05,1.9520349585080894e-06,5.608157681297363e-05,-5.523313920855314e-07,2.157572122373712e-05,1.0512125294331254e-06
9.898824983559921,7.33740566132997e-05,-1.3813499971091245e-06,3.081105128482173e-05,1.9315894547798805e-06,6.299699666939533e-05,-4.245921584858858e-07,2.317250871511963e-05,1.0493108259789349e-06
9.908704050409781,8.921603013189547e-05,-1.1336402533152928e-06,3.4048850504689825e-05,1.9042719481690354e-06,6.86691918832084e-05,-2.6640942144012423e-07,2.4478937279298877e-05,1.040630667994979e-06
9.91858311725964,0.00010357198995665632,-8.127276457586605e-07,3.6987838032837064e-05,1.8709721878543388e-06,7.29252694215896e-05,-8.283868583333222e-08,2.54129888265279e-05,1.0253098675884188e-06
9.9284621841095,0.00011599128965013098,-4.2887545214900223e-07,3.95285583495857e-05,1.8327616060850566e-06,7.562699304019326e-05,1.2027116662568526e-07,2.598667319708462e-05,1.0036899024836173e-06
9.93834125095936,0.00012608175368160956,5.683522487053703e-09,4.1597732210243583e-05,1.7908592895675674e-06,7.669557847544482e-05,3.3646328241386673e-07,2.614116529826529e-05,9.763053778253476e-07
9.94822031780922,0.00013352848215421266,4.771351460674841e-07,4.3123566115454225e-05,1.746593263606792e-06,7.609361073005278e-05,5.588771952896505e-07,2.5912979362557054e-05,9.438674705054942e-07
9.95809938465908,0.00013809713220038077,9.70521530017939e-07,4.406493919721862e-05,1.701358309750031e-06,7.384661982872872e-05,7.804655827407639e-07,2.5268583131705384e-05,9.072418849626324e-07
9.967978451508943,0.00013964770417402387,1.4702139935310183e-06,4.438573423944612e-05,1.6565716473197195e-06,7.002173604318725e-05,9.942166620353217e-07,2.426952560000213e-05,8.674220205758642e-07
9.977857518358803,0.00013813229450428393,1.9604065851879235e-06,4.408285423847259e-05,1.6136278769690995e-06,6.474593882513665e-05,1.1933751189055047e-06,2.2906513100771263e-05,8.254981996447814e-07
9.987736585208662,0.00013360297776642623,2.4256144614030093e-06,4.315939352678727e-05,1.5738546080869994e-06,5.818155022485255e-05,1.3716546983172036e-06,2.12635268224459e-05,7.826239268381062e-07
9.997615652058522,0.00012620350701214803,2.8511615258265652e-06,4.165137652946131e-05,1.5384701708162054e-06,5.054146180126919e-05,1.5234356784608439e-06,1.93514442621664e-05,7.399802421452999e-07


==> anc/data/fig12/DMRG.csv <==
omega,"T=0.1,kmin","T=0.1,kmax","T=0.4,kmin","T=0.4,kmax"
-9.9973105041171,0.00014978620711655856,0.00011449546472148427,0.00017873166915260673,0.0001574895076680951
-9.987362931476188,0.00013212450076972523,9.990872473237961e-05,0.00016148451958690937,0.00014594403672835154
-9.977415358835273,0.00011613005056164199,8.656119693398216e-05,0.00014583168358934533,0.00013560206022589973
-9.967467786194362,0.00010223339475393796,7.479176577435636e-05,0.0001321999806120565,0.00012672839959019554
-9.95752021355345,9.076836632360728e-05,6.490139938291023e-05,0.00012091970113976791,0.00011955193601035101
-9.947572640912536,8.205500952122813e-05,5.714469886095689e-05,0.00011231071952671023,0.00011426027793815207
-9.937625068271625,7.630021755209372e-05,5.172446445143977e-05,0.00010658001370092924,0.00011099467588403254
-9.92767749563071,7.368392343531193e-05,4.878564442651362e-05,0.00010391096655765017,0.00010984683765273905
-9.9177299229898,7.426301017634682e-05,4.841259246507665e-05,0.00010436406939404087,0.00011085619757643421
-9.907782350348887,7.806135863063736e-05,5.0625926559181794e-05,0.00010796999689562,0.00011400923777175222
-9.897834777707976,8.497743651165746e-05,5.538285053273617e-05,0.00011463390722955483,0.00011923935057978123
-9.887887205067063,9.48784253229886e-05,6.257714892140062e-05,0.0001242325233202711,0.000126428778998945
-9.87793963242615,0.00010751151771442929,7.204264578265097e-05,0.00013652207359018202,0.00013541105684918247
-9.867992059785237,0.00012260196181796193,8.355625378316713e-05,0.00015123923578560917,0.00014597542443352837
-9.858044487144324,0.00013976771529435741,9.684433538129805e-05,0.00016801238769564413,0.00015787157734319134
-9.848096914503413,0.0001586208762372512,0.00011158842355255807,0.00018646590618347082,0.00017081616957310552
-9.838149341862499,0.00017868499420783184,0.00012743396433275908,0.00020613405365345127,0.00018449937387467693
-9.828201769221586,0.0001994990386052122,0.0001439980623246433,0.00022656780996190167,0.00019859287802293361
-9.818254196580675,0.0002205363864077505,0.00016087984768191078,0.00024725044182624905,0.0002127575797167079
-9.808306623939762,0.0002413102430305541,0.00017766939789072694,0.0002677058100810705,0.00022665233290200177
-9.79835905129885,0.00026129314121305574,0.00019395880992877695,0.000287414483257279,0.00023994198627378522
-9.788411478657936,0.0002800225993880869,0.00020935133085953398,0.0003059223306265229,0.00025230606033620515
-9.778463906017024,0.00029701989474218067,0.0002234721433512065,0.0003227559664460595,0.0002634463020078207
-9.76851633337611,0.0003118947331788182,0.00023597671335671768,0.0003375304237535099,0.0002730944771906901
-9.7585687607352,0.00032426210947249717,0.00024656032188825596,0.00034986276002401567,0.0002810186586837513
-9.748621188094287,0.000333844872532639,0.00025496471121932626,0.00035947770968967885,0.00028702940331477503
-9.738673615453376,0.0003403876523147273,0.0002609855157078084,0.00036611844127578557,0.00029098411221061395
-9.728726042812461,0.0003437564239512143,0.0002644764517120891,0.00036964929842974137,0.00029279101800533
-9.718778470171548,0.0003438487487092322,0.00026535400390384717,0.00036996295775185465,0.0002924111437854117
-9.708830897530635,0.0003406897494376042,0.00026359864267242036,0.0003670796683029171,0.00028985973938838586
-9.698883324889724,0.0003343382554306341,0.0002592563900520716,0.0003610503932117939,0.00028520559984208916
-9.688935752248812,0.00032497896950809215,0.000252436838614622,0.00035205231700466747,0.00027856983951051736
-9.678988179607899,0.00031282449075238725,0.00024331152677509754,0.00034028793010813655,0.00027012258968109294
-9.669040606966988,0.0002982038444382903,0.00023210884669704282,0.0003260769567946776,0.00026007926085939753
-9.659093034326073,0.0002814607446424231,0.00021910947242017326,0.0003097517230935628,0.00024869489695262024
-9.64914546168516,0.00026303903382485363,0.00020463855038737507,0.00029174602807057197,0.00023625832367935468
-9.63919788904425,0.00024337790112832842,0.00018905871474720663,0.0002724874849347855,0.0002230846681916303
-9.629250316403336,0.00022299510169536917,0.00017276022263003595,0.0002524841783482438,0.00020950800093976285
-9.619302743762425,0.00020238013116204593,0.00015615233042787569,0.000232214951222148,0.00019587271171575532
-9.60935517112151,0.00018207633379469356,0.00013965224035753394,0.00021221492914380843,0.00018252540266868844
-9.5994075984806,0.00016257322098780003,0.00012367577577533426,0.00019296491344986764,0.00016980592654971556
-9.589460025839687,0.00014438870820607236,0.00010862612552792674,0.00017497698692651116,0.0001580393649124326
-9.579512453198774,0.0001279618364394564,9.488482898569794e-05,0.0001586842483876757,0.00014752757026424078
-9.569564880557861,0.00011373638746430464,8.280132808824708e-05,0.00014452772807925488,0.0001385420580386851
-9.559617307916948,0.00010205521475710487,7.268524629352447e-05,0.00013284765241694654,0.0001313168475986429
-9.549669735276035,9.324637335165502e-05,6.479768240789775e-05,0.0001239727911561645,0.00012604300957920638
-9.539722162635123,8.75200953587009e-05,5.9345644281987775e-05,0.00011811427728453962,0.0001228634755514082
-9.529774589994211,8.505834536697642e-05,5.647585055804719e-05,0.00011545829101637462,0.00012186982207461293
-9.519827017353299,8.591520186019901e-05,5.627197146213965e-05,0.00011606319473513755,0.0001230995273480739
-9.509879444712386,9.011043341954222e-05,5.8751460671850764e-05,0.00011995615215034258,0.00012653535528673283
-9.499931872071473,9.753369751285176e-05,6.386598213766477e-05,0.0001270339973271534,0.00013210529826209892
-9.48998429943056,0.00010804235740533994,7.150149807030218e-05,0.00013716402071788425,0.00013968466996929039
-9.480036726789647,0.00012136951812424825,8.148194901015849e-05,0.00015008860791700497,0.00014909870975670687
-9.470089154148736,0.0001372259056554599,9.35725043835794e-05,0.00016553003356390838,0.00016012722689564144
-9.460141581507823,0.00015521136471262326,0.00010748624353511366,0.00018309851704899013,0.000172509579867351
-9.45019400886691,0.00017492023956722902,0.00012289016373809593,0.00020240048878795977,0.00018595146302879216
-9.440246436225998,0.00019585559841852417,0.00013941431399564945,0.00022294935483702718,0.000200131739362004
-9.430298863585085,0.0002175372267166004,0.00015665988248020376,0.00024427637482692284,0.00021471074825933523
-9.420351290944172,0.0002394175539510105,0.00017420999178383083,0.00026584314036061027,0.0002293382858537393
-9.410403718303261,0.0002609911280878229,0.0001916389804851096,0.000287153962120554,0.00024366266075554857
-9.400456145662348,0.0002817110311525427,0.00020852390229378668,0.0003076688764990753,0.00025733900050090816
-9.390508573021437,0.00030109857155740744,0.0002244539954352076,0.0003269163051315034,0.00027003820572592984
-9.380561000380522,0.0003186589039575011,0.00023904185542890992,0.0003444053295202882,0.00028145472612070305
-9.37061342773961,0.00033398966818076325,0.00025193206346767275,0.00035973737310216066,0.0002913145705177844
-9.360665855098697,0.00034669458390775704,0.00026281103090228973,0.0003725165324498044,0.0002993817447758381
-9.350718282457786,0.0003564898818994581,0.0002714138363658926,0.0003824591416959894,0.0003054645652081752
-9.340770709816873,0.0003631148201584554,0.0002775318670075892,0.00038930111689481836,0.00030942007953110406
-9.33082313717596,0.00036643498415920027,0.00028101708643611277,0.0003929044848826257,0.00031115809542095967
-9.320875564535049,0.0003663489514400147,0.0002817868112484187,0.0003931609684896016,0.00031064310167967926
-9.310927991894134,0.0003628878602987196,0.0002798248813540546,0.000390094875292299,0.0003078956465900287
-9.300980419253221,0.0003561178070815347,0.00027518318972046555,0.00038376249932962897,0.0003029915207347958
-9.29103284661231,0.000346235465935677,0.00026797952905610606,0.00037435113923843603,0.0002960603795070859
-9.281085273971398,0.00033346620256529053,0.0002583958107245344,0.0003620742830363513,0.00028728221771370067
-9.271137701330485,0.0003181559336909522,0.00024667268757861197,0.00034726692329911885,0.0002768834016707064
-9.261190128689572,0.0003006653436184861,0.00023310472355675939,0.0003302768871645785,0.0002651307324759825
-9.25124255604866,0.0002814585612079364,0.00021803220972429013,0.0003115569994702108,0.00025232530894723874
-9.241294983407746,0.00026099423167256206,0.00020183384717442805,0.0002915532815496021,0.0002387947150008424
-9.231347410766835,0.00023981192277993096,0.00018491645081512677,0.00027079484387352773,0.00022488535003499082
-9.221399838125922,0.00021842109773285393,0.00016770595515068203,0.00024977996880473294,0.0002109534626175763
-9.21145226548501,0.00019738640796308253,0.00015063591061373902,0.00022906485958894613,0.00019735673842952674
-9.201504692844097,0.00017721580460856162,0.00013413779010545209,0.00020914881508334927,0.00018444501886200263
-9.191557120203184,0.00015844600812263166,0.00011862930477472831,0.00019056309749508434,0.00017255201296596364
-9.181609547562273,0.0001415310665115096,0.00010450506199008843,0.00017375648188035117,0.00016198657385858828
-9.17166197492136,0.00012692929856578745,9.212574906043979e-05,0.00015918551709474512,0.00015302539246091903
-9.161714402280447,0.00011499354923736441,8.181016306855672e-05,0.0001472016817798344,0.00014590565311521953
-9.151766829639534,0.00010606078246908165,7.382622959348193e-05,0.00013814419992119072,0.00014081947375174704
-9.141819256998621,0.00010034510305271403,6.838529412229513e-05,0.00013222986264468527,0.0001379086295536436
-9.131871684357709,9.803093816466906e-05,6.563576597750068e-05,0.00012964933221889423,0.0001372613354044192
-9.121924111716796,9.916960807633753e-05,6.566034230224668e-05,0.00013046041175914213,0.00013890952552811603
-9.111976539075885,0.00010377670543838382,6.847281213009927e-05,0.0001346884513954053,0.00014282834594288188
-9.102028966434972,0.00011173263210783535,7.40185983678134e-05,0.00014222349278198996,0.00014893622824711238
-9.09208139379406,0.00012288439404868086,8.217494806614737e-05,0.00015292500959259028,0.00015709719455094998
-9.082133821153146,0.0001369501138937061,9.275485322125192e-05,0.000166522955172858,0.00016712368935668974
-9.072186248512233,0.00015362504526574442,0.00010551052097081729,0.00018272666379221978,0.00017878152301101886
-9.06223867587132,0.00017248966041510068,0.00012014040216736178,0.0002011294268636389,0.0001917951538230523
-9.05229110323041,0.00019311929144112455,0.00013629551202233762,0.00022132099126110003,0.0002058548356314784
-9.042343530589497,0.00021499501977145308,0.0001535889888745697,0.00024279492184932195,0.0002206237996720248
-9.032395957948584,0.00023761601221185196,0.00017160455355398448,0.00026506379707229793,0.00023574695307471678
-9.022448385307673,0.00026041214094261664,0.00018990776981941677,0.00028756831935229795,0.0002508592205267314
-9.012500812666758,0.00028285783315987667,0.00020805571733015224,0.0003097940593037915,0.0002655949851043037
-9.002553240025845,0.000304385156261453,0.00022560895475742522,0.00033118108025985936,0.0002795967323336971
-8.992605667384934,0.0003244978659222512,0.00024214135799254183,0.00035124094565573965,0.00029252434826896397
-8.982658094744021,0.00034268362071280276,0.0002572517140282056,0.0003694655490952817,0.0003040631749855033
-8.97271052210311,0.0003585269084004101,0.0002705726553775736,0.00038544308855000155,0.00031393229109040845
-8.962762949462196,0.0003716191148060606,0.0002817808450346568,0.000398764846799232,0.00032189114163726755
-8.952815376821285,0.0003816691329498457,0.0002906040224692414,0.0004091389526515284,0.0003277460226469732
-8.94286780418037,0.0003884101970691874,0.00029682887456283276,0.00041629403351423863,0.0003313545849657236
-8.932920231539459,0.0003917072221782637,0.00030030539010294133,0.00042008981688818753,0.0003326299177565362
-8.922972658898546,0.0003914596080436182,0.0003009517357286844,0.00042041686032219213,0.00033154243184634985
-8.913025086257633,0.00038770469438307106,0.00029875537711088147,0.0004173033734957799,0.00032812117078908596
-8.903077513616722,0.0003805161127585375,0.00029377457094919646,0.000410810593426733,0.00032245283478700426
-8.893129940975808,0.00037010314218000225,0.0002861360266222485,0.0004011355967486147,0.0003146802190950494
-8.883182368334896,0.00035670460295494997,0.00027603295671427156,0.0003885022944228077,0.0003049984197312782
-8.873234795693984,0.0003406843198514685,0.0002637193920372433,0.00037326041730512333,0.0002936505811774974
-8.86328722305307,0.0003224209701957025,0.00024950507159951843,0.0003557725149881991,0.0002809216023643379
-8.853339650412158,0.0003024002655451742,0.0002337468532873232,0.000336509694884058,0.00026713164111957126
-8.843392077771245,0.00028110154563818054,0.00021684103636839474,0.0003159353838600685,0.0002526278860500653
-8.833444505130334,0.0002590876349526699,0.00019921259734603244,0.00029459874274085366,0.00023777648781802546
-8.823496932489421,0.00023688927702781285,0.00018130579321354795,0.00027301625019517274,0.00022295315511301913
-8.813549359848508,0.00021509387514055,0.00016357216864514872,0.0002517639669829794,0.00020853434052997688
-8.803601787207596,0.00019422905794586382,0.00014646046096438673,0.00023135819925098155,0.00019488753766907886
-8.793654214566683,0.00017485164855371945,0.00013040444932141835,0.00021234792486070825,0.0001823626263680886
-8.78370664192577,0.00015743172262847765,0.00011581325538874471,0.00019519586802912688,0.0001712827810920241
-8.773759069284857,0.00014244315363943005,0.00010306012487961302,0.00018037240966801236,0.00016193686863241258
-8.763811496643946,0.00013024946110538335,9.247418374748345e-05,0.00016823834933526322,0.00015457182173841795
-8.753863924003033,0.00012119715084730688,8.433115495822385e-05,0.00015914150125815723,0.0001493868829098414
-8.74391635136212,0.00011550445965947293,7.884749137624446e-05,0.0001533022378431797,0.00014652815682894864
-8.733968778721207,0.00011335846015280159,7.61738442766253e-05,0.0001509137342674268,0.000146085315957829
-8.724021206080295,0.0001148075070805281,7.639226435056383e-05,0.00015203109770758232,0.00014808883420594867
-8.714073633439382,0.00011986273084479318,7.951297095835875e-05,0.0001566758890847071,0.00015250953085761842
-8.70412606079847,0.00012839460915390531,8.547501399910342e-05,0.00016472927181648424,0.0001592587265139743
-8.694178488157558,0.00014023906505642955,9.414657033244204e-05,0.00017604104198714758,0.00016819072467908394
-8.684230915516645,0.0001550981627497502,0.0001053291207200063,0.00019032681590149444,0.0001791058448316699
-8.674283342875734,0.00017265059498578576,0.0001187611536751251,0.00020728137844147615,0.00019175565287816247
-8.66433577023482,0.00019245607528370462,0.00013412556642270564,0.00022647951058785953,0.00020584854326497645
-8.654388197593907,0.000214069588008731,0.0001510563206145503,0.0002474930613668751,0.0002210572587376889
-8.644440624952995,0.0002369486629020946,0.00016914845819162617,0.0002697946358983346,0.00023702644152305953
-8.634493052312083,0.00026057040961696655,0.00018796696099449478,0.0002928774489521673,0.00025338175609929716
-8.624545479671172,0.0002843405525186354,0.00020705851293578327,0.00031616078854877755,0.00026973863354222655
-8.614597907030257,0.00030771201477907637,0.00022596159547177023,0.00033911145311413374,0.0002857121507793192
-8.604650334389346,0.0003300943924226157,0.00024421895236131957,0.00036114970553230457,0.00030092607169380955
-8.594702761748431,0.0003509727168659019,0.00026138782718535,0.0003817709567409653,0.0003150225586247407
-8.58475518910752,0.0003698159772042844,0.0002770520137521141,0.0004004508505077953,0.0003276705809104339
-8.574807616466607,0.000386194688224831,0.00029083112311513486,0.00041676584818896474,0.00033857454718438457
-8.564860043825695,0.0003996871363578329,0.0003023911390055889,0.0004302961432005579,0.0003474812103077995
-8.554912471184783,0.0004099945134308217,0.0003114516923946177,0.0004407439258861723,0.0003541864114136181
-8.544964898543869,0.00041684375858013406,0.000317794184076184,0.00044783301343910635,0.00035853975427183743
-8.535017325902958,0.0004200992738081232,0.0003212662362909314,0.0004514238186994663,0.00036044883435059055
-8.525069753262045,0.00041966154264613326,0.0003217866801549051,0.0004514088782928943,0.00035988117177185384
-8.515122180621132,0.00041557479728256114,0.0003193466278048016,0.0004478238911080709,0.0003568655432997164
-8.50517460798022,0.0004079209850191199,0.00031401092799032503,0.0004407387058874264,0.00035149093022738897
-8.495227035339306,0.0003969231739849319,0.0003059156320186497,0.00043036420088542074,0.0003439048543779931
-8.485279462698395,0.00038283487239549084,0.00029526586674467084,0.00041693871518555563,0.00033430938947446627
-8.47533189005748,0.0003660393998954259,0.0002823298210888352,0.0004008309709721485,0.00032295669627607407
-8.46538431741657,0.000346934999827324,0.0002674333380189972,0.000382422359038637,0.00031014243459416335
-8.455436744775657,0.00032603082287814236,0.0002509508909299722,0.0003622065170391552,0.0002961989687400017
-8.445489172134744,0.0003038286662065103,0.00023329752039371126,0.0003406682671012881,0.00028148677399055856
-8.435541599493831,0.0002809165739561124,0.00021491756749244945,0.000318380816784753,0.0002663860143810149
-8.425594026852918,0.0002578483502908597,0.0001962748451223048,0.00029588245716546,0.00025128673674582573
-8.415646454212007,0.00023523604204019337,0.00017784011899170613,0.00027377261303603695,0.00023657968568214642
-8.405698881571094,0.00021362857431444018,0.0001600805808839975,0.0002525876124457756,0.00022264620046799638
-8.395751308930182,0.00019360451801269955,0.00014344719516600006,0.0002328969530094511,0.00020984921048392853
-8.385803736289269,0.00017565126644485083,0.000128364614814002,0.00021517952831485827,0.0001985237830236526
-8.375856163648358,0.0001602594906300762,0.00011521952901482034,0.0001999214837762315,0.00018896922853189408
-8.365908591007443,0.00014780420581640417,0.00010435212427958393,0.00018749422371604267,0.00018144118700166918
-8.35596101836653,0.0001386421798285616,9.604647485218326e-05,0.00017825510182497688,0.0001761456670664211
-8.34601344572562,0.00013299603580389508,9.052450418408899e-05,0.00017242834059132763,0.00017323341087336044
-8.336065873084706,0.0001310556162648678,8.793926315132138e-05,0.00017020955018000504,0.00017279650434204414
-8.326118300443795,0.00013286595213310678,8.837210554081806e-05,0.00017165038758370924,0.00017486553929039106
-8.31617072780288,0.00013843322299848213,9.18294184206031e-05,0.0001767675478166505,0.00017940918206527546
-8.30622315516197,0.00014761702314871822,9.824341245168578e-05,0.00018543160315671482,0.000186334378715441
-8.296275582521055,0.00016024113187357853,0.0001074725314008183,0.0001974806959680008,0.0001954889800407664
-8.286328009880144,0.00017599006376597083,0.00011930590449981738,0.00021261356640975534,0.00020666493737869806
-8.276380437239231,0.0001945244135174589,0.00013346730096518543,0.00023050773745756173,0.00021960378217157603
-8.266432864598318,0.00021538123352877366,0.00014962293187831903,0.00025071630476450644,0.00023400246567384465
-8.256485291957407,0.0002380932896103181,0.00016738846609429272,0.00027278998458661743,0.00024952120984316346
-8.246537719316493,0.00026209240766085257,0.00018633953855902723,0.00029617684482687967,0.00026579138292343176
-8.236590146675582,0.0002868316121696425,0.00020602104056725236,0.00032034722695199606,0.0002824250035518437
-8.226642574034669,0.00031169026502312247,0.00022595942270057262,0.0003446952816009365,0.00029902384155234006
-8.216695001393756,0.00033609779382552673,0.00024567324506763477,0.0003686655118177799,0.00031518969189488325
-8.206747428752843,0.0003594392414682035,0.00026468618283283934,0.0003916547713307193,0.0003305337663006178
-8.19679985611193,0.0003811791525198329,0.00028253769352345684,0.00041313903485296896,0.0003446867746180159
-8.18685228347102,0.00040076608263074534,0.00029879555952561234,0.00043257444287741554,0.00035730764047488446
-8.176904710830105,0.0004177552127796146,0.0003130655128423622,0.0004495228998465935,0.0003680924428687072
-8.166957138189193,0.0004317104403067264,0.00032500218966079273,0.00046355081390876414,0.0003767815516514539
-8.15700956554828,0.00044232443309534487,0.00033431665021792424,0.000474352256484083,0.0003831665905515683
-8.147061992907368,0.00044931713249597114,0.000340784772080178,0.0004816442431187294,0.00038709523997803924
-8.137114420266455,0.0004525522291836193,0.0003442518049494672,0.00048528644590474794,0.0003884755740121313
-8.127166847625542,0.0004519312325361268,0.0003446374772238464,0.0004851721734655961,0.00038727800431243915
-8.117219274984631,0.00044750572097938715,0.000341937013228957,0.0004813439859824203,0.00038353659936119226
-8.107271702343718,0.0004393665411281273,0.000336222547984551,0.0004738799282592998,0.0003773479221909507
-8.097324129702805,0.00042775162186193855,0.00032764037956051103,0.00046300482096232654,0.0003688692354560587
-8.087376557061893,0.00041293031990100693,0.0003164086485710642,0.00044897174206476754,0.000358314290069399
-8.07742898442098,0.00039530704601379175,0.00030281096743383745,0.0004321692159154257,0.00034594862561818226
-8.067481411780067,0.0003753012272953372,0.0002871906885714498,0.0004129983819493381,0.0003320826669698529
-8.057533839139156,0.00035344743074619024,0.0002699414091051319,0.0003919767314168158,0.00031706461611941177
-8.047586266498243,0.00033027182174245217,0.00025149848895266125,0.000369611804452824,0.0003012714798803782
-8.03763869385733,0.0003063898416897898,0.0002323272387771156,0.00034650249052961763,0.0002851002881775698
-8.027691121216419,0.0002823803665915494,0.00021291262283551208,0.00032321041608302734,0.00026895788177838464
-8.017743548575504,0.0002588822647600606,0.00019374616920422565,0.0003003600927247629,0.00025325135964105215
-8.007795975934592,0.00023646766672666094,0.00017531497516229947,0.0002785093657047434,0.0002383775807717699
-7.99784840329368,0.00021573886915924947,0.00015808850874563635,0.0002582498368666491,0.0002247138227270186
-7.987900830652767,0.00019720219671546643,0.0001425081082522603,0.00024007781834151578,0.00021260798346995667
-7.977953258011856,0.00018136671502171054,0.00012897485980513962,0.00022449646056073476,0.0002023704163269664
-7.968005685370942,0.00016862008901859392,0.00011784073950221628,0.00021188858786297756,0.00019426575264858375
-7.958058112730031,0.0001593304207966846,0.0001093986508466241,0.00020262182467091125,0.000188506766693574
-7.948110540089117,0.00015372529436186606,0.0001038762018509535,0.00019692448620181756,0.00018524858397989748
-7.938162967448204,0.00015199777712257459,0.00010142877832288248,0.0001949947310516262,0.00018458523331967523
-7.9282153948072915,0.00015418950830271415,0.00010213669372761234,0.00019688036035426157,0.00018654677393555917
-7.91826782216638,0.0001603015226022397,0.0001060018793627842,0.00020259265799768832,0.0001910989301556974
-7.908320249525468,0.00017018182089937432,0.00011294881657842896,0.0002119905463224371,0.00019814338515996546
-7.898372676884554,0.00018364122799650206,0.0001228250714546571,0.00022489934166312737,0.00020752059213915815
-7.888425104243643,0.00020034542056307828,0.00013540604902058552,0.00024099926349391564,0.00021901317176040665
-7.878477531602729,0.00021993556155598266,0.0001503992226580136,0.00025994887528724256,0.00023235168141558216
-7.868529958961816,0.00024192429695388726,0.00016745237444586012,0.00028127749106132124,0.00024722074762693636
-7.858582386320904,0.00026582046345650413,0.00018616100515802235,0.00030451263457540557,0.0002632672830262481
-7.8486348136799915,0.0002910281480197,0.0002060793806930543,0.00032907547704277704,0.00028010871407427285
-7.83868724103908,0.0003169743867521155,0.00022673029310441345,0.0003544112744915625,0.00029734289244170287
-7.828739668398167,0.0003430100508402018,0.00024761795424299945,0.0003798866434920782,0.0003145575693878025
-7.818792095757255,0.00036853918071137065,0.0002682390429952584,0.00040492166407841854,0.0003313410783722553
-7.808844523116341,0.00039292025152258076,0.00028809630148457374,0.0004288875892054487,0.0003472920810642048
-7.798896950475429,0.0004155956450456106,0.00030670967209383014,0.0004512391561730968,0.0003620300183242996
-7.788949377834516,0.0004359917787063421,0.00032362937753059584,0.0004714112514431078,0.00037520412188339055
-7.779001805193603,0.00045364722279193334,0.00033844593668825256,0.0004889499718010003,0.0003865026495296224
-7.769054232552692,0.0004681102565075624,0.0003508015553674973,0.0005034068370048787,0.0003956602244624388
-7.759106659911779,0.00047906429015931115,0.000360397914540107,0.0005144672837525016,0.0004024649861842492
-7.7491590872708676,0.0004862216326959272,0.0003670048596049346,0.0005218412280802071,0.0004067634801407603
-7.739211514629954,0.0004894451631934375,0.0003704650684255635,0.0005253879472610018,0.0004084650574897019
-7.729263941989041,0.0004886374357745457,0.0003706992883650443,0.0005250021219328332,0.0004075437754826703
-7.719316369348129,0.0004838579346204373,0.0003677072940438986,0.0005207344371659602,0.0004040396474940061
-7.709368796707216,0.0004752070709767332,0.00036156925779862496,0.0005126726492476492,0.0003980573066115454
-7.699421224066304,0.0004629388131787593,0.0003524427690977195,0.0005010576808047465,0.00038976401595401005
-7.689473651425391,0.0004473396048885751,0.0003405603027645888,0.0004861597185928614,0.00037938516561905324
-7.6795260787844795,0.0004288366415808424,0.0003262224580685382,0.00046839004542518245,0.0003671992721988468
-7.669578506143566,0.00040787221276277765,0.00030979187299404475,0.0004481726380502169,0.000353530691431055
-7.659630933502655,0.0003850083519354673,0.0002916832133338409,0.00042605242483284366,0.0003387421336002355
-7.649683360861741,0.000360797531746404,0.0002723542327384228,0.0004025632713683248,0.00032322525019885736
-7.639735788220828,0.00033588480070669084,0.0002522933640009245,0.0003783337334233954,0.00030739143917230655
-7.629788215579917,0.00031087609688832036,0.0002320089088726608,0.00035395265098058643,0.0002916611762973847
-7.619840642939003,0.00028643926333803436,0.0002120153232585566,0.0003300737431747099,0.00027645405642651107
-7.609893070298092,0.0002631714595407266,0.00019282170957007273,0.0003072802458675032,0.00026217786793461735
-7.5999454976571785,0.0002417005906347766,0.00017491802081077336,0.00028618984149410466,0.0002492188959507902
-7.589997925016267,0.00022255336484684144,0.0001587641025518194,0.00026731984942837363,0.0002379317681612781
-7.580050352375353,0.00020625866457967316,0.0001447770542809707,0.00025119398383376503,0.00022863102520270608
-7.570102779734441,0.00019321771493614645,0.0001333220200890661,0.00023820953207833945,0.00022158269494155402
-7.560155207093529,0.0001838107675219039,0.00012470183731127702,0.00022874728719650669,0.00021699801532471658
-7.550207634452615,0.00017827061748568857,0.00011915060885822715,0.00022304193406280382,0.00021502752851915914
-7.540260061811704,0.00017679367822641658,0.00011682654918493403,0.00022129622366199054,0.000215757633910952
-7.53031248917079,0.00017941773380767865,0.00011780910267847535,0.0002235554501911946,0.00021920774905208963
-7.520364916529879,0.00018613808283685527,0.00012209558646237003,0.00022982654888074484,0.00022533009518930234
-7.510417343888966,0.0001967899735692478,0.00012960227429596285,0.00023995712220365307,0.00023401017251523521
-7.500469771248053,0.00021117002686846082,0.00014016506477740716,0.00025375968890628406,0.00024506986436692444
-7.490522198607142,0.00022892331561261115,0.00015354456238352108,0.0002708952454476555,0.0002582711490251779
-7.480574625966228,0.00024966978559340294,0.0001694306044713167,0.000291002415518565,0.00027332228247745847
-7.470627053325316,0.00027289545652060663,0.00018745097833342358,0.0003135850598984961,0.00028988434983640303
-7.460679480684402,0.00029808309415838447,0.00020717925976449669,0.0003381456199844297,0.0003075799823687122
-7.450731908043491,0.00032460657493099264,0.00022814644592769528,0.0003640758619305735,0.00032600206994679183
-7.4407843354025776,0.00035186466842981564,0.000249851229650208,0.000390793319471326,0.00034472421594178017
-7.430836762761665,0.0003791772643885215,0.00027177353796409965,0.0004176339187079869,0.0003633107158751789
-7.420889190120754,0.0004059208410237682,0.0002933861222862008,0.0004439901432686697,0.0003813277788146505
-7.41094161747984,0.00043142503615255885,0.0003141688005501013,0.00046920406819007704,0.00039835374814492475
-7.400994044838929,0.00045510823206880706,0.00033362010840716895,0.000492705722429251,0.0004139900378755546
-7.391046472198015,0.00047637288375414704,0.00035127096824550725,0.0005139049859273085,0.00042787054233812293
-7.381098899557103,0.0004947396600278077,0.0003666951343135234,0.0005323286258293525,0.000439671258663352
-7.3711513269161895,0.0005097400286179314,0.0003795210625224491,0.0005475095879650313,0.0004491179065824615
-7.3612037542752775,0.000521047555992133,0.00038943999472617735,0.0005591213343847428,0.0004559933325097418
-7.351256181634366,0.0005283664837028298,0.00039621497464171747,0.0005668632822448756,0.00046014253166316865
-7.341308608993452,0.0005315590903393921,0.00039968564296622035,0.0005705913572397379,0.0004614771429714172
-7.331361036352541,0.0005305293536597486,0.0003997736207382543,0.0005701986780910378,0.00045997731707783326
-7.321413463711627,0.0005253456885516384,0.00039648340580477324,0.0005657416355463526,0.00045569289408475735
-7.311465891070716,0.0005161192401947631,0.00038990369884438957,0.000557315355963024,0.00044874186833033646
-7.301518318429802,0.000503121791934127,0.0003802041719972024,0.0005451750804072209,0.0004393081653063225
-7.291570745788889,0.00048665873218416237,0.0003676327101435343,0.000529606423807911,0.0004276367874445074
-7.281623173147978,0.00046718242882473875,0.00035250822717338,0.0005110423179432684,0.0004140284406989167
-7.271675600507065,0.0004451604080606071,0.00033521419708710984,0.0004899285660546199,0.000398831772287518
-7.261728027866153,0.0004211849680239259,0.0003161880827259035,0.0004668370791647983,0.00038243540859902916
-7.251780455225239,0.0003958375525960141,0.00029591189832493255,0.00044232766236535024,0.0003652579837390167
-7.241832882584328,0.00036979577939241814,0.000274899151185819,0.0004170586700918272,0.00034773840789099913
-7.231885309943414,0.0003436953416560325,0.0002536834731988725,0.0003916463064204478,0.000330324606111797
-7.221937737302501,0.00031823591477675146,0.00023280422464337162,0.00036677411236531404,0.00031346301445931503
-7.21199016466159,0.0002940421398886,0.00021279442746038651,0.0003430512840081882,0.00029758707974615367
-7.2020425920206765,0.0002717700195741493,0.00019416631723710956,0.0003211225548325856,0.00028310706173339243
-7.1920950193797655,0.000251968605430682,0.00017739988596461841,0.0003015271100190893,0.0002703993731371582
-7.182147446738852,0.00023518848253782724,0.00016292967929511617,0.0002848104239228537,0.00025979774153737337
-7.17219987409794,0.00022184569251912551,0.00015113520320614467,0.000271385268403006,0.0002515843915249663
-7.162252301457026,0.00021233373803749488,0.00014233014712087156,0.0002616469093762713,0.00024598349159388
-7.152304728816114,0.0002068910309202198,0.00013675573194020507,0.0002558374788121623,0.000243155004007798
-7.142357156175202,0.00020571753818640303,0.0001345733064229221,0.000254165639510037,0.0002431911219464927
-7.1324095835342884,0.00020884667468855998,0.00013586143024484556,0.000256675236147869,0.0002461133543128108
-7.122462010893377,0.00021626729074626704,0.00014061246351309192,0.00026337013238097946,0.0002518723679728256
-7.112514438252464,0.0002278004662607655,0.00014873381525725142,0.00027408761033099604,0.00026034855931700486
-7.102566865611553,0.00024322704783719847,0.00016004875585296825,0.00028862860811037973,0.00027135538377988264
-7.092619292970639,0.0002621692914837654,0.0001743018539814529,0.0003066358428056167,0.00028464332424430144
-7.082671720329726,0.00028422364220870457,0.0001911638271233685,0.00032772917607042036,0.0002999064476529788
-7.072724147688815,0.0003088466651343422,0.00021024077839025153,0.00035138794137444746,0.00031678934577447176
-7.062776575047901,0.0003354922734841565,0.00023108250177731517,0.00037709068946906616,0.00033489634023820854
-7.052829002406989,0.0003635009331222341,0.0002531947548379833,0.0004042007550384138,0.00035380067669860116
-7.0428814297660765,0.00039224013363992885,0.00027605009232548646,0.00043210922952977623,0.0003730555364721155
-7.0329338571251645,0.00042099549396021845,0.00029910210855338686,0.00046012244939837353,0.0003922045398913315
-7.022986284484251,0.00044911297670531834,0.0003217976194248809,0.0004876067510918916,0.00041079354104455053
-7.013038711843339,0.0004758902982068907,0.0003435916095759299,0.0005138763379562939,0.0004283813625957978
-7.003091139202426,0.0005007192380276263,0.0003639594439762903,0.0005383382203752536,0.0004445512681907924
-6.993143566561513,0.0005229756882061345,0.00038241117964781744,0.0005603788438286975,0.0004589208228122234
-6.983195993920602,0.0005421604230240275,0.0003985024782453254,0.0005795076218919117,0.00047115196377090445
-6.973248421279688,0.0005577862170940265,0.000411846998300007,0.00059524079194864,0.0004809589610667454
-6.963300848638776,0.0005695156147115053,0.0004221248010545897,0.0006072421102208019,0.00048811614047757036
-6.953353275997864,0.0005770437959520865,0.00042909172193227437,0.0006152026367106028,0.0004924631000370065
-6.943405703356952,0.0005802322038833782,0.0004325843021727043,0.000618977464517482,0.0004939093650590302
-6.933458130716038,0.0005789862183993817,0.0004325253302273041,0.0006184604993142094,0.0004924362823736893
-6.923510558075126,0.0005733839325498611,0.0004289246683849624,0.0006137165107745991,0.00048809818539711635
-6.913562985434214,0.0005635481686249678,0.0004218805278722879,0.0006048504291087122,0.00048102071149502276
-6.9036154127933,0.0005497701998720094,0.00041157596004230316,0.0005921344941424681,0.00047139839646299946
-6.893667840152389,0.0005323761661324734,0.0003982758468244847,0.000575872097627383,0.0004594895107813539
-6.8837202675114755,0.000511846064954396,0.00038231925111594834,0.0005565203177585338,0.0004456103537707308
-6.873772694870564,0.0004886751436956328,0.00036411252600594945,0.0005345488415892303,0.00043012704724539313
-6.863825122229651,0.0004634889827183074,0.00034411812707241734,0.0005105586592910646,0.0004134471257083924
-6.853877549588738,0.00043690090619157116,0.0003228446280338732,0.00048513705631638,0.0003960090272679897
-6.843929976947827,0.0004096244004813704,0.0003008329484910111,0.00045897365452869134,0.0003782718453489508
-6.833982404306913,0.0003823279508735069,0.00027864437235335473,0.0004327128237484548,0.00036070348687537403
-6.824034831666001,0.0003557463387112376,0.0002568454033799164,0.0004070685550655975,0.00034376963635713074
-6.814087259025087,0.00033053453951125355,0.00023599508513998826,0.00038267587021763327,0.0003279216872771992
-6.804139686384176,0.0003073795926988637,0.00021662983757344504,0.00036020616606490197,0.00031358605241727313
-6.794192113743263,0.0002868552649696981,0.00019925145292741032,0.0003402192747524879,0.00030115300227900074
-6.78424454110235,0.00026953617108696536,0.00018431327501768074,0.00032328091167678106,0.00029096742746287184
-6.774296968461439,0.0002558548073112256,0.00017221018644397103,0.00030981695150168227,0.00028331963451120993
-6.764349395820525,0.0002462194213336038,0.00016326736678199823,0.000300234444853985,0.0002784385292416587
-6.754401823179614,0.00024087476304310675,0.00015773339754550573,0.0002947794328562485,0.0002764852332631485
-6.7444542505387,0.00024002487317590813,0.00015577258782644479,0.00029366268591560256,0.00027754942429659003
-6.734506677897788,0.0002436985071367472,0.00015746202285247453,0.00029692200558854414,0.0002816463636482312
-6.7245591052568745,0.00025187756689973144,0.00016278809935659432,0.0003045534121390273,0.0002887168231263444
-6.7146115326159626,0.0002643676658715835,0.00017164796016681897,0.00031637841339061815,0.0002986277813550912
-6.704663959975051,0.00028093241016021,0.00018385047037707857,0.000332180867631009,0.00031117601665975
-6.694716387334137,0.0003011690360349691,0.0001991220514865809,0.0003515791803036698,0.0003260923706366698
-6.684768814693226,0.00032464820549536505,0.00021711189336997655,0.000374168544148991,0.0003430487265334381
-6.674821242052312,0.0003507941152551205,0.00023740176901402985,0.0003993975069207399,0.0003616653871486589
-6.664873669411401,0.00037902896070538553,0.0002595148591110562,0.00042671479286063833,0.0003815208240933385
-6.654926096770487,0.0004086564389238609,0.0002829287349364452,0.000455449219004327,0.00040216140845350876
-6.6449785241295745,0.00043900960503111,0.00030708681334390154,0.00048495988027264197,0.00042311304086019275
-6.635030951488663,0.0004693363186498407,0.00033141337969753396,0.000514518024408812,0.0004438922379560319
-6.62508337884775,0.000498948910015846,0.00035532642675067407,0.0005434590789949489,0.00046401856379473135
-6.615135806206838,0.0005271098868093577,0.0003782533832479844,0.0005710648622592462,0.0004830259365240482
-6.605188233565924,0.0005531816750029738,0.00039964394711300346,0.0005967157746723533,0.0005004746973374497
-6.595240660925013,0.0005765108346472722,0.0004189851092280843,0.0006197716483449412,0.0005159619740371881
-6.585293088284099,0.0005965761581034116,0.0004358125842495832,0.0006397224345677633,0.0005291322533941621
-6.575345515643186,0.0006128697467639437,0.0004497237813251718,0.000656066086401871,0.0005396857246881186
-6.565397943002275,0.0006250419361761864,0.00046038656611222147,0.0006684562465665958,0.0005473863625700334
-6.555450370361362,0.0006327778515387701,0.00046754902540993733,0.0006765758079004602,0.0005520673663777605
-6.5455027977204505,0.0006359379677769606,0.0004710445494837188,0.000680280427177354,0.0005536360001386444
-6.535555225079537,0.0006344291646756812,0.00047079754727288956,0.0006794667925873934,0.0005520755240437611
-6.525607652438625,0.0006283401877208601,0.0004668241944524533,0.0006742112275363198,0.0005474463530372414
-6.515660079797711,0.0006178067249890723,0.00045923365016982697,0.0006646321760267173,0.0005398842181837539
-6.505712507156799,0.0006031415671230748,0.00044822423888784917,0.0006510236737419134,0.0005295975648238471
-6.495764934515887,0.000584693778811962,0.0004340801601708481,0.0006337120943191739,0.0005168620504566445
-6.4858173618749735,0.0005629739116447197,0.0004171633200343244,0.00061318480294612,0.0005020144726007421
-6.475869789234062,0.000538507889280347,0.00039790596905221455,0.000589941736935141,0.0004854440701352505
-6.465922216593149,0.0005119581506178807,0.0003767988277864084,0.0005646200668996097,0.00046758361357271215
-6.455974643952238,0.0004839733558232704,0.0003543804917933888,0.0005378416615978069,0.0004488982931102196
-6.446027071311324,0.0004553067775999366,0.0003312228634368312,0.0005103350132300835,0.00042987488619773755
-6.436079498670411,0.00042666331679617114,0.00030791848534672273,0.0004827800120870446,0.00041100925654540574
-6.4261319260295,0.00039881677280918055,0.0002850645610341177,0.00045592870279745156,0.000392794707625859
-6.416184353388586,0.0003724558944529886,0.00026324958879811407,0.00043044903144197864,0.0003757092584973259
-6.406236780747674,0.0003483023151991469,0.0002430373989706164,0.0004070461575572232,0.00036020437772131466
-6.396289208106761,0.0003269574332666217,0.0002249545368733449,0.00038630691104340407,0.0003466932296709923
-6.3863416354658495,0.0003090227774409198,0.00020947575024707292,0.0003688233740838627,0.0003355409522889694
-6.376394062824936,0.0002949494023386952,0.00019701350437527473,0.0003550396892069192,0.0003270549782399508
-6.366446490184023,0.0002851622569875684,0.0001879062179804317,0.0003453794461973554,0.0003214778744252355
-6.356498917543112,0.00027991350659942123,0.00018241109172669872,0.00034009622463341795,0.0003189806440814114
-6.346551344902198,0.00027941212704772617,0.0001806961271375012,0.00033940599009410385,0.00031965889971787345
-6.336603772261287,0.00028368214936966903,0.00018283713048745478,0.0003433423589178333,0.0003235297639751431
-6.326656199620373,0.0002926982322418895,0.00018881418235529944,0.00035189475729225354,0.0003305318243329543
-6.3167086269794614,0.000306249309896744,0.00019851327317557002,0.0003648689010572261,0.0003405259000818739
-6.306761054338549,0.00032408034734527296,0.0002117274564203057,0.0003820309443021288,0.0003532988581301042
-6.296813481697636,0.0003457613065970048,0.00022816311924124896,0.0004029731209113204,0.00036856813492052674
-6.286865909056724,0.0003708347191356391,0.00024744559235526103,0.00042726355750427966,0.0003859891139591399
-6.276918336415811,0.00039868932464994287,0.00026912960355402653,0.00045431647952782036,0.00040516292196813463
-6.266970763774899,0.000428712558094749,0.0002927086772497761,0.00048354684088241785,0.00042564671752259306
-6.257023191133985,0.0004601677147439602,0.0003176289049668542,0.0005142440091824046,0.0004469639565145889
-6.247075618493074,0.0004923499980805057,0.00034330109058845114,0.0005457299227423797,0.0004686166521621317
-6.2371280458521605,0.0005244656744126441,0.00036911664118973115,0.0005772347854403818,0.000490097058053552
-6.227180473211249,0.0005557900076669631,0.00039446113773421523,0.0006080571447319969,0.0005109007615022562
-6.217232900570337,0.0005855466250732864,0.0004187309347552708,0.0006374398846708532,0.0005305385876845153
-6.207285327929423,0.0006130655078894727,0.00044134668831308753,0.000664730458089879,0.0005485493008008542
-6.197337755288511,0.0006376607213463709,0.00046176917585167833,0.0006892553912763164,0.0005645105048559054
-6.187390182647598,0.0006587866527494683,0.0004795113089075133,0.0007104789160066327,0.000578049759514378
-6.177442610006686,0.000675912371645747,0.0004941517533165669,0.0007278742993828562,0.0005888533452433338
-6.167495037365772,0.000688674507406047,0.0005053440946824575,0.0007410793066977895,0.0005966747505447037
-6.157547464724861,0.000696746789332351,0.0005128270480218524,0.0007497629360958871,0.0006013403730464285
-6.1475998920839485,0.0006999883159675081,0.00051642971633758,0.0007537764839623469,0.00060275458783849
-6.137652319443035,0.000698307252632199,0.0005160775079998983,0.0007530146710704109,0.0006009017522030156
-6.127704746802124,0.0006918037297954249,0.0005117928068736356,0.0007475615456488715,0.0005958473967443445
-6.11775717416121,0.0006806272060329588,0.0005036961335269321,0.0007375454962407427,0.0005877362611697266
-6.107809601520299,0.0006651137958020991,0.0004920019926309801,0.000723279768886486,0.000576789528576958
-6.097862028879385,0.0006456373874353994,0.00047701527986407453,0.0007051114225757519,0.0005632990080225801
-6.087914456238473,0.0006227417866531471,0.0004591225451302163,0.000683556803281512,0.0005476207207474758
-6.077966883597561,0.0005969862550233195,0.0004387841152398572,0.0006591450557919858,0.000530165724193242
-6.068019310956648,0.0005690734070087115,0.0004165214635100856,0.0006325494331016896,0.0005113907189987723
-6.058071738315736,0.0005396903476653111,0.0003929059429112493,0.0006044264786955141,0.0004917863413706624
-6.048124165674822,0.0005096337235267481,0.00036854333923927327,0.0005755445022162137,0.0004718657558513813
-6.038176593033911,0.00047964803833755183,0.00034406044840482877,0.0005466199394500519,0.0004521514956372557
-6.028229020392997,0.00045054958563917416,0.000320088173204898,0.0005184446493290245,0.0004331632089774881
-6.018281447752086,0.0004230637680606332,0.0002972473979698083,0.0004917212057180664,0.00041540427492800074
-6.008333875111173,0.00039794979911629715,0.0002761321395970239,0.0004671908341337553,0.00039934996038362214
-5.9983863024702595,0.00037583891987529435,0.00025729625058701946,0.00044546946491282914,0.0003854350667943279
-5.988438729829348,0.000357361732566129,0.000241238137867131,0.00042717811363418627,0.0003740437209178585
-5.978491157188435,0.0003429890905933071,0.00022838975287933728,0.00041278142103095216,0.0003654992128392286
-5.968543584547523,0.00033316371848461483,0.00021910424569263163,0.0004027220894646565,0.00036005648926629955
-5.958596011906609,0.0003281452577591992,0.0002136484845136911,0.0003972633603226433,0.0003578951335059345
-5.948648439265698,0.0003281474559765537,0.00021219473117545554,0.00039662876791718784,0.00035911537005257237
-5.938700866624785,0.00033318840975705635,0.00021481759267900886,0.0004008495861785943,0.00036373483300744416
-5.928753293983871,0.00034323410584265624,0.00022149041425920837,0.0004099106847006763,0.00037168854984594656
-5.91880572134296,0.00035805435618148574,0.00023208713504474846,0.000423603453718952,0.00038282977552729646
-5.908858148702047,0.0003773728944298031,0.00024638363426708674,0.0004416779908909168,0.00039693403475609605
-5.898910576061136,0.000400728899579842,0.0002640644836744827,0.0004637014376848633,0.0004137039006718506
-5.888963003420222,0.0004276332487658577,0.0002847289959723271,0.0004892161441259521,0.00043277677658648143
-5.87901543077931,0.0004574349340037042,0.0003079023851245522,0.0005176027771458773,0.00045373310967021415
-5.869067858138398,0.0004894825056493792,0.0003330458014984881,0.0005482435609664678,0.00047610722415041527
-5.859120285497484,0.0005229941596854671,0.00035957097498772746,0.0005803890049843826,0.0004993981200525908
-5.849172712856572,0.0005572229316508398,0.0003868531244120862,0.0006133248539062807,0.0005230823666078467
-5.8392251402156585,0.000591328821773509,0.00041424781067392146,0.0006462408801158693,0.000546626377569799
-5.8292775675747475,0.0006245459638520789,0.00044110531817454456,0.0006783998461562965,0.0005695001662405259
-5.819329994933834,0.0006560549034084548,0.0004667882206906988,0.0007090065544249007,0.0005911898380032401
-5.809382422292923,0.0006851498036450173,0.0004906856790458172,0.0007373769584228877,0.0006112109178212046
-5.79943484965201,0.0007111089233864345,0.0005122301438745012,0.0007628055866386329,0.0006291197727888447
-5.789487277011096,0.0007333599498333155,0.000530910012431035,0.0007847329553802106,0.000644525258692128
-5.779539704370185,0.0007513468461696397,0.0005462839684771862,0.0008026095922554811,0.0006570978839661041
-5.769592131729271,0.000764691616775693,0.0005579905929499457,0.0008160601017415828,0.0006665786810718009
-5.759644559088359,0.0007730559979983064,0.0005657590652909753,0.0008247422970701437,0.0006727851392227008
-5.749696986447446,0.0007762983456304306,0.0005694146136964764,0.0008285066314505491,0.0006756164739294423
-5.739749413806535,0.0007743290976615807,0.0005688846531352142,0.000827249378496363,0.0006750556686014425
-5.729801841165622,0.0007672619893773745,0.0005641993632652612,0.0008210666325208705,0.0006711706658951838
-5.719854268524708,0.000755262780025434,0.0005554927823924095,0.0008101010152858909,0.0006641122375677039
-5.709906695883797,0.0007386945978975716,0.0005429982759395036,0.0007946900204971547,0.0006541110202295851
-5.699959123242883,0.0007179600390031343,0.0005270445995552357,0.0007752063163280652,0.0006414713416850059
-5.690011550601972,0.0006936410647260905,0.0005080465219874705,0.0007522008063879015,0.0006265644323642447
-5.680063977961058,0.0006663351894950853,0.00048649636616975955,0.0007262371852837803,0.0006098187347790664
-5.6701164053201465,0.0006367909361900818,0.000462950528356111,0.0006980306523410455,0.0005917100001583788
-5.660168832679233,0.0006057393715000497,0.0004380174545450004,0.0006682779035948914,0.0005727489563492755
-5.650221260038321,0.0005740266116642276,0.00041234120561970685,0.0006377929097719534,0.0005534693096415511
-5.640273687397409,0.0005424423850288778,0.0003865871835119247,0.0006073339404783076,0.0005344139108964533
-5.630326114756495,0.0005118514244421149,0.0003614241893138436,0.0005777381571901996,0.000516121894328876
-5.620378542115584,0.0004830209943495159,0.000337509443461916,0.0005497475228541399,0.0004991146353875128
-5.61043096947467,0.0004567531715567427,0.0003154707404385343,0.0005241441297878413,0.000483883350009142
-5.600483396833759,0.000433713342703997,0.000295892386590374,0.0005015769242646354,0.00047087616508841143
-5.590535824192846,0.000414565344836935,0.0002792990548586768,0.00048269967072623037,0.00046048746375411664
-5.580588251551933,0.00039980281040370464,0.0002661441839194494,0.0004680003076889284,0.00045304728678415164
-5.570640678911022,0.00038988891494090024,0.00025679697843736195,0.000457943244313694,0.0004488135448084976
-5.560693106270108,0.00038509213231765896,0.00025153458092130074,0.00045280287123542525,0.00044796474611552697
-5.550745533629196,0.00038563193973625197,0.0002505333618653581,0.0004528115124929502,0.0004505959208625937
-5.540797960988283,0.0003915200756142313,0.00025386581297414214,0.0004579981704477857,0.00045671534865065864
-5.530850388347371,0.0004027130200414794,0.00026149685598183533,0.0004683429511138847,0.0004662446793387255
-5.5209028157064575,0.0004189592667633575,0.0002732859476024119,0.0004836215690688123,0.00047901994366425336
-5.510955243065546,0.0004399587817492016,0.0002889886459835236,0.0005035664762780438,0.0004947959451019733
-5.501007670424634,0.0004652161656902263,0.0003082639083736949,0.0005277170446232057,0.0005132514166715365
-5.49106009778372,0.0004942066544561846,0.0003306806377978201,0.0005555870147573866,0.0005339973385178396
-5.481112525142809,0.000526234421482744,0.0003557296437974047,0.0005865196701017634,0.0005565856950304036
-5.471164952501895,0.0005606040843278553,0.0003828343996430072,0.0006198606433095946,0.0005805209846850341
-5.461217379860983,0.0005964828390187877,0.00041136667481426006,0.0006548168557267895,0.0006052716739903244
-5.45126980722007,0.0006330759358823652,0.000440660313461728,0.0006906332318234696,0.0006302838479704817
-5.441322234579158,0.0006694909055925568,0.0004700291802730993,0.0007264537556350302,0.0006549941867130462
-5.431374661938246,0.0007049151148278938,0.0004987824656871585,0.0007615002964865464,0.0006788444883735506
-5.421427089297333,0.0007384800796931994,0.0005262433511289302,0.0007949338710440743,0.0007012948373409937
-5.411479516656421,0.0007694390431493587,0.0005517641863973463,0.0008260336117350772,0.0007218376386701922
-5.401531944015507,0.0007970293026815018,0.0005747441999445558,0.000854056246503013,0.0007400096201676022
-5.391584371374596,0.000820647784570072,0.0005946428955569995,0.0008784132624219975,0.000755404057549296
-5.381636798733682,0.0008397094471085811,0.0006109952172724575,0.0008985267336402446,0.0007676803594391624
-5.371689226092771,0.0008538190596278707,0.0006234216767961113,0.0009140029458177283,0.0007765733330920222
-5.361741653451858,0.0008626240682589925,0.0006316396235671331,0.0009244830055246064,0.0007818993316540098
-5.3517940808109445,0.0008659811985203472,0.0006354689261522975,0.000929811576421134,0.0007835616949453815
-5.3418465081700335,0.0008638026567203218,0.000634838373180745,0.0009298811618040401,0.00078155277040841
-5.33189893552912,0.0008562167245580936,0.0006297861614969753,0.0009247951239767137,0.0007759550348685017
-5.321951362888208,0.0008434067689460608,0.0006204609271135073,0.0009147051014916409,0.0007669387023063749
-5.312003790247294,0.0008257656322637342,0.000607116798673023,0.0008999680884879241,0.0007547584546775792
-5.302056217606383,0.0008037275783689084,0.0005901090832797747,0.0008809770740282531,0.0007397467818857973
-5.29210864496547,0.0007779169409357232,0.0005698841765486219,0.0008583125892363122,0.0007223066814115255
-5.2821610723245565,0.0007489737796343175,0.0005469704547849149,0.0008325672767120561,0.0007029012962975356
-5.272213499683645,0.0007176978667291498,0.0005219638403574644,0.000804492908135543,0.0006820433421187399
-5.262265927042732,0.000684869401216546,0.0004955149274103568,0.0007748201459593295,0.0006602819760054848
-5.252318354401821,0.0006513899295416103,0.0004683114334106483,0.0007444025340157946,0.0006381900359711186
-5.242370781760907,0.0006180999099920404,0.0004410629632771242,0.0007140331465991384,0.0006163493515719844
-5.232423209119995,0.0005859185256471125,0.0004144818917364065,0.0006845874097687102,0.0005953371022734583
-5.222475636479083,0.000555660161993094,0.00038926741266415344,0.0006568386012262681,0.0005757109404621701
-5.212528063838169,0.0005281752424470226,0.00036608656071484197,0.0006316015346426927,0.0005579958699685492
-5.202580491197257,0.0005041677512579893,0.00034555927412548723,0.0006095489500244081,0.000542670578380482
-5.192632918556344,0.00048433918601066366,0.00032824126088528864,0.0005913580692475303,0.0005301561940255717
-5.1826853459154325,0.00046920911732849116,0.00031461171520797776,0.0005775297922337178,0.0005208051135290961
-5.172737773274519,0.0004592641108724472,0.00030505956251868966,0.0005685399101425413,0.0005148928189051448
-5.162790200633608,0.0004547829776536155,0.00029987521982595216,0.0005646627086739494,0.0005126102481722281
-5.152842627992695,0.00045599209268488457,0.00029924143076032753,0.0005661282266792498,0.0005140595603007013
-5.142895055351781,0.0004628964868000011,0.00030323007171222566,0.0005729513940299407,0.0005192507541235319
-5.13294748271087,0.0004754424209583964,0.0003117983438517996,0.0005850961859275669,0.0005281018859568047
-5.122999910069956,0.000493354850759331,0.0003247911374484171,0.000602310834689138,0.0005404402280981758
-5.113052337429044,0.000516307459420081,0.0003419428251490518,0.0006242991058182655,0.000556007009112882
-5.103104764788131,0.0005437663498724142,0.00036288515384615047,0.0006505614779305372,0.000574462958188075
-5.093157192147219,0.0005751670595901122,0.00038715433339295995,0.0006805731165960741,0.000595397193815832
-5.083209619506307,0.0006097636684161344,0.0004142038818054763,0.0007136302776005766,0.0006183365677484944
-5.073262046865394,0.000646811681432588,0.00044341617997721355,0.0007490339424971815,0.0006427579177446074
-5.063314474224482,0.0006854211491317053,0.00047411920535250654,0.0007859401303932508,0.0006681002474569621
-5.053366901583569,0.0007247437733342996,0.0005056012777495981,0.0008235476455314343,0.0006937792235652034
-5.043419328942656,0.0007638281786566149,0.0005371302275363187,0.0008609505383295125,0.0007192009430645997
-5.0334717563017435,0.0008018092240337984,0.0005679697347081398,0.0008973280513073761,0.0007437773279090165
-5.0235241836608315,0.0008377632865339915,0.0005973992289754046,0.0009317971957067331,0.0007669400674147693
-5.01357661101992,0.0008708975850044611,0.0006247300563467638,0.0009636028044545514,0.000788155467463527
-5.003629038379006,0.0009004032676456526,0.0006493243257824876,0.0009919681144242107,0.0008069371299147906
-4.993681465738094,0.0009256425932758018,0.0006706091422440999,0.0010162828625295453,0.0008228588586961141
-4.983733893097181,0.0009459977609135826,0.00068809270691797,0.0010359498943122202,0.0008355647535865463
-4.973786320456268,0.0009610540457261486,0.0007013750336888521,0.001050569470307449,0.0008447789585411963
-4.963838747815355,0.0009704426591561716,0.0007101598694715885,0.0010597802476126337,0.0008503120934559292
-4.953891175174443,0.0009740183774393211,0.0007142606459939544,0.001063438376918157,0.0008520669336544661
-4.9439436025335315,0.0009716952414248149,0.0007136071890745578,0.001061451694207091,0.0008500404568347121
-4.933996029892619,0.000963617803511763,0.0007082461175596601,0.0010539527448174468,0.0008443249376602696
-4.924048457251707,0.0009499891171689453,0.000698341816835047,0.0010411256302354415,0.0008351053138905048
-4.914100884610793,0.0009312354063856005,0.000684171037344296,0.0010233727404713657,0.0008226556281628704
-4.904153311969881,0.0009078264937494117,0.000666118169100436,0.0010011343670038432,0.0008073318757907292
-4.894205739328968,0.0008804343989252796,0.0006446643607856667,0.0009750495957450039,0.0007895641833482993
-4.884258166688055,0.000849747042637055,0.000620377693675364,0.0009457694564178843,0.000769845745883646
-4.874310594047143,0.0008166219383488399,0.0005938976831408254,0.0009141130596315078,0.0007487215538850249
-4.864363021406231,0.0007818946198213061,0.0005659214569658934,0.0008808756404390375,0.0007267744158347662
-4.854415448765318,0.000746529138083651,0.0005371849607585826,0.0008469815521928711,0.0007046113898342984
-4.844467876124406,0.0007114231318352659,0.0005084466469285514,0.0008132890194912668,0.0006828481799964993
-4.834520303483494,0.000677557225337621,0.00048046703829153015,0.0007807419758356127,0.0006620946620694271
-4.82457273084258,0.0006457989464784946,0.0004539916897941492,0.0007501736227853136,0.0006429391097805022
-4.814625158201668,0.0006170533015484505,0.0004297309368707574,0.0007224592801706662,0.0006259343016285886
-4.804677585560755,0.0005920678159346867,0.00040834397619645996,0.0006983209251967985,0.0006115830587089145
-4.794730012919843,0.000571586519768949,0.0003904206190873295,0.0006784831939490242,0.0006003263719968805
-4.7847824402789305,0.0005561582326053701,0.00037646824067865753,0.0006634809375080143,0.000592531613033284
-4.774834867638018,0.0005462959322650779,0.00036689717324178423,0.0006538202732880789,0.0005884839313185504
-4.764887294997106,0.0005422900410665001,0.0003620120035119992,0.0006497908569837038,0.0005883782444503493
-4.754939722356193,0.0005443746930924387,0.0003620018932392527,0.0006516334541448645,0.0005923148414732305
-4.74499214971528,0.000552547239931596,0.00036693728726860285,0.0006593581189004311,0.0006002958938698455
-4.735044577074368,0.0005667423226946045,0.00037676597201945786,0.0006729191809588232,0.0006122257929661826
-4.725097004433455,0.0005866581516647697,0.0003913157323684987,0.0006920398933588276,0.0006279124828200785
-4.715149431792542,0.0006119385875501298,0.0004102963990575593,0.0007163950633756108,0.0006470725975892275
-4.7052018591516305,0.0006420060263521288,0.00043330841130072767,0.0007454420430417703,0.0006693374446827736
-4.6952542865107185,0.0006762509679660098,0.00045985051583856016,0.0007786105391798428,0.0006942625364792983
-4.685306713869805,0.0007138706256713351,0.0004893336112627712,0.0008151391394006266,0.0007213375933944673
-4.675359141228893,0.0007540647805738025,0.0005210932022356617,0.0008542711846497464,0.0007499996298032419
-4.66541156858798,0.0007958786045039114,0.0005544073779471877,0.000895095416819363,0.0007796459471312316
-4.655463995947067,0.000838403033109545,0.0005885126501175358,0.000936746251134937,0.0008096495792544634
-4.645516423306155,0.0008806198042127676,0.0006226245036810099,0.0009782466595213664,0.0008393739450037822
-4.635568850665242,0.0009216041870566203,0.0006559549038947147,0.0010187107942446088,0.0008681892190560158
-4.62562127802433,0.0009603699441899981,0.0006877335938073615,0.0010571869310285204,0.0008954871415403933
-4.615673705383418,0.0009960720695225385,0.0007172253788063162,0.00109286020859577,0.0009206967807456689
-4.605726132742505,0.0010278493108440455,0.0007437502596635627,0.0011248933769586029,0.0009432979725256545
-4.595778560101592,0.0010550246146073063,0.0007666986107522381,0.0011526274495507886,0.000962834991703754
-4.58583098746068,0.0010769430067803193,0.000785548339161635,0.0011754181442285344,0.0009789272190671367
-4.575883414819767,0.0010931677148247798,0.0007998762661329428,0.001192832493853511,0.0009912794351215077
-4.565935842178854,0.0011033115825508026,0.0008093707832250518,0.0012044792178367441,0.0009996885762779983
-4.555988269537942,0.0011072273143840918,0.0008138381075583038,0.0012101997802740016,0.0010040496891629642
-4.54604069689703,0.0011048311595907511,0.0008132093389702201,0.0012098914552918362,0.0010043580150642906
-4.536093124256117,0.001096286355372427,0.0008075407540919039,0.0012036919168856245,0.0010007100642178877
-4.526145551615205,0.001081818503476941,0.0007970147123537044,0.001191794411409564,0.000993300722284052
-4.516197978974292,0.0010618920159275083,0.0007819337340632899,0.001174625652656301,0.000982419381097687
-4.506250406333379,0.0010370173558933611,0.0007627153052895399,0.001152653226510991,0.0009684422486590228
-4.496302833692467,0.0010079210420915737,0.0007398800945046315,0.00112655728142528,0.0009518239591819699
-4.486355261051555,0.0009753456626236392,0.0007140413079664258,0.001097030994001926,0.0009330857410471712
-4.476407688410642,0.0009402146974732436,0.000685887978386024,0.0010649472186203001,0.0009128033768405416
-4.4664601157697295,0.0009034268662454267,0.0006561700642553246,0.0010311534693215043,0.0008915922953220741
-4.456512543128817,0.0008660176131793364,0.0006256782352315657,0.000996635256463217,0.0008700931172175677
-4.446564970487904,0.0008289498525839183,0.0005952263371747878,0.000962307527647262,0.0008489550466298766
-4.436617397846992,0.0007932743689989116,0.0005656294535363334,0.0009291768177612306,0.0008288204842009299
-4.426669825206079,0.0007599193270520951,0.0005376856297159791,0.0008981313910103928,0.0008103082694492341
-4.416722252565167,0.0007298520294066033,0.0005121541718167645,0.0008701045232858874,0.0007939989446091732
-4.406774679924254,0.000703869629520317,0.00048973861141345,0.0008458656679616109,0.0007804194239497581
-4.396827107283341,0.0006827646415430984,0.0004710671934150872,0.0008261871559222423,0.000770030438194864
-4.3868795346424285,0.0006671191262935919,0.0004566789554955239,0.0008116385602799158,0.0007632140765676305
-4.376931962001517,0.0006574760633577955,0.0004470081550240557,0.0008027588413933477,0.0007602647374484757
-4.366984389360604,0.0006541388873019069,0.0004423750453247351,0.0007998557230163648,0.000761380715510815
-4.357036816719691,0.0006573503390855023,0.00044297561612839984,0.0008031848510963393,0.0007666596482910913
-4.347089244078779,0.0006670986481377414,0.00044887819886820684,0.0008127554502750976,0.00077609493028918
-4.337141671437867,0.0006833048248210435,0.0004600193815315533,0.0008285174498873126,0.0007895762095900554
-4.327194098796953,0.0007056360703161647,0.0004762070104620188,0.0008501740173898317,0.0008068909408335057
-4.317246526156041,0.0007337017175366032,0.0004971225383489996,0.0008773768922042442,0.0008277299931179817
-4.3072989535151285,0.0007668736740239783,0.0005223303651999849,0.0009095456567482222,0.0008516941499929243
-4.297351380874216,0.0008044904389003853,0.0005512862460822984,0.0009460707779653847,0.0008783043876852353
-4.287403808233304,0.0008456836201055892,0.0005833522900788613,0.0009861387490464845,0.000907012642043617
-4.277456235592392,0.0008895887262148222,0.000617810454258409,0.0010289416422645638,0.0009372158539719884
-4.267508662951479,0.0009351761235863904,0.0006538819579213584,0.0010735066067474755,0.0009682698986622974
-4.257561090310566,0.0009814666962413385,0.0006907443804129019,0.0011189101532988201,0.0009995061186982611
-4.247613517669653,0.0010273650879623248,0.0007275538045189701,0.0011641099898875463,0.0010302469921129125
-4.23766594502874,0.001071877901432029,0.0007634636689073819,0.001208161847528087,0.0010598236205056123
-4.227718372387828,0.0011139467573927126,0.0007976476736762954,0.0012500513259478805,0.0010875915314874337
-4.217770799746916,0.0011526665087675106,0.000829318350582904,0.0012889108709231653,0.001112947485030607
-4.207823227106004,0.0011871155759915434,0.0008577486743472538,0.0013238492195593104,0.001135343781411061
-4.197875654465091,0.0012165717038358237,0.0008822883252353871,0.0013541661746946953,0.0011543028050931285
-4.187928081824179,0.0012403372079381166,0.0009023820620404809,0.0013791773920665904,0.0011694283447771436
-4.177980509183265,0.0012579500982724538,0.0009175818624281776,0.0013984248646329359,0.0011804165059518315
-4.168032936542353,0.0012690022813133023,0.0009275604180514604,0.0014114951691729426,0.00118706283283625
-4.15808536390144,0.00127334438726412,0.000932117729129312,0.0014182240479552557,0.0011892685685087636
-4.1481377912605275,0.001270895576674253,0.0009311885504196685,0.0014185067946738683,0.001187042772532102
-4.138190218619616,0.0012618410898315709,0.00092484255070268,0.001412495957595385,0.0011805033580023884
-4.128242645978704,0.0012464330480439385,0.0009132851255303014,0.0014004032401761855,0.0011698738845489806
-4.118295073337791,0.0012251805272862004,0.0008968508581714458,0.001382690087203077,0.0011554793111440429
-4.108347500696878,0.0011986415508665655,0.0008759977643267709,0.0013598612365497962,0.001137737664761013
-4.098399928055965,0.0011676062991946064,0.0008512944477967729,0.001332648716130375,0.0011171509666592458
-4.088452355415052,0.0011328812833313962,0.0008234084902973357,0.0013017979357046712,0.0010942924813331294
-4.07850478277414,0.0010954670591645376,0.0007930883182600232,0.0012682463426084039,0.0010697937513141098
-4.0685572101332275,0.0010563362722909855,0.0007611470337459315,0.0012329036123183519,0.0010443285694798296
-4.0586096374923155,0.0010166078731261572,0.0007284405368036483,0.0011968268138481206,0.0010185974460211547
-4.048662064851403,0.0009773212630198058,0.0006958485533947985,0.0011609967785709534,0.0009933097762004832
-4.03871449221049,0.00093960944410587,0.0006642509379187755,0.0011264920518476052,0.0009691673242542515
-4.028766919569578,0.0009044718201696102,0.0006345079448097275,0.0010942638391893103,0.0009468462452532998
-4.018819346928665,0.0008729489168674733,0.000607436829609664,0.0010653112260951003,0.0009269812778703245
-4.008871774287752,0.0008458964651273237,0.00058379350252677,0.0010404571862512012,0.0009101493038513953
-3.99892420164684,0.0008241642720426415,0.0005642515332532253,0.0010205275150136917,0.0008968558832526809
-3.988976629005928,0.0008083740302311284,0.0005493872066867465,0.0010061302259717286,0.0008875218946967178
-3.9790290563650155,0.0007991046106698982,0.0005396628161920806,0.0009978403669665763,0.0008824738275390936
-3.969081483724102,0.0007966756145545441,0.0005354168238221608,0.0009959847428788226,0.0008819347532851223
-3.95913391108319,0.0008013408250016163,0.0005368529189478093,0.0010008342920553998,0.0008860194296851037
-3.949186338442277,0.0008130788886129127,0.0005440364973439213,0.0010123954912066757,0.0008947304362184058
-3.9392387658013646,0.0008317959541188751,0.000556890405672399,0.0010306113113949249,0.0009079586797576982
-3.929291193160452,0.0008571240993579607,0.0005751983423621543,0.0010551599412896456,0.0009254850251093973
-3.91934362051954,0.0008886333699245463,0.0005986075568742125,0.0010856645790252898,0.0009469862656798676
-3.9093960478786274,0.0009256377283778545,0.0006266390995618378,0.0011214993225154772,0.0009720420424715084
-3.8994484752377145,0.0009674158641243493,0.0006586970613078479,0.0011620072607480322,0.001000145807441036
-3.8895009025968017,0.0010130236173517516,0.0006940849254662686,0.0012063126013005842,0.0010307163036811658
-3.8795533299558893,0.001061522145330043,0.000732020285314367,0.0012535457796868721,0.0010631125564605887
-3.869605757314977,0.0011117950450217882,0.0007716559450863604,0.0013026602011923874,0.0010966487348341104
-3.8596581846740645,0.00116278180850626,0.0008120985037860027,0.0013526624632332715,0.0011306118043733157
-3.849710612033152,0.0012132973078826483,0.0008524323744144912,0.0014024315498043676,0.0011642782510288198
-3.8397630393922397,0.0012622680188812913,0.0008917402278627518,0.0014509518215648797,0.001196932760270473
-3.8298154667513273,0.001308551196021391,0.0009291277977875136,0.0014971321705507764,0.0012278850917274591
-3.819867894110414,0.0013511711349188937,0.000963743977662382,0.001540039220366398,0.0012564880391347257
-3.8099203214695017,0.0013891352895199775,0.0009948041845007731,0.0015787138602596925,0.0012821527189055492
-3.7999727488285893,0.0014216679026637334,0.001021607917040296,0.0016124021358017986,0.0013043641257501984
-3.7900251761876764,0.0014480205101843123,0.0010435585756442616,0.0016403667453049405,0.0013226932434133797
-3.7800776035467645,0.0014677005923217708,0.0010601765203492992,0.0016621133876897009,0.0013368087371957431
-3.770130030905852,0.001480274354779348,0.001071113576403411,0.0016771952061614575,0.0013464845974033204
-3.7601824582649397,0.00148558861099641,0.0010761600566208136,0.0016854328681627756,0.001351606881034112
-3.7502348856240264,0.0014835643861198949,0.0010752526911969264,0.0016867105433390724,0.0013521760292823112
-3.740287312983114,0.0014744109790603875,0.0010684746592342456,0.0016811886721349522,0.0013483080507611374
-3.730339740342201,0.001458409738998167,0.0010560563191005432,0.0016690908095677857,0.001340231172122742
-3.7203921677012888,0.0014361201053587807,0.0010383679733123167,0.001650908828352995,0.0013282813978445988
-3.710444595060377,0.0014081537800789063,0.0010159134801211035,0.0016271807746711653,0.0013128937072971977
-3.7004970224194644,0.0013753734205448316,0.000989316188161081,0.0015986890718646684,0.0012945924783578347
-3.6905494497785516,0.00133865828902437,0.0009593062124185198,0.0015662303396391456,0.0012739779808162007
-3.6806018771376388,0.00129909709218674,0.0009267006503740897,0.0015308079349703406,0.0012517126586620326
-3.670654304496726,0.0012577469473003553,0.0008923859368986918,0.0014933954028086226,0.0012285041357039082
-3.6607067318558135,0.001215822541190004,0.0008572940252889944,0.001455125335790135,0.0012050887641341062
-3.650759159214901,0.001174450835572303,0.0008223817332107238,0.001417048681462053,0.0011822127074117414
-3.640811586573989,0.0011348591902202592,0.0007886049829045,0.0013803223574505744,0.0011606144394892665
-3.6308640139330763,0.0010981285783390766,0.000756897363960599,0.0013459669816423782,0.001141005667349056
-3.620916441292164,0.0010653835351371454,0.0007281447352527431,0.0013150558985898077,0.0011240545780628408
-3.6109688686512507,0.0010375467321505642,0.0007031653276315343,0.0012884739899215562,0.0011103683885702697
-3.6010212960103383,0.0010155335499109055,0.000682686993583729,0.0012671107277967952,0.0011004790744797346
-3.591073723369426,0.0010000106576256555,0.0006673310424299257,0.0012516225524154038,0.0010948291842573993
-3.581126150728513,0.000991597670968148,0.0006575941819873726,0.0012426322714205623,0.0010937615495638956
-3.571178578087601,0.0009906319180238488,0.0006538379314108416,0.001240497074685357,0.001097509688761181
-3.5612310054466887,0.000997379061278464,0.0006562768540799233,0.0012455160721316862,0.0011061926156622742
-3.5512834328057763,0.0010118055457708779,0.0006649748611245173,0.001257705392260341,0.0011198107129523455
-3.541335860164863,0.001033799293280239,0.0006798407283751156,0.0012770149450951713,0.0011382462613347842
-3.5313882875239506,0.0010629504896645318,0.0007006319376009684,0.0013031112800992659,0.0011612651300744838
-3.5214407148830382,0.0010987825732747735,0.0007269577608998593,0.0013356038440441322,0.001188523089720715
-3.5114931422421254,0.001140541106691768,0.0007582905511006174,0.001373835430814902,0.0012195730965118342
-3.501545569601213,0.0011874343666930228,0.0007939759333254134,0.001417117355532924,0.0012538768837962342
-3.491597996960301,0.0012384291500768258,0.0008332507226295294,0.0014645264957351856,0.0012908170654446593
-3.481650424319388,0.0012924994188207733,0.000875259057509422,0.0015151480063064682,0.001329712979656021
-3.471702851678476,0.001348427098622816,0.0009190754638541561,0.0015678772106482261,0.0013698363582356182
-3.461755279037563,0.0014050565247438148,0.0009637251686070887,0.0016216678146704748,0.001410429973286603
-3.45180770639665,0.0014610976840271654,0.0010082103099887292,0.0016753363313925563,0.0014507252617534066
-3.4418601337557377,0.001515383715260931,0.0010515322410195426,0.0017278132828989024,0.0014899620428013446
-3.4319125611148253,0.0015666736821603091,0.0010927185590791757,0.0017779474901143944,0.0015274062862946896
-3.4219649884739134,0.0016139101572129103,0.0011308449922355455,0.0018247575268373613,0.001562369055101796
-3.4120174158330006,0.0016560185323095328,0.0011650608204287764,0.001867233114408945,0.001594222582831009
-3.402069843192088,0.001692161781448413,0.0011946079557690462,0.0019045841355785186,0.0016224166630012346
-3.392122270551175,0.0017215335278322967,0.0012188424649403856,0.001936036552353932,0.001646491358687753
-3.3821746979102625,0.0017436074345842938,0.0012372487081681058,0.001961076597166909,0.0016660893038024944
-3.37222712526935,0.0017579217339318452,0.001249455036482098,0.0019792390657178533,0.0016809636907894737
-3.3622795526284373,0.0017643213040125399,0.0012552413201149155,0.001990344850126357,0.0016909853451400761
-3.3523319799875253,0.0017627320818103616,0.001254547451299256,0.001994280106234765,0.001696145095940579
-3.342384407346613,0.0017533946906227015,0.001247473227525633,0.0019912260260051577,0.0016965549949929742
-3.3324368347057005,0.0017366280353166392,0.001234278987537446,0.0019814281783110286,0.0016924447243411938
-3.3224892620647872,0.0017130542715567258,0.0012153775572554153,0.0019654182650048328,0.0016841569062575532
-3.312541689423875,0.0016833518349067143,0.001191327116284157,0.0019437738080820232,0.0016721377881417326
-3.302594116782962,0.001648472499446098,0.0011628156923459742,0.0019173325130175923,0.0016569271727704953
-3.2926465441420496,0.001609385028195647,0.0011306471228634948,0.0018869433378272012,0.0016391441864958313
-3.2826989715011377,0.0015672859614872007,0.0010957193212104937,0.001853674912110172,0.0016194728930017538
-3.2727513988602253,0.0015233359029101338,0.0010590048872668025,0.001818559789911476,0.0015986444395547366
-3.2628038262193124,0.0014788664183604465,0.0010215249927374309,0.0017827990617782412,0.0015774198490626917
-3.2528562535783996,0.0014351116068573957,0.0009843267374243622,0.001747502187237756,0.0015565702025356171
-3.2429086809374867,0.0013934140053599331,0.0009484549488250904,0.0017138904211993083,0.001536858390288802
-3.2329611082965743,0.001354954473136187,0.0009149287224303681,0.0016830349835055304,0.0015190191901470692
-3.223013535655662,0.0013209602325457235,0.0008847136570410043,0.0016560621509695396,0.0015037418701033445
-3.21306596301475,0.00129243617946326,0.0008587001221643883,0.0016338926134354885,0.0014916520403441636
-3.203118390373837,0.0012703781205850968,0.000837678430615468,0.0016174510340440406,0.001483296924578094
-3.1931708177329248,0.0012555083997046312,0.0008223212314786448,0.0016074092524289553,0.0014791306968326941
-3.1832232450920115,0.001248497021730584,0.0008131638551887427,0.0016044027911082618,0.0014795039834073114
-3.173275672451099,0.0012497039744071045,0.0008105928483905526,0.00160878011327687,0.0014846540581014062
-3.1633280998101867,0.0012594102917565721,0.0008148332376715359,0.0016208279823815746,0.00149469972558626
-3.1533805271692743,0.001277568700595394,0.0008259446383029319,0.001640528307032512,0.00150963727371643
-3.143432954528362,0.0013040458317326235,0.0008438165170877131,0.0016677934981511884,0.0015293413618954182
-3.1334853818874495,0.0013383819018602107,0.000868172575950365,0.001702231601568772,0.0015535670626652448
-3.123537809246537,0.0013800443106531763,0.0008985743157644398,0.001743391916267445,0.0015819567869311965
-3.1135902366056243,0.0014281960700577715,0.0009344335885772932,0.001790538206976431,0.0016140481447188587
-3.1036426639647114,0.0014819600236876688,0.000975023948306151,0.0018429039337965222,0.001649286341186626
-3.093695091323799,0.0015401947546213632,0.001019500460725698,0.0018994724414083404,0.0016870370077702974
-3.083747518682886,0.0016017677284033748,0.0010669175534983174,0.0019592402944781087,0.0017266029579736933
-3.0737999460419743,0.0016653365438152401,0.0011162544501220869,0.002021002545282773,0.0017672406425829467
-3.063852373401062,0.0017296285249852699,0.001166437577417797,0.002083621955501457,0.001808179716613361
-3.0539048007601495,0.0017932245135195,0.0012163694203829278,0.002145816829227687,0.001848641405663076
-3.0439572281192366,0.0018548418965443592,0.0012649530755683889,0.00220643340150058,0.001887859049115334
-3.034009655478324,0.0019131177404943156,0.0013111219657571049,0.0022642333508136824,0.0019250964661192004
-3.024062082837411,0.001966891995635324,0.0013538638906908285,0.0023181663990138567,0.0019596675344582116
-3.0141145101964986,0.002014986683430202,0.0013922489310376626,0.0023671545251995815,0.0019909526347495978
-3.0041669375555866,0.0020564860912920696,0.0014254503693312416,0.002410361875764135,0.0020184154108017155
-2.994219364914674,0.002090508958465047,0.0014527682650861521,0.0024469729013487317,0.0020416155514580378
-2.9842717922737614,0.002116482863367712,0.0014736448990910133,0.002476457016840078,0.002060221149278692
-2.974324219632849,0.002133906887542141,0.0014876819034326725,0.0024983383575017098,0.0020740164341401706
-2.9643766469919357,0.002142618066853904,0.0014946483964960243,0.002512453225396739,0.0020829085768109476
-2.9544290743510233,0.0021425427996424845,0.0014944901660614318,0.0025187098654738845,0.0020869294826880123
-2.944481501710111,0.0021339541192434116,0.0014873293622982766,0.0025173375305019446,0.0020862364334804334
-2.934533929069199,0.0021172110761270026,0.001473465000730297,0.0025086355452284604,0.0020811076349774318
-2.924586356428286,0.002093006607718079,0.0014533638992052212,0.0024932137397644027,0.002071936699916262
-2.9146387837873737,0.002062095172011239,0.0014276526163370903,0.0024717310158950466,0.002059222262718832
-2.9046912111464613,0.002025532042659678,0.0013971001765618843,0.002445127849572229,0.0020435569193943018
-2.894743638505548,0.0019843905010896537,0.0013626024059776108,0.002414355505553959,0.002025611813351829
-2.8847960658646357,0.0019399943672196434,0.00132515780313033,0.0023806021999166443,0.002006121202909861
-2.874848493223723,0.001893626967027415,0.0012858459946841472,0.002345014935564854,0.0019858634265914037
-2.864900920582811,0.0018467595247639258,0.0012457987980102174,0.002308921657334487,0.001965642709926208
-2.8549533479418985,0.0018007548225542041,0.0012061751181004538,0.0022735483193421966,0.0019462682853530779
-2.845005775300986,0.0017570946467432482,0.0011681297423031917,0.002240239884093339,0.0019285353329343221
-2.8350582026600732,0.0017170814745018643,0.0011327873767089183,0.0022101756187631245,0.0019132042218225165
-2.8251106300191604,0.0016820684267598643,0.0011012119628027066,0.002184592032861048,0.0019009825751806863
-2.8151630573782476,0.0016531624099310363,0.0010743826667641994,0.0021644994942988257,0.0018925065970272377
-2.805215484737335,0.0016314599521154555,0.001053166485242275,0.002150910141415176,0.0018883261494951748
-2.795267912096423,0.0016177549834675558,0.0010382988404971012,0.002144558699491712,0.001888889929987872
-2.785320339455511,0.001612783525035815,0.0010303619472524438,0.0021461380456330105,0.0018945351580283726
-2.775372766814598,0.0016169387295526401,0.0010297722431940116,0.0021560266104636433,0.0019054779918209594
-2.7654251941736856,0.0016305266901116588,0.0010367664470294004,0.002174533651228258,0.0019218089703488357
-2.755477621532773,0.001653490536217201,0.001051397406359883,0.002201634888246678,0.0019434895422244115
-2.74553004889186,0.0016856786985100342,0.0010735290393076309,0.002237228711812794,0.001970353840642512
-2.7355824762509475,0.0017265788413369325,0.0011028413714607634,0.0022808807990242572,0.0020021115916509136
-2.725634903610035,0.0017755988491307624,0.0011388346901553808,0.0023320915236068225,0.0020383561712307907
-2.715687330969123,0.0018318102742551005,0.0011808436469904718,0.0023900493135844236,0.0020785735249383933
-2.7057397583282103,0.0018942412042742406,0.0012280500486241397,0.0024539085431368648,0.0021221558303125758
-2.695792185687298,0.0019616278198541386,0.001279505008393546,0.0025225504215434015,0.0021684154586539555
-2.6858446130463856,0.002032717268466532,0.0013341489388836551,0.002594869719746301,0.0022166030048545293
-2.6758970404054723,0.002106024968445621,0.0013908399333320677,0.002669541121685852,0.0022659248152951377
-2.66594946776456,0.0021801447560896715,0.0014483787982284121,0.002745312367059842,0.0023155637076240922
-2.656001895123647,0.002253508834142616,0.0015055412124085552,0.0028207733330304326,0.002364698227661034
-2.646054322482735,0.0023247018620883345,0.0015611051155209102,0.0028946526358527296,0.002412524108333778
-2.6361067498418227,0.0023922200052099735,0.0016138837941630864,0.0029655863108051577,0.0024582732400525572
-2.6261591772009103,0.002454785363631283,0.0016627526778879294,0.0030324146637594326,0.002501233839217104
-2.6162116045599975,0.002511100478294869,0.001706680379244716,0.003093947321528688,0.002540767139597214
-2.6062640319190846,0.0025601595734304795,0.001744751971990668,0.0031492571870615172,0.002576324365419342
-2.596316459278172,0.002600995131727215,0.0017761951806409611,0.00319743885302802,0.0026074593745118225
-2.5863688866372594,0.0026329828534330246,0.0018003975266991188,0.0032378968874082746,0.0026338408474038772
-2.5764213139963474,0.0026555775033056546,0.0018169253100182208,0.0032700951207978047,0.0026552595148323223
-2.566473741355435,0.002668609229121485,0.0018255325808558232,0.003293837138374633,0.002671634451545128
-2.556526168714522,0.002672006753210397,0.0018261712392558646,0.003309004717445564,0.0026830140615226703
-2.5465785960736094,0.0026660836744550613,0.001818990570317062,0.0033158292652943834,0.0026895759558392945
-2.536631023432697,0.0026512481447842047,0.0018043376443973441,0.0033146186243973854,0.00269162149463228
-2.5266834507917846,0.0026282789079424126,0.001782747065893697,0.003306019190048883,0.002689569373234003
-2.5167358781508717,0.0025980217633876914,0.0017549318041172337,0.003290731325137087,0.002683944167597617
-2.50678830550996,0.0025616562628250706,0.0017217637638945208,0.0032697629197327624,0.002675364386897277
-2.496840732869047,0.002520380407267199,0.0016842561223889428,0.0032441346650709216,0.0026645260732258403
-2.486893160228134,0.002475670014187743,0.001643536239274539,0.0032151267783945238,0.002652186637590077
-2.4769455875872217,0.0024289541054038576,0.0016008214256059954,0.003183976277445784,0.0026391450636781676
-2.4669980149463093,0.0023818698655523607,0.0015573864821907973,0.003152119392534001,0.002626223270500594
-2.4570504423053965,0.0023359319579511427,0.001514535498062256,0.003120883669686282,0.0026142448126237916
-2.447102869664484,0.0022927866276563156,0.00147356686054773,0.0030917291481966096,0.002604015762596496
-2.4371552970235717,0.0022538786502896303,0.0014357441048295427,0.0030659385334230152,0.0025963039506138805
-2.427207724382659,0.002220708424957352,0.0014022615209498164,0.00304486047529192,0.0025918214070091653
-2.417260151741747,0.0021945003676656434,0.0013742172077162928,0.0030296011478693676,0.0025912061265905904
-2.407312579100834,0.002176466758367909,0.0013525823795247417,0.003021272894834637,0.0025950079501271006
-2.3973650064599217,0.0021674811214419964,0.001338179601013488,0.0030206903206266966,0.002603674577559427
-2.387417433819009,0.002168352140865947,0.0013316585686550966,0.0030286271771880727,0.0026175424131715717
-2.3774698611780964,0.0021795049474677094,0.0013334820307397846,0.003045519531266837,0.002636828113407368
-2.367522288537184,0.002201267636825482,0.001343910213715801,0.0030717330890326043,0.0026616254088594657
-2.357574715896271,0.002233562463788081,0.0013629962080802564,0.003107275207138821,0.0026919029008854135
-2.3476271432553593,0.0022762064620606764,0.0013905803835217079,0.0031520739529124495,0.002727507256720852
-2.3376795706144464,0.0023286134177759226,0.0014262961131952258,0.0032056997499461644,0.002768167322938305
-2.3277319979735336,0.002390108896777378,0.00146957455331037,0.003267656438595065,0.00281350343126835
-2.317784425332621,0.0024596426393198923,0.0015196605730592634,0.0033371122854328763,0.0028630372428443767
-2.307836852691709,0.0025361170663082766,0.0015756272568212412,0.003413202242792876,0.0029162062699451146
-2.297889280050796,0.002618108526210553,0.001636400902293274,0.0034947670097374367,0.0029723782709894374
-2.2879417074098836,0.0027042071958998967,0.0017007836363416725,0.003580664695427788,0.003030869553514828
-2.277994134768971,0.002792744537809068,0.0017674854384058974,0.0036695157005185467,0.003090962268460734
-2.2680465621280583,0.002882141549134238,0.0018351524398981314,0.003760021165963254,0.0031519246693629964
-2.258098989487146,0.002970638959211647,0.0019024032139501232,0.0038507107397727264,0.003213029355820118
-2.2481514168462335,0.003056650109550098,0.0019678597356783583,0.00394026462303626,0.0032735734651167256
-2.238203844205321,0.003138489922616011,0.0020301847255776396,0.004027260869033858,0.0033328958215269044
-2.2282562715644083,0.0032147283839319297,0.0020881119450658265,0.004110497579881078,0.0033903950516993523
-2.218308698923496,0.003283914196797332,0.002140481237224833,0.004188736296533462,0.0034455437199697957
-2.2083611262825835,0.0033449249214303487,0.00218626485227752,0.004261020980228866,0.0034979025878569135
-2.1984135536416707,0.0033966815115948185,0.00222459701402339,0.004326414304128464,0.0035471301444116514
-2.1884659810007583,0.0034384916409899496,0.0022547933154465558,0.004384310467897539,0.003592991650443297
-2.1785184083598454,0.0034697519743383245,0.0022763721381826147,0.004434161772062036,0.003635362973766773
-2.1685708357189335,0.003490282035959598,0.0022890647995729907,0.00447578302278425,0.003674233627020014
-2.1586232630780207,0.0035000120395093774,0.0022928269208908605,0.004509066604225344,0.003709704438337623
-2.148675690437108,0.0034993057510863544,0.002287837884711167,0.004534277165444588,0.0037419844481293646
-2.138728117796196,0.0034886328967352084,0.002274501213457106,0.0045517544232933195,0.003771382620459838
-2.128780545155283,0.00346888073799174,0.002253432926842191,0.004562197893018871,0.003798299138832336
-2.11883297251437,0.003441011379664649,0.0022254510633008375,0.004566357754839307,0.003823212019765227
-2.108885399873458,0.003406363087106983,0.002191553612247941,0.004565310488783064,0.003846663967225895
-2.0989378272325454,0.0033662941018040454,0.0021528983833263397,0.004560139213434888,0.003869245315660877
-2.0889902545916326,0.0033224759585615926,0.002110772221473853,0.004552202104587494,0.003891578098627874
-2.07904268195072,0.0032765265564481433,0.0020665633973577565,0.0045428045577316474,0.003914297160392751
-2.069095109309808,0.003230298758734443,0.0020217246925742444,0.004533463107136876,0.003938033409968787
-2.0591475366688954,0.0031855063478487084,0.001977741252645278,0.004525572479878537,0.003963395150325147
-2.0491999640279825,0.003144011908080953,0.00193609076667518,0.0045206683022358755,0.003990952586377543
-2.03925239138707,0.0031074498255198447,0.0018982102137340762,0.004520092529698693,0.004021221401865922
-2.0293048187461578,0.0030775177889765305,0.0018654566901256603,0.004525258472239187,0.004054650453830603
-2.019357246105245,0.0030556011226386777,0.001839076639024169,0.004537318158452042,0.004091609376841369
-2.0094096734643325,0.0030430721566697887,0.0018201708626671385,0.004557433103515663,0.004132381037467053
-1.99946210082342,0.0030409198839360368,0.0018096696336032025,0.004586446886951275,0.004177154486821577
-1.9895145281825077,0.003050060951341927,0.0018083050654266076,0.004625164635110116,0.004226023201833862
-1.979566955541595,0.0030709779361943828,0.0018165949758872184,0.0046740334867227985,0.004278984086895288
-1.9696193829006823,0.0031040448365333593,0.0018348251091041094,0.004733433008182994,0.004335941851693252
-1.95967181025977,0.003149176230778581,0.0018630438032420185,0.004803365347746787,0.0043967140475097395
-1.9497242376188573,0.00320616898124213,0.001901055621859618,0.0048837578198997755,0.004461041197839394
-1.9397766649779447,0.003274363269764158,0.0019484278480455517,0.004974163493766762,0.004528597124006702
-1.9298290923370323,0.0033530008840449146,0.002004495980875865,0.005074076069089643,0.004599003737654837
-1.9198815196961199,0.0034408977338515404,0.002068381931969981,0.005182640512116898,0.00467184524802905
-1.909933947055207,0.0035368176947304705,0.002139010680692241,0.005298979210836335,0.004746685927938099
-1.8999863744142946,0.003639154838974171,0.0022151388988297114,0.00542191117598283,0.0048230862812722085
-1.8900388017733822,0.0037463205022687045,0.0022953809483409727,0.005550287420841156,0.004900621680649956
-1.8800912291324698,0.0038564322458696622,0.002378245618052944,0.0056827162970159275,0.00497889827525398
-1.870143656491557,0.003967710718724566,0.0024621687000556222,0.0058179051996686245,0.005057570226132536
-1.8601960838506444,0.004078171423906286,0.0025455546927112163,0.005954388904460077,0.005136353096788978
-1.8502485112097322,0.004186027182126416,0.002626812501508939,0.006090874138797366,0.005215037513507841
-1.8403009385688194,0.0042893782027398405,0.0027043984297134695,0.00622596740125233,0.005293498022549208
-1.8303533659279068,0.004386615594124271,0.002776851188065449,0.006358518721623723,0.0053717013809801645
-1.8204057932869946,0.004476105098675378,0.0028428323146645214,0.006487345419133377,0.005449709372205202
-1.810458220646082,0.004556587182209422,0.002901156685583917,0.006611571523104339,0.005527680559235699
-1.8005106480051691,0.004626850102872456,0.002950826701899437,0.006730344267364312,0.005605866280809081
-1.7905630753642565,0.0046861226430774065,0.002991054874778305,0.006843166146426002,0.005684605515265527
-1.7806155027233443,0.004733732919612069,0.0030212886762583145,0.0069496016198643965,0.005764314160518909
-1.7706679300824315,0.004769490751473727,0.003041222495832214,0.0070495995873304275,0.0058454735785106755
-1.7607203574415191,0.004793329715852262,0.0030508109233021844,0.007143188723082609,0.005928614199399749
-1.7507727848006065,0.004805677387612149,0.0030502683735361994,0.00723078918670365,0.006014299241571949
-1.740825212159694,0.004807079500132561,0.0030400696737569485,0.007312896131337255,0.006103104565793487
-1.7308776395187815,0.00479855772925424,0.0030209368352121803,0.007390380621589756,0.006195599883396183
-1.7209300668778689,0.004781216299387157,0.002993827048958723,0.007464162047384525,0.006292327509352901
-1.7109824942369567,0.00475658847788394,0.002959907334641262,0.007535499378735196,0.006393783974200528
-1.701034921596044,0.004726227431297059,0.002920531289503873,0.007605654350877244,0.006500400784806821
-1.6910873489551312,0.004692043999313718,0.002877203543803003,0.0076761752282670515,0.006612529651634575
-1.6811397763142186,0.00465588490913038,0.0028315477360598366,0.007748553590686344,0.006730428482038742
-1.6711922036733065,0.0046198655720439555,0.002785263733606242,0.007824503597357669,0.006854253357738476
-1.6612446310323936,0.00458593977500711,0.0027400902107793342,0.007905615899368024,0.006984052708750408
-1.651297058391481,0.00455623206903738,0.002697758348333749,0.00799363590246199,0.007119768696171044
-1.6413494857505688,0.004532603672364508,0.0026599529784211815,0.008090118686618582,0.007261241835492547
-1.6314019131096562,0.004516989411815487,0.0026282668799066282,0.008196709907349588,0.0074082235687613265
-1.6214543404687434,0.00451096472521948,0.002604164662148249,0.008314805581674863,0.00756039255804516
-1.611506767827831,0.0045160920301136834,0.0025889417796243217,0.008445839024660924,0.0077173790251179614
-1.6015591951869186,0.004533493382340211,0.0025836951293822623,0.008590948964988094,0.00787879259765362
-1.5916116225460057,0.004564210582470198,0.0025892905109019407,0.008751275308405552,0.008044257553241833
-1.5816640499050933,0.004608787258179309,0.002606343322450063,0.008927638318548169,0.00821345059150249
-1.571716477264181,0.0046676460263109345,0.002635197423197757,0.009120845093573863,0.008386144579052434
-1.5617689046232686,0.00474068258946442,0.0026759183829679063,0.009331381569158742,0.008562253091847025
-1.5518213319823557,0.004827661942061451,0.0027282856324873993,0.009559730484719404,0.008741878782523511
-1.541873759341443,0.00492782561660463,0.0027917995346261365,0.00980607684657423,0.008925360161597319
-1.531926186700531,0.0050403073814233226,0.0028656874350953716,0.010070636967846543,0.009113319476380178
-1.5219786140596183,0.005163753178186965,0.0029489244930272196,0.010353376902864031,0.009306706156657532
-1.5120310414187055,0.005296755155783023,0.0030402528895546697,0.01065435100773757,0.009506838282147165
-1.5020834687777933,0.005437482262574807,0.0031382150090686007,0.010973431864563487,0.009715436578680384
-1.4921358961368807,0.00558412995209947,0.0032411837579264463,0.01131065586962106,0.009934653319523446
-1.4821883234959679,0.005734557986714278,0.003347405456166389,0.011665962449101248,0.010167090868889072
-1.4722407508550555,0.005886751886615397,0.0034550380913439247,0.012039543574126564,0.010415812341649814
-1.462293178214143,0.006038463406935555,0.003562200286007118,0.012431589759012698,0.010684339563245653
-1.4523456055732307,0.006187678910365621,0.003667013475323792,0.012842640247440326,0.010976641092310864
-1.4423980329323178,0.006332257309955636,0.003767652659226026,0.013273333493439017,0.011297106167776813
-1.4324504602914054,0.006470400121101783,0.0038623880335305607,0.013724755163679549,0.011650507826102977
-1.422502887650493,0.006600281489768086,0.00394963298705069,0.014198191628011909,0.01204195196415808
-1.4125553150095802,0.00672051477111785,0.004027980685447148,0.014695473968512415,0.012476816267184302
-1.4026077423686676,0.006829769612371785,0.0040962449639229915,0.01521873454215671,0.012960676929276528
-1.3926601697277554,0.006927230512317484,0.004153487771320947,0.015770746971180513,0.013499227946809671
-1.3827125970868428,0.0070121967733984296,0.004199049227198679,0.01635468819641259,0.014098192313281719
-1.37276502444593,0.007084529567455317,0.004232562648438182,0.01697447707824777,0.014763230957143523
-1.3628174518050176,0.007144231837577624,0.004253971032684367,0.017634547714998092,0.015499850442908105
-1.3528698791641052,0.007191881833014465,0.004263527538624472,0.01834019304733382,0.01631331659638792
-1.3429223065231928,0.007228191609934369,0.004261796935772624,0.01909735990902386,0.017208577168480368
-1.33297473388228,0.007254426667184177,0.004249640786613249,0.019913009362294263,0.018190202430724625
-1.3230271612413675,0.007271943416838331,0.00422820384617127,0.02079495063320602,0.019262349565805706
-1.3130795886004551,0.007282596292150644,0.004198884669479565,0.021752237712368897,0.020428762239049273
-1.3031320159595423,0.0072882562665628455,0.004163308415889437,0.02279506926826242,0.021692815142468864
-1.2931844433186297,0.007291208445939627,0.004123285037210847,0.023935253066503757,0.02305761887068095
-1.2832368706777175,0.007293655240071975,0.004080771298886978,0.025186214575983884,0.024526201077661316
-1.2732892980368047,0.007298108830169949,0.004037819952919821,0.026563580331454388,0.026101786168849745
-1.2633417253958923,0.0073068837864700715,0.0039965348971801,0.028085363903459823,0.02778819992830427
-1.25339415275498,0.007322489779049211,0.003959015678557086,0.029772752903113604,0.02959043399997431
-1.243446580114067,0.0073471191659657585,0.003927310460943342,0.03165058630064173,0.03151541540806156
-1.2334990074731547,0.007383045787948988,0.0039033607413545236,0.03374848995835293,0.03357304005916979
-1.223551434832242,0.007432113243609218,0.003888957107671056,0.03610184172205604,0.03577755039622534
-1.2136038621913294,0.007496145521495175,0.003885689124697703,0.038753512228719915,0.03814936234959027
-1.203656289550417,0.007576441303907409,0.0038949086968789125,0.04175566931634208,0.040717487871741564
-1.1937087169095044,0.007674201542317996,0.003917689677188354,0.04517259486215697,0.043522746540891125
-1.183761144268592,0.00779003421607573,0.003954803015542269,0.0490839796216203,0.04662203576549845
-1.1738135716276796,0.007924402803451207,0.004006689791805451,0.053589704592671934,0.05009401480924209
-1.1638659989867668,0.00807714454646594,0.004073451280718953,0.058815863897152,0.05404668490644825
-1.1539184263458544,0.008247942214797738,0.004154837885709544,0.06492321640710323,0.058627474534421686
-1.1439708537049418,0.008435857220155128,0.004250255880031381,0.07211830574773508,0.06403658189304107
-1.1340232810640292,0.008639825260215414,0.004358773232225118,0.08066881601783546,0.07054435433719508
-1.1240757084231168,0.008858203747425148,0.0044791432175803935,0.09092413221893526,0.0785132594061671
-1.1141281357822042,0.009089290029011548,0.004609826517765818,0.10334313129849969,0.08842399462611181
-1.1041805631412918,0.009330880727530768,0.0047490302841643765,0.11853052244068274,0.10090260397523299
-1.0942329905003791,0.00958080944587389,0.004894744316152582,0.13728230723460189,0.11673911110125038
-1.0842854178594667,0.009836513944216507,0.0050447926527045096,0.1606362186699115,0.13687504384321675
-1.074337845218554,0.010095588734050689,0.0051968802382674805,0.1899107148546896,0.16231338636473738
-1.0643902725776415,0.010355354706482333,0.00534865286766691,0.22668528092901688,0.1938712215592604
-1.054442699936729,0.0106134209503814,0.005497749672480745,0.27260612769042314,0.23167623241070023
-1.0444951272958163,0.010867250635650168,0.005641866370875685,0.32877575435198464,0.27438266751797263
-1.034547554654904,0.01111472587124108,0.0057788082590781035,0.39434309054261313,0.3183808325408579
-1.0245999820139913,0.011353703422920781,0.005906551311931711,0.464074263812821,0.3577702595289902
-1.0146524093730789,0.01158257651879728,0.0060232902121374636,0.5260003880976728,0.3859451191945612
-1.0047048367321663,0.011799814376859154,0.006127491954904187,0.562965452598038,0.39842476514436964
-0.9947572640912539,0.01200451557133797,0.006217933813879817,0.5615918418880173,0.39486811564884955
-0.9848096914503411,0.012195926333012117,0.0062937447212873055,0.522649530189287,0.37861499752314454
-0.9748621188094286,0.012373981351272927,0.006354428926028791,0.4603198784769952,0.35451127991361137
-0.9649145461685161,0.012538797302968373,0.006399891496901234,0.39139171031868336,0.32693356664918277
-0.9549669735276035,0.012691198668501318,0.006430444699643504,0.3270789460911781,0.29893908866150276
-0.9450194008866911,0.012832184804350751,0.006446815407963502,0.2720964909806976,0.2722923461091746
-0.9350718282457785,0.01296344033704482,0.006450132795604443,0.22709464574258983,0.2478284584426937
-0.9251242556048661,0.013086776142895641,0.006441917104485387,0.1909558416483812,0.22582123795756243
-0.9151766829639534,0.013204625960272262,0.006424048967991943,0.16209091577012347,0.2062478408850238
-0.905229110323041,0.013319463677620928,0.006398740720112362,0.13898969083101256,0.18895053002168014
-0.8952815376821283,0.013434289768187746,0.006368489373190796,0.12039490927702999,0.17372565090397427
-0.8853339650412158,0.013552029111066401,0.006336033290029313,0.10531575834949708,0.16036816032356122
-0.8753863924003032,0.01367601250637714,0.0063042923682021645,0.09299129763337889,0.14869123663961906
-0.8654388197593907,0.013809360677780423,0.006276314279033234,0.08284140946497699,0.13853278213987336
-0.8554912471184783,0.013955467299672595,0.00625520661091722,0.07442509389136572,0.1297554789261641
-0.8455436744775656,0.014117375702924206,0.006244077867554888,0.06740488956368594,0.1222439687243915
-0.8355961018366532,0.014298270412572039,0.006245967073665059,0.06152174580931657,0.11590100932651343
-0.8256485291957405,0.014500853302598626,0.006263785218421287,0.05657427428097916,0.11064350812197696
-0.8157009565548281,0.014727850534295983,0.006300248049067146,0.052405302916563715,0.10639885784684915
-0.8057533839139155,0.014981394444491068,0.006357823588853972,0.048890049393228704,0.10310173079538325
-0.7958058112730029,0.015263551988796632,0.006438673507695126,0.045929205331634235,0.10069138405662705
-0.7858582386320905,0.015575717532628106,0.006544611733865857,0.04344196768807135,0.09910945197704756
-0.7759106659911779,0.01591916750582871,0.006677058919530494,0.04136262442710143,0.0982981999225573
-0.7659630933502655,0.016294467595909252,0.006837016052001904,0.03963621256423858,0.0981991853287208
-0.7560155207093527,0.01670205644087826,0.007025035201137636,0.03821699793886543,0.09875229448631175
-0.7460679480684403,0.01714166865753876,0.007241210518311107,0.03706558599484958,0.09989510426629647
-0.7361203754275277,0.017612948220939888,0.007485166783284347,0.03614845310953644,0.10156254456171016
-0.7261728027866153,0.018114886501352893,0.0077560683974018324,0.03543588743027064,0.10368681722136688
-0.7162252301457027,0.01864646372205038,0.00805262539609916,0.03490212186869783,0.10619755330089996
-0.7062776575047901,0.01920609895851062,0.00837311916686629,0.03452376492384649,0.10902216818213781
-0.6963300848638777,0.01979231596896136,0.008715423739728598,0.03428028697947712,0.11208639920054612
-0.686382512222965,0.02040320016651063,0.0090770451769185,0.03415274756063114,0.11531498633349979
-0.6764349395820526,0.021037083411897427,0.009455154288518643,0.03412449178762046,0.11863248114873931
-0.66648736694114,0.021692001525515883,0.009846635143039741,0.034180058274348876,0.12196414409085014
-0.6565397943002276,0.02236639152468265,0.010248124074114124,0.03430599901892504,0.12523691500492232
-0.6465922216593148,0.023058542481989536,0.010656061746929511,0.03448989482811752,0.12838041632646266
-0.6366446490184023,0.023767298338057387,0.011066732627484215,0.03472124337042379,0.1313279738683299
-0.62669707637749,0.024491494962842243,0.01147631472357221,0.034990533590658734,0.13401761482797106
-0.6167495037365773,0.025230662172906038,0.011880913816451967,0.03529016521232802,0.1363930291726598
-0.6068019310956647,0.025984440770027237,0.012276605648729214,0.03561354880273725,0.13840445574424223
-0.5968543584547522,0.02675327875745005,0.012659460498292991,0.03595603192752195,0.14000948218507034
-0.5869067858138398,0.02753782389321121,0.013025574622986126,0.03631400186626023,0.14117372361337588
-0.5769592131729272,0.02833961126989199,0.013371083722837658,0.03668580213349012,0.14187137399735575
-0.5670116405320146,0.029160429425607683,0.013692184569676788,0.037070822676991,0.1420856006292749
-0.5570640678911021,0.030002999284791932,0.013985141458886553,0.03747039724616898,0.14180878226710603
-0.5471164952501896,0.030870314939458313,0.014246306294894281,0.03788687241478658,0.141042568417438
-0.537168922609277,0.03176631723247069,0.014472131666799727,0.03832448210462064,0.13979776829525017
-0.5272213499683644,0.03269521371370179,0.014659209794303907,0.03878839251189134,0.1380940550565462
-0.517273777327452,0.03366215361521982,0.014804320905113291,0.03928555532269658,0.13595950250325975
-0.5073262046865394,0.034672534915185,0.014904529397557325,0.03982373079717085,0.1334299482832385
-0.49737863204562693,0.035732690807577336,0.014957316367039076,0.04041232594374735,0.13054820933625993
-0.4874310594047143,0.03684919496780113,0.014960791738614334,0.04106140267139761,0.12736315148943647
-0.47748348676380176,0.03802957255952659,0.014913976220705057,0.04178251142251886,0.12392864652996997
-0.46753591412288925,0.03928161740825527,0.014817193062578669,0.04258769543755584,0.12030242514277263
-0.4575883414819767,0.04061414286310554,0.014672545962938082,0.043490334081147976,0.11654486483688849
-0.44764076884106413,0.0420363264447766,0.014484494482861647,0.04450415791214988,0.11271772559668074
-0.4376931962001516,0.04355851735643176,0.014260453077068393,0.04564411925628745,0.10888287575267995
-0.4277456235592392,0.04519162524298041,0.014011352172202642,0.046925436096251924,0.10510102249173105
-0.4177980509183266,0.04694800191399151,0.013751995840864175,0.04836451059072371,0.1014304900545123
-0.40785047827741405,0.04884089139508466,0.01350106541975562,0.04997802315950861,0.0979260588146348
-0.39790290563650144,0.0508854039713684,0.013280553629462758,0.05178392312635679,0.09463790593875723
-0.38795533299558893,0.05309804549889793,0.013114521256166236,0.0538005984591531,0.09161065676600351
-0.37800776035467637,0.05549780332822131,0.01302714148840236,0.05604796742074827,0.08888258259783005
-0.36806018771376386,0.058105775455304196,0.013040250127075702,0.058546755412412714,0.08648494754766228
-0.35811261507285136,0.06094639237897234,0.013170768705975087,0.06131972396682156,0.08444153301638037
-0.34816504243193885,0.0640471739325857,0.01342855248547757,0.06439109599472384,0.08276833419124564
-0.3382174697910263,0.06744012232796213,0.01381512552751966,0.06778797116120144,0.08147344867136162
-0.3282698971501138,0.07116165110708762,0.014323617769688955,0.07153995781125311,0.08055714246486657
-0.31832232450920117,0.07525420845516023,0.014939850975823581,0.07568084594962676,0.08001210458063003
-0.30837475186828867,0.07976645610762388,0.015644292741942508,0.08024853374040246,0.07982386635644076
-0.2984271792273761,0.08475522783679384,0.01641438040855907,0.08528706819321928,0.07997138840111703
-0.2884796065864636,0.09028609812971392,0.017226784571677888,0.0908470059905796,0.08042778316406234
-0.27853203394555104,0.09643586348268504,0.018059252357378187,0.09698800033099171,0.08116116907318709
-0.2685844613046385,0.10329375033667648,0.018891908567115062,0.10377982711063577,0.0821356178975897
-0.258636888663726,0.11096475122850766,0.019707984854103154,0.11130581736661269,0.08331218644783296
-0.24868931602281347,0.11957191150258559,0.020494105435562678,0.11966494213321646,0.08464999026798589
-0.23874174338190088,0.1292611021446633,0.021240232546181265,0.12897660677192935,0.08610730816800871
-0.22879417074098835,0.14020515443148268,0.02193943290442466,0.13938448067948295,0.08764267391976488
-0.2188465981000758,0.15261108749364397,0.022587536267341127,0.15106356464137558,0.08921594443876968
-0.2088990254591633,0.16672744101602766,0.02318278870688443,0.16422698889765674,0.09078930214477665
-0.19895145281825072,0.18285575201559423,0.023725509798982716,0.1791369951070873,0.09232818392439691
-0.18900388017733818,0.20136347862243056,0.024217806072816928,0.19611692583039586,0.09380209821525605
-0.17905630753642568,0.22270292142936612,0.02466331312233772,0.21556912642678686,0.09518532799779587
-0.16910873489551315,0.24743400969704663,0.025066996377836027,0.23799621125300743,0.09645748702179632
-0.15916116225460059,0.2762563535875219,0.025434969924867948,0.2640314073942917,0.09760393411088832
-0.14921358961368805,0.3100494006510835,0.02577435851913765,0.2944765380506259,0.09861602001703847
-0.13926601697277552,0.3499273273987463,0.026093160665800173,0.3303546497266858,0.09949117972011454
-0.129318444331863,0.397308640724119,0.026400139921250333,0.37297737347584115,0.10023285238890225
-0.11937087169095044,0.45400770274786556,0.02670470433756763,0.4240350755499073,0.10085025019023867
-0.1094232990500379,0.5223465575684497,0.0270168047522483,0.48570948786694057,0.10135796575129476
-0.09947572640912536,0.6052869315954886,0.027346814179172316,0.5608112735227994,0.10177544725728566
-0.08952815376821284,0.706559538760013,0.027705422223444184,0.6529241944087133,0.1021263377208596
-0.07958058112730029,0.8307379183861199,0.02810350845005326,0.7665096610085814,0.1024377140542401
-0.06963300848638776,0.9831157068203434,0.02855203112735979,0.9068386450779716,0.10273922776477572
-0.05968543584547522,1.1690921468959674,0.02906189619068805,1.0794564487036924,0.10306218789208912
-0.04973786320456268,1.3924941946872984,0.029643844680169534,1.2885809086024078,0.10343859141085716
-0.039790290563650146,1.651979218706978,0.030308323772956287,1.5334742401045705,0.1039001446979838
-0.02984271792273761,1.9348714714986133,0.03106538096969891,1.80194785575218,0.10447728255643929
-0.019895145281825073,2.209916556716823,0.0319245463205317,2.062426868106836,0.10519822920955836
-0.009947572640912537,2.425735640327775,0.03289474314904718,2.2621450029871744,0.10608810682418418
0.0,2.5257235289572786,0.033984191518562704,2.343844754511729,0.1071681346513835
0.009947572640912537,2.478930157242444,0.03520034548517177,2.2797339868618844,0.10845492131781097
0.019895145281825073,2.3015534545950787,0.03654982741859342,2.0922974079055923,0.10995989008440328
0.02984271792273761,2.045093229472503,0.03803840079078001,1.8372217956567407,0.11168883475373359
0.039790290563650146,1.764941272662677,0.03967094350539212,1.5690063011060515,0.11364164115520596
0.04973786320456268,1.4992145444788552,0.041451463374977245,1.3217538392577677,0.11581216559613516
0.05968543584547522,1.2660276983383578,0.04338311644815904,1.109483143380276,0.1181882991362177
0.06963300848638776,1.0698348979800523,0.04546826994114958,0.9338794480847619,0.12075220180132713
0.07958058112730029,0.9082021688804177,0.047708569032758316,0.791087100232725,0.12348072882459644
0.08952815376821284,0.7761682902321329,0.050105049464568036,0.6756282015177871,0.12634602527363717
0.09947572640912536,0.66843481534539,0.05265825379067706,0.5821785804174998,0.12931630417796
0.1094232990500379,0.5802551083103743,0.05536839355560101,0.5061880120926916,0.13235677675012594
0.11937087169095044,0.5076847771105686,0.05823551396891467,0.44398362525467056,0.13543074308914824
0.129318444331863,0.44756061276349435,0.061259703961691975,0.39267755391151093,0.13850080459858288
0.13926601697277552,0.39738850269682735,0.06444130717750347,0.35002503827932707,0.14153020039701406
0.14921358961368805,0.35521407219459894,0.06778117779117665,0.31428557096573745,0.1444842223014971
0.15916116225460059,0.3195076708018085,0.07128093608756836,0.2841080442646523,0.1473317054056083
0.16910873489551315,0.2890683303503087,0.07494326925440316,0.2584383251331912,0.1500465430517142
0.17905630753642568,0.26294964226802425,0.07877223225624885,0.23645015370598224,0.1526092189013255
0.18900388017733818,0.24040099169232562,0.0827735965425569,0.2174909536193975,0.15500829998877982
0.19895145281825072,0.2208242909422656,0.08695520215342882,0.20104294677848294,0.1572418799968128
0.2088990254591633,0.20373932482451845,0.09132736426241114,0.18669183341549947,0.15931891242165408
0.2188465981000758,0.18875907578832654,0.09590329147118608,0.17410519382819228,0.16126042001699478
0.22879417074098835,0.17556904611275925,0.10069957153592043,0.16301392792141542,0.16310051637151138
0.23874174338190088,0.16391322011493678,0.10573668509423305,0.1532002702473985,0.16488722346551438
0.24868931602281347,0.1535813007962092,0.11103960964002219,0.14448628362568228,0.1666830173592483
0.258636888663726,0.14440073970818595,0.11663847978971524,0.13672725857531437,0.16856508341416948
0.2685844613046385,0.13622847415244702,0.12256937550500663,0.12980414813128635,0.1706252095677489
0.27853203394555104,0.1289464715752219,0.12887521317694678,0.12362004682027246,0.17296929696909613
0.2884796065864636,0.12245606148662483,0.13560682499712554,0.1180948646628649,0.1757164136181533
0.2984271792273761,0.11667556462063568,0.14282421564211015,0.11316361763036081,0.17899736989306314
0.30837475186828867,0.11153614582877751,0.15059810215248629,0.10877239732252407,0.1829527416681025
0.31832232450920117,0.10698071763297885,0.15901174828958442,0.10487776497774853,0.18773032448873325
0.3282698971501138,0.10296070039475548,0.1681632298503487,0.10144348565186519,0.19348195227645743
0.3382174697910263,0.09943573498182785,0.17816817653760175,0.09844062567018719,0.20035968014195238
0.34816504243193885,0.0963709946643676,0.1891631717355512,0.09584474867441813,0.2085112887652014
0.35811261507285136,0.09373743740898278,0.2013099057260001,0.09363648920617465,0.21807514815922982
0.36806018771376386,0.091509461491884,0.2148003242724446,0.0917990371973829,0.2291744509710589
0.37800776035467637,0.08966554113901601,0.22986292971031397,0.09031905926158916,0.24191092727491711
0.38795533299558893,0.08818610349064751,0.2467705371352522,0.08918437227357291,0.25635814614300184
0.39790290563650144,0.08705445769096376,0.265849676825771,0.08838514115979224,0.2725546374553124
0.40785047827741405,0.08625482088539432,0.2874919210848727,0.08791168469393461,0.29049708261706736
0.4177980509183266,0.08577348992949947,0.3121671610349873,0.08775591153106059,0.310133972092544
0.4277456235592392,0.08559697305124755,0.3404386693501342,0.0879092251321439,0.33136014968632843
0.4376931962001516,0.08571337602046356,0.37297898480843356,0.08836417819220051,0.35401280643358496
0.44764076884106413,0.08611061222013996,0.41058445337309546,0.08911245603660421,0.3778694732857459
0.4575883414819767,0.08677798775466326,0.45418362142367086,0.09014673913008123,0.4026486410014398
0.46753591412288925,0.08770447086925877,0.504830293672936,0.09145874977100309,0.42801351651944863
0.47748348676380176,0.08888046699387506,0.5636641955855611,0.09304131657889675,0.453579367062386
0.4874310594047143,0.09029613185792416,0.6318100011016545,0.09488647070693683,0.4789246141984939
0.49737863204562693,0.09194333046895559,0.710168065278797,0.09698770750050144,0.5036056087058337
0.5073262046865394,0.09381397905659965,0.7990321726240304,0.09933811778553354,0.5271745703524392
0.517273777327452,0.09590218337096681,0.8974668766468182,0.10193284208359195,0.5491998508264427
0.5272213499683644,0.09820259441011421,1.0024315594395512,0.1047672214198073,0.5692872258741184
0.537168922609277,0.10071272273343496,1.1078196957460584,0.10783944008899048,0.587100719410922
0.5471164952501896,0.10343129318750878,1.2039365133657542,0.11114868027009084,0.6023812554427015
0.5570640678911021,0.10636073455789231,1.2783109573838665,0.1146979517752924,0.6149615892695379
0.5670116405320146,0.10950552054403831,1.3185771830767439,0.11849223693422602,0.6247761709742427
0.5769592131729272,0.11287483943011835,1.3168633883021603,0.12254151148959881,0.6318651493221343
0.5869067858138398,0.11648091380000636,1.2732972319364722,0.12685887223525635,0.6363722248305994
0.5968543584547522,0.1203418646104724,1.196067005303889,0.13146376396484197,0.6385367676982764
0.6068019310956647,0.12448001232551911,1.097950956887783,0.13638009409988397,0.6386810763553348
0.6167495037365773,0.12892496592659772,0.9918245251178814,0.1416396986317934,0.6371941538616799
0.62669707637749,0.13371192569941298,0.8876540168535328,0.14728046812586773,0.6345134997173756
0.6366446490184023,0.13888505338666146,0.7916429521421132,0.15335011430520734,0.631106530274121
0.6465922216593148,0.14449582550595094,0.7067941515694368,0.15990436452979848,0.6274529839177467
0.6565397943002276,0.15060678094096486,0.6339387898068228,0.16701113551648109,0.6240294928355595
0.66648736694114,0.15729001959468197,0.5726700064629425,0.1747489056465896,0.62129705663823
0.6764349395820526,0.1646314865325582,0.5220004054557623,0.18321147263227153,0.6196919180761654
0.686382512222965,0.17272978477172996,0.48076009002622616,0.1925066970280463,0.6196199237157248
0.6963300848638777,0.1817012553051324,0.44781002537822606,0.2027621330026184,0.6214543316460018
0.7062776575047901,0.19167939434629924,0.42214178722334245,0.21412447432032275,0.6255367515246133
0.7162252301457027,0.20282115286787053,0.4029140349587997,0.22676653199083147,0.6321809466043772
0.7261728027866153,0.21530745364866194,0.38945713832099443,0.2408879467074371,0.6416790901410224
0.7361203754275277,0.22935141216635882,0.3812637802716912,0.25672430058058676,0.6543102455220131
0.7460679480684403,0.24520080549373038,0.3779752938786537,0.27455006526966474,0.670350791343724
0.7560155207093527,0.2631494037163204,0.3793685586844717,0.2946911855869693,0.6900867721766584
0.7659630933502655,0.2835428832166872,0.38534597176289653,0.3175319611128013,0.7138281522632489
0.7759106659911779,0.3067953405308215,0.39592953241165574,0.3435334394510935,0.7419252624891185
0.7858582386320905,0.3334013284907746,0.4112597708939648,0.37324727983919426,0.7747877544603501
0.7958058112730029,0.36396127445459414,0.4315998813449422,0.40734416742440016,0.8129067397628238
0.8057533839139155,0.39920457592691433,0.45734575233692354,0.44664028211214396,0.8568808436136063
0.8157009565548281,0.44003081330928717,0.4890425789950242,0.4921435488450285,0.907447317886457
0.8256485291957405,0.48755323512563314,0.5274093262714619,0.5451033464293029,0.9655194094328154
0.8355961018366532,0.5431688407240388,0.5733724575843606,0.6070894465350566,1.0322315617046478
0.8455436744775656,0.6086401839966388,0.628111033428486,0.6800853912177779,1.108993851975842
0.8554912471184783,0.6862193695021325,0.6931153699278239,0.7666285500612365,1.1975569149476333
0.8654388197593907,0.7788023289012473,0.7702617771594797,0.8699859474058524,1.3000871397675617
0.8753863924003032,0.8901530551216492,0.8619048727491968,0.994407678247304,1.4192491119539388
0.8853339650412158,1.0251899594199692,0.9709866363544184,1.1454518927920294,1.558285344646635
0.8952815376821283,1.1903810399476231,1.101154419252325,1.330428767122603,1.72106997333336
0.905229110323041,1.3942269115897237,1.2568653748457541,1.5589402111980497,1.9120863583862404
0.9151766829639534,1.6478325869029127,1.4434229907885614,1.8435009272613916,2.1362302933567903
0.9251242556048661,1.965386575998657,1.6668297706190711,2.2000176580242385,2.3982577156365283
0.9350718282457785,2.3641398198726713,1.9332274924138664,2.6476045851414454,2.7015740206875836
0.9450194008866911,2.8627209525340387,2.2475182923181305,3.2063219405836576,3.045931812296626
0.9549669735276035,3.475383728832983,2.6105506429237915,3.8899554661424562,3.423616239966075
0.9649145461685161,4.1979338808797735,3.0142340663930125,4.689038739043647,3.8142462684848653
0.9748621188094286,4.981754396593767,3.4347452482597047,5.541002266320318,4.18003475149319
0.9848096914503411,5.704074701000165,3.8266185060726006,6.299898528633838,4.466266541929085
0.9947572640912539,6.173317401233916,4.1248213061336,6.752825474478515,4.6131755660533
1.0047048367321663,6.218964945599686,4.2628557290967874,6.730345192613153,4.579491339399428
1.0146524093730789,5.821020741318161,4.203655517650338,6.239804755884186,4.364449302730777
1.0245999820139913,5.128135107395993,3.961339662513822,5.459645462899902,4.009708333644198
1.034547554654904,4.339285347169019,3.5931538336040374,4.601964591789641,3.5787468622365353
1.0444951272958163,3.5953707538292403,3.169345382944489,3.8071832093429694,3.131071801914805
1.054442699936729,2.958464852522411,2.7466582761413396,3.1327136990441913,2.7076428778028956
1.0643902725776415,2.4389527777849347,2.3589072664012614,2.5847845745601403,2.329535512923649
1.074337845218554,2.0242002801463443,2.0203257394772227,2.147944192996903,2.003314299108776
1.0842854178594667,1.6952031172153217,1.7328451218539391,1.8013895146601715,1.7272243716031903
1.0942329905003791,1.4337443236468592,1.492266761735817,1.5257283749908217,1.4957344154897336
1.1041805631412918,1.2246537669554454,1.2921298314685814,1.3049911114392403,1.3022076141792045
1.1141281357822042,1.0560147013781287,1.1257252645892724,1.1266911821578713,1.1402313545772598
1.1240757084231168,0.9187058717575857,0.9869746658266406,0.9812899218096724,1.0041601913754519
1.1340232810640292,0.8058053534805601,0.8707131337908465,0.8615503144149435,0.889254010813742
1.1439708537049418,0.7120689635867481,0.7726949936256894,0.7619880087871834,0.7916326375694257
1.1539184263458544,0.6335045148017614,0.6894902170452752,0.6784237203692425,0.7081619075700133
1.1638659989867668,0.5670584889876122,0.6183510458978629,0.6076581517091788,0.6363260087499684
1.1738135716276796,0.510374343423401,0.5570836122817998,0.5472187812753276,0.5741092434143088
1.183761144268592,0.4616232664680423,0.5039366275561227,0.49518507199079026,0.519895171793619
1.1937087169095044,0.41937130973467235,0.4575099485149586,0.4500488216625558,0.47238401709896394
1.203656289550417,0.3824893270297361,0.4166811885343392,0.4106214614662341,0.4305265796196941
1.2136038621913294,0.3500783698706836,0.380547829018801,0.3759551460585216,0.3934719328359409
1.223551434832242,0.32142134002760964,0.3483816238161528,0.34529324378301207,0.36052632256862305
1.2334990074731547,0.2959393356480071,0.3195929410067921,0.318023773418813,0.33112088414776514
1.243446580114067,0.27316541813346823,0.29370264972341786,0.29365278945978607,0.30478632973152525
1.25339415275498,0.2527177540071377,0.27032006583475493,0.2717754448789302,0.2811330162277213
1.2633417253958923,0.23428537077773476,0.24912540320226512,0.2520617846105632,0.25983525712154537
1.2732892980368047,0.21761071547846617,0.22985590652480964,0.23423774258564037,0.2406188886692146
1.2832368706777175,0.2024820925953457,0.2122946769702583,0.21807784272081368,0.2232514289737572
1.2931844433186297,0.188721706385365,0.19626177485466553,0.20339201739281887,0.20753421864608884
1.3031320159595423,0.1761819331632417,0.18160695384042705,0.1900222620492832,0.19329616892116452
1.3130795886004551,0.16473669151659093,0.16820384592164284,0.17783301177839986,0.18038873204292022
1.3230271612413675,0.15427997997215906,0.15594515526107322,0.16671012137287106,0.16868188804772793
1.33297473388228,0.14471935644783,0.14473881151320522,0.1565535146834185,0.15806089637988932
1.3429223065231928,0.1359758526301156,0.13450476191211141,0.14727756794651853,0.14842370425064214
1.3528698791641052,0.12797885051744554,0.12517242468347756,0.13880527672731635,0.1396788396560254
1.3628174518050176,0.12066685499012067,0.1166785565034229,0.131069504667789,0.13174373790531782
1.37276502444593,0.11398333545466732,0.10896559482568274,0.12400820698508716,0.12454337761707857
1.3827125970868428,0.10787804352061289,0.10198027345789973,0.117566220149253,0.11800920835973637
1.3926601697277554,0.1023035459990293,0.09567259147064072,0.11169124768633015,0.112078275586893
1.4026077423686676,0.097216890583323,0.0899949631453872,0.10633598673141079,0.106692544643523
1.4125553150095802,0.09257664764229817,0.08490163763657288,0.10145467845286593,0.10179834836803141
1.422502887650493,0.08834479337729244,0.08034823567176737,0.09700543654500766,0.09734597163187936
1.4324504602914054,0.08448413161809522,0.07629149466317342,0.09294722189366986,0.09328930976292385
1.4423980329323178,0.08096030299250104,0.07268908336423416,0.0892422786435675,0.08958562103315984
1.4523456055732307,0.07773949072985278,0.06949957702676945,0.08585342797908598,0.0861953186847814
1.462293178214143,0.0747904882004283,0.06668246453661111,0.08274654218824408,0.08308182672995906
1.4722407508550555,0.07208261388784767,0.06419827658493954,0.07988807541637326,0.08021145115216864
1.4821883234959679,0.06958778522785812,0.06200871466607997,0.07724752242190515,0.07755329316476188
1.4921358961368807,0.06727858278615557,0.06007686754850202,0.07479512049499906,0.07507916084346763
1.5020834687777933,0.06513028964739821,0.05836740217962823,0.07250425150758415,0.07276350725534421
1.5120310414187055,0.06311905648739845,0.0568468133152176,0.07034926207980102,0.07058335516735241
1.5219786140596183,0.06122387506840424,0.05548362540927989,0.06830777737453429,0.068518237368093
1.531926186700531,0.05942480600112689,0.05424862906924162,0.06635859779574182,0.0665501158485607
1.541873759341443,0.05770486335240407,0.053115051919615144,0.06448390195201807,0.06466330945399115
1.5518213319823557,0.05604827627590427,0.05205874471226933,0.06266718853830008,0.06284439599068022
1.5617689046232686,0.054442269825329646,0.051058288737900144,0.06089535448300159,0.06108211876091121
1.571716477264181,0.052875340580449355,0.05009510446068677,0.05915666049229006,0.059367265915379566
1.5816640499050933,0.051338926559192435,0.049153473601638124,0.05744267865902121,0.05769255278827596
1.5916116225460057,0.0498256854367086,0.04822055416473058,0.055746269387454965,0.05605247771650244
1.6015591951869186,0.04833105379257816,0.047286306720597006,0.054063400484446515,0.054443181540648936
1.611506767827831,0.04685152428795992,0.04634341135887712,0.0523911315908859,0.05286228311697283
1.6214543404687434,0.045386101073511986,0.04538709950457111,0.050729313675268485,0.05130872090053904
1.6314019131096562,0.04393457904561358,0.04441498005495408,0.04907858435413514,0.04978257446758762
1.6413494857505688,0.04249890774471104,0.043426789501889815,0.04744196241287988,0.0482848957132359
1.651297058391481,0.04108148124654831,0.04242414539267966,0.045822863181218164,0.046817524835736694
1.6612446310323936,0.039686427000188464,0.04141023759391118,0.04422660690320433,0.045382920319505964
1.6711922036733065,0.03831791877166532,0.04038953614648337,0.04265846738942188,0.04398397897492487
1.6811397763142186,0.03698140938827831,0.03936745402669108,0.04112511552573186,0.042623874520006606
1.6910873489551312,0.03568198128575615,0.03835004227229943,0.03963271660215051,0.04130589142290048
1.701034921596044,0.034425542936993285,0.03734365844631597,0.038188330889516814,0.04003328157025485
1.7109824942369567,0.033217231927932814,0.0363546835759505,0.03679807532781703,0.038809120880019754
1.7209300668778689,0.03206259398122193,0.03538922986932536,0.03546850195271169,0.03763619233603252
1.7308776395187815,0.030966052199942497,0.03445291095429566,0.03420483813439887,0.036516872739932336
1.740825212159694,0.02993208520715671,0.03355061698695292,0.03301236088157682,0.0354530484420804
1.7507727848006065,0.02896377347479672,0.03268636203773755,0.03189472680836743,0.034446037352695094
1.7607203574415191,0.028063989464246448,0.031863145126573324,0.03085535628559104,0.033496541202555526
1.7706679300824315,0.027234028130907882,0.031082887388150283,0.02989586014101176,0.03260460524953706
1.7806155027233443,0.02647481743799472,0.03034638521203293,0.02901744266775673,0.03176960809041768
1.7905630753642565,0.025785635603666902,0.029653336850932854,0.028219427174657526,0.030990258624262756
1.8005106480051691,0.025165345400010326,0.02900238085982261,0.027500681461869292,0.030264621561206236
1.810458220646082,0.02461119593884265,0.028391199402797582,0.026858239216638963,0.02959014839334523
1.8204057932869946,0.024120079212971903,0.027816623936240032,0.02628874621018167,0.028963734059643694
1.8303533659279068,0.023687409650832325,0.02727479288522735,0.025787169662201237,0.02838177617223142
1.8403009385688194,0.023308396843208776,0.026761299016529527,0.02534825856334178,0.027840256029515936
1.8502485112097322,0.022976992151297067,0.026271374023459214,0.024965328949773432,0.02733481836396811
1.8601960838506444,0.022687167870584272,0.02580004942008585,0.024631727814210334,0.026860868238533914
1.870143656491557,0.022431917195961878,0.025342340464831112,0.024339679102048442,0.026413662285010756
1.8800912291324698,0.022204527500836988,0.02489339465945422,0.024081737949707117,0.025988412105834937
1.8900388017733822,0.02199761819162623,0.02444865177141145,0.023849680391113137,0.02558037746120151
1.8999863744142946,0.02180439451053375,0.024003960054727897,0.02363593334603571,0.025184966695703376
1.909933947055207,0.02161770737761316,0.02355569641738076,0.023432490639051045,0.024797822637881235
1.9198815196961199,0.021431274223538563,0.023100838546648426,0.023232304312808788,0.0244149112730348
1.9298290923370323,0.02123874582278374,0.022637037634109864,0.02302821060657844,0.02403259219889791
1.9397766649779447,0.02103488206720287,0.022162642821067873,0.022814269718050596,0.023647688195370248
1.9497242376188573,0.02081461291966032,0.02167672661243589,0.02258468773211262,0.023257533824773476
1.95967181025977,0.020574159574096012,0.021179064967813285,0.022335094706131455,0.022860020566366053
1.9696193829006823,0.020310079779084306,0.020670121423222863,0.022061451935955736,0.02245361939245459
1.979566955541595,0.02002032822300546,0.020150990901493568,0.021761261899088544,0.022037398550822727
1.9895145281825077,0.019703280282078864,0.019623352128514477,0.021432454361044902,0.02161101848093802
1.99946210082342,0.019358729379312146,0.019089385661510853,0.021074525912336568,0.021174721919390332
2.0094096734643325,0.018986887339176067,0.018551705557133154,0.020687402866488465,0.020729302113670574
2.019357246105245,0.01858932051924954,0.01801326256744474,0.020272512467665076,0.02027606746134695
2.0293048187461578,0.01816792902297463,0.017477265702157074,0.019831624905928782,0.01981678640153993
2.03925239138707,0.017725827215676903,0.01694708062832844,0.01936786235061066,0.019353631054396674
2.0491999640279825,0.017266307693431328,0.01642615041476383,0.01888452632176884,0.018889104211387852
2.0591475366688954,0.016793675026231913,0.015917897526230598,0.01838605415480312,0.01842596822371788
2.069095109309808,0.01631220328984154,0.015425651226298945,0.01787684108585579,0.017967160999352437
2.07904268195072,0.01582693424795361,0.014952559683296555,0.017362156279073823,0.017515717549878906
2.0889902545916326,0.015342639186501595,0.014501529647412238,0.0168469710561637,0.017074682715566013
2.0989378272325454,0.01486459406087822,0.014075153393132592,0.016336848015919003,0.01664703323143223
2.108885399873458,0.014397557186263489,0.013675664590947224,0.015836787714975945,0.016235594985699486
2.11883297251437,0.01394653404518235,0.013304883227277978,0.015352104585639023,0.01584297318496328
2.128780545155283,0.013515782047229056,0.012964190116141836,0.0148873040197869,0.015471481317328489
2.138728117796196,0.01310957673430091,0.012654491562201591,0.014446957765983742,0.015123086027904648
2.148675690437108,0.012731253399766863,0.012376213663628044,0.014034621858256746,0.01479935368178214
2.1586232630780207,0.012383984464795727,0.012129287253935216,0.013653722076596677,0.014501415010392234
2.1685708357189335,0.012069865409035912,0.011913161961987516,0.01330652067665628,0.014229933384085375
2.1785184083598454,0.011790710332061824,0.011726810814436299,0.01299501955296022,0.013985092313663768
2.1884659810007583,0.01154718664270137,0.011568762884983312,0.012719980527730003,0.013766587423964404
2.1984135536416707,0.011339632542717873,0.011437125822571831,0.012481850358541704,0.013573637684960891
2.2083611262825835,0.011167241551962614,0.011329634822976517,0.01227983575491163,0.01340500082927967
2.218308698923496,0.011028902174900415,0.011243690275519407,0.012112850658990855,0.013259006952699694
2.2282562715644083,0.010922429930577697,0.011176419756110298,0.01197864352392326,0.01313359495023307
2.238203844205321,0.010845426113862185,0.011124727008453498,0.011874763714698507,0.013026365073297085
2.2481514168462335,0.010794551873576407,0.01108536275759453,0.011797735243008724,0.012934632069158871
2.258098989487146,0.01076640006561634,0.011054980442213657,0.011744036010674854,0.012855491596893307
2.2680465621280583,0.01075680336469992,0.011030210971504379,0.011709309454788458,0.012785884311914677
2.277994134768971,0.010761710983133067,0.011007720096074947,0.011689347961791746,0.012722669872515146
2.2879417074098836,0.010776521035564332,0.010984281869151218,0.011679331972866299,0.012662695338268571
2.297889280050796,0.010796952550763673,0.010956832368182663,0.011674807431112762,0.012602869940145778
2.307836852691709,0.010818391478341897,0.01092253664561045,0.011670940984727847,0.012540230926760893
2.317784425332621,0.010836748050194155,0.010878833747640941,0.011663480899573156,0.012472012361771614
2.3277319979735336,0.010847805975545443,0.010823492387593189,0.011648017134522036,0.012395701962652531
2.3376795706144464,0.010848055818464078,0.010754642868848115,0.011620915764849292,0.012309097906262166
2.3476271432553593,0.010834038031009704,0.010670817578873212,0.011578573848907463,0.012210351208415487
2.357574715896271,0.010803144516317004,0.010570966480564797,0.011518318974986234,0.01209800578140032
2.367522288537184,0.010752948069564557,0.010454479754747673,0.011437650857169438,0.011971022392438056
2.3774698611780964,0.010681966524080313,0.010321184903059949,0.011335099964177408,0.011828798895767314
2.387417433819009,0.010588973703598766,0.010171350365499678,0.011209450463031113,0.01167117363446979
2.3973650064599217,0.010473723269700703,0.01000566386482454,0.011060554769811591,0.011498424698691643
2.407312579100834,0.010336239181347469,0.009825217464332294,0.01088853553470249,0.011311252620354534
2.417260151741747,0.010177499303751648,0.009631468437187617,0.010694556085180761,0.011110759502450187
2.427207724382659,0.009998706340451186,0.009426207858482392,0.010480002317511769,0.01089841281080732
2.4371552970235717,0.009801934141004599,0.009211506849014764,0.010247212080691579,0.010676007089267107
2.447102869664484,0.009589382835138658,0.008989672260590512,0.009998640808708052,0.010445612394593889
2.4570504423053965,0.009363993317867799,0.008763182472261315,0.009737555629651118,0.010209522886187632
2.4669980149463093,0.009128692619610749,0.008534634886396008,0.009467191067906944,0.00997019482066608
2.4769455875872217,0.00888698401993345,0.008306676415552829,0.009191415807922,0.009730187441251342
2.486893160228134,0.008642190327314512,0.008081948243617468,0.008913886595282711,0.009492096326741207
2.496840732869047,0.00839802830427079,0.007863016636222105,0.008638696951264903,0.009258492607280263
2.50678830550996,0.008157858369330044,0.00765232066006368,0.008369538356572897,0.009031857776154093
2.5167358781508717,0.007925252409258985,0.007452108925988418,0.008110340691528951,0.008814527279871028
2.5266834507917846,0.007703258396976781,0.007264395671894424,0.00786444982927983,0.008608632632607971
2.536631023432697,0.007494970205636407,0.00709090850208375,0.007635269144018794,0.008416054879305386
2.5465785960736094,0.007302814785798327,0.006933057447311328,0.007425461792192056,0.00823837903884581
2.556526168714522,0.0071291313474897595,0.006791897744289733,0.007237601350536827,0.008076861882504395
2.566473741355435,0.006975487162403816,0.006668115262024155,0.007073405427985836,0.007932402460731137
2.5764213139963474,0.006843271583283676,0.006562006965324008,0.006934401507902476,0.007805527185551952
2.5863688866372594,0.006733044403084185,0.006473484553515305,0.006821196285269335,0.007696378596163015
2.596316459278172,0.006645147833702221,0.006402073602711962,0.006734160297814305,0.007604719027762144
2.6062640319190846,0.006579088883266375,0.006346935546655379,0.006672734751338685,0.007529938000490198
2.6162116045599975,0.006534169853745695,0.006306884750200495,0.006636135779403503,0.007471073964701586
2.6261591772009103,0.0065089036354730465,0.006280427234986867,0.006622697763574347,0.007426838926651167
2.6361067498418227,0.006501660755271385,0.006265793266429302,0.0066305953261351904,0.0073956560523747335
2.646054322482735,0.006510114081833166,0.006260989653201692,0.0066572195363743215,0.007375698539283501
2.656001895123647,0.0065318982026266945,0.006263843990699672,0.006699913273392519,0.007364939397403961
2.66594946776456,0.006564078011205428,0.006272066092437655,0.00675537447953905,0.007361200287175155
2.6758970404054723,0.006603814419716849,0.006283298961160531,0.006820398557423427,0.007362208711515506
2.6858446130463856,0.006647849843395643,0.006295184062746806,0.006891301190222749,0.007365651682545038
2.695792185687298,0.006693173121941,0.006305413493336824,0.006964660133149018,0.007369234946328157
2.7057397583282103,0.006736514152122442,0.006311793462117424,0.007036749210146334,0.00737073598799382
2.715687330969123,0.006775000486539451,0.0063122920454705906,0.007104271332658286,0.0073680598220413115
2.725634903610035,0.006805653347828036,0.006305095435749788,0.007163795173268348,0.007359286020409352
2.7355824762509475,0.006826028716285312,0.006288646127658801,0.007212471525058311,0.0073427160335925844
2.74553004889186,0.006833707671151397,0.006261687196290041,0.007247464837542623,0.007316909603196788
2.755477621532773,0.0068269158163023844,0.006223286702047199,0.0072666460723892125,0.007280719482142968
2.7654251941736856,0.006804002248827184,0.006172866414102038,0.007268012682982606,0.007233313698678738
2.775372766814598,0.006764032786585985,0.00611020955715508,0.00725035280977582,0.007174194823327456
2.785320339455511,0.00670625371605335,0.00603547188497093,0.00721264924376795,0.007103205972466417
2.795267912096423,0.0066306563072310275,0.0059491714966501226,0.007154711961673422,0.007020533297107179
2.805215484737335,0.006537423652164955,0.005852181846311591,0.0070765639371193016,0.006926695210331891
2.8151630573782476,0.006427466177411221,0.005745704074845945,0.006979041425882115,0.006822528398905592
2.8251106300191604,0.006301852138091833,0.005631243255600129,0.00686316194798611,0.006709161375282237
2.8350582026600732,0.006162316047831978,0.005510565356108131,0.006730694160885161,0.006587985881157117
2.845005775300986,0.0060106755236962305,0.005385659602884294,0.006583510694191616,0.006460617347381121
2.8549533479418985,0.005849316537414585,0.0052586836481640755,0.006424131661723639,0.006328854920757654
2.864900920582811,0.005680601114415366,0.005131916239898803,0.006255067066278734,0.006194632625358723
2.874848493223723,0.0055073348844254634,0.005007695283417735,0.0060793397931752,0.006059972274143553
2.8847960658646357,0.0053321714593124485,0.004888365903105437,0.005899823828691917,0.005926929952413808
2.894743638505548,0.005158068785657555,0.004776216754008997,0.005719753785847441,0.005797546681835131
2.9046912111464613,0.00498769674785507,0.004673428976033995,0.005542066062658989,0.005673795218916909
2.9146387837873737,0.004823889215686739,0.0045820162650538525,0.005369902472169879,0.005557533470278298
2.924586356428286,0.004669061487468962,0.004503780111973272,0.005205961635416632,0.005450456488360373
2.934533929069199,0.00452566465991452,0.004440258774847773,0.005053004086476935,0.005354057288798323
2.944481501710111,0.004395618950674636,0.004392693576857445,0.004913220649322077,0.0052695883507119234
2.9544290743510233,0.0042807761364700775,0.004361991067979242,0.00478874549887177,0.005198033700966801
2.9643766469919357,0.004182373645414575,0.00434870408910123,0.004681047078198617,0.005140083249824302
2.974324219632849,0.00410150941038692,0.0043530101573202515,0.004591454117193626,0.00509611886483977
2.9842717922737614,0.004038620021826167,0.004374709591561466,0.004520572934664007,0.00506620359405486
2.994219364914674,0.003993970571041627,0.004413221620549596,0.004468829500441197,0.005050083068961977
3.0041669375555866,0.003967158266176931,0.004467600243866833,0.004435914910506398,0.005047190213589675
3.0141145101964986,0.003957617870943835,0.004536547892805683,0.004421344418027446,0.005056661827134891
3.024062082837411,0.003964150196051188,0.004618448024248402,0.004423930672873804,0.005077357889655145
3.034009655478324,0.0039854417636055895,0.004711394520387981,0.004442358453500223,0.005107891724279781
3.0439572281192366,0.004019615684855191,0.004813238439765454,0.004474683138545105,0.005146661631163018
3.0539048007601495,0.0040647623864878794,0.0049216298772702845,0.004518917855062765,0.005191891754344777
3.063852373401062,0.004118508751832427,0.005034074974873373,0.00457255280159338,0.005241672634915184
3.0737999460419743,0.0041785552986502595,0.005147985815350768,0.004633149878313525,0.005294008927387475
3.083747518682886,0.004242258244710292,0.005260742847657571,0.004697877080006142,0.005346864665694256
3.093695091323799,0.004307167557346114,0.0053697476625361035,0.004764104540864535,0.005398213377196449
3.1036426639647114,0.004370615912849602,0.005472485500818848,0.004828947388019357,0.005446083471825214
3.1135902366056243,0.004430251628342133,0.00556657552188293,0.0048898566162473315,0.005488606139485656
3.123537809246537,0.0044836283733303145,0.005649828080045762,0.004944163606696735,0.005524056333459666
3.1334853818874495,0.004528727172182115,0.00572028736658232,0.004989659382096047,0.005550894117678906
3.143432954528362,0.004563541195193184,0.005776278654582093,0.005024134456860729,0.0055677972076961235
3.1533805271692743,0.0045865817570172615,0.005816438942904706,0.005045940785827834,0.00557369212442679
3.1633280998101867,0.00459645350860675,0.005839750331297237,0.005053521664675828,0.005567775125925863
3.173275672451099,0.004592340572809862,0.005845555446409367,0.005045951989398072,0.005549530551536557
3.1832232450920115,0.00457356887379067,0.005833574422944773,0.005022454457955126,0.005518738136522758
3.1931708177329248,0.004540070121264847,0.005803903336462984,0.004982915467971486,0.005475477191865874
3.203118390373837,0.004491929708584329,0.0057570138068105126,0.004927385725914714,0.00542011962644538
3.21306596301475,0.004429828025872962,0.005693734262096255,0.004856571054750922,0.005353319978996433
3.223013535655662,0.004354574165873873,0.005615232801380463,0.004771317511676863,0.005275994849113243
3.2329611082965743,0.0042675258414416484,0.005522982717772507,0.004673078364296158,0.005189300146511439
3.2429086809374867,0.004170110885414534,0.005418730805895993,0.0045633857579493505,0.005094598920539138
3.2528562535783996,0.00406422869764426,0.005304450029391759,0.004444296956344652,0.004993428389434722
3.2628038262193124,0.003951763046001375,0.005182296790767251,0.004317856299498132,0.004887459236560105
3.2727513988602253,0.003834969317007599,0.005054554804706176,0.004186525318430367,0.004778455916716743
3.2826989715011377,0.0037159832781041287,0.004923585840985306,0.004052640025642941,0.004668231256122008
3.2926465441420496,0.0035971993296336244,0.004791769652591192,0.003918830563418376,0.004558604118762367
3.302594116782962,0.0034807805693466394,0.004661453266869201,0.0037874796527406465,0.004451353537438437
3.312541689423875,0.003369033659976671,0.004534892146697432,0.0036611379278635326,0.004348178009859187
3.3224892620647872,0.0032639256878413186,0.004414203192382623,0.0035419895704738233,0.004250653368285752
3.3324368347057005,0.0031674611371852804,0.004301312158818989,0.003432269381603002,0.004160197750755018
3.342384407346613,0.0030812106493008813,0.004197915137436296,0.003333741236643925,0.004078036994997466
3.3523319799875253,0.0030066949518304377,0.004105436631684187,0.00324812226927781,0.0040051787224199996
3.3622795526284373,0.0029449297481011264,0.004025003456000477,0.0031765788477631533,0.003942388264402743
3.37222712526935,0.002896820355802469,0.003957416848521017,0.0031201620691637074,0.0038901743693028094
3.3821746979102625,0.002862725679620496,0.0039031415343265922,0.0030793245776915973,0.003848777615605236
3.392122270551175,0.002842865880491699,0.0038622939269887667,0.0030543700128020765,0.003818169098675759
3.402069843192088,0.0028369068366131335,0.0038346476700174266,0.003044992306903173,0.0037980520604331105
3.4120174158330006,0.0028443815342110395,0.0038196384733538108,0.003050739953831344,0.00378787364658198
3.4219649884739134,0.0028642947553733466,0.0038163859043926127,0.0030705776034237408,0.003786839206202702
3.4319125611148253,0.0028955572133559215,0.003823713861692976,0.003103364192298005,0.0037939359545361754
3.4418601337557377,0.0029366085825564695,0.003840186877073361,0.0031474348744345614,0.003807958191050675
3.45180770639665,0.0029858618567129426,0.0038641437870737816,0.0032010903605424706,0.0038275405775573053
3.461755279037563,0.003041341412509344,0.0038937454660265087,0.0032621956578060807,0.0038511915042000063
3.471702851678476,0.0031011337945443295,0.003927018043694464,0.0033286765586059684,0.0038773328035761377
3.481650424319388,0.0031630364141164557,0.003961907932360778,0.0033981304565977033,0.0039043377555706745
3.491597996960301,0.003225010079592759,0.003996330059322702,0.00346832494080322,0.00393057348694423
3.501545569601213,0.0032848332765682726,0.004028225365713916,0.00353681521979221,0.003954439714648038
3.5114931422421254,0.003340551346274512,0.004055609044329969,0.0036014393011714347,0.003974409877121152
3.5214407148830382,0.0033901311300970688,0.004076625424591901,0.0036599363543106597,0.003989066704142691
3.5313882875239506,0.003431901785738146,0.004089591160951851,0.003710433025634361,0.003997138305012069
3.541335860164863,0.0034642049173930108,0.004093042589916861,0.0037510574140899263,0.003997527016759113
3.5512834328057763,0.0034858225944115768,0.004085769197422341,0.003780411673754119,0.0039893372128309975
3.5612310054466887,0.0034956188891974633,0.004066849120242783,0.003797177123403398,0.003971894580354988
3.571178578087601,0.0034929516641302913,0.004035668999926803,0.003800569353270685,0.003944763254173912
3.581126150728513,0.003477302619266127,0.003991944261190055,0.0037899312511054124,0.003907753636069483
3.591073723369426,0.003448670738011245,0.003935722589649151,0.0037651682492464774,0.003860927518027843
3.6010212960103383,0.0034071893872194853,0.0038673869079517594,0.0037263275964228627,0.0038045936858957263
3.6109688686512507,0.003353500828322245,0.0037876411520844375,0.0036740130120342758,0.0037393008679869394
3.620916441292164,0.0032883604710363832,0.0036974954453866593,0.0036089502120395895,0.0036658215518791852
3.6308640139330763,0.0032129934152913373,0.0035982345629292614,0.003532381918676805,0.0035851337658797727
3.640811586573989,0.0031286874844447888,0.003491386645834357,0.0034456212961255705,0.003498394666008945
3.650759159214901,0.0030371342131189642,0.003378676700637088,0.0033504298326664907,0.003406913216077601
3.6607067318558135,0.0029400136297001414,0.0032619822464497804,0.0032485617989698643,0.0033121160649169077
3.670654304496726,0.0028393233072001737,0.003143276300184984,0.0031421288260495453,0.0032155140359389654
3.6806018771376388,0.002736958900308319,0.00302457544425106,0.0030331396283519176,0.003118663522269261
3.6905494497785516,0.002635035717398271,0.0029078787421157573,0.0029238560225571812,0.003023130250536222
3.7004970224194644,0.0025354696482936005,0.0027951154797267825,0.002816332855152923,0.002930449809381386
3.710444595060377,0.0024402961185935193,0.0026880878349747313,0.002712770660877509,0.002842092365726843
3.7203921677012888,0.002351256214684197,0.00258842635829552,0.0026150609394185566,0.002759425977373361
3.730339740342201,0.002270117812993411,0.0024975442824414973,0.0025251406011909377,0.0026836857973185878
3.740287312983114,0.0021982714079070835,0.002416607965498895,0.00244454743789055,0.002615943505262905
3.7502348856240264,0.0021370576807263125,0.0023465088875029645,0.0023747809597359005,0.0025570840552733318
3.7601824582649397,0.002087376799005693,0.0022878534482099096,0.0023168721364316934,0.002507783929127101
3.770130030905852,0.0020500257594843916,0.0022409550086601782,0.002271754253716334,0.0024684977154479336
3.7800776035467645,0.002025323830681356,0.002205843158972827,0.0022398498461045383,0.002439447004897085
3.7900251761876764,0.0020134617657670347,0.0021822736838015178,0.0022214538922140648,0.0024206181124050144
3.7999727488285893,0.0020141447146045117,0.0021697531913319485,0.0022163394358929345,0.002411762388447997
3.8099203214695017,0.0020269539799059955,0.002167561370164062,0.002224153930579019,0.002412405306756513
3.819867894110414,0.0020510072636134966,0.002174784449631144,0.0022440434928257423,0.0024218578599108143
3.8298154667513273,0.0020853321725711076,0.00219034301136279,0.0022750616446085108,0.00243923613904504
3.8397630393922397,0.0021285422300801747,0.0022130279943855208,0.0023158106148754593,0.0024634824227793145
3.849710612033152,0.002179219968165344,0.002241528746316098,0.002364860266870332,0.0024933933782817917
3.8596581846740645,0.002235605866854038,0.0022744675540471554,0.002420403506660685,0.002527648541222092
3.869605757314977,0.002295987730175388,0.002310425305307047,0.0024806819600218214,0.0025648444635437157
3.8795533299558893,0.0023583987340333123,0.002347973191195377,0.0025436514907313354,0.002603527604215504
3.8895009025968017,0.00242100897986645,0.0023856956209508946,0.0026074103230594647,0.0026422312128344485
3.8994484752377145,0.0024818282285537733,0.002422219368574585,0.0026698700148852705,0.002679509268456362
3.9093960478786274,0.0025390951328208844,0.0024562342545368723,0.002729181286228261,0.002713972667616244
3.91934362051954,0.002590980063387112,0.002486520151866517,0.002783405590957788,0.002744320794221049
3.929291193160452,0.0026359675717841998,0.002511965497004111,0.0028309339449844556,0.0027693736927033876
3.9392387658013646,0.0026725549873994137,0.0025315917206085938,0.002870154508574178,0.002788098126689418
3.949186338442277,0.0026996241461196995,0.002544568616742237,0.0028998601998752194,0.0027996328475686475
3.95913391108319,0.002716132121446176,0.0025502347470696325,0.002918908405103034,0.00280330657261418
3.969081483724102,0.002721469119236782,0.0025481078565914757,0.002926614059855238,0.00279865416074403
3.9790290563650155,0.002715138731546506,0.0025378992420823985,0.002922398672378036,0.002785424752927968
3.988976629005928,0.002697100055386435,0.0025195171831783885,0.0029061667640785365,0.0027635875692874606
3.99892420164684,0.002667436121103612,0.002493073394371089,0.0028779427133410604,0.0027333294247289413
4.008871774287752,0.0026266796278807273,0.002458877890790676,0.0028382298463168437,0.0026950498753714924
4.018819346928665,0.002575469574238848,0.002417436365877272,0.0027876350538409106,0.002649348355044773
4.028766919569578,0.0025148613835605767,0.002369435843076291,0.0027272112757207,0.002597009425397966
4.03871449221049,0.002445973118180194,0.0023157328940631447,0.0026580712696305034,0.002538980774079326
4.048662064851403,0.0023702820602352955,0.00225733057433374,0.0025817155952997523,0.0024763502629203665
4.0586096374923155,0.0022892630920002713,0.002195358556037791,0.0024996381839962464,0.002410316891082059
4.0685572101332275,0.0022046748767199386,0.0021310429631282153,0.002413643072326421,0.0023421621001789754
4.07850478277414,0.002118193921865182,0.002065680523729481,0.0023254454132460795,0.002273216454258541
4.088452355415052,0.002031694269190042,0.0020006038281238326,0.0022369810247789075,0.002204828178440745
4.098399928055965,0.0019468813371739432,0.001937152361902566,0.0021500071060755453,0.0021383286827515394
4.108347500696878,0.0018655694089647632,0.001876636294975972,0.002066409079563945,0.0020750015352850176
4.118295073337791,0.001789319523497459,0.001820307657261427,0.0019878054731152263,0.0020160500261828416
4.128242645978704,0.0017197190119595362,0.001769325976550105,0.001915856510251001,0.0019625696897803612
4.138190218619616,0.0016580274619824584,0.0017247328766109664,0.001851877378569299,0.0019155208658114718
4.1481377912605275,0.0016054621063287778,0.0016874227129833634,0.001797152569740258,0.0018757074999368164
4.15808536390144,0.0015628552498407472,0.0016581235269994465,0.001752561104243251,0.001843757138673636
4.168032936542353,0.0015309485062468737,0.0016373753180690047,0.001718899790533065,0.0018201080951494478
4.177980509183265,0.0015100641193368017,0.0016255196295738605,0.0016965229853435036,0.0018049985661579917
4.187928081824179,0.0015004099575771687,0.001622687311849513,0.0016856768152646534,0.0017984634152099245
4.197875654465091,0.001501765975951902,0.0016287981274773742,0.001686154821006206,0.001800333199544808
4.207823227106004,0.001513800621942661,0.0016435588914508427,0.0016976438777173842,0.0018102408784959007
4.217770799746916,0.0015357723901840926,0.0016664734625106944,0.0017193957232563993,0.001827630573993226
4.227718372387828,0.0015668569910019911,0.0016968510998824934,0.0017505839549921515,0.001851773551295778
4.23766594502874,0.0016058626732694508,0.0017338261610364992,0.0017899901086857173,0.0018817856022368205
4.247613517669653,0.0016515662848630185,0.0017763754955888436,0.0018363698316761175,0.0019166507603053193
4.257561090310566,0.001702439903502218,0.0018233462040589906,0.0018881509896917096,0.001955245381230889
4.267508662951479,0.0017569928946816148,0.0018734800006061673,0.0019438060421559352,0.001996367329500376
4.277456235592392,0.0018135065043628066,0.0019254465969903703,0.002001558722736016,0.0020387642127878886
4.287403808233304,0.0018703782911301539,0.0019778722930229443,0.0020597588736163226,0.0020811652800231876
4.297351380874216,0.0019258607814697027,0.0020293760105935107,0.0021165936590409723,0.0021223109016262637
4.3072989535151285,0.001978404286333315,0.002078598977277871,0.0021704607225107673,0.002160984195107751
4.317246526156041,0.002026395549254161,0.0021242401964638746,0.002219679703613193,0.0021960387638705376
4.327194098796953,0.002068494984558896,0.0021650840101790805,0.002262859598563037,0.002226427133031608
4.337141671437867,0.002103371472935503,0.0022000318722450053,0.0022986065726350274,0.0022512239695835798
4.347089244078779,0.002130030472043308,0.002228124814462654,0.002325881823519554,0.002269648758411612
4.357036816719691,0.0021475417071323017,0.0022485687779948654,0.00234370228803405,0.0022810822017929684
4.366984389360604,0.00215535536020612,0.0022607495349114934,0.0023514860836543086,0.002285081156240188
4.376931962001517,0.0021530203031969617,0.00226424948645976,0.002348743635268529,0.00228138660030692
4.3868795346424285,0.0021404865919097894,0.002258853354071691,0.0023354088231570366,0.002269929626710033
4.396827107283341,0.0021178130053029157,0.002244555204375493,0.0023115192094038,0.002250830204666807
4.406774679924254,0.0020854552531453375,0.0022215541424835724,0.0022775322448077115,0.0022243939016148595
4.416722252565167,0.002043962806399746,0.0021902512867178307,0.0022339945403524342,0.002191101567061243
4.426669825206079,0.0019942534561759625,0.0021512356804955805,0.0021818437599728196,0.002151597357761701
4.436617397846992,0.0019373006273271085,0.002105271919222977,0.0021220681358969096,0.002106670346474056
4.446564970487904,0.0018743960810342533,0.0020532774484549087,0.002055995874377542,0.0020572352565111367
4.456512543128817,0.0018068299794851345,0.0019963024453583168,0.0019849472331525345,0.002004307766487888
4.4664601157697295,0.0017361444939330353,0.0019355004975148452,0.0019105142774044877,0.0019489800451916368
4.476407688410642,0.0016638097297492632,0.001872103074861703,0.0018342087158891031,0.0018923921096019292
4.486355261051555,0.0015914716939190105,0.0018073862063434137,0.0017577355685637597,0.001835704724705299
4.496302833692467,0.0015206277177426883,0.0017426423757233417,0.0016826405126501463,0.001780069522422568
4.506250406333379,0.0014528725882616868,0.0016791461739439966,0.0016105813945430942,0.0017266020502614862
4.516197978974292,0.001389577272617911,0.0016181266679517502,0.0015429790181519319,0.0016763534424630185
4.526145551615205,0.0013321369965072557,0.0015607350730389422,0.0014812904199105652,0.0016302863483006842
4.536093124256117,0.0012816568674791247,0.0015080205601368107,0.001426666826008591,0.0015892507590933936
4.54604069689703,0.0012392052963057047,0.0014609027615834645,0.0013802322163944919,0.0015539652301602075
4.555988269537942,0.0012055095604970017,0.00142015361090045,0.0013427516095230157,0.0015249990299834822
4.565935842178854,0.0011812172530196261,0.0013863769933507616,0.0013149177117655747,0.0015027605233519563
4.575883414819767,0.0011666039798675248,0.00135999859258971,0.001297031817537953,0.001487487167427345
4.58583098746068,0.0011618445574808037,0.0013412542761422723,0.0012893003493069338,0.0014792422033009494
4.595778560101592,0.0011667339848781908,0.0013301891187809686,0.0012915295756324783,0.0014779132427454882
4.605726132742505,0.001180968992702906,0.0013266552454826673,0.0013034326933684945,0.00148321759324894
4.615673705383418,0.0012038822758103846,0.001330320292459758,0.0013243383743110177,0.0014947093362475657
4.62562127802433,0.0012347338334521625,0.0013406745024635903,0.0013535078392611889,0.0015117927676328027
4.635568850665242,0.0012724573056753852,0.0013570479608282803,0.0013898560627934788,0.0015337370457390517
4.645516423306155,0.0013159594493027185,0.0013786258412287241,0.0014322771560190968,0.0015596964473268567
4.655463995947067,0.001363876402014692,0.0014044729060117504,0.0014793760032909917,0.0015887309410189407
4.66541156858798,0.0014148787181936097,0.0014335550216747776,0.001529799316174529,0.0016198313129031842
4.675359141228893,0.0014674345859824723,0.001464768721886036,0.0015819746470204913,0.0016519434673026082
4.685306713869805,0.001520117188389062,0.0014969665255250132,0.001634443791635754,0.0016839960273643609
4.6952542865107185,0.0015713713963093293,0.001528988892609766,0.0016856056007288024,0.001714925831644824
4.7052018591516305,0.0016198198848249514,0.0015596905386353072,0.001734048056707589,0.0017437054044646785
4.715149431792542,0.0016640296649315894,0.0015879719111778965,0.0017782911326607222,0.0017693670334284768
4.725097004433455,0.0017028134019458517,0.0016128036326763353,0.0018171138801399706,0.0017910275494454812
4.735044577074368,0.0017349923425542106,0.0016332547054448508,0.0018492937794056651,0.001807908542019227
4.74499214971528,0.001759689646357259,0.001648512433792225,0.0018739255448443797,0.0018193561821643065
4.754939722356193,0.0017760867903681538,0.0016579049165310901,0.0018901539468175637,0.0018248555393253114
4.764887294997106,0.0017837063969528047,0.0016609142739111176,0.0018974817295944687,0.0018240436904733862
4.774834867638018,0.0017821600005661943,0.0016571915721406041,0.001895493708372804,0.0018167167024814184
4.7847824402789305,0.0017714187671347022,0.0016465618618717495,0.0018841521308055821,0.0018028349453157162
4.794730012919843,0.0017515515067401358,0.0016290304390433506,0.0018635108794121283,0.0017825220360119904
4.804677585560755,0.0017229827396741937,0.0016047790208652025,0.0018339976981183682,0.001756062045581655
4.814625158201668,0.0016862209348228899,0.001574163105422591,0.0017961184582541635,0.001723890492673364
4.82457273084258,0.001642104481542052,0.0015376994868496728,0.0017507268081958837,0.0016865839264480179
4.834520303483494,0.0015915212190632843,0.0014960553478407916,0.0016987195795876188,0.0016448438319024755
4.844467876124406,0.0015356439131329978,0.0014500281619570015,0.001641295490001954,0.001599479807244544
4.854415448765318,0.0014756431113691233,0.0014005279533068598,0.0015796437661738398,0.0015513879236826406
4.864363021406231,0.0014129145987233432,0.0013485513684873666,0.0015151944328913203,0.0015015293248280695
4.874310594047143,0.0013487883742039236,0.001295159188969807,0.0014493030157930362,0.0014509051064036276
4.884258166688055,0.001284751186136734,0.0012414469076060897,0.0013834955982691113,0.0014005325891751706
4.894205739328968,0.0012221549051351383,0.0011885200197718135,0.0013191529635122057,0.001351419099503205
4.904153311969881,0.001162437560285582,0.0011374637577455488,0.0012577539345415719,0.001304538367153539
4.914100884610793,0.0011068345378377302,0.0010893188757120208,0.0012005624783421346,0.001260805667602246
4.924048457251707,0.0010566015246792247,0.0010450532510945661,0.0011488728330172845,0.0012210567549197386
4.933996029892619,0.00101273178010983,0.0010055408003415824,0.0011037029135979785,0.001186026666143618
4.9439436025335315,0.0009761840480051036,0.0009715374468058724,0.0010660443794000777,0.0011563333240114462
4.953891175174443,0.0009476086512689849,0.0009436654692831054,0.0010365651728734813,0.001132461920890478
4.963838747815355,0.0009275827956931624,0.0009223958845194403,0.0010158670271296457,0.00111475484589953
4.973786320456268,0.0009163474747950449,0.0009080399741167481,0.001004199188869442,0.0011034030005838801
4.983733893097181,0.0009140517215267411,0.000900739482800009,0.0010017249774242599,0.0010984430689551434
4.993681465738094,0.0009205013619290697,0.0009004663481430414,0.0010082477691384694,0.0010997564263923799
5.003629038379006,0.0009354127620901153,0.0009070213384982222,0.001023487184042599,0.0011070740429916285
5.01357661101992,0.0009581734266035288,0.0009200421961077892,0.0010468173388757808,0.0011199828997011134
5.0235241836608315,0.0009881047370525762,0.0009390105082799122,0.0010775521579645224,0.0011379380670279477
5.0334717563017435,0.0010242333580251274,0.0009632676482142623,0.0011146948405745796,0.0011602758115928046
5.043419328942656,0.0010655614726023989,0.0009920288711791417,0.0011572307742686498,0.0011862316967958938
5.053366901583569,0.0011108470351536821,0.0010244056795627782,0.0012038862127921937,0.0012149589198069348
5.063314474224482,0.001158879174682689,0.0010594254404388771,0.001253426411675929,0.0012455507054140284
5.073262046865394,0.0012082646086641433,0.0010960581852333332,0.0013044207667684338,0.0012770619196552956
5.083209619506307,0.0012577052863827546,0.0011332395229660278,0.001355543175139885,0.00130853362752835
5.093157192147219,0.0013057878203790382,0.0011698994692208476,0.0014053404123458822,0.0013390157315313705
5.103104764788131,0.0013512601351267255,0.0012049861297593542,0.0014525314044332106,0.0013675913753541436
5.113052337429044,0.001392820624266275,0.0012374939767908558,0.0014957754673425323,0.0013933982804781029
5.122999910069956,0.0014293905821982384,0.0012664857276181109,0.0015339671859452965,0.0014156507175307192
5.13294748271087,0.0014598999677364248,0.0012911175634264178,0.0015660013136276076,0.0014336573667599487
5.142895055351781,0.0014835527232321367,0.0013106568295845977,0.0015910602875792805,0.0014468388401533046
5.152842627992695,0.0014996064987907903,0.0013245020132926536,0.0016083730703301854,0.0014547402547821324
5.162790200633608,0.0015076285705726896,0.0013321943239653863,0.0016174929513192641,0.0014570427442628124
5.172737773274519,0.0015072676053787394,0.00133343077739572,0.0016180483548541625,0.0014535694700608828
5.1826853459154325,0.0014984987150642394,0.0013280683319293986,0.0016100094230144491,0.0014442901639821512
5.192632918556344,0.001481386246118524,0.0013161291144342245,0.0015934297413204357,0.0014293199574774006
5.202580491197257,0.0014563174682755684,0.001297796528708504,0.0015687011827500456,0.0014089166872651626
5.212528063838169,0.0014237563679399556,0.0012734124338890625,0.0015362865212695995,0.00138347263139473
5.222475636479083,0.0013844664712150115,0.0012434654322489417,0.0014969630438573414,0.0013535050195929341
5.232423209119995,0.001339256606036549,0.001208580597222167,0.0014515470328237616,0.0013196414576531843
5.242370781760907,0.001289194304992256,0.0011695009107926214,0.0014011276217301407,0.0012826047432669028
5.252318354401821,0.0012353453828910061,0.0011270708591881234,0.0013467850317100997,0.001243193369786698
5.262265927042732,0.0011789801613825604,0.0010822126512299193,0.0012898169641611234,0.0012022622933460362
5.272213499683645,0.0011213094015085814,0.0010359055852129893,0.00123145318698242,0.0011607003745629646
5.2821610723245565,0.0010636861640216052,0.0009891591753001105,0.0011730773437141795,0.0011194091216233494
5.29210864496547,0.0010073410745046684,0.0009429905872842041,0.0011159409353181885,0.0010792792098347195
5.302056217606383,0.0009535829267771455,0.0008983970835329122,0.001061383727017985,0.001041169402714338
5.312003790247294,0.0009035364011162134,0.0008563339915276888,0.0010105503186207743,0.001005884358838677
5.321951362888208,0.0008583445071621059,0.0008176889233020878,0.000964612319946867,0.0009741558934947247
5.33189893552912,0.0008189117123992643,0.0007832626647590569,0.0009244905362155929,0.0009466241352701708
5.3418465081700335,0.0007861110093598384,0.000753747430756854,0.0008910817645652822,0.0009238230404433549
5.3517940808109445,0.0007605349605308465,0.0007297127548575595,0.0008649891598791751,0.0009061666146546739
5.361741653451858,0.0007427095954617946,0.0007115896274171115,0.000846755912379358,0.0008939401573877358
5.371689226092771,0.0007328551862011336,0.0006996629568335153,0.0008366056511608191,0.0008872927526431631
5.381636798733682,0.0007311083919652749,0.0006940628475826471,0.0008346844564847368,0.000886235145796342
5.391584371374596,0.0007372937156752504,0.000694764546680603,0.0008408122745510387,0.0008906390829395524
5.401531944015507,0.0007511543957643045,0.0007015874108037508,0.0008547337784901353,0.000900242064551971
5.411479516656421,0.000772134545066114,0.0007142025110683279,0.0008758807963284585,0.0009146534380835009
5.421427089297333,0.0007996183317293909,0.0007321390833300748,0.0009036315546019229,0.0009333655972366829
5.431374661938246,0.0008327218598705154,0.0007547992135548895,0.000937083157598907,0.0009557660728237037
5.441322234579158,0.0008705392780708329,0.0007814708372392798,0.0009753178229100521,0.0009811541191702274
5.45126980722007,0.0009119426185717434,0.0008113482399772385,0.0010171835877993305,0.0010087574685367817
5.461217379860983,0.0009558327099978851,0.0008435500415113842,0.001061565366499872,0.0010377527280204326
5.471164952501895,0.0010009445296840674,0.0008771436881597072,0.0011071713821313597,0.0010672850187806295
5.481112525142809,0.0010461002500739432,0.0009111663849688879,0.0011528063158401617,0.001096490247439903
5.49106009778372,0.0010900172399794807,0.000944651381759143,0.0011971605344623729,0.001124515585127825
5.501007670424634,0.0011315602929745905,0.0009766495478814327,0.0012390823142792162,0.0011505415104389235
5.510955243065546,0.0011695492766869914,0.0010062550967528635,0.0012773667951569726,0.0011738010193191918
5.5209028157064575,0.0012030076015000155,0.0010326254562873021,0.0013110242723193366,0.0011935993767195415
5.530850388347371,0.0012309666732335156,0.001055004151322443,0.001339065968019093,0.001209330091056348
5.540797960988283,0.0012527079580571415,0.0010727368109482622,0.0013607656896188467,0.0012204905530688638
5.550745533629196,0.0012675618253632213,0.0010852892248744684,0.0013754399516821688,0.0012266931422444238
5.560693106270108,0.001275141118467322,0.0010922577262517151,0.0013827008654491916,0.0012276753487205697
5.570640678911022,0.0012751326366816512,0.0010933809258983657,0.0013822288220118788,0.0012233048694372081
5.580588251551933,0.001267520874938628,0.0010885432751852858,0.0013740152493747792,0.0012135833599467708
5.590535824192846,0.0012523712205040154,0.0010777796118511542,0.0013581269129324914,0.0011986449759073703
5.600483396833759,0.001230043402912,0.0010612713853918735,0.001334938074700041,0.0011787535314245379
5.61043096947467,0.0012009663894520584,0.0010393438572284938,0.001304886396712843,0.0011542945875341877
5.620378542115584,0.0011658420030487592,0.001012455193663728,0.0012686949739452527,0.001125766440036282
5.630326114756495,0.0011254124023235602,0.0009811868815235438,0.001227120748125298,0.0010937664873452962
5.640273687397409,0.001080655189629632,0.0009462265901787722,0.0011811677695908892,0.0010589770704376616
5.650221260038321,0.0010325451682906244,0.000908353021243106,0.001131829853503098,0.0010221474064137097
5.660168832679233,0.0009822429920352512,0.0008684140436309362,0.0010802971706533695,0.0009840757980058186
5.6701164053201465,0.000930853526097794,0.0008273077287813716,0.0010276955255855628,0.0009455888429495748
5.680063977961058,0.0008796106128395773,0.0007859577132054213,0.0009752889106865038,0.0009075218730446772
5.690011550601972,0.0008296347643952335,0.0007452925280352114,0.0009242181946380842,0.0008706974026765957
5.699959123242883,0.0007821168879869796,0.0007062203992939687,0.0008757025476538416,0.0008359058154962998
5.709906695883797,0.0007380781685767898,0.000669609128924463,0.0008307804611232879,0.0008038850748388119
5.719854268524708,0.0006985555871902813,0.0006362625807463072,0.0007905129401056309,0.0007753036357645441
5.729801841165622,0.0006643667021034708,0.0006069032967536486,0.0007557296204248029,0.0007507433014656717
5.739749413806535,0.0006362995077025981,0.0005821527345348982,0.0007272363310406316,0.0007306861052326717
5.749696986447446,0.000614884409053754,0.0005625185165482651,0.0007055686507065808,0.0007155018753579655
5.759644559088359,0.0006005904375811507,0.0005483801022804173,0.0006912058985898793,0.0007054404298698912
5.769592131729271,0.0005936060789755015,0.000539982099098008,0.0006843338225629591,0.0007006249407892342
5.779539704370185,0.0005940431390993006,0.0005374265086088137,0.0006850663366154724,0.0007010502547668215
5.789487277011096,0.0006017272928335606,0.0005406729228591904,0.000693218222221985,0.0007065825730527943
5.79943484965201,0.0006164100511833651,0.0005495378336564565,0.0007085350694738932,0.000716964106197186
5.809382422292923,0.0006375690274223767,0.0005637018575004551,0.0007304759821787183,0.0007318189656349869
5.819329994933834,0.0006646275775060118,0.0005827159034387022,0.0007584512812987385,0.0007506637399937425
5.8292775675747475,0.0006967639153766533,0.000606014881236306,0.0007916143210688498,0.0007729188886901229
5.8392251402156585,0.0007331371695072859,0.0006329298556949671,0.0008291056661990091,0.0007979242518176926
5.849172712856572,0.0007727037057502714,0.0006627070625119583,0.0008698523364872013,0.000824954704556894
5.859120285497484,0.0008144476436064586,0.0006945245998868124,0.0009128164555449422,0.0008532391378988075
5.869067858138398,0.0008572021372569778,0.0007275150663439519,0.0009567996214312441,0.0008819787262808311
5.87901543077931,0.0008998818931281039,0.0007607849094975021,0.001000693512933471,0.0009103675880668784
5.888963003420222,0.0009413067756921964,0.0007934386586666898,0.0010432866927719239,0.0009376117763112336
5.898910576061136,0.0009804336104536587,0.0008245988067794226,0.0010835143959888303,0.0009629496768601541
5.908858148702047,0.001016179356422235,0.0008534294698855542,0.0011202649465739843,0.00098566977590645
5.91880572134296,0.0010476494889290987,0.0008791546436764147,0.0011526259647633862,0.0010051288931673568
5.928753293983871,0.001073958125461928,0.0009010791941395138,0.0011796877276477008,0.0010207669139725996
5.938700866624785,0.0010944505575907672,0.0009186035067590107,0.0012007833147499366,0.0010321211798833528
5.948648439265698,0.0011085181148534971,0.0009312399888268725,0.001215286651487537,0.0010388366829186492
5.958596011906609,0.0011158129256078095,0.000938622498153548,0.0012228446355407238,0.0010406753228514624
5.968543584547523,0.0011160559140474256,0.0009405169893651252,0.0012231682270471636,0.0010375205152582576
5.978491157188435,0.0011092425643285707,0.0009368246323730316,0.0012162553090119632,0.001029380534595866
5.988438729829348,0.0010954432073700365,0.0009275858168454967,0.0012021739671182507,0.0010163870406729718
5.9983863024702595,0.0010749993719189278,0.0009129764964366296,0.0011812756649176575,0.0009987923088186016
6.008333875111173,0.001048316355069511,0.0008933054196880102,0.0011539707119166966,0.000976961776455409
6.018281447752086,0.0010160505881782308,0.0008690039021986765,0.001120932196846338,0.0009513655588964336
6.028229020392997,0.0009788953157584953,0.0008406168140604879,0.0010828644911299343,0.0009225657003959847
6.038176593033911,0.0009377602006866246,0.0008087866233959586,0.0010406991967137956,0.0008912029280132832
6.048124165674822,0.0008935516793131623,0.0007742392753715036,0.0009953582904177831,0.000857979803124705
6.058071738315736,0.0008473467018749728,0.000737763904420733,0.0009479440276443729,0.0008236441226976448
6.068019310956648,0.000800169915489397,0.0007001952292835997,0.0008994989281703664,0.0007889695584315157
6.077966883597561,0.0007531639175618096,0.0006623907443596132,0.0008511920677165463,0.0007547374308847996
6.087914456238473,0.0007073657870798423,0.0006252115821939917,0.0008040784806778027,0.000721716656949792
6.097862028879385,0.0006638764755217984,0.0005894992275140507,0.0007592845216573681,0.0006906457678220838
6.107809601520299,0.000623639326237689,0.0005560569324499005,0.0007177693805926027,0.0006622140398313635
6.11775717416121,0.0005876112166586742,0.0005256280285203403,0.0006805121833931804,0.0006370455893413395
6.127704746802124,0.000556545565813022,0.0004988799090455666,0.0006482781701848298,0.0006156834331176007
6.137652319443035,0.0005311675765217302,0.00047638584311688307,0.0006218099314389105,0.0005985772769756464
6.1475998920839485,0.0005119638478793899,0.0004586132726175394,0.0006016004068055217,0.0005860719538105661
6.157547464724861,0.0004993635744025333,0.00044591067630158694,0.0005880901492023987,0.0005784001505999115
6.167495037365772,0.0004935362928600141,0.00043850149316223744,0.0005814487002444266,0.0005756762352800819
6.177442610006686,0.0004945802267121127,0.0004364770803280752,0.0005817790906190137,0.0005778946760152806
6.187390182647598,0.0005023289638803953,0.00043979701403217236,0.0005889083987498289,0.0005849297359150207
6.197337755288511,0.0005165473558541989,0.000448288582492504,0.0006025998995673839,0.0005965397780232771
6.207285327929423,0.000536747117451416,0.00046165358612493496,0.0006223527900402689,0.0006123727320205241
6.217232900570337,0.0005623898775057858,0.0004794741654968908,0.0006476215687104796,0.0006319759033170568
6.227180473211249,0.000592710892542672,0.000501225585701676,0.0006776240959783673,0.0006548065547202666
6.2371280458521605,0.000626928079514659,0.0005262875827588021,0.0007115670047390949,0.0006802463044901959
6.247075618493074,0.0006640723205308428,0.0005539620354642006,0.0007484605343854225,0.0007076156730665673
6.257023191133985,0.0007032006621129745,0.0005834884813067223,0.0007873481145119144,0.0007361917146476407
6.266970763774899,0.0007432311267887968,0.0006140651090165031,0.000827125839994275,0.0007652250019799193
6.276918336415811,0.0007831577999186972,0.0006448666985294293,0.0008667738983378946,0.0007939588311595917
6.286865909056724,0.0008218877097221088,0.0006750670539556223,0.0009051781935150698,0.0008216468920686112
6.296813481697636,0.0008584552857223546,0.0007038573990689516,0.0009413610477196819,0.0008475722453556455
6.306761054338549,0.0008918587546440498,0.0007304682429600182,0.0009743023674136291,0.0008710638731750649
6.3167086269794614,0.0009212714653724347,0.0007541862334524014,0.0010031670636720268,0.0008915136631566076
6.326656199620373,0.000945875383492617,0.0007743735173595724,0.0010271232944289502,0.000908390157518682
6.336603772261287,0.0009650670334497828,0.0007904812205352505,0.001045564311049296,0.0009212519864466797
6.346551344902198,0.0009782860442435527,0.000802064623157219,0.0010579216904575905,0.0009297574200401699
6.356498917543112,0.0009852139334212556,0.0008087917791202899,0.001063879801470417,0.0009336730513489563
6.366446490184023,0.0009855962227802628,0.0008104532474810209,0.0010631825205099322,0.0009328781758206755
6.376394062824936,0.000979432933058234,0.0008069648506868951,0.0010558391704893436,0.0009273679962671075
6.3863416354658495,0.0009667934947150345,0.000798371243946822,0.0010419239360596815,0.0009172523665232798
6.396289208106761,0.0009479985725674014,0.0007848423927626413,0.0010217728948195804,0.0009027533299487753
6.406236780747674,0.000923427772876663,0.000766670868851829,0.0009957761409777007,0.0008841983172741637
6.416184353388586,0.0008936931996922177,0.0007442622451658346,0.0009645663276900397,0.0008620123837868435
6.4261319260295,0.0008594407293018749,0.000718126620317365,0.0009288042937228685,0.0008367064915648731
6.436079498670411,0.0008215164380861529,0.0006888637231230467,0.0008893602885646229,0.0008088653241733191
6.446027071311324,0.0007807629038158351,0.0006571497273144771,0.0008470945985075134,0.0007791317580898642
6.455974643952238,0.0007381802666666984,0.0006237183697872504,0.0008030332596783928,0.0007481915577528703
6.465922216593149,0.0006947195572784497,0.0005893445693990388,0.0007581457300254082,0.0007167555041791579
6.475869789234062,0.0006514405983852708,0.0005548232440988046,0.0007135173485823545,0.0006855425668846199
6.4858173618749735,0.0006093047003214843,0.0005209515484499733,0.0006701264455634452,0.0006552613749005113
6.495764934515887,0.0005693318382481426,0.0004885072883757711,0.000629016036082728,0.0006265935977682706
6.505712507156799,0.0005323951650932515,0.0004582317133851302,0.000591072869658915,0.0006001764952917047
6.515660079797711,0.0004993798879696841,0.0004308094541336417,0.0005572008324209958,0.0005765882054459503
6.525607652438625,0.0004709819173869346,0.0004068537366034089,0.0005281043008718588,0.0005563329905166054
6.535555225079537,0.00044787061899213306,0.00038688960579450035,0.0005044654714596766,0.000539829929988618
6.5455027977204505,0.0004304935608271129,0.0003713431783836684,0.00048673401653655463,0.0005274022050769928
6.555450370361362,0.0004192448588386932,0.0003605295827843475,0.0004753100906990256,0.0005192703502042803
6.565397943002275,0.0004142774374664442,0.00035464745987143735,0.0004703417269828426,0.0005155465133900802
6.575345515643186,0.0004156780656426856,0.00035377257913366136,0.00047191463293808636,0.0005162329654801303
6.585293088284099,0.0004232878647957789,0.0003578582747674321,0.0004798580682709243,0.0005212217808722709
6.595240660925013,0.0004368844081615618,0.0003667351366362798,0.0004939418035354327,0.0005302987843950385
6.605188233565924,0.00045601046184477577,0.0003801174832506907,0.0005136904556816406,0.000543148564177682
6.615135806206838,0.0004801627655857374,0.0003976089301978726,0.0005385872115054321,0.0005593635031542339
6.62508337884775,0.0005086282503913672,0.0004187144099186176,0.0005678958400356679,0.0005784535158223148
6.635030951488663,0.0005406784073398276,0.0004428508476650961,0.0006008700569465261,0.0005998593168908472
6.6449785241295745,0.0005754115618863148,0.0004693636984104696,0.0006365817563291793,0.0006229658168921178
6.654926096770487,0.000611951138002512,0.0004975414670199019,0.0006741342816884451,0.0006471183724870585
6.664873669411401,0.0006492920488012133,0.0005266352974464811,0.000712494889867757,0.0006716384265289608
6.674821242052312,0.0006865007340110195,0.0005558757073246142,0.0007507097578188503,0.0006958412021930991
6.684768814693226,0.0007225633988557071,0.0005844934756181661,0.0007877383589774,0.0007190519644658521
6.694716387334137,0.0007565854842690447,0.0006117367571975359,0.0008226678140943296,0.000740623490230859
6.704663959975051,0.0007876393816585813,0.000636891399545426,0.0008545467562778559,0.0007599512796277458
6.7146115326159626,0.0008149610072296542,0.0006592965789444633,0.0008825966488566415,0.0007764891680988472
6.7245591052568745,0.0008377947479730291,0.000678362744810568,0.0009060428481774659,0.0007897619312088391
6.734506677897788,0.0008555850512035008,0.0006935840769958094,0.0009243207586538182,0.0007993775979515548
6.7444542505387,0.0008678167027542644,0.0007045524999122739,0.0009369021576153756,0.0008050361590253648
6.754401823179614,0.0008741997853315365,0.000710965583473456,0.0009434945116136976,0.000806537473394701
6.764349395820525,0.0008745039182015479,0.0007126354633881839,0.0009438611689348306,0.0008037851805790439
6.774296968461439,0.0008687355385998497,0.0007094912637319714,0.0009380127761259931,0.0007967895310736059
6.78424454110235,0.000856965390301662,0.0007015822650838975,0.0009260206170610763,0.0007856660788997544
6.794192113743263,0.0008394977813367049,0.0006890744692263547,0.0009081997833533692,0.000770633267419754
6.804139686384176,0.0008166913315791233,0.0006722479230333342,0.0008849156774515856,0.0007520059921495445
6.814087259025087,0.0007891205884594743,0.0006514876217384321,0.0008567593346313115,0.0007301882873823083
6.824034831666001,0.0007573907600661356,0.0006272754679128584,0.0008243478389266438,0.0007056623506232853
6.833982404306913,0.0007222927570642503,0.0006001762626056682,0.0007884928948820334,0.0006789771519772153
6.843929976947827,0.0006846132778537403,0.0005708252994933071,0.0007499965578290246,0.0006507339516404083
6.853877549588738,0.0006452849227371162,0.0005399106691066517,0.0007098147424180539,0.000621572046911559
6.863825122229651,0.000605193499443289,0.0005081579077394119,0.0006688501796337706,0.0005921521504007343
6.873772694870564,0.0005653252690340313,0.00047631019293675324,0.0006281129695669984,0.0005631407609865479
6.8837202675114755,0.0005265736555218488,0.00044511174469355594,0.0005885129977052027,0.0005351929706466264
6.893667840152389,0.0004898858928053783,0.0004152876867129924,0.0005510198515340732,0.0005089370700222276
6.9036154127933,0.000456071421647431,0.0003875280075860148,0.0005164570280779833,0.0004849583974082484
6.913562985434214,0.0004259501939744861,0.0003624688838886783,0.0004856635184303143,0.00046378575566149494
6.923510558075126,0.0004001649158861416,0.00034067894175449044,0.00045929200904702374,0.00044587780451202976
6.933458130716038,0.000379333032712949,0.0003226436837150725,0.00043797419824636474,0.00043161267775681167
6.943405703356952,0.0003638646416952492,0.00030875555410907825,0.00042212484957237075,0.0004212781617218638
6.953353275997864,0.00035411975250532147,0.00029930279790707075,0.00041211246464039334,0.0004150655794133621
6.963300848638776,0.0003502331819113091,0.00029446445101877265,0.0004080705230573813,0.00041306461990233475
6.973248421279688,0.00035227810322713027,0.00029430451788729984,0.00041007454099967287,0.000415262131754894
6.983195993920602,0.0003600985988044037,0.000298772518288411,0.00041796118108155297,0.0004215420080730481
6.993143566561513,0.00037347983587582994,0.00030770334521264037,0.00043151203489542563,0.00043168904724317646
7.003091139202426,0.0003919882541156794,0.0003208234517366528,0.00045028057231232715,0.00044539380184523706
7.013038711843339,0.0004151480012588885,0.00033775619352137035,0.00047378226703943853,0.000462261168261423
7.022986284484251,0.00044228804090307725,0.0003580331867186554,0.0005013286482799289,0.0004818196234154325
7.0329338571251645,0.0004727238180854747,0.0003811044049665448,0.0005322227116066832,0.0005035337446604365
7.0428814297660765,0.0005056099545372488,0.00040635373611744275,0.0005655987056745994,0.0005268168335600277
7.052829002406989,0.000540125556597841,0.00043311264399658185,0.0006006212021984641,0.0005510461884343991
7.062776575047901,0.0005753306811627755,0.00046067854686121306,0.0006363287575690702,0.0005755777902449211
7.072724147688815,0.0006103532997037948,0.0004883305138452251,0.0006718346102732161,0.0005997628887117244
7.082671720329726,0.0006442474145708759,0.0005153488204211052,0.0007061720490600801,0.0006229632328104384
7.092619292970639,0.0006761794913587936,0.00054103096087885,0.0007384945022883405,0.0006445674122444229
7.102566865611553,0.0007052860105082812,0.0005647106309395902,0.0007679203496212441,0.0006640050720422051
7.112514438252464,0.0007308571941996858,0.0005857723182689143,0.0007937301841216013,0.0006807614850641317
7.122462010893377,0.0007521919002315915,0.0006036680290154401,0.0008152089311800302,0.000694389299911718
7.1324095835342884,0.0007687766962531334,0.0006179288690418305,0.0008318382976643503,0.0007045200027419618
7.142357156175202,0.0007801363283385627,0.0006281780619244426,0.0008431343960893596,0.0007108719984309733
7.152304728816114,0.0007860066111512627,0.0006341382384882486,0.0008488338215386853,0.0007132579324360614
7.162252301457026,0.0007861791993565567,0.0006356396650997532,0.0008487254869595399,0.0007115882714608283
7.17219987409794,0.0007806673253788931,0.0006326223874290218,0.000842829345000206,0.0007058738670546471
7.182147446738852,0.0007695442182580437,0.0006251390625131263,0.0008312217710238543,0.000696224647353779
7.1920950193797655,0.0007531013750377036,0.000613351611787998,0.0008142066161538345,0.0006828472727352412
7.2020425920206765,0.0007316806478543194,0.0005975285813436661,0.0007921341657396295,0.0006660390305236456
7.21199016466159,0.0007058254161396139,0.0005780364988929256,0.0007655649057993263,0.0006461809131540923
7.221937737302501,0.0006761070321796223,0.0005553322216285127,0.0007350827683253572,0.0006237272758767302
7.231885309943414,0.0006432699024928895,0.0005299497089865307,0.0007014526477932721,0.0005991951125421994
7.241832882584328,0.0006080535794363038,0.0005024883042268796,0.0006654292541225951,0.0005731504466429596
7.251780455225239,0.0005713332989300463,0.0004735960791933682,0.0006279099652964036,0.0005461949458036206
7.261728027866153,0.0005339394730131439,0.00044395538690100294,0.0005897410849235023,0.0005189503292634481
7.271675600507065,0.0004967956155278952,0.0004142642630119477,0.0005518680082717321,0.0004920437141911482
7.281623173147978,0.0004607372830066873,0.0003852208446892512,0.0005151409785391154,0.00046609150801855503
7.291570745788889,0.00042664951341642556,0.00035750449480919283,0.00048046473951177186,0.00044168499393274554
7.301518318429802,0.0003952873529300046,0.0003317607827433737,0.00044860597494078243,0.0004193752170541218
7.311465891070716,0.0003674149176727882,0.0003085840146111864,0.00042034460367831975,0.00039966028263411666
7.321413463711627,0.0003436295242721975,0.0002885044056468005,0.00039628496245428224,0.00038297263792150916
7.331361036352541,0.0003245042635505285,0.0002719735523887569,0.00037701067175227934,0.00036966937899915995
7.341308608993452,0.000310417436288659,0.00025935520136211254,0.0003629012972547011,0.0003600230867477037
7.351256181634366,0.0003017001238704021,0.0002509149024369088,0.0003542923004370068,0.0003542161351953196
7.3612037542752775,0.00029847214961755656,0.00024681541767908256,0.0003512984210179797,0.00035233588496357915
7.3711513269161895,0.00030079558514603175,0.00024711137910980095,0.0003539796669125979,0.0003543735879282217
7.381098899557103,0.0003085178599904487,0.00025174992086990594,0.00036217204838710407,0.0003602243103539631
7.391046472198015,0.00032143150816171427,0.0002605706706797861,0.00037565991316362325,0.0003696905751110763
7.400994044838929,0.0003391243937291428,0.00027331167357316256,0.00039401399313691393,0.0003824869220227495
7.41094161747984,0.0003611453423197608,0.000289614523258396,0.0004167697160083938,0.0003982479645529345
7.420889190120754,0.00038686080225003804,0.0003090351272761113,0.00044327186317573577,0.0004165370423494584
7.430836762761665,0.00041562538512026964,0.0003310532835145395,0.0004728578553357254,0.000436857939675806
7.4407843354025776,0.0004466437042944493,0.00035508736543226206,0.000504707730166533,0.0004586666888960234
7.450731908043491,0.0004791443277280253,0.00038050721901923226,0.0005380308675578683,0.00048138584474388907
7.460679480684402,0.0005122450841241878,0.00040665146848084993,0.000571919535167272,0.0005044181959347219
7.470627053325316,0.0005451285599981532,0.0004328422915646083,0.0006055371406347698,0.0005271622466791953
7.480574625966228,0.0005769088820367288,0.0004584037972349076,0.0006379733062118202,0.0005490264155847873
7.490522198607142,0.0006068067044930456,0.00048267706284627315,0.0006684315465107806,0.0005694442666374721
7.500469771248053,0.0006340153906448546,0.0005050379393960293,0.0006960837471446462,0.0005878877366742479
7.510417343888966,0.0006578734529519959,0.0005249107187061392,0.0007202551845357255,0.0006038806921772842
7.520364916529879,0.0006777281742083884,0.0005417837872757366,0.000740276405070797,0.000617009831648065
7.53031248917079,0.0006931036786371002,0.0005552204359694218,0.0007556637252279915,0.0006269353177175961
7.540260061811704,0.0007035603416058423,0.0005648710029348027,0.0007659668240094147,0.0006333982375313109
7.550207634452615,0.0007088570626618879,0.0005704796272113961,0.0007709432642367421,0.0006362273540352633
7.560155207093529,0.000708805280228854,0.0005718918722438008,0.0007704005898952777,0.0006353423519773904
7.570102779734441,0.0007034245480056215,0.0005690566292083112,0.0007643639524679686,0.0006307561382112663
7.580050352375353,0.0006927905512044029,0.0005620286602279762,0.0007529120985485066,0.0006225735187416589
7.589997925016267,0.000677183703057452,0.0005509653368310629,0.0007363378146307548,0.0006109889171506504
7.5999454976571785,0.0006569311944916745,0.0005361240417222626,0.0007149778402307349,0.0005962805779224795
7.609893070298092,0.0006325489670290553,0.0005178539352965781,0.0006893664985996865,0.0005788040213296744
7.619840642939003,0.0006045784558763654,0.000496588657567329,0.0006600602128172302,0.0005589823058611351
7.629788215579917,0.0005737228965946547,0.00047283380127337586,0.0006277853044080492,0.0005372959531007432
7.639735788220828,0.0005406799810531295,0.0004471558121351086,0.000593258361743228,0.0005142701847225393
7.649683360861741,0.0005062739593433659,0.00042016626346160266,0.0005573297037234003,0.0004904623916507867
7.659630933502655,0.0004712858646229494,0.00039250821893395556,0.000520801295917037,0.0004664475516952718
7.669578506143566,0.00043658323015666086,0.0003648387104408262,0.0004845677425968972,0.00044280455073834304
7.6795260787844795,0.00040294981081416423,0.0003378140678210394,0.0004494337235394795,0.0004201011578121124
7.689473651425391,0.0003712149136640191,0.0003120721695792213,0.0004162545598975512,0.0003988806100514568
7.699421224066304,0.0003420846252151828,0.0002882183357097698,0.00038575522739503845,0.0003796475569201504
7.709368796707216,0.00031627273628812155,0.0002668089343685807,0.0003586725230975894,0.0003628562858409903
7.719316369348129,0.0002943353681878064,0.0002483393689578712,0.00033557759194595286,0.00034889894379524675
7.729263941989041,0.0002768052615304942,0.00023323048235211259,0.0003170215054493291,0.0003380966111697357
7.739211514629954,0.00026403139391973415,0.00022181995511845278,0.00030336293093213796,0.00033069087807562937
7.7491590872708676,0.00025631801979876913,0.00021435266725724618,0.00029491854181262794,0.00032683868744814054
7.759106659911779,0.00025377041736334387,0.000210976482596292,0.00029179699377057607,0.0003266080085376433
7.769054232552692,0.0002564395507683762,0.00021173733456964896,0.00029405505887094717,0.0003299769954201442
7.779001805193603,0.000264174520339708,0.00021657993662787913,0.0003015384964869886,0.00033683409461615296
7.788949377834516,0.00027677312080263923,0.00022534789246655003,0.0003140441924169589,0.00034698163914321796
7.798896950475429,0.00029384095211624746,0.0002377893868397527,0.0003311678817955987,0.00036014029122540274
7.808844523116341,0.0003149475267325239,0.0002535621278666997,0.00035247193973528626,0.00037595675683841967
7.818792095757255,0.0003394913891889345,0.0002722435846844633,0.00037733929055691184,0.00039401204082802207
7.828739668398167,0.00036686084257703575,0.0002933400983502891,0.0004051459005008688,0.0004138325651954272
7.83868724103908,0.0003963038829226436,0.0003163007900544524,0.000435119653221601,0.0004349013440174278
7.8486348136799915,0.0004270921268099907,0.000340529773642478,0.00046651609574798657,0.00045667145959098806
7.858582386320904,0.0004583939441758559,0.0003654025036616927,0.0004984806280667074,0.00047857898420256104
7.868529958961816,0.0004894398225895873,0.0003902797257187126,0.0005302256989753475,0.0005000575434503376
7.878477531602729,0.0005193968199996353,0.00041452480160940965,0.0005608943892175987,0.0005205516480277898
7.888425104243643,0.0005475334295649281,0.0004375178720156946,0.0005897370779367635,0.0005395309744293746
7.898372676884554,0.0005730933968197697,0.0004586726083524301,0.0006159744194642507,0.0005565027378159828
7.908320249525468,0.0005954581679534828,0.0004774490507343575,0.0006389715198668453,0.0005710243558182543
7.91826782216638,0.0006140182302727046,0.0004933683007070837,0.0006580984237601799,0.0005827135955859037
7.9282153948072915,0.000628331433472639,0.0005060226362498975,0.0006729000509497517,0.0005912584522448944
7.938162967448204,0.0006379903058802503,0.000515086869061534,0.0006829526090168124,0.0005964240286044489
7.948110540089117,0.000642774911260553,0.0005203246131730684,0.000688027920570426,0.000598058738994701
7.958058112730031,0.0006425150363822851,0.0005215953636146606,0.0006879446294933802,0.0005960972060308124
7.968005685370942,0.0006372367478186238,0.0005188561783433044,0.0006827260616511371,0.0005905622650642226
7.977953258011856,0.0006270188947005183,0.0005121639586409647,0.0006724456525021353,0.0005815635563971542
7.987900830652767,0.0006121331109812043,0.000501672257429582,0.0006573780774006915,0.0005692952192631883
7.99784840329368,0.0005928946766071965,0.00048762871370621385,0.0006378389404231907,0.0005540302810018554
8.007795975934592,0.0005697963135407593,0.0004703671791842838,0.0006143295261911097,0.0005361143515826863
8.017743548575504,0.000543354040079908,0.00045030073302856606,0.0005873713941121806,0.0005159563219327083
8.027691121216419,0.0005142356744901963,0.0004279097761450343,0.0005576456816193193,0.0004940187591991319
8.03763869385733,0.00048310284303961393,0.00040373148206798525,0.000525823785552242,0.0004708057845768259
8.047586266498243,0.00045073557827872895,0.0003783448995100515,0.0004927026305901642,0.0004468511879001549
8.057533839139156,0.000417872050466255,0.0003523580387080177,0.0004590330380659782,0.0004227046262273576
8.067481411780067,0.000385330982598008,0.0003263913101377809,0.00042565271641903304,0.0003989186932420412
8.07742898442098,0.00035385092793599666,0.0003010636698344506,0.0003933141771265255,0.00037603473753917044
8.087376557061893,0.000324212388822757,0.00027697587795567045,0.00036281737351128167,0.00035457021709139734
8.097324129702805,0.00029707853612332503,0.0002546972102928073,0.0003348390992728072,0.0003350054658951739
8.107271702343718,0.00027311889849754664,0.00023475003012784975,0.0003100671823961552,0.00031777262787069084
8.117219274984631,0.00025285330658027027,0.0002175985089404689,0.00028903318763434703,0.0003032446001176699
8.127166847625542,0.00023677881674871035,0.0002036358686067187,0.00027224986659455286,0.000291726678351347
8.137114420266455,0.00022521837589454163,0.00019317634928440441,0.00026004869372816457,0.00028344868507384455
8.147061992907368,0.0002184522796505629,0.00018644621059868088,0.0002527219031066145,0.0002785601866170008
8.15700956554828,0.00021657262169087613,0.0001835798596911927,0.000250365947579022,0.00027712649727141354
8.166957138189193,0.00021962009737677357,0.00018461532661138077,0.0002530289544736561,0.00027912797345898974
8.176904710830105,0.00022744476770978627,0.00018949505299532989,0.0002605606534511421,0.000284460201877665
8.18685228347102,0.00023984845394224095,0.0001980661155416296,0.0002727655068341531,0.00029293747442291914
8.19679985611193,0.0002564517633813822,0.00021008571657733818,0.0002892590571224184,0.00030429705754029065
8.206747428752843,0.00027684173441037773,0.0002252259637859112,0.0003096263896811514,0.0003182065418387139
8.216695001393756,0.00030044449658793063,0.00024308364319760228,0.00033328426431972495,0.0003342716914428601
8.226642574034669,0.0003266772761792755,0.000263188918945541,0.0003596440072499768,0.000352046984900359
8.236590146675582,0.00035482555259084425,0.00028501855205986657,0.0003879782698759806,0.0003710461962817824
8.246537719316493,0.000384198075445945,0.0003080075043102848,0.00041758697789180666,0.00039075513569621724
8.256485291957407,0.00041400698290782736,0.0003315644331583732,0.00044766715508485436,0.00041064385183953715
8.266432864598318,0.00044352415695646144,0.0003550849054926027,0.00047748022552298615,0.00043018037094636667
8.276380437239231,0.0004719625247454839,0.00037796778231931506,0.0005062230897216374,0.00044884325857014466
8.286328009880144,0.0004986319200339616,0.000399628598076962,0.0005331949127499672,0.00046613506502971567
8.296275582521055,0.0005228197194684405,0.0004195153686990284,0.0005576675681710657,0.00048159395663967264
8.30622315516197,0.00054394439971328,0.00043712068419775606,0.0005790500655738564,0.0004948056118445304
8.31617072780288,0.0005614337722698382,0.00045199553769020867,0.0005967565902972814,0.0005054127308800468
8.326118300443795,0.0005748746246362959,0.00046375881308325105,0.0006103669253118994,0.0005131242855624052
8.336065873084706,0.0005838870980600963,0.0004721079334820752,0.000619490599834912,0.0005177219310629393
8.34601344572562,0.0005882691566324291,0.0004768246881975275,0.0006239220219301448,0.0005190657774967952
8.35596101836653,0.0005878660738378545,0.0004777818162733572,0.0006234996778671944,0.0005170970364680011
8.365908591007443,0.0005827089502200253,0.00047494448131402025,0.0006182551770336277,0.0005118398276353524
8.375856163648358,0.000572878794755044,0.0004683723080028778,0.0006082669735562275,0.0005033997651697997
8.385803736289269,0.0005586388623223454,0.000458216243232374,0.0005938030859783468,0.0004919617031571034
8.395751308930182,0.0005402933833756066,0.00044471601064520206,0.0005751693908820228,0.0004777843663095999
8.405698881571094,0.0005183140626591159,0.00042819254982125296,0.000552846360998603,0.0004611943359203158
8.415646454212007,0.0004931940696197317,0.0004090413020718623,0.0005273325505235329,0.0004425772158833021
8.425594026852918,0.0004655695737384353,0.0003877208515313617,0.0004992762399386322,0.00042236852698447153
8.435541599493831,0.0004360701039899069,0.0003647428608175431,0.0004693152386979007,0.00040104223575176945
8.445489172134744,0.0004054364417755875,0.0003406579066304835,0.000438204779972069,0.0003790995235233041
8.455436744775657,0.0003743688423252815,0.0003160432070282819,0.00040665515926315574,0.0003570557592391847
8.46538431741657,0.00034364292040270605,0.0002914869138117977,0.0003754575435289908,0.0003354283121312987
8.47533189005748,0.00031395746283201806,0.000267574982876829,0.0003453212062462737,0.0003147231959412044
8.485279462698395,0.0002860500948643248,0.0002448753304021478,0.00031699907223557006,0.00029542318096724255
8.495227035339306,0.0002605464786780255,0.00022392527410940844,0.0002911263778916699,0.0002779753626274644
8.50517460798022,0.00023807752546382147,0.00020521696657234008,0.00026834775105657115,0.0002627807921224164
8.515122180621132,0.0002191316642775011,0.0001891867714756487,0.0002491590138432256,0.00025018412494522027
8.525069753262045,0.00020417516968530036,0.00017620325533909364,0.00023403739920746614,0.0002404658338278131
8.535017325902958,0.00019350891048221635,0.0001665596659890869,0.00022328793486230646,0.00023383488293212274
8.544964898543869,0.00018739301514943764,0.00016046550728398008,0.0002171780450646131,0.00023042432792471927
8.554912471184783,0.00018590909845141534,0.0001580429769581649,0.0002157895357379618,0.00023028766031929577
8.564860043825695,0.00018909002179894036,0.0001593227933143121,0.0002191583567873241,0.00023339826336067445
8.574807616466607,0.00019678808858274665,0.00016424505729462408,0.00022713269239556493,0.00023964970830590005
8.58475518910752,0.00020881011993386614,0.0001726595808815824,0.00023951811283930613,0.0002488591546080513
8.594702761748431,0.00022479155696123005,0.0001843312025082429,0.0002559417110049423,0.00026077149164312397
8.604650334389346,0.0002443365172243407,0.000198944425428037,0.0002760023070321895,0.0002750663849042768
8.614597907030257,0.0002668971981252788,0.00021611277925192543,0.0002991400177269344,0.00029136578093253985
8.624545479671172,0.0002919180600705415,0.00023538715612114616,0.0003247906478353423,0.00030924394574539097
8.634493052312083,0.00031871944329309187,0.00025626841694824566,0.0003522595873957159,0.00032823752420874834
8.644440624952995,0.0003466445907932085,0.00027821845487800473,0.00038087908165027257,0.00034785762733897013
8.654388197593907,0.0003749460176671609,0.0003006749310606709,0.000409884970238859,0.00036760139174546127
8.66433577023482,0.0004029337823858777,0.00032306383335717397,0.0004385752164394855,0.0003869649767465506
8.674283342875734,0.000429862919222929,0.0003448150234695944,0.0004661877681622566,0.00040545542841114503
8.684230915516645,0.00045508121937636015,0.00036537491922250553,0.0004920585761392831,0.00042260336426058526
8.694178488157558,0.0004779159749297276,0.0003842214619096793,0.000515498792043797,0.0004379739230957195
8.70412606079847,0.0004978195553135553,0.000400875545797711,0.0005359505283565903,0.00045117795195567025
8.714073633439382,0.0005142538206152728,0.0004149140780852368,0.0005528617190484317,0.00046188091898999095
8.724021206080295,0.0005268319706802884,0.00042597890929693336,0.0005658380679686764,0.00046981157006713655
8.733968778721207,0.0005351992549241657,0.0004337868513765464,0.000574514170705301,0.0004747678874071902
8.74391635136212,0.0005391699113538266,0.0004381351139486925,0.0005787004435821319,0.00047662243622053165
8.753863924003033,0.000538603202151133,0.0004389074492208648,0.000578249513984608,0.0004753247459765163
8.763811496643946,0.0005335347140238255,0.0004360754464828625,0.0005731973838632707,0.0004709028954263602
8.773759069284857,0.0005240472437006075,0.0004297003554480442,0.0005636245993028569,0.0004634620469988953
8.78370664192577,0.0005103962542799138,0.00041993000035115373,0.0005497914350268457,0.0004531821890360346
8.793654214566683,0.0004928756735048484,0.00040699625823955405,0.0005319939025539696,0.0004403129319658732
8.803601787207596,0.000471937841612584,0.0003912077842882088,0.0005106932931193423,0.00042516770308373484
8.813549359848508,0.00044805481491411544,0.00037294354656929935,0.00048636762351343704,0.0004081152787269323
8.823496932489421,0.00042183364604824933,0.0003526419635199869,0.0004596363900900965,0.0003895710725953864
8.833444505130334,0.0003938742541963038,0.0003307912802859453,0.0004311085295667949,0.00036998619543395666
8.843392077771245,0.00036488129934282934,0.0003079160677081651,0.0004015036661606162,0.0003498367590425276
8.853339650412158,0.00033552004285155224,0.0002845655301304146,0.00037149803478713015,0.0003296114931638792
8.86328722305307,0.00030652637259522025,0.00026129856902908154,0.000341843805288878,0.00030980017680207265
8.873234795693984,0.00027856229868740065,0.0002386713087705995,0.00031321464195031227,0.0002908809782155973
8.883182368334896,0.000252325827912232,0.00021722206274141868,0.00028632483437602256,0.0002733092048758985
8.893129940975808,0.00022840779823430116,0.00019745943324675722,0.00026177622862243606,0.00025750555386929884
8.903077513616722,0.00020740327575847686,0.0001798485211215736,0.00024017887010218306,0.00024384633454163686
8.913025086257633,0.0001897713232928157,0.00016480089259485165,0.00022200093275632612,0.00023265372170711297
8.922972658898546,0.0001759494044056506,0.00015266324523308274,0.0002076923886356147,0.00022418845498413872
8.932920231539459,0.00016621741723995648,0.00014371034502317552,0.00019753929392214462,0.00021864298586792838
8.94286780418037,0.00016081625739262174,0.0001381371153149329,0.00019179166206934577,0.00021613741021405175
8.952815376821285,0.0001598170549956516,0.0001360553507836721,0.0001905230661140965,0.00021671611269287716
8.962762949462196,0.00016324460441436006,0.000137489856478062,0.0001937634412334605,0.00022034736853267177
8.97271052210311,0.00017095225944585386,0.00014237937127135154,0.00020136447140394763,0.0002269237437022413
8.982658094744021,0.00018275042719040598,0.0001505769848804993,0.0002131375276469251,0.00023626544059386173
8.992605667384934,0.0001982870507998081,0.0001618552888918102,0.00022872477222951064,0.000248124343535317
9.002553240025845,0.0002171808376242014,0.00017591088006589374,0.000247741901895598,0.00026219081614192106
9.012500812666758,0.00023890674289952095,0.00019237334279608196,0.0002696543770046231,0.00027810092563746954
9.022448385307673,0.00026293311008274676,0.0002108132483090693,0.0002939241373008804,0.0002954460630613727
9.032395957948584,0.00028861111265086447,0.0002307541990194572,0.0003198898980477605,0.0003137825711603868
9.042343530589497,0.00031531457540147833,0.00025168339429305453,0.00034691658827863464,0.0003326432852793296
9.05229110323041,0.00034233197949281853,0.0002730656709385836,0.0003742782963263825,0.0003515485582381891
9.06223867587132,0.00036900744702668143,0.0002943554598942418,0.0004013088874575716,0.00037001863599525115
9.072186248512233,0.00039463370052428054,0.00031501156665541706,0.0004272859618779842,0.0003875849412010871
9.082133821153146,0.00041859255674932066,0.00033450921322423024,0.00045158096822495435,0.0004038021211345256
9.09208139379406,0.0004402471762438353,0.0003523542357277159,0.0004735424789040733,0.00041825843192271143
9.102028966434972,0.00045908043869197245,0.00036809390438615787,0.0004926441410754068,0.00043058633378041813
9.111976539075885,0.000474584925590275,0.00038132927883256237,0.0005083656819453168,0.00044047091158212553
9.121924111716796,0.00048639773511820834,0.00039172362523373237,0.0005203372263443782,0.00044765803985201565
9.131871684357709,0.0004941869001741201,0.0003990118560513331,0.0005282167069896433,0.00045195997274884793
9.141819256998621,0.000497781526754693,0.0004030056047947237,0.000531829408371459,0.00045326034360070207
9.151766829639534,0.000497053734345182,0.0004035989673389808,0.000531040847579886,0.0004515163386013335
9.161714402280447,0.0004920434356204465,0.00040076962691632526,0.0005258908449369706,0.0004467601087885794
9.17166197492136,0.0004828353582707635,0.00039458047969881675,0.0005164614209013083,0.0004390972789312936
9.181609547562273,0.00046967828244068993,0.00038517659259883284,0.0005030052010353108,0.00042870470274126906
9.191557120203184,0.00045285721587500047,0.00037278270048525557,0.0004858083963724099,0.0004158254182971171
9.201504692844097,0.0004328074197954805,0.0003576961887121638,0.0004653138739494655,0.0004007630352401068
9.21145226548501,0.0004099823123804966,0.0003402808532713908,0.00044197980057269945,0.00038387359532343927
9.221399838125922,0.0003849630933388116,0.00032095648854392277,0.0004163981989585228,0.00036555720833419145
9.231347410766835,0.000358323395002519,0.00030018966536583136,0.0003891502879674927,0.0003462475770641186
9.241294983407746,0.0003307357139242738,0.0002784808343653835,0.0003609217507256004,0.00032640176478338667
9.25124255604866,0.00030283417107250944,0.0002563531649320115,0.00033235615406400934,0.0003064883689146466
9.261190128689572,0.0002753192367917092,0.0002343383136600895,0.00030416843948141714,0.0002869764813278373
9.271137701330485,0.00024882016874668223,0.00021296455173523373,0.0002769980170289836,0.0002683236226195632
9.281085273971398,0.00022399964791233967,0.00019274247347960823,0.00025152212537833256,0.00025096503027188224
9.29103284661231,0.00020141751539828513,0.0001741537031420885,0.00022831025059880607,0.0002353024836773027
9.300980419253221,0.00018163690962980564,0.0001576378185947289,0.0002079389753944827,0.00022169501759378783
9.310927991894134,0.00016509081660193658,0.00014358286529881254,0.00019084926649745864,0.00021044967565498867
9.320875564535049,0.00015219111553162136,0.00013231464543001019,0.00017746424867495772,0.00020181460177125425
9.33082313717596,0.00014319920263816685,0.00012409008368695376,0.0001680506470379944,0.00019597256639428758
9.340770709816873,0.0001383390329296329,0.00011908979533401547,0.00016284059751063462,0.00019303715123537518
9.350718282457786,0.0001376727008974661,0.00011741506401252945,0.00016189814814626807,0.00019304961741884222
9.360665855098697,0.00014121814168108882,0.00011908427709615273,0.0001652457867609263,0.00019597859276688663
9.37061342773961,0.00014883009055195224,0.00012403391809190945,0.0001727364363604662,0.00020172052148059548
9.380561000380522,0.0001603226195192524,0.00013211907654390515,0.00018418488525813166,0.00021010291854417514
9.390508573021437,0.000175355396737066,0.00014311846231824813,0.00019924520225441053,0.00022088828920398376
9.400456145662348,0.0001935607326489953,0.00015673879764294726,0.00021754674356549915,0.0002337806656749976
9.410403718303261,0.00021443456967808517,0.0001726234664307897,0.00023857641351131726,0.0002484325459172259
9.420351290944172,0.00023746724445917466,0.00019036021711539244,0.00026181844605309976,0.0002644541079765964
9.430298863585085,0.0002620382053524396,0.00020949270575596886,0.0002866404953042865,0.00028142242446197
9.440246436225998,0.00028754930977530443,0.00022953061711609461,0.0003124359938732143,0.00029889249066542234
9.45019400886691,0.00031332193430748075,0.000249963080119893,0.0003385127174327037,0.0003164077521694889
9.460141581507823,0.00033873135616035196,0.00027027008229653447,0.0003642362457165242,0.0003335119094310737
9.470089154148736,0.00036310472001225663,0.00028993655729766025,0.00038891943946134464,0.0003497596721649602
9.480036726789647,0.000385854926112225,0.00030846384672052874,0.0004119653992772245,0.00036472823189889926
9.48998429943056,0.00040637786851405373,0.0003253831988879483,0.0004327562410261174,0.0003780271398398155
9.499931872071473,0.00042418428091426817,0.00034026603350475494,0.00045079397497076943,0.0003893083764937287
9.509879444712386,0.00043879476677514457,0.0003527356541140156,0.0004655870714533127,0.00039827434077608595
9.519827017353299,0.0004498682342120627,0.0003624751943244138,0.00047678786431080777,0.0004046855879454756
9.529774589994211,0.0004570934885253739,0.00036923652652762093,0.0004840756514670178,0.0004083661073535276
9.539722162635123,0.0004603132009330921,0.0003728450009216891,0.00048728954408087174,0.0004092080322689291
9.549669735276035,0.00045941120312132993,0.00037320481202584796,0.0004863072209353426,0.0004071736528595754
9.559617307916948,0.00045443135005491733,0.0003702999601536902,0.0004811725664452797,0.0004022967008342602
9.569564880557861,0.00044546010762675745,0.00036419568722666353,0.0004719696563154086,0.000394680866307365
9.579512453198774,0.00043274014603266267,0.00035503546315157825,0.0004589450116218992,0.0003844975969629071
9.589460025839687,0.0004165483008760437,0.0003430384888263586,0.0004423768908438672,0.0003719812306221695
9.5994075984806,0.00039730422376576483,0.00032849290030364316,0.0004226924860770964,0.0003574235897262298
9.60935517112151,0.00037544427624855404,0.00031174972170783244,0.00040033308433845067,0.00034116617204295096
9.619302743762425,0.00035152602033229526,0.00029321284981689323,0.00037586699668250615,0.000323592133288943
9.629250316403336,0.0003260990265348943,0.00027333018520430037,0.0003498515819472088,0.00030511626420186576
9.63919788904425,0.00029980636447040395,0.0002525812728434992,0.0003229430848090756,0.00028617520669861873
9.64914546168516,0.00027325363008678916,0.00023146661249724148,0.00029575684604753037,0.0002672161587601558
9.659093034326073,0.0002471088586916803,0.0002104940567638259,0.0002689754940588152,0.00024868633822905633
9.669040606966988,0.00022197127086239277,0.00019016747519642088,0.0002432088653497841,0.0002310214770951654
9.678988179607899,0.00019847115219744787,0.00017097312815896257,0.00021910212001471457,0.00021463561576685774
9.688935752248812,0.0001771398639832706,0.00015336891683906943,0.0001971969456065154,0.00019991046409464659
9.698883324889724,0.00015851120424422013,0.00013777194840973922,0.00017804113890077027,0.00018718657145509244
9.708830897530635,0.00014299412416310907,0.00012454954088256918,0.0001620525614069314,0.0001767545421586404
9.718778470171548,0.00013097690727054126,0.00011400907320417315,0.00014963155088070713,0.00016884848712940748
9.728726042812461,0.00012270378682077696,0.00010639173651753094,0.0001410288485185833,0.00016363989547990836
9.738673615453376,0.00011838297228458007,0.00010186553442933712,0.0001364618923485476,0.0001612340460856137
9.748621188094287,0.00011806800108229638,0.00010052249858778117,0.0001359875695646647,0.00016166707370408195
9.7585687607352,0.00012177023463355627,0.00010237539228022838,0.0001396230312148621,0.00016490572599072229
9.76851633337611,0.0001293453359928322,0.00010735876552009965,0.00014722367461488564,0.00017084784772069278
9.778463906017024,0.00014061039184688035,0.00011532955030143205,0.00015860864553037421,0.00017932553971297687
9.788411478657936,0.00015523542930159936,0.00012607195248058253,0.00017344396944185704,0.00019010894951283037
9.79835905129885,0.00017286484127498634,0.00013930174537891325,0.0001913724202840258,0.00020291255564023337
9.808306623939762,0.0001930133879346918,0.00015467461979963446,0.00021190124327833863,0.0002174018303894939
9.818254196580675,0.0002151911578530575,0.00017179362167030183,0.0002345356159901819,0.0002332020683900864
9.828201769221586,0.0002388030881343469,0.0001902202443481317,0.00025866998605065205,0.0002499072084805658
9.838149341862499,0.00026327632589478306,0.00020948415087916126,0.0002837239750304731,0.00026709037940404864
9.848096914503413,0.0002879619859711477,0.00022909602715303595,0.0003090360324260779,0.00028431396006896954
9.858044487144324,0.0003122635224184287,0.0002485585097460201,0.00033400037199386013,0.00030114085110114234
9.867992059785237,0.0003355392542760805,0.00026737965017153184,0.00035796144993573175,0.0003171447361870521
9.87793963242615,0.00035723023927817176,0.00028508385628871614,0.00038035040188864335,0.000331921021833451
9.887887205067063,0.0003767620543441482,0.00030122476290051517,0.00040057880664759547,0.0003450962478792021
9.897834777707976,0.0003936706944589119,0.00031539499893559997,0.0004181731212014125,0.0003563376752013085
9.907782350348887,0.0004075021989902503,0.0003272373228530707,0.00043266629545593533,0.0003653608818251447
9.9177299229898,0.00041793527403907483,0.000336452148306179,0.0004437288789869098,0.00037193711531830094
9.92767749563071,0.0004246775974835795,0.0003428059775105069,0.00045105729618139786,0.00037589829309964644
9.937625068271625,0.00042758416520949496,0.0003461358425623246,0.0004545006038024576,0.00037714145900614104
9.947572640912536,0.0004265494626538602,0.0003463543385151346,0.00045394459522005235,0.00037563066413600146
9.95752021355345,0.0004216209340633128,0.0003434504435185727,0.00044943359195243494,0.0003713981533671006
9.967467786194362,0.00041288664101335503,0.0003374907891181114,0.0004410499845083462,0.00036454291079868434
9.977415358835273,0.00040058370974124037,0.0003286166795841768,0.0004290309037667108,0.00035522852353522073
9.987362931476188,0.0003849815649467954,0.0003170416067317495,0.0004136432810693364,0.00034367850317760666
9.9973105041171,0.0003664856784181676,0.00030304466202605765,0.00039529572105869175,0.0003301710993414239


==> anc/data/fig14/DT01.csv <==
time,maxbond,maxlbo
0.0,54.0,9.0
0.01,47.0,9.0
0.02,45.0,9.0
0.03,44.0,9.0
0.04,43.0,9.0
0.05,43.0,9.0
0.06,42.0,9.0
0.07,42.0,9.0
0.08,42.0,9.0
0.09,42.0,9.0
0.1,42.0,9.0
0.11,42.0,9.0
0.12,42.0,9.0
0.13,42.0,9.0
0.14,42.0,9.0
0.15,42.0,9.0
0.16,42.0,9.0
0.17,42.0,9.0
0.18,42.0,9.0
0.19,42.0,9.0
0.2,42.0,9.0
0.21,42.0,9.0
0.22,41.0,9.0
0.23,41.0,9.0
0.24,41.0,9.0
0.25,41.0,9.0
0.26,41.0,9.0
0.27,41.0,9.0
0.28,41.0,9.0
0.29,41.0,9.0
0.3,41.0,9.0
0.31,41.0,9.0
0.32,41.0,9.0
0.33,41.0,9.0
0.34,41.0,9.0
0.35,41.0,9.0
0.36,41.0,9.0
0.37,41.0,9.0
0.38,41.0,9.0
0.39,41.0,9.0
0.4,41.0,9.0
0.41,41.0,9.0
0.42,41.0,9.0
0.43,41.0,9.0
0.44,41.0,9.0
0.45,41.0,9.0
0.46,41.0,9.0
0.47,41.0,9.0
0.48,41.0,9.0
0.49,41.0,9.0
0.5,40.0,9.0
0.51,40.0,9.0
0.52,40.0,9.0
0.53,40.0,9.0
0.54,40.0,9.0
0.55,40.0,9.0
0.56,40.0,9.0
0.57,40.0,9.0
0.58,40.0,9.0
0.59,40.0,9.0
0.6,40.0,9.0
0.61,40.0,9.0
0.62,40.0,9.0
0.63,40.0,9.0
0.64,40.0,9.0
0.65,40.0,9.0
0.66,40.0,9.0
0.67,40.0,9.0
0.68,40.0,9.0
0.69,40.0,9.0
0.7,40.0,9.0
0.71,40.0,9.0
0.72,40.0,9.0
0.73,40.0,9.0
0.74,40.0,9.0
0.75,40.0,9.0
0.76,40.0,9.0
0.77,40.0,9.0
0.78,40.0,9.0
0.79,40.0,9.0
0.8,40.0,9.0
0.81,40.0,9.0
0.82,40.0,9.0
0.83,40.0,9.0
0.84,40.0,9.0
0.85,40.0,9.0
0.86,40.0,9.0
0.87,39.0,9.0
0.88,39.0,9.0
0.89,39.0,9.0
0.9,39.0,9.0
0.91,39.0,9.0
0.92,39.0,9.0
0.93,39.0,9.0
0.94,39.0,9.0
0.95,39.0,9.0
0.96,39.0,9.0
0.97,39.0,9.0
0.98,39.0,9.0
0.99,39.0,9.0
1.0,39.0,9.0
1.01,39.0,9.0
1.02,39.0,9.0
1.03,39.0,9.0
1.04,39.0,9.0
1.05,39.0,9.0
1.06,39.0,9.0
1.07,39.0,9.0
1.08,39.0,9.0
1.09,39.0,9.0
1.1,39.0,9.0
1.11,39.0,9.0
1.12,39.0,9.0
1.13,39.0,9.0
1.14,39.0,9.0
1.15,39.0,9.0
1.16,39.0,9.0
1.17,39.0,9.0
1.18,39.0,9.0
1.19,39.0,9.0
1.2,39.0,9.0
1.21,39.0,9.0
1.22,39.0,9.0
1.23,39.0,9.0
1.24,39.0,9.0
1.25,39.0,9.0
1.26,39.0,9.0
1.27,39.0,9.0
1.28,39.0,9.0
1.29,39.0,9.0
1.3,39.0,9.0
1.31,39.0,9.0
1.32,39.0,9.0
1.33,39.0,9.0
1.34,39.0,9.0
1.35,39.0,9.0
1.36,39.0,9.0
1.37,39.0,9.0
1.38,39.0,9.0
1.39,39.0,9.0
1.4,39.0,9.0
1.41,39.0,9.0
1.42,39.0,9.0
1.43,39.0,9.0
1.44,39.0,9.0
1.45,39.0,9.0
1.46,39.0,9.0
1.47,39.0,9.0
1.48,39.0,9.0
1.49,39.0,9.0
1.5,39.0,9.0
1.51,39.0,9.0
1.52,39.0,9.0
1.53,39.0,9.0
1.54,39.0,9.0
1.55,39.0,9.0
1.56,39.0,9.0
1.57,39.0,9.0
1.58,39.0,9.0
1.59,39.0,9.0
1.6,39.0,9.0
1.61,39.0,9.0
1.62,38.0,9.0
1.63,38.0,9.0
1.64,38.0,9.0
1.65,38.0,9.0
1.66,38.0,9.0
1.67,38.0,9.0
1.68,38.0,9.0
1.69,38.0,9.0
1.7,38.0,9.0
1.71,38.0,9.0
1.72,38.0,9.0
1.73,38.0,9.0
1.74,38.0,9.0
1.75,38.0,9.0
1.76,38.0,9.0
1.77,38.0,9.0
1.78,38.0,9.0
1.79,38.0,9.0
1.8,38.0,9.0
1.81,38.0,9.0
1.82,38.0,9.0
1.83,38.0,9.0
1.84,38.0,9.0
1.85,38.0,9.0
1.86,38.0,9.0
1.87,38.0,9.0
1.88,38.0,9.0
1.89,38.0,9.0
1.9,38.0,9.0
1.91,38.0,9.0
1.92,38.0,9.0
1.93,38.0,9.0
1.94,38.0,9.0
1.95,38.0,9.0
1.96,38.0,9.0
1.97,38.0,9.0
1.98,38.0,9.0
1.99,38.0,9.0
2.0,38.0,9.0
2.01,38.0,9.0
2.02,38.0,9.0
2.03,38.0,9.0
2.04,38.0,9.0
2.05,38.0,9.0
2.06,38.0,9.0
2.07,38.0,9.0
2.08,38.0,9.0
2.09,38.0,9.0
2.1,38.0,9.0
2.11,38.0,9.0
2.12,38.0,9.0
2.13,38.0,9.0
2.14,38.0,9.0
2.15,38.0,9.0
2.16,38.0,9.0
2.17,38.0,9.0
2.18,38.0,9.0
2.19,38.0,9.0
2.2,38.0,9.0
2.21,38.0,9.0
2.22,38.0,9.0
2.23,38.0,9.0
2.24,38.0,9.0
2.25,38.0,9.0
2.26,38.0,9.0
2.27,38.0,9.0
2.28,38.0,9.0
2.29,38.0,9.0
2.3,38.0,9.0
2.31,38.0,9.0
2.32,38.0,9.0
2.33,38.0,9.0
2.34,38.0,9.0
2.35,38.0,9.0
2.36,38.0,9.0
2.37,38.0,9.0
2.38,38.0,9.0
2.39,38.0,9.0
2.4,38.0,9.0
2.41,38.0,9.0
2.42,38.0,9.0
2.43,38.0,9.0
2.44,38.0,9.0
2.45,38.0,9.0
2.46,38.0,9.0
2.47,38.0,9.0
2.48,38.0,9.0
2.49,38.0,9.0
2.5,38.0,9.0
2.51,38.0,9.0
2.52,38.0,9.0
2.53,38.0,9.0
2.54,38.0,9.0
2.55,38.0,9.0
2.56,38.0,9.0
2.57,38.0,9.0
2.58,38.0,9.0
2.59,38.0,9.0
2.6,38.0,9.0
2.61,38.0,9.0
2.62,38.0,9.0
2.63,38.0,9.0
2.64,38.0,9.0
2.65,38.0,9.0
2.66,38.0,9.0
2.67,38.0,9.0
2.68,38.0,9.0
2.69,38.0,9.0
2.7,38.0,9.0
2.71,38.0,9.0
2.72,38.0,9.0
2.73,38.0,9.0
2.74,38.0,9.0
2.75,38.0,9.0
2.76,38.0,9.0
2.77,38.0,9.0
2.78,38.0,9.0
2.79,38.0,9.0
2.8,38.0,9.0
2.81,38.0,9.0
2.82,38.0,9.0
2.83,38.0,9.0
2.84,38.0,9.0
2.85,38.0,9.0
2.86,38.0,9.0
2.87,38.0,9.0
2.88,38.0,9.0
2.89,38.0,9.0
2.9,38.0,9.0
2.91,38.0,9.0
2.92,38.0,9.0
2.93,38.0,9.0
2.94,38.0,9.0
2.95,38.0,9.0
2.96,38.0,9.0
2.97,38.0,9.0
2.98,38.0,9.0
2.99,38.0,9.0
3.0,38.0,9.0
3.01,38.0,9.0
3.02,38.0,9.0
3.03,38.0,9.0
3.04,38.0,9.0
3.05,38.0,9.0
3.06,38.0,9.0
3.07,38.0,9.0
3.08,38.0,9.0
3.09,38.0,9.0
3.1,38.0,9.0
3.11,38.0,9.0
3.12,38.0,9.0
3.13,38.0,9.0
3.14,38.0,9.0
3.15,38.0,9.0
3.16,38.0,9.0
3.17,38.0,9.0
3.18,38.0,9.0
3.19,38.0,9.0
3.2,38.0,9.0
3.21,38.0,9.0
3.22,38.0,9.0
3.23,38.0,9.0
3.24,38.0,9.0
3.25,38.0,9.0
3.26,38.0,9.0
3.27,38.0,9.0
3.28,38.0,9.0
3.29,38.0,9.0
3.3,38.0,9.0
3.31,38.0,9.0
3.32,38.0,9.0
3.33,38.0,9.0
3.34,38.0,9.0
3.35,38.0,9.0
3.36,38.0,9.0
3.37,38.0,9.0
3.38,38.0,9.0
3.39,38.0,9.0
3.4,38.0,9.0
3.41,38.0,9.0
3.42,38.0,9.0
3.43,38.0,9.0
3.44,38.0,9.0
3.45,38.0,9.0
3.46,38.0,9.0
3.47,38.0,9.0
3.48,38.0,9.0
3.49,38.0,9.0
3.5,38.0,9.0
3.51,38.0,9.0
3.52,38.0,9.0
3.53,38.0,9.0
3.54,38.0,9.0
3.55,38.0,9.0
3.56,38.0,9.0
3.57,38.0,9.0
3.58,38.0,9.0
3.59,38.0,9.0
3.6,38.0,9.0
3.61,38.0,9.0
3.62,38.0,9.0
3.63,38.0,9.0
3.64,38.0,9.0
3.65,38.0,9.0
3.66,38.0,9.0
3.67,38.0,9.0
3.68,38.0,9.0
3.69,38.0,9.0
3.7,38.0,9.0
3.71,38.0,9.0
3.72,38.0,9.0
3.73,38.0,9.0
3.74,38.0,9.0
3.75,38.0,9.0
3.76,38.0,9.0
3.77,38.0,9.0
3.78,38.0,9.0
3.79,38.0,9.0
3.8,38.0,9.0
3.81,38.0,9.0
3.82,38.0,9.0
3.83,38.0,9.0
3.84,38.0,9.0
3.85,38.0,9.0
3.86,38.0,9.0
3.87,38.0,9.0
3.88,38.0,9.0
3.89,38.0,9.0
3.9,38.0,9.0
3.91,38.0,9.0
3.92,38.0,9.0
3.93,38.0,9.0
3.94,38.0,9.0
3.95,38.0,9.0
3.96,38.0,9.0
3.97,38.0,9.0
3.98,38.0,9.0
3.99,38.0,9.0
4.0,38.0,9.0
4.01,38.0,9.0
4.02,38.0,9.0
4.03,38.0,9.0
4.04,38.0,9.0
4.05,38.0,9.0
4.06,38.0,9.0
4.07,38.0,9.0
4.08,38.0,9.0
4.09,38.0,9.0
4.1,38.0,9.0
4.11,38.0,9.0
4.12,38.0,9.0
4.13,38.0,9.0
4.14,38.0,9.0
4.15,38.0,9.0
4.16,38.0,9.0
4.17,38.0,9.0
4.18,38.0,9.0
4.19,38.0,9.0
4.2,38.0,9.0
4.21,38.0,9.0
4.22,38.0,9.0
4.23,38.0,9.0
4.24,38.0,9.0
4.25,38.0,9.0
4.26,38.0,9.0
4.27,38.0,9.0
4.28,38.0,9.0
4.29,38.0,9.0
4.3,38.0,9.0
4.31,38.0,9.0
4.32,38.0,9.0
4.33,38.0,9.0
4.34,38.0,9.0
4.350000000000001,38.0,9.0
4.36,38.0,9.0
4.37,38.0,9.0
4.38,38.0,9.0
4.39,38.0,9.0
4.4,38.0,9.0
4.41,38.0,9.0
4.42,38.0,9.0
4.43,38.0,9.0
4.44,38.0,9.0
4.45,38.0,9.0
4.46,38.0,9.0
4.47,38.0,9.0
4.48,38.0,9.0
4.49,38.0,9.0
4.5,38.0,9.0
4.51,38.0,9.0
4.52,38.0,9.0
4.53,38.0,9.0
4.54,38.0,9.0
4.55,38.0,9.0
4.56,38.0,9.0
4.57,38.0,9.0
4.58,38.0,9.0
4.59,38.0,9.0
4.600000000000001,38.0,9.0
4.61,38.0,9.0
4.62,38.0,9.0
4.63,38.0,9.0
4.64,38.0,9.0
4.65,38.0,9.0
4.66,38.0,9.0
4.67,38.0,9.0
4.68,38.0,9.0
4.69,38.0,9.0
4.7,38.0,9.0
4.71,38.0,9.0
4.72,38.0,9.0
4.73,38.0,9.0
4.74,38.0,9.0
4.75,38.0,9.0
4.76,38.0,9.0
4.77,38.0,9.0
4.78,38.0,9.0
4.79,38.0,9.0
4.8,38.0,9.0
4.81,38.0,9.0
4.82,38.0,9.0
4.83,38.0,9.0
4.84,38.0,9.0
4.850000000000001,38.0,9.0
4.86,38.0,9.0
4.87,38.0,9.0
4.88,38.0,9.0
4.89,38.0,9.0
4.9,38.0,9.0
4.91,38.0,9.0
4.92,38.0,9.0
4.93,38.0,9.0
4.94,38.0,9.0
4.95,38.0,9.0
4.96,38.0,9.0
4.97,38.0,9.0
4.98,38.0,9.0
4.99,38.0,9.0
5.0,38.0,9.0
5.01,38.0,9.0
5.02,38.0,9.0
5.03,38.0,9.0
5.04,38.0,9.0
5.05,38.0,9.0
5.06,38.0,9.0
5.07,38.0,9.0
5.08,38.0,9.0
5.09,38.0,9.0
5.100000000000001,38.0,9.0
5.11,38.0,9.0
5.12,38.0,9.0
5.13,38.0,9.0
5.14,38.0,9.0
5.15,38.0,9.0
5.16,38.0,9.0
5.17,38.0,9.0
5.18,38.0,9.0
5.19,38.0,9.0
5.2,38.0,9.0
5.21,38.0,9.0
5.22,38.0,9.0
5.23,38.0,9.0
5.24,38.0,9.0
5.25,38.0,9.0
5.26,38.0,9.0
5.27,38.0,9.0
5.28,38.0,9.0
5.29,38.0,9.0
5.3,38.0,9.0
5.31,38.0,9.0
5.32,38.0,9.0
5.33,38.0,9.0
5.34,38.0,9.0
5.350000000000001,38.0,9.0
5.36,38.0,9.0
5.37,38.0,9.0
5.38,38.0,9.0
5.39,38.0,9.0
5.4,38.0,9.0
5.41,38.0,9.0
5.42,38.0,9.0
5.43,38.0,9.0
5.44,38.0,9.0
5.45,38.0,9.0
5.46,38.0,9.0
5.47,38.0,9.0
5.48,38.0,9.0
5.49,38.0,9.0
5.5,38.0,9.0
5.51,38.0,9.0
5.52,38.0,9.0
5.53,38.0,9.0
5.54,38.0,9.0
5.55,38.0,9.0
5.56,38.0,9.0
5.57,38.0,9.0
5.58,38.0,9.0
5.59,38.0,9.0
5.600000000000001,38.0,9.0
5.61,38.0,9.0
5.62,38.0,9.0
5.63,38.0,9.0
5.64,38.0,9.0
5.65,38.0,9.0
5.66,38.0,9.0
5.67,38.0,9.0
5.68,38.0,9.0
5.69,38.0,9.0
5.7,38.0,9.0
5.71,38.0,9.0
5.72,38.0,9.0
5.73,38.0,9.0
5.74,38.0,9.0
5.75,38.0,9.0
5.76,38.0,9.0
5.77,38.0,9.0
5.78,38.0,9.0
5.79,38.0,9.0
5.8,38.0,9.0
5.81,38.0,9.0
5.82,38.0,9.0
5.83,38.0,9.0
5.84,38.0,9.0
5.850000000000001,38.0,9.0
5.86,38.0,9.0
5.87,38.0,9.0
5.88,38.0,9.0
5.89,38.0,9.0
5.9,38.0,9.0
5.91,38.0,9.0
5.92,38.0,9.0
5.93,38.0,9.0
5.94,38.0,9.0
5.95,38.0,9.0
5.96,38.0,9.0
5.97,38.0,9.0
5.98,38.0,9.0
5.99,38.0,9.0
6.0,38.0,9.0
6.01,38.0,9.0
6.02,38.0,9.0
6.03,38.0,9.0
6.04,38.0,9.0
6.05,38.0,9.0
6.06,38.0,9.0
6.07,38.0,9.0
6.08,38.0,9.0
6.09,38.0,9.0
6.100000000000001,38.0,9.0
6.11,38.0,9.0
6.12,38.0,9.0
6.13,38.0,9.0
6.140000000000001,38.0,9.0
6.15,38.0,9.0
6.16,38.0,9.0
6.17,38.0,9.0
6.18,38.0,9.0
6.19,38.0,9.0
6.2,38.0,9.0
6.21,38.0,9.0
6.22,38.0,9.0
6.23,38.0,9.0
6.24,38.0,9.0
6.25,38.0,9.0
6.26,38.0,9.0
6.27,38.0,9.0
6.28,38.0,9.0
6.29,38.0,9.0
6.3,38.0,9.0
6.31,38.0,9.0
6.32,38.0,9.0
6.33,38.0,9.0
6.34,38.0,9.0
6.350000000000001,38.0,9.0
6.36,38.0,9.0
6.37,38.0,9.0
6.38,38.0,9.0
6.390000000000001,38.0,9.0
6.4,38.0,9.0
6.41,38.0,9.0
6.42,38.0,9.0
6.43,38.0,9.0
6.44,38.0,9.0
6.45,38.0,9.0
6.46,38.0,9.0
6.47,39.0,9.0
6.48,39.0,9.0
6.49,39.0,9.0
6.5,39.0,9.0
6.51,38.0,9.0
6.52,38.0,9.0
6.53,38.0,9.0
6.54,38.0,9.0
6.55,39.0,9.0
6.56,39.0,9.0
6.57,39.0,9.0
6.58,39.0,9.0
6.59,39.0,9.0
6.600000000000001,39.0,9.0
6.61,40.0,9.0
6.62,40.0,9.0
6.63,38.0,9.0
6.640000000000001,39.0,9.0
6.65,39.0,9.0
6.66,39.0,9.0
6.67,39.0,9.0
6.68,40.0,9.0
6.69,40.0,9.0
6.7,40.0,9.0
6.71,40.0,9.0
6.72,40.0,9.0
6.73,39.0,9.0
6.74,39.0,9.0
6.75,39.0,9.0
6.76,39.0,9.0
6.77,39.0,9.0
6.78,40.0,9.0
6.79,40.0,9.0
6.8,40.0,9.0
6.81,40.0,9.0
6.82,39.0,9.0
6.83,39.0,9.0
6.84,39.0,9.0
6.850000000000001,40.0,9.0
6.86,40.0,9.0
6.87,40.0,9.0
6.88,40.0,9.0
6.890000000000001,40.0,9.0
6.9,41.0,9.0
6.91,39.0,9.0
6.92,39.0,9.0
6.93,40.0,9.0
6.94,40.0,9.0
6.95,40.0,9.0
6.96,40.0,9.0
6.97,40.0,9.0
6.98,40.0,9.0
6.99,41.0,9.0
7.0,41.0,9.0
7.01,41.0,9.0
7.02,40.0,9.0
7.03,40.0,9.0
7.04,40.0,9.0
7.05,40.0,9.0
7.06,41.0,9.0
7.07,41.0,9.0
7.08,41.0,9.0
7.09,41.0,9.0
7.100000000000001,42.0,9.0
7.11,41.0,9.0
7.12,41.0,9.0
7.13,40.0,9.0
7.140000000000001,40.0,9.0
7.15,40.0,9.0
7.16,40.0,9.0
7.17,41.0,9.0
7.18,41.0,9.0
7.19,41.0,9.0
7.2,41.0,9.0
7.21,41.0,9.0
7.22,41.0,9.0
7.23,41.0,9.0
7.24,41.0,9.0
7.25,42.0,9.0
7.26,40.0,9.0
7.27,40.0,9.0
7.28,40.0,9.0
7.29,40.0,9.0
7.3,40.0,9.0
7.31,42.0,9.0
7.32,41.0,9.0
7.33,41.0,9.0
7.34,41.0,9.0
7.350000000000001,41.0,9.0
7.36,41.0,9.0
7.37,41.0,9.0
7.38,41.0,9.0
7.390000000000001,41.0,9.0
7.4,41.0,9.0
7.41,42.0,9.0
7.42,42.0,9.0
7.43,42.0,9.0
7.44,40.0,9.0
7.45,41.0,9.0
7.46,41.0,9.0
7.47,41.0,9.0
7.48,41.0,9.0
7.49,41.0,9.0
7.5,41.0,9.0
7.51,41.0,9.0
7.52,41.0,9.0
7.53,41.0,9.0
7.54,42.0,9.0
7.55,42.0,9.0
7.56,42.0,9.0
7.57,42.0,9.0
7.58,42.0,9.0
7.59,42.0,9.0
7.600000000000001,41.0,9.0
7.61,41.0,9.0
7.62,41.0,9.0
7.63,41.0,9.0
7.640000000000001,41.0,9.0
7.65,41.0,9.0
7.66,42.0,9.0
7.67,42.0,9.0
7.68,42.0,9.0
7.69,42.0,9.0
7.7,42.0,9.0
7.71,42.0,9.0
7.72,42.0,9.0
7.73,42.0,9.0
7.74,43.0,9.0
7.75,43.0,9.0
7.76,41.0,9.0
7.77,41.0,9.0
7.78,42.0,9.0
7.79,42.0,9.0
7.8,42.0,9.0
7.81,42.0,9.0
7.82,42.0,9.0
7.83,42.0,9.0
7.84,42.0,9.0
7.850000000000001,42.0,9.0
7.86,43.0,9.0
7.87,43.0,9.0
7.88,43.0,9.0
7.890000000000001,43.0,9.0
7.9,41.0,9.0
7.91,42.0,9.0
7.92,42.0,9.0
7.930000000000001,42.0,9.0
7.94,42.0,9.0
7.95,42.0,9.0
7.96,42.0,9.0
7.97,42.0,9.0
7.98,42.0,9.0
7.99,43.0,9.0
8.0,43.0,9.0
8.01,43.0,9.0
8.02,43.0,9.0
8.03,41.0,9.0
8.040000000000001,42.0,9.0
8.05,42.0,9.0
8.06,42.0,9.0
8.07,42.0,9.0
8.08,42.0,9.0
8.09,42.0,9.0
8.1,42.0,9.0
8.11,42.0,9.0
8.120000000000001,43.0,9.0
8.13,43.0,9.0
8.14,43.0,9.0
8.15,43.0,9.0
8.16,43.0,9.0
8.17,43.0,9.0
8.18,43.0,9.0
8.19,44.0,9.0
8.2,42.0,9.0
8.21,42.0,9.0
8.22,42.0,9.0
8.23,42.0,9.0
8.24,42.0,9.0
8.25,42.0,9.0
8.26,43.0,9.0
8.27,43.0,9.0
8.28,43.0,9.0
8.290000000000001,43.0,9.0
8.3,43.0,9.0
8.31,43.0,9.0
8.32,43.0,9.0
8.33,43.0,9.0
8.34,44.0,9.0
8.35,44.0,9.0
8.36,43.0,9.0
8.370000000000001,43.0,9.0
8.38,43.0,9.0
8.39,43.0,9.0
8.4,43.0,9.0
8.41,43.0,9.0
8.42,44.0,9.0
8.43,44.0,9.0
8.44,44.0,9.0
8.45,42.0,9.0
8.46,43.0,9.0
8.47,43.0,9.0
8.48,43.0,9.0
8.49,43.0,9.0
8.5,43.0,9.0
8.51,43.0,9.0
8.52,44.0,9.0
8.53,44.0,9.0
8.540000000000001,44.0,9.0
8.55,43.0,9.0
8.56,44.0,9.0
8.57,43.0,9.0
8.58,43.0,9.0
8.59,43.0,9.0
8.6,44.0,9.0
8.61,44.0,9.0
8.620000000000001,44.0,9.0
8.63,44.0,9.0
8.64,43.0,9.0
8.65,45.0,9.0
8.66,45.0,9.0
8.67,43.0,9.0
8.68,43.0,9.0
8.69,43.0,9.0
8.700000000000001,44.0,9.0
8.71,44.0,9.0
8.72,44.0,9.0
8.73,44.0,9.0
8.74,44.0,9.0
8.75,44.0,9.0
8.76,45.0,9.0
8.77,44.0,9.0
8.78,44.0,9.0
8.790000000000001,44.0,9.0
8.8,44.0,9.0
8.81,44.0,9.0
8.82,44.0,9.0
8.83,44.0,9.0
8.84,44.0,9.0
8.85,45.0,9.0
8.86,45.0,9.0
8.870000000000001,45.0,9.0
8.88,45.0,9.0
8.89,45.0,9.0
8.9,45.0,9.0
8.91,45.0,9.0
8.92,44.0,9.0
8.93,44.0,9.0
8.94,44.0,9.0
8.950000000000001,44.0,9.0
8.96,44.0,9.0
8.97,44.0,9.0
8.98,45.0,9.0
8.99,45.0,9.0
9.0,45.0,9.0
9.01,45.0,9.0
9.02,44.0,9.0
9.03,44.0,9.0
9.040000000000001,44.0,9.0
9.05,44.0,9.0
9.06,44.0,9.0
9.07,44.0,9.0
9.08,45.0,9.0
9.09,45.0,9.0
9.1,45.0,9.0
9.11,45.0,9.0
9.120000000000001,45.0,9.0
9.13,45.0,9.0
9.14,44.0,9.0
9.15,44.0,9.0
9.16,44.0,9.0
9.17,44.0,9.0
9.18,44.0,9.0
9.19,45.0,9.0
9.200000000000001,45.0,9.0
9.21,45.0,9.0
9.22,45.0,9.0
9.23,45.0,9.0
9.24,45.0,9.0
9.25,45.0,9.0
9.26,45.0,9.0
9.27,45.0,9.0
9.28,46.0,9.0
9.290000000000001,45.0,9.0
9.3,45.0,9.0
9.31,45.0,9.0
9.32,45.0,9.0
9.33,45.0,9.0
9.34,45.0,9.0
9.35,45.0,9.0
9.36,45.0,9.0
9.370000000000001,45.0,9.0
9.38,45.0,9.0
9.39,45.0,9.0
9.4,45.0,9.0
9.41,45.0,9.0
9.42,46.0,9.0
9.43,46.0,9.0
9.44,46.0,9.0
9.450000000000001,46.0,9.0
9.46,46.0,9.0
9.47,46.0,9.0
9.48,45.0,9.0
9.49,45.0,9.0
9.5,45.0,9.0
9.51,45.0,9.0
9.52,45.0,9.0
9.53,46.0,9.0
9.540000000000001,46.0,9.0
9.55,46.0,9.0
9.56,46.0,9.0
9.57,46.0,9.0
9.58,46.0,9.0
9.59,46.0,9.0
9.6,46.0,9.0
9.61,45.0,9.0
9.620000000000001,45.0,9.0
9.63,45.0,9.0
9.64,45.0,9.0
9.65,45.0,9.0
9.66,46.0,9.0
9.67,46.0,9.0
9.68,46.0,9.0
9.69,46.0,9.0
9.700000000000001,46.0,9.0
9.71,48.0,9.0
9.72,47.0,9.0
9.73,46.0,9.0
9.74,46.0,9.0
9.75,46.0,9.0
9.76,46.0,9.0
9.77,46.0,9.0
9.78,46.0,9.0
9.790000000000001,46.0,9.0
9.8,46.0,9.0
9.81,47.0,9.0
9.82,47.0,9.0
9.83,47.0,9.0
9.84,47.0,9.0
9.85,47.0,9.0
9.86,47.0,9.0
9.870000000000001,48.0,9.0
9.88,48.0,9.0
9.89,46.0,9.0
9.9,46.0,9.0
9.91,47.0,9.0
9.92,47.0,9.0
9.93,47.0,9.0
9.94,47.0,9.0
9.950000000000001,47.0,9.0
9.96,46.0,9.0
9.97,46.0,9.0
9.98,46.0,9.0
9.99,46.0,9.0
10.0,47.0,9.0
10.01,47.0,9.0
10.02,47.0,9.0
10.03,47.0,9.0
10.040000000000001,47.0,9.0
10.05,47.0,9.0
10.06,47.0,9.0
10.07,48.0,9.0
10.08,46.0,9.0
10.09,47.0,9.0
10.1,47.0,9.0
10.11,47.0,9.0
10.120000000000001,47.0,9.0
10.13,47.0,9.0
10.14,47.0,9.0
10.15,47.0,9.0
10.16,48.0,9.0
10.17,48.0,9.0
10.18,47.0,9.0
10.19,47.0,9.0
10.200000000000001,47.0,9.0
10.21,47.0,9.0
10.22,47.0,9.0
10.23,47.0,9.0
10.24,47.0,9.0
10.25,47.0,9.0
10.26,47.0,9.0
10.27,48.0,9.0
10.28,49.0,9.0
10.290000000000001,49.0,9.0
10.3,49.0,9.0
10.31,49.0,9.0
10.32,49.0,9.0
10.33,49.0,9.0
10.34,49.0,9.0
10.35,48.0,9.0
10.36,48.0,9.0
10.370000000000001,48.0,9.0
10.38,48.0,9.0
10.39,48.0,9.0
10.4,48.0,9.0
10.41,48.0,9.0
10.42,48.0,9.0
10.43,48.0,9.0
10.44,48.0,9.0
10.450000000000001,49.0,9.0
10.46,49.0,9.0
10.47,49.0,9.0
10.48,49.0,9.0
10.49,48.0,9.0
10.5,50.0,9.0
10.51,50.0,9.0
10.52,50.0,9.0
10.53,50.0,9.0
10.540000000000001,50.0,9.0
10.55,50.0,9.0
10.56,48.0,9.0
10.57,49.0,9.0
10.58,49.0,9.0
10.59,49.0,9.0
10.6,49.0,9.0
10.61,49.0,9.0
10.620000000000001,49.0,9.0
10.63,50.0,9.0
10.64,50.0,9.0
10.65,50.0,9.0
10.66,50.0,9.0
10.67,49.0,9.0
10.68,49.0,9.0
10.69,49.0,9.0
10.700000000000001,49.0,9.0
10.71,49.0,9.0
10.72,49.0,9.0
10.73,49.0,9.0
10.74,49.0,9.0
10.75,49.0,9.0
10.76,50.0,9.0
10.77,50.0,9.0
10.78,50.0,9.0
10.790000000000001,50.0,9.0
10.8,50.0,9.0
10.81,50.0,9.0
10.82,49.0,9.0
10.83,49.0,9.0
10.84,49.0,9.0
10.85,49.0,9.0
10.86,50.0,9.0
10.870000000000001,50.0,9.0
10.88,50.0,9.0
10.89,50.0,9.0
10.9,50.0,9.0
10.91,51.0,9.0
10.92,51.0,9.0
10.93,51.0,9.0
10.94,51.0,9.0
10.950000000000001,50.0,9.0
10.96,50.0,9.0
10.97,50.0,9.0
10.98,51.0,9.0
10.99,51.0,9.0
11.0,49.0,9.0
11.01,50.0,9.0
11.02,52.0,9.0
11.03,50.0,9.0
11.040000000000001,50.0,9.0
11.05,50.0,9.0
11.06,50.0,9.0
11.07,51.0,9.0
11.08,51.0,9.0
11.09,50.0,9.0
11.1,50.0,9.0
11.11,50.0,9.0
11.120000000000001,50.0,9.0
11.13,50.0,9.0
11.14,50.0,9.0
11.15,50.0,9.0
11.16,51.0,9.0
11.17,51.0,9.0
11.18,51.0,9.0
11.19,51.0,9.0
11.200000000000001,51.0,9.0
11.21,51.0,9.0
11.22,51.0,9.0
11.23,51.0,9.0
11.24,50.0,9.0
11.25,51.0,9.0
11.26,50.0,9.0
11.27,50.0,9.0
11.28,50.0,9.0
11.290000000000001,51.0,9.0
11.3,51.0,9.0
11.31,51.0,9.0
11.32,51.0,9.0
11.33,51.0,9.0
11.34,51.0,9.0
11.35,52.0,9.0
11.36,52.0,9.0
11.370000000000001,52.0,9.0
11.38,52.0,9.0
11.39,52.0,9.0
11.4,51.0,9.0
11.41,51.0,9.0
11.42,51.0,9.0
11.43,51.0,9.0
11.44,51.0,9.0
11.450000000000001,51.0,9.0
11.46,51.0,9.0
11.47,52.0,9.0
11.48,52.0,9.0
11.49,52.0,9.0
11.5,52.0,9.0
11.51,52.0,9.0
11.52,52.0,9.0
11.53,52.0,9.0
11.540000000000001,52.0,9.0
11.55,52.0,9.0
11.56,52.0,9.0
11.57,52.0,9.0
11.58,52.0,9.0
11.59,53.0,9.0
11.6,51.0,9.0
11.61,51.0,9.0
11.620000000000001,51.0,9.0
11.63,52.0,9.0
11.64,52.0,9.0
11.65,52.0,9.0
11.66,52.0,9.0
11.67,52.0,9.0
11.68,52.0,9.0
11.69,52.0,9.0
11.700000000000001,52.0,9.0
11.71,53.0,9.0
11.72,53.0,9.0
11.73,54.0,9.0
11.74,54.0,9.0
11.75,54.0,9.0
11.76,54.0,9.0
11.77,54.0,9.0
11.78,52.0,9.0
11.790000000000001,52.0,9.0
11.8,52.0,9.0
11.81,52.0,9.0
11.82,52.0,9.0
11.83,53.0,9.0
11.84,53.0,9.0
11.85,53.0,9.0
11.86,53.0,9.0
11.870000000000001,53.0,9.0
11.88,53.0,9.0
11.89,53.0,9.0
11.9,53.0,9.0
11.91,53.0,9.0
11.92,54.0,9.0
11.93,54.0,9.0
11.94,54.0,9.0
11.950000000000001,53.0,9.0
11.96,53.0,9.0
11.97,53.0,9.0
11.98,53.0,9.0
11.99,53.0,9.0
12.0,53.0,9.0
12.01,53.0,9.0
12.02,53.0,9.0
12.030000000000001,53.0,9.0
12.040000000000001,54.0,9.0
12.05,54.0,9.0
12.06,54.0,9.0
12.07,54.0,9.0
12.08,54.0,9.0
12.09,52.0,9.0
12.1,53.0,9.0
12.11,53.0,9.0
12.120000000000001,53.0,9.0
12.13,53.0,9.0
12.14,53.0,9.0
12.15,53.0,9.0
12.16,53.0,9.0
12.17,53.0,9.0
12.18,54.0,9.0
12.19,54.0,9.0
12.200000000000001,54.0,9.0
12.21,54.0,9.0
12.22,55.0,9.0
12.23,55.0,9.0
12.24,53.0,9.0
12.25,53.0,9.0
12.26,53.0,9.0
12.27,53.0,9.0
12.280000000000001,53.0,9.0
12.290000000000001,53.0,9.0
12.3,53.0,9.0
12.31,53.0,9.0
12.32,54.0,9.0
12.33,54.0,9.0
12.34,54.0,9.0
12.35,54.0,9.0
12.36,54.0,9.0
12.370000000000001,54.0,9.0
12.38,55.0,9.0
12.39,55.0,9.0
12.4,53.0,9.0
12.41,53.0,9.0
12.42,54.0,9.0
12.43,54.0,9.0
12.44,54.0,9.0
12.450000000000001,54.0,9.0
12.46,54.0,9.0
12.47,54.0,9.0
12.48,54.0,9.0
12.49,54.0,9.0
12.5,55.0,9.0
12.51,55.0,9.0
12.52,55.0,9.0
12.530000000000001,55.0,9.0
12.540000000000001,55.0,9.0
12.55,55.0,9.0
12.56,55.0,9.0
12.57,55.0,9.0
12.58,55.0,9.0
12.59,54.0,9.0
12.6,54.0,9.0
12.61,54.0,9.0
12.620000000000001,54.0,9.0
12.63,54.0,9.0
12.64,55.0,9.0
12.65,55.0,9.0
12.66,55.0,9.0
12.67,55.0,9.0
12.68,55.0,9.0
12.69,55.0,9.0
12.700000000000001,55.0,9.0
12.71,55.0,9.0
12.72,55.0,9.0
12.73,56.0,9.0
12.74,56.0,9.0
12.75,56.0,9.0
12.76,56.0,9.0
12.77,56.0,9.0
12.780000000000001,56.0,9.0
12.790000000000001,55.0,9.0
12.8,55.0,9.0
12.81,55.0,9.0
12.82,55.0,9.0
12.83,55.0,9.0
12.84,55.0,9.0
12.85,55.0,9.0
12.86,55.0,9.0
12.870000000000001,55.0,9.0
12.88,56.0,9.0
12.89,56.0,9.0
12.9,56.0,9.0
12.91,56.0,9.0
12.92,56.0,9.0
12.93,56.0,9.0
12.94,55.0,9.0
12.950000000000001,55.0,9.0
12.96,55.0,9.0
12.97,55.0,9.0
12.98,55.0,9.0
12.99,55.0,9.0
13.0,55.0,9.0
13.01,55.0,9.0
13.02,55.0,9.0
13.030000000000001,55.0,9.0
13.040000000000001,56.0,9.0
13.05,56.0,9.0
13.06,57.0,9.0
13.07,57.0,9.0
13.08,57.0,9.0
13.09,57.0,9.0
13.1,57.0,9.0
13.11,57.0,9.0
13.120000000000001,57.0,9.0
13.13,57.0,9.0
13.14,57.0,9.0
13.15,58.0,9.0
13.16,56.0,9.0
13.17,56.0,9.0
13.18,56.0,9.0
13.19,57.0,9.0
13.200000000000001,57.0,9.0
13.21,57.0,9.0
13.22,57.0,9.0
13.23,58.0,9.0
13.24,58.0,9.0
13.25,58.0,9.0
13.26,57.0,9.0
13.27,57.0,9.0
13.280000000000001,57.0,9.0
13.290000000000001,57.0,9.0
13.3,57.0,9.0
13.31,58.0,9.0
13.32,58.0,9.0
13.33,58.0,9.0
13.34,58.0,9.0
13.35,58.0,9.0
13.36,58.0,9.0
13.370000000000001,58.0,9.0
13.38,58.0,9.0
13.39,58.0,9.0
13.4,58.0,9.0
13.41,59.0,9.0
13.42,59.0,9.0
13.43,59.0,9.0
13.44,58.0,9.0
13.450000000000001,58.0,9.0
13.46,58.0,9.0
13.47,58.0,9.0
13.48,58.0,9.0
13.49,58.0,9.0
13.5,58.0,9.0
13.51,58.0,9.0
13.52,58.0,9.0
13.530000000000001,59.0,9.0
13.540000000000001,59.0,9.0
13.55,59.0,9.0
13.56,59.0,9.0
13.57,59.0,9.0
13.58,59.0,9.0
13.59,59.0,9.0
13.6,59.0,9.0
13.61,58.0,9.0
13.620000000000001,58.0,9.0
13.63,58.0,9.0
13.64,58.0,9.0
13.65,58.0,9.0
13.66,58.0,9.0
13.67,58.0,9.0
13.68,58.0,9.0
13.69,58.0,9.0
13.700000000000001,58.0,9.0
13.71,58.0,9.0
13.72,59.0,9.0
13.73,59.0,9.0
13.74,59.0,9.0
13.75,59.0,9.0
13.76,60.0,9.0
13.77,60.0,9.0
13.780000000000001,60.0,9.0
13.790000000000001,60.0,9.0
13.8,59.0,9.0
13.81,59.0,9.0
13.82,60.0,9.0
13.83,60.0,9.0
13.84,59.0,9.0
13.85,59.0,9.0
13.86,59.0,9.0
13.870000000000001,60.0,9.0
13.88,60.0,9.0
13.89,59.0,9.0
13.9,59.0,9.0
13.91,59.0,9.0
13.92,60.0,9.0
13.93,60.0,9.0
13.94,58.0,9.0
13.950000000000001,59.0,9.0
13.96,59.0,9.0
13.97,59.0,9.0
13.98,59.0,9.0
13.99,59.0,9.0
14.0,59.0,9.0
14.01,60.0,9.0
14.02,60.0,9.0
14.030000000000001,60.0,9.0
14.040000000000001,60.0,9.0
14.05,59.0,9.0
14.06,60.0,9.0
14.07,60.0,9.0
14.08,61.0,9.0
14.09,61.0,9.0
14.1,61.0,9.0
14.11,60.0,9.0
14.120000000000001,60.0,9.0
14.13,61.0,9.0
14.14,61.0,9.0
14.15,60.0,9.0
14.16,60.0,9.0
14.17,60.0,9.0
14.18,60.0,9.0
14.19,61.0,9.0
14.200000000000001,61.0,9.0
14.21,61.0,9.0
14.22,62.0,9.0
14.23,60.0,9.0
14.24,61.0,9.0
14.25,61.0,9.0
14.26,61.0,9.0
14.27,61.0,9.0
14.280000000000001,60.0,9.0
14.290000000000001,60.0,9.0
14.3,60.0,9.0
14.31,60.0,9.0
14.32,60.0,9.0
14.33,61.0,9.0
14.34,61.0,9.0
14.35,61.0,9.0
14.36,61.0,9.0
14.370000000000001,61.0,9.0
14.38,60.0,9.0
14.39,62.0,9.0
14.4,60.0,9.0
14.41,61.0,9.0
14.42,61.0,9.0
14.43,61.0,9.0
14.44,61.0,9.0
14.450000000000001,61.0,9.0
14.46,61.0,9.0
14.47,61.0,9.0
14.48,61.0,9.0
14.49,62.0,9.0
14.5,62.0,9.0
14.51,62.0,9.0
14.52,62.0,9.0
14.530000000000001,62.0,9.0
14.540000000000001,61.0,9.0
14.55,61.0,9.0
14.56,61.0,9.0
14.57,61.0,9.0
14.58,61.0,9.0
14.59,61.0,9.0
14.6,62.0,9.0
14.61,62.0,9.0
14.620000000000001,62.0,9.0
14.63,62.0,9.0
14.64,62.0,9.0
14.65,62.0,9.0
14.66,62.0,9.0
14.67,62.0,9.0
14.68,62.0,9.0
14.69,61.0,9.0
14.700000000000001,61.0,9.0
14.71,61.0,9.0
14.72,61.0,9.0
14.73,61.0,9.0
14.74,61.0,9.0
14.75,61.0,9.0
14.76,62.0,9.0
14.77,62.0,9.0
14.780000000000001,62.0,9.0
14.790000000000001,62.0,9.0
14.8,62.0,9.0
14.81,62.0,9.0
14.82,62.0,9.0
14.83,61.0,9.0
14.84,63.0,9.0
14.85,61.0,9.0
14.86,61.0,9.0
14.870000000000001,61.0,9.0
14.88,61.0,9.0
14.89,61.0,9.0
14.9,61.0,9.0
14.91,61.0,9.0
14.92,62.0,9.0
14.93,62.0,9.0
14.94,62.0,9.0
14.950000000000001,62.0,9.0
14.96,62.0,9.0
14.97,62.0,9.0
14.98,62.0,9.0
14.99,63.0,9.0
15.0,63.0,9.0
15.01,63.0,9.0
15.02,63.0,9.0
15.030000000000001,63.0,9.0
15.040000000000001,63.0,9.0
15.05,62.0,9.0
15.06,62.0,9.0
15.07,62.0,9.0
15.08,63.0,9.0
15.09,63.0,9.0
15.1,63.0,9.0
15.11,64.0,9.0
15.120000000000001,64.0,9.0
15.13,64.0,9.0
15.14,64.0,9.0
15.15,64.0,9.0
15.16,64.0,9.0
15.17,65.0,9.0
15.18,65.0,9.0
15.19,65.0,9.0
15.200000000000001,64.0,9.0
15.21,64.0,9.0
15.22,64.0,9.0
15.23,64.0,9.0
15.24,64.0,9.0
15.25,64.0,9.0
15.26,65.0,9.0
15.27,65.0,9.0
15.280000000000001,65.0,9.0
15.290000000000001,65.0,9.0
15.3,65.0,9.0
15.31,64.0,9.0
15.32,64.0,9.0
15.33,64.0,9.0
15.34,64.0,9.0
15.35,64.0,9.0
15.36,64.0,9.0
15.370000000000001,65.0,9.0
15.38,65.0,9.0
15.39,65.0,9.0
15.4,65.0,9.0
15.41,65.0,9.0
15.42,66.0,9.0
15.43,66.0,9.0
15.44,66.0,9.0
15.450000000000001,64.0,9.0
15.46,65.0,9.0
15.47,65.0,9.0
15.48,65.0,9.0
15.49,65.0,9.0
15.5,65.0,9.0
15.51,66.0,9.0
15.52,66.0,9.0
15.530000000000001,66.0,9.0
15.540000000000001,66.0,9.0
15.55,66.0,9.0
15.56,66.0,9.0
15.57,66.0,9.0
15.58,67.0,9.0
15.59,65.0,9.0
15.6,65.0,9.0
15.610000000000001,65.0,9.0
15.620000000000001,66.0,9.0
15.63,66.0,9.0
15.64,66.0,9.0
15.65,66.0,9.0
15.66,66.0,9.0
15.67,66.0,9.0
15.68,66.0,9.0
15.69,67.0,9.0
15.700000000000001,67.0,9.0
15.71,67.0,9.0
15.72,68.0,9.0
15.73,66.0,9.0
15.74,66.0,9.0
15.75,66.0,9.0
15.76,66.0,9.0
15.77,66.0,9.0
15.780000000000001,66.0,9.0
15.790000000000001,66.0,9.0
15.8,67.0,9.0
15.81,67.0,9.0
15.82,67.0,9.0
15.83,67.0,9.0
15.84,66.0,9.0
15.85,66.0,9.0
15.860000000000001,66.0,9.0
15.870000000000001,66.0,9.0
15.88,66.0,9.0
15.89,66.0,9.0
15.9,66.0,9.0
15.91,66.0,9.0
15.92,67.0,9.0
15.93,67.0,9.0
15.94,67.0,9.0
15.950000000000001,67.0,9.0
15.96,65.0,9.0
15.97,66.0,9.0
15.98,66.0,9.0
15.99,66.0,9.0
16.0,66.0,9.0
16.01,66.0,9.0
16.02,66.0,9.0
16.03,66.0,9.0
16.04,66.0,9.0
16.05,66.0,9.0
16.06,67.0,9.0
16.07,67.0,9.0
16.080000000000002,67.0,9.0
16.09,68.0,9.0
16.1,68.0,9.0
16.11,68.0,9.0
16.12,66.0,9.0
16.13,67.0,9.0
16.14,67.0,9.0
16.15,67.0,9.0
16.16,67.0,9.0
16.17,67.0,9.0
16.18,68.0,9.0
16.19,66.0,9.0
16.2,66.0,9.0
16.21,67.0,9.0
16.22,67.0,9.0
16.23,67.0,9.0
16.240000000000002,67.0,9.0
16.25,67.0,9.0
16.26,68.0,9.0
16.27,68.0,9.0
16.28,68.0,9.0
16.29,68.0,9.0
16.3,68.0,9.0
16.31,68.0,9.0
16.32,68.0,9.0
16.330000000000002,68.0,9.0
16.34,68.0,9.0
16.35,68.0,9.0
16.36,69.0,9.0
16.37,69.0,9.0
16.38,68.0,9.0
16.39,68.0,9.0
16.4,68.0,9.0
16.41,68.0,9.0
16.42,68.0,9.0
16.43,68.0,9.0
16.44,68.0,9.0
16.45,69.0,9.0
16.46,69.0,9.0
16.47,69.0,9.0
16.48,70.0,9.0
16.490000000000002,70.0,9.0
16.5,70.0,9.0
16.51,69.0,9.0
16.52,69.0,9.0
16.53,69.0,9.0
16.54,69.0,9.0
16.55,69.0,9.0
16.56,70.0,9.0
16.57,70.0,9.0
16.580000000000002,69.0,9.0
16.59,69.0,9.0
16.6,69.0,9.0
16.61,69.0,9.0
16.62,70.0,9.0
16.63,70.0,9.0
16.64,70.0,9.0
16.65,70.0,9.0
16.66,70.0,9.0
16.67,70.0,9.0
16.68,69.0,9.0
16.69,70.0,9.0
16.7,70.0,9.0
16.71,70.0,9.0
16.72,70.0,9.0
16.73,70.0,9.0
16.740000000000002,71.0,9.0
16.75,70.0,9.0
16.76,69.0,9.0
16.77,70.0,9.0
16.78,70.0,9.0
16.79,70.0,9.0
16.8,70.0,9.0
16.81,71.0,9.0
16.82,71.0,9.0
16.830000000000002,71.0,9.0
16.84,71.0,9.0
16.85,71.0,9.0
16.86,70.0,9.0
16.87,70.0,9.0
16.88,70.0,9.0
16.89,70.0,9.0
16.9,70.0,9.0
16.91,71.0,9.0
16.92,71.0,9.0
16.93,71.0,9.0
16.94,71.0,9.0
16.95,70.0,9.0
16.96,70.0,9.0
16.97,70.0,9.0
16.98,70.0,9.0
16.990000000000002,70.0,9.0
17.0,70.0,9.0
17.01,71.0,9.0
17.02,71.0,9.0
17.03,71.0,9.0
17.04,71.0,9.0
17.05,71.0,9.0
17.06,71.0,9.0
17.07,72.0,9.0
17.080000000000002,71.0,9.0
17.09,71.0,9.0
17.1,71.0,9.0
17.11,71.0,9.0
17.12,72.0,9.0
17.13,72.0,9.0
17.14,71.0,9.0
17.150000000000002,71.0,9.0
17.16,71.0,9.0
17.17,72.0,9.0
17.18,72.0,9.0
17.19,72.0,9.0
17.2,72.0,9.0
17.21,73.0,9.0
17.22,71.0,9.0
17.23,72.0,9.0
17.240000000000002,72.0,9.0
17.25,72.0,9.0
17.26,72.0,9.0
17.27,73.0,9.0
17.28,73.0,9.0
17.29,73.0,9.0
17.3,72.0,9.0
17.31,72.0,9.0
17.32,72.0,9.0
17.330000000000002,72.0,9.0
17.34,72.0,9.0
17.35,72.0,9.0
17.36,72.0,9.0
17.37,73.0,9.0
17.38,73.0,9.0
17.39,74.0,9.0
17.400000000000002,74.0,9.0
17.41,74.0,9.0
17.42,74.0,9.0
17.43,74.0,9.0
17.44,74.0,9.0
17.45,73.0,9.0
17.46,73.0,9.0
17.47,73.0,9.0
17.48,73.0,9.0
17.490000000000002,73.0,9.0
17.5,74.0,9.0
17.51,74.0,9.0
17.52,74.0,9.0
17.53,75.0,9.0
17.54,75.0,9.0
17.55,75.0,9.0
17.56,75.0,9.0
17.57,75.0,9.0
17.580000000000002,75.0,9.0
17.59,74.0,9.0
17.6,74.0,9.0
17.61,74.0,9.0
17.62,74.0,9.0
17.63,74.0,9.0
17.64,74.0,9.0
17.650000000000002,74.0,9.0
17.66,75.0,9.0
17.67,75.0,9.0
17.68,75.0,9.0
17.69,75.0,9.0
17.7,74.0,9.0
17.71,74.0,9.0
17.72,74.0,9.0
17.73,74.0,9.0
17.740000000000002,75.0,9.0
17.75,75.0,9.0
17.76,75.0,9.0
17.77,75.0,9.0
17.78,74.0,9.0
17.79,74.0,9.0
17.8,74.0,9.0
17.81,74.0,9.0
17.82,75.0,9.0
17.830000000000002,76.0,9.0
17.84,76.0,9.0
17.85,76.0,9.0
17.86,76.0,9.0
17.87,75.0,9.0
17.88,75.0,9.0
17.89,75.0,9.0
17.900000000000002,75.0,9.0
17.91,76.0,9.0
17.92,76.0,9.0
17.93,75.0,9.0
17.94,75.0,9.0
17.95,75.0,9.0
17.96,75.0,9.0
17.97,76.0,9.0
17.98,76.0,9.0
17.990000000000002,76.0,9.0
18.0,76.0,9.0
18.01,77.0,9.0
18.02,77.0,9.0
18.03,77.0,9.0
18.04,77.0,9.0
18.05,77.0,9.0
18.06,77.0,9.0
18.07,77.0,9.0
18.080000000000002,78.0,9.0
18.09,76.0,9.0
18.1,76.0,9.0
18.11,76.0,9.0
18.12,76.0,9.0
18.13,77.0,9.0
18.14,77.0,9.0
18.150000000000002,77.0,9.0
18.16,77.0,9.0
18.17,77.0,9.0
18.18,77.0,9.0
18.19,77.0,9.0
18.2,77.0,9.0
18.21,78.0,9.0
18.22,78.0,9.0
18.23,78.0,9.0
18.240000000000002,78.0,9.0
18.25,78.0,9.0
18.26,78.0,9.0
18.27,78.0,9.0
18.28,77.0,9.0
18.29,77.0,9.0
18.3,77.0,9.0
18.31,77.0,9.0
18.32,77.0,9.0
18.330000000000002,77.0,9.0
18.34,77.0,9.0
18.35,77.0,9.0
18.36,77.0,9.0
18.37,77.0,9.0
18.38,78.0,9.0
18.39,78.0,9.0
18.400000000000002,78.0,9.0
18.41,78.0,9.0
18.42,78.0,9.0
18.43,78.0,9.0
18.44,77.0,9.0
18.45,77.0,9.0
18.46,77.0,9.0
18.47,77.0,9.0
18.48,77.0,9.0
18.490000000000002,78.0,9.0
18.5,77.0,9.0
18.51,78.0,9.0
18.52,78.0,9.0
18.53,78.0,9.0
18.54,78.0,9.0
18.55,78.0,9.0
18.56,78.0,9.0
18.57,78.0,9.0
18.580000000000002,78.0,9.0
18.59,78.0,9.0
18.6,79.0,9.0
18.61,79.0,9.0
18.62,79.0,9.0
18.63,79.0,9.0
18.64,79.0,9.0
18.650000000000002,79.0,9.0
18.66,79.0,9.0
18.67,79.0,9.0
18.68,79.0,9.0
18.69,79.0,9.0
18.7,79.0,9.0
18.71,78.0,9.0
18.72,78.0,9.0
18.73,78.0,9.0
18.740000000000002,78.0,9.0
18.75,78.0,9.0
18.76,78.0,9.0
18.77,78.0,9.0
18.78,78.0,9.0
18.79,78.0,9.0
18.8,78.0,9.0
18.81,78.0,9.0
18.82,78.0,9.0
18.830000000000002,78.0,9.0
18.84,78.0,9.0
18.85,78.0,9.0
18.86,78.0,9.0
18.87,79.0,9.0
18.88,79.0,9.0
18.89,79.0,9.0
18.900000000000002,80.0,9.0
18.91,80.0,9.0
18.92,80.0,9.0
18.93,80.0,9.0
18.94,79.0,9.0
18.95,79.0,9.0
18.96,79.0,9.0
18.97,80.0,9.0
18.98,79.0,9.0
18.990000000000002,79.0,9.0
19.0,79.0,9.0
19.01,80.0,9.0
19.02,80.0,9.0
19.03,80.0,9.0
19.04,80.0,9.0
19.05,80.0,9.0
19.06,80.0,9.0
19.07,80.0,9.0
19.080000000000002,80.0,9.0
19.09,81.0,9.0
19.1,81.0,9.0
19.11,82.0,9.0
19.12,82.0,9.0
19.13,82.0,9.0
19.14,81.0,9.0
19.150000000000002,81.0,9.0
19.16,82.0,9.0
19.17,82.0,9.0
19.18,82.0,9.0
19.19,82.0,9.0
19.2,81.0,9.0
19.21,82.0,9.0
19.22,82.0,9.0
19.23,82.0,9.0
19.240000000000002,82.0,9.0
19.25,83.0,9.0
19.26,82.0,9.0
19.27,82.0,9.0
19.28,83.0,9.0
19.29,82.0,9.0
19.3,83.0,9.0
19.31,81.0,9.0
19.32,83.0,9.0
19.330000000000002,82.0,9.0
19.34,82.0,9.0
19.35,82.0,9.0
19.36,82.0,9.0
19.37,82.0,9.0
19.38,82.0,9.0
19.39,83.0,9.0
19.400000000000002,83.0,9.0
19.41,83.0,9.0
19.42,83.0,9.0
19.43,84.0,9.0
19.44,83.0,9.0
19.45,83.0,9.0
19.46,84.0,9.0
19.47,84.0,9.0
19.48,83.0,9.0
19.490000000000002,83.0,9.0
19.5,83.0,9.0
19.51,84.0,9.0
19.52,83.0,9.0
19.53,83.0,9.0
19.54,83.0,9.0
19.55,83.0,9.0
19.56,84.0,9.0
19.57,84.0,9.0
19.580000000000002,84.0,9.0
19.59,83.0,9.0
19.6,83.0,9.0
19.61,84.0,9.0
19.62,84.0,9.0
19.63,84.0,9.0
19.64,84.0,9.0
19.650000000000002,85.0,9.0
19.66,83.0,9.0
19.67,84.0,9.0
19.68,84.0,9.0
19.69,84.0,9.0
19.7,84.0,9.0
19.71,84.0,9.0
19.72,85.0,9.0
19.73,85.0,9.0
19.740000000000002,85.0,9.0
19.75,85.0,9.0
19.76,84.0,9.0
19.77,84.0,9.0
19.78,84.0,9.0
19.79,85.0,9.0
19.8,85.0,9.0
19.81,85.0,9.0
19.82,85.0,9.0
19.830000000000002,85.0,9.0
19.84,85.0,9.0
19.85,85.0,9.0
19.86,84.0,9.0
19.87,84.0,9.0
19.88,84.0,9.0
19.89,84.0,9.0
19.900000000000002,84.0,9.0
19.91,84.0,9.0
19.92,85.0,9.0
19.93,85.0,9.0
19.94,85.0,9.0
19.95,85.0,9.0
19.96,85.0,9.0
19.97,85.0,9.0
19.98,86.0,9.0
19.990000000000002,86.0,9.0
20.0,86.0,9.0
20.01,85.0,9.0
20.02,85.0,9.0
20.03,85.0,9.0
20.04,85.0,9.0
20.05,85.0,9.0
20.06,85.0,9.0
20.07,85.0,9.0
20.080000000000002,85.0,9.0
20.09,86.0,9.0
20.1,86.0,9.0
20.11,86.0,9.0
20.12,86.0,9.0
20.13,86.0,9.0
20.14,85.0,9.0
20.150000000000002,85.0,9.0
20.16,85.0,9.0
20.17,86.0,9.0
20.18,86.0,9.0
20.19,86.0,9.0
20.2,86.0,9.0
20.21,85.0,9.0
20.22,85.0,9.0
20.23,85.0,9.0
20.240000000000002,85.0,9.0
20.25,85.0,9.0
20.26,86.0,9.0
20.27,86.0,9.0
20.28,86.0,9.0
20.29,87.0,9.0
20.3,86.0,9.0
20.31,87.0,9.0
20.32,87.0,9.0
20.330000000000002,87.0,9.0
20.34,87.0,9.0
20.35,86.0,9.0
20.36,86.0,9.0
20.37,86.0,9.0
20.38,86.0,9.0
20.39,86.0,9.0
20.400000000000002,86.0,9.0
20.41,86.0,9.0
20.42,86.0,9.0
20.43,87.0,9.0
20.44,87.0,9.0
20.45,87.0,9.0
20.46,87.0,9.0
20.47,86.0,9.0
20.48,86.0,9.0
20.490000000000002,86.0,9.0
20.5,86.0,9.0
20.51,86.0,9.0
20.52,86.0,9.0
20.53,87.0,9.0
20.54,87.0,9.0
20.55,87.0,9.0
20.56,86.0,9.0
20.57,87.0,9.0
20.580000000000002,87.0,9.0
20.59,88.0,9.0
20.6,88.0,9.0
20.61,88.0,9.0
20.62,90.0,9.0
20.63,87.0,9.0
20.64,87.0,9.0
20.650000000000002,88.0,9.0
20.66,88.0,9.0
20.67,88.0,9.0
20.68,87.0,9.0
20.69,87.0,9.0
20.7,88.0,9.0
20.71,88.0,9.0
20.72,87.0,9.0
20.73,88.0,9.0
20.740000000000002,88.0,9.0
20.75,87.0,9.0
20.76,87.0,9.0
20.77,88.0,9.0
20.78,88.0,9.0
20.79,88.0,9.0
20.8,88.0,9.0
20.81,88.0,9.0
20.82,88.0,9.0
20.830000000000002,88.0,9.0
20.84,89.0,9.0
20.85,89.0,9.0
20.86,89.0,9.0
20.87,89.0,9.0
20.88,89.0,9.0
20.89,89.0,9.0
20.900000000000002,89.0,9.0
20.91,90.0,9.0
20.92,90.0,9.0
20.93,90.0,9.0
20.94,88.0,9.0
20.95,88.0,9.0
20.96,88.0,9.0
20.97,89.0,9.0
20.98,89.0,9.0
20.990000000000002,89.0,9.0
21.0,89.0,9.0
21.01,89.0,9.0
21.02,88.0,9.0
21.03,88.0,9.0
21.04,88.0,9.0
21.05,88.0,9.0
21.06,88.0,9.0
21.07,89.0,9.0
21.080000000000002,89.0,9.0
21.09,90.0,9.0
21.1,89.0,9.0
21.11,90.0,9.0
21.12,92.0,9.0
21.13,91.0,9.0
21.14,91.0,9.0
21.150000000000002,89.0,9.0
21.16,90.0,9.0
21.17,90.0,9.0
21.18,90.0,9.0
21.19,90.0,9.0
21.2,91.0,9.0
21.21,91.0,9.0
21.22,90.0,9.0
21.23,90.0,9.0
21.240000000000002,90.0,9.0
21.25,90.0,9.0
21.26,90.0,9.0
21.27,90.0,9.0
21.28,91.0,9.0
21.29,91.0,9.0
21.3,91.0,9.0
21.31,92.0,9.0
21.32,92.0,9.0
21.330000000000002,92.0,9.0
21.34,92.0,9.0
21.35,92.0,9.0
21.36,92.0,9.0
21.37,92.0,9.0
21.38,91.0,9.0
21.39,91.0,9.0
21.400000000000002,91.0,9.0
21.41,91.0,9.0
21.42,92.0,9.0
21.43,92.0,9.0
21.44,92.0,9.0
21.45,92.0,9.0
21.46,92.0,9.0
21.47,93.0,9.0
21.48,93.0,9.0
21.490000000000002,92.0,9.0
21.5,93.0,9.0
21.51,93.0,9.0
21.52,93.0,9.0
21.53,93.0,9.0
21.54,93.0,9.0
21.55,93.0,9.0
21.56,93.0,9.0
21.57,93.0,9.0
21.580000000000002,93.0,9.0
21.59,94.0,9.0
21.6,95.0,9.0
21.61,94.0,9.0
21.62,94.0,9.0
21.63,94.0,9.0
21.64,94.0,9.0
21.650000000000002,94.0,9.0
21.66,92.0,9.0
21.67,92.0,9.0
21.68,92.0,9.0
21.69,92.0,9.0
21.7,92.0,9.0
21.71,93.0,9.0
21.72,93.0,9.0
21.73,93.0,9.0
21.740000000000002,93.0,9.0
21.75,93.0,9.0
21.76,93.0,9.0
21.77,92.0,9.0
21.78,92.0,9.0
21.79,92.0,9.0
21.8,93.0,9.0
21.81,92.0,9.0
21.82,93.0,9.0
21.830000000000002,93.0,9.0
21.84,93.0,9.0
21.85,93.0,9.0
21.86,94.0,9.0
21.87,94.0,9.0
21.88,93.0,9.0
21.89,94.0,9.0
21.900000000000002,95.0,9.0
21.91,94.0,9.0
21.92,94.0,9.0
21.93,94.0,9.0
21.94,94.0,9.0
21.95,94.0,9.0
21.96,94.0,9.0
21.97,94.0,9.0
21.98,94.0,9.0
21.990000000000002,95.0,9.0


==> anc/data/fig14/DT04.csv <==
time,maxbond,maxlbo
0.0,76.0,19.0
0.01,67.0,19.0
0.02,65.0,19.0
0.03,63.0,19.0
0.04,62.0,19.0
0.05,62.0,19.0
0.06,60.0,19.0
0.07,59.0,18.0
0.08,59.0,18.0
0.09,58.0,18.0
0.1,58.0,18.0
0.11,57.0,18.0
0.12,57.0,18.0
0.13,57.0,18.0
0.14,56.0,18.0
0.15,56.0,17.0
0.16,55.0,17.0
0.17,54.0,17.0
0.18,54.0,17.0
0.19,54.0,17.0
0.2,54.0,17.0
0.21,54.0,17.0
0.22,54.0,17.0
0.23,54.0,17.0
0.24,54.0,17.0
0.25,54.0,17.0
0.26,54.0,17.0
0.27,54.0,17.0
0.28,54.0,17.0
0.29,54.0,17.0
0.3,54.0,17.0
0.31,54.0,17.0
0.32,54.0,17.0
0.33,54.0,17.0
0.34,54.0,17.0
0.35,54.0,17.0
0.36,54.0,17.0
0.37,54.0,17.0
0.38,54.0,17.0
0.39,54.0,17.0
0.4,54.0,17.0
0.41,54.0,17.0
0.42,53.0,17.0
0.43,53.0,17.0
0.44,53.0,17.0
0.45,53.0,17.0
0.46,53.0,17.0
0.47,53.0,17.0
0.48,53.0,17.0
0.49,53.0,17.0
0.5,53.0,17.0
0.51,53.0,17.0
0.52,53.0,17.0
0.53,53.0,17.0
0.54,53.0,17.0
0.55,53.0,17.0
0.56,53.0,17.0
0.57,53.0,17.0
0.58,53.0,17.0
0.59,53.0,17.0
0.6,53.0,17.0
0.61,53.0,17.0
0.62,53.0,17.0
0.63,52.0,17.0
0.64,52.0,17.0
0.65,51.0,17.0
0.66,51.0,17.0
0.67,51.0,17.0
0.68,51.0,17.0
0.69,51.0,17.0
0.7,51.0,17.0
0.71,51.0,17.0
0.72,51.0,17.0
0.73,51.0,17.0
0.74,51.0,17.0
0.75,51.0,17.0
0.76,51.0,17.0
0.77,51.0,17.0
0.78,51.0,17.0
0.79,51.0,17.0
0.8,51.0,17.0
0.81,51.0,17.0
0.82,51.0,17.0
0.83,51.0,17.0
0.84,51.0,17.0
0.85,51.0,17.0
0.86,51.0,17.0
0.87,51.0,17.0
0.88,51.0,17.0
0.89,51.0,17.0
0.9,51.0,17.0
0.91,51.0,17.0
0.92,51.0,17.0
0.93,51.0,17.0
0.94,51.0,17.0
0.95,51.0,17.0
0.96,51.0,17.0
0.97,51.0,17.0
0.98,51.0,17.0
0.99,51.0,17.0
1.0,51.0,17.0
1.01,51.0,17.0
1.02,51.0,17.0
1.03,51.0,17.0
1.04,51.0,17.0
1.05,51.0,17.0
1.06,51.0,17.0
1.07,51.0,17.0
1.08,51.0,17.0
1.09,51.0,17.0
1.1,51.0,17.0
1.11,51.0,17.0
1.12,51.0,17.0
1.13,51.0,17.0
1.14,51.0,17.0
1.15,51.0,17.0
1.16,51.0,17.0
1.17,51.0,17.0
1.18,51.0,17.0
1.19,51.0,17.0
1.2,51.0,17.0
1.21,51.0,17.0
1.22,51.0,17.0
1.23,51.0,17.0
1.24,51.0,17.0
1.25,51.0,17.0
1.26,51.0,17.0
1.27,51.0,17.0
1.28,51.0,17.0
1.29,51.0,17.0
1.3,51.0,17.0
1.31,51.0,17.0
1.32,51.0,17.0
1.33,51.0,17.0
1.34,51.0,17.0
1.35,51.0,17.0
1.36,50.0,17.0
1.37,50.0,17.0
1.38,50.0,17.0
1.39,50.0,17.0
1.4,50.0,17.0
1.41,50.0,17.0
1.42,50.0,17.0
1.43,50.0,17.0
1.44,50.0,17.0
1.45,50.0,17.0
1.46,50.0,17.0
1.47,50.0,17.0
1.48,50.0,17.0
1.49,50.0,17.0
1.5,50.0,17.0
1.51,50.0,17.0
1.52,50.0,17.0
1.53,50.0,17.0
1.54,50.0,17.0
1.55,50.0,17.0
1.56,50.0,17.0
1.57,50.0,17.0
1.58,50.0,17.0
1.59,50.0,17.0
1.6,50.0,17.0
1.61,50.0,17.0
1.62,50.0,17.0
1.63,50.0,17.0
1.64,50.0,17.0
1.65,50.0,17.0
1.66,50.0,17.0
1.67,50.0,17.0
1.68,50.0,17.0
1.69,50.0,17.0
1.7,50.0,17.0
1.71,50.0,17.0
1.72,50.0,17.0
1.73,50.0,17.0
1.74,50.0,17.0
1.75,50.0,17.0
1.76,50.0,17.0
1.77,50.0,17.0
1.78,50.0,17.0
1.79,50.0,17.0
1.8,50.0,17.0
1.81,50.0,17.0
1.82,50.0,17.0
1.83,50.0,17.0
1.84,50.0,17.0
1.85,50.0,17.0
1.86,50.0,17.0
1.87,50.0,17.0
1.88,50.0,17.0
1.89,50.0,17.0
1.9,50.0,17.0
1.91,50.0,17.0
1.92,50.0,17.0
1.93,50.0,17.0
1.94,50.0,17.0
1.95,50.0,17.0
1.96,50.0,17.0
1.97,50.0,17.0
1.98,50.0,17.0
1.99,50.0,17.0
2.0,50.0,17.0
2.01,50.0,17.0
2.02,50.0,17.0
2.03,50.0,17.0
2.04,50.0,17.0
2.05,50.0,17.0
2.06,50.0,17.0
2.07,50.0,17.0
2.08,50.0,17.0
2.09,50.0,17.0
2.1,50.0,17.0
2.11,50.0,17.0
2.12,50.0,17.0
2.13,50.0,17.0
2.14,50.0,17.0
2.15,50.0,17.0
2.16,50.0,17.0
2.17,50.0,17.0
2.18,50.0,17.0
2.19,50.0,17.0
2.2,50.0,17.0
2.21,50.0,17.0
2.22,50.0,17.0
2.23,50.0,17.0
2.24,50.0,17.0
2.25,50.0,17.0
2.26,50.0,17.0
2.27,50.0,17.0
2.28,50.0,17.0
2.29,50.0,17.0
2.3,50.0,17.0
2.31,50.0,17.0
2.32,50.0,17.0
2.33,50.0,17.0
2.34,50.0,17.0
2.35,50.0,17.0
2.36,50.0,17.0
2.37,50.0,17.0
2.38,50.0,17.0
2.39,50.0,17.0
2.4,50.0,17.0
2.41,50.0,17.0
2.42,50.0,17.0
2.43,50.0,17.0
2.44,50.0,17.0
2.45,50.0,17.0
2.46,50.0,17.0
2.47,50.0,17.0
2.48,50.0,17.0
2.49,50.0,17.0
2.5,50.0,17.0
2.51,50.0,17.0
2.52,50.0,17.0
2.53,50.0,17.0
2.54,50.0,17.0
2.55,50.0,17.0
2.56,50.0,17.0
2.57,50.0,17.0
2.58,50.0,17.0
2.59,50.0,17.0
2.6,50.0,17.0
2.61,50.0,17.0
2.62,50.0,17.0
2.63,50.0,17.0
2.64,50.0,17.0
2.65,50.0,17.0
2.66,50.0,17.0
2.67,50.0,17.0
2.68,50.0,17.0
2.69,50.0,17.0
2.7,50.0,17.0
2.71,50.0,17.0
2.72,50.0,17.0
2.73,50.0,17.0
2.74,50.0,17.0
2.75,50.0,17.0
2.76,50.0,17.0
2.77,50.0,17.0
2.78,50.0,17.0
2.79,50.0,17.0
2.8,50.0,17.0
2.81,50.0,17.0
2.82,50.0,17.0
2.83,50.0,17.0
2.84,50.0,17.0
2.85,50.0,17.0
2.86,50.0,17.0
2.87,50.0,17.0
2.88,50.0,17.0
2.89,50.0,17.0
2.9,50.0,17.0
2.91,50.0,17.0
2.92,50.0,17.0
2.93,50.0,17.0
2.94,50.0,17.0
2.95,50.0,17.0
2.96,50.0,17.0
2.97,50.0,17.0
2.98,50.0,17.0
2.99,50.0,17.0
3.0,50.0,17.0
3.01,50.0,17.0
3.02,50.0,17.0
3.03,50.0,17.0
3.04,50.0,17.0
3.05,50.0,17.0
3.06,50.0,17.0
3.07,50.0,17.0
3.08,50.0,17.0
3.09,50.0,17.0
3.1,50.0,17.0
3.11,50.0,17.0
3.12,50.0,17.0
3.13,50.0,17.0
3.14,50.0,17.0
3.15,50.0,17.0
3.16,50.0,17.0
3.17,50.0,17.0
3.18,50.0,17.0
3.19,50.0,17.0
3.2,50.0,17.0
3.21,50.0,17.0
3.22,50.0,17.0
3.23,50.0,17.0
3.24,50.0,17.0
3.25,50.0,17.0
3.26,50.0,17.0
3.27,50.0,17.0
3.28,50.0,17.0
3.29,50.0,17.0
3.3,50.0,17.0
3.31,50.0,17.0
3.32,50.0,17.0
3.33,50.0,17.0
3.34,50.0,17.0
3.35,50.0,17.0
3.36,50.0,17.0
3.37,50.0,17.0
3.38,50.0,17.0
3.39,50.0,17.0
3.4,50.0,17.0
3.41,50.0,17.0
3.42,50.0,17.0
3.43,50.0,17.0
3.44,50.0,17.0
3.45,50.0,17.0
3.46,50.0,17.0
3.47,50.0,17.0
3.48,50.0,17.0
3.49,50.0,17.0
3.5,50.0,17.0
3.51,50.0,17.0
3.52,50.0,17.0
3.53,50.0,17.0
3.54,50.0,17.0
3.55,50.0,17.0
3.56,50.0,17.0
3.57,50.0,17.0
3.58,50.0,17.0
3.59,50.0,17.0
3.6,50.0,17.0
3.61,50.0,17.0
3.62,50.0,17.0
3.63,50.0,17.0
3.64,50.0,17.0
3.65,50.0,17.0
3.66,50.0,17.0
3.67,50.0,17.0
3.68,50.0,17.0
3.69,50.0,17.0
3.7,50.0,17.0
3.71,50.0,17.0
3.72,50.0,17.0
3.73,50.0,17.0
3.74,50.0,17.0
3.75,50.0,17.0
3.76,50.0,17.0
3.77,50.0,17.0
3.78,50.0,17.0
3.79,50.0,17.0
3.8,50.0,17.0
3.81,50.0,17.0
3.82,50.0,17.0
3.83,50.0,17.0
3.84,50.0,17.0
3.85,50.0,17.0
3.86,50.0,17.0
3.87,50.0,17.0
3.88,50.0,17.0
3.89,50.0,17.0
3.9,50.0,17.0
3.91,50.0,17.0
3.92,50.0,17.0
3.93,50.0,17.0
3.94,50.0,17.0
3.95,50.0,17.0
3.96,50.0,17.0
3.97,50.0,17.0
3.98,50.0,17.0
3.99,50.0,17.0
4.0,50.0,17.0
4.01,50.0,17.0
4.02,50.0,17.0
4.03,50.0,17.0
4.04,50.0,17.0
4.05,50.0,17.0
4.06,50.0,17.0
4.07,50.0,17.0
4.08,50.0,17.0
4.09,50.0,17.0
4.1,50.0,17.0
4.11,50.0,17.0
4.12,50.0,17.0
4.13,50.0,17.0
4.14,50.0,17.0
4.15,50.0,17.0
4.16,50.0,17.0
4.17,50.0,17.0
4.18,50.0,17.0
4.19,50.0,17.0
4.2,50.0,17.0
4.21,50.0,17.0
4.22,50.0,17.0
4.23,50.0,17.0
4.24,50.0,17.0
4.25,50.0,17.0
4.26,50.0,17.0
4.27,50.0,17.0
4.28,50.0,17.0
4.29,50.0,17.0
4.3,50.0,17.0
4.31,50.0,17.0
4.32,50.0,17.0
4.33,50.0,17.0
4.34,50.0,17.0
4.350000000000001,50.0,17.0
4.36,50.0,17.0
4.37,50.0,17.0
4.38,50.0,17.0
4.39,50.0,17.0
4.4,50.0,17.0
4.41,50.0,17.0
4.42,50.0,17.0
4.43,50.0,17.0
4.44,50.0,17.0
4.45,50.0,17.0
4.46,50.0,17.0
4.47,50.0,17.0
4.48,50.0,17.0
4.49,50.0,17.0
4.5,50.0,17.0
4.51,50.0,17.0
4.52,50.0,17.0
4.53,50.0,17.0
4.54,50.0,17.0
4.55,50.0,17.0
4.56,50.0,17.0
4.57,50.0,17.0
4.58,50.0,17.0
4.59,50.0,17.0
4.600000000000001,50.0,17.0
4.61,50.0,17.0
4.62,50.0,17.0
4.63,50.0,17.0
4.64,50.0,17.0
4.65,50.0,17.0
4.66,50.0,17.0
4.67,50.0,17.0
4.68,50.0,17.0
4.69,50.0,17.0
4.7,50.0,17.0
4.71,50.0,17.0
4.72,50.0,17.0
4.73,50.0,17.0
4.74,50.0,17.0
4.75,50.0,17.0
4.76,50.0,17.0
4.77,50.0,17.0
4.78,50.0,17.0
4.79,50.0,17.0
4.8,50.0,17.0
4.81,50.0,17.0
4.82,50.0,17.0
4.83,50.0,17.0
4.84,50.0,17.0
4.850000000000001,50.0,17.0
4.86,50.0,17.0
4.87,50.0,17.0
4.88,50.0,17.0
4.89,50.0,17.0
4.9,50.0,17.0
4.91,50.0,17.0
4.92,50.0,17.0
4.93,50.0,17.0
4.94,50.0,17.0
4.95,50.0,17.0
4.96,50.0,17.0
4.97,50.0,17.0
4.98,50.0,17.0
4.99,50.0,17.0
5.0,50.0,17.0
5.01,50.0,17.0
5.02,50.0,17.0
5.03,50.0,17.0
5.04,50.0,17.0
5.05,50.0,17.0
5.06,50.0,17.0
5.07,50.0,17.0
5.08,50.0,17.0
5.09,50.0,17.0
5.100000000000001,50.0,17.0
5.11,50.0,17.0
5.12,50.0,17.0
5.13,50.0,17.0
5.14,50.0,17.0
5.15,50.0,17.0
5.16,50.0,17.0
5.17,50.0,17.0
5.18,50.0,17.0
5.19,50.0,17.0
5.2,50.0,17.0
5.21,50.0,17.0
5.22,50.0,17.0
5.23,50.0,17.0
5.24,51.0,17.0
5.25,50.0,17.0
5.26,51.0,17.0
5.27,50.0,17.0
5.28,51.0,17.0
5.29,51.0,17.0
5.3,51.0,17.0
5.31,51.0,17.0
5.32,51.0,17.0
5.33,51.0,17.0
5.34,51.0,17.0
5.350000000000001,51.0,17.0
5.36,51.0,17.0
5.37,51.0,17.0
5.38,51.0,17.0
5.39,52.0,17.0
5.4,52.0,17.0
5.41,52.0,17.0
5.42,52.0,17.0
5.43,52.0,17.0
5.44,52.0,17.0
5.45,52.0,17.0
5.46,52.0,17.0
5.47,52.0,17.0
5.48,53.0,17.0
5.49,53.0,17.0
5.5,53.0,17.0
5.51,53.0,17.0
5.52,53.0,17.0
5.53,53.0,17.0
5.54,53.0,17.0
5.55,53.0,17.0
5.56,53.0,17.0
5.57,53.0,17.0
5.58,53.0,17.0
5.59,54.0,17.0
5.600000000000001,54.0,17.0
5.61,53.0,17.0
5.62,53.0,17.0
5.63,54.0,17.0
5.64,54.0,17.0
5.65,54.0,17.0
5.66,54.0,17.0
5.67,54.0,17.0
5.68,54.0,17.0
5.69,54.0,17.0
5.7,54.0,17.0
5.71,54.0,17.0
5.72,54.0,17.0
5.73,54.0,17.0
5.74,54.0,17.0
5.75,55.0,17.0
5.76,55.0,17.0
5.77,55.0,17.0
5.78,55.0,17.0
5.79,55.0,17.0
5.8,55.0,17.0
5.81,55.0,17.0
5.82,55.0,17.0
5.83,55.0,17.0
5.84,55.0,17.0
5.850000000000001,55.0,17.0
5.86,55.0,17.0
5.87,55.0,17.0
5.88,55.0,17.0
5.89,55.0,17.0
5.9,55.0,17.0
5.91,56.0,17.0
5.92,56.0,17.0
5.93,56.0,17.0
5.94,56.0,17.0
5.95,56.0,17.0
5.96,56.0,17.0
5.97,56.0,17.0
5.98,56.0,17.0
5.99,57.0,17.0
6.0,57.0,17.0
6.01,57.0,17.0
6.02,57.0,17.0
6.03,57.0,17.0
6.04,57.0,17.0
6.05,57.0,17.0
6.06,57.0,17.0
6.07,57.0,17.0
6.08,57.0,17.0
6.09,57.0,17.0
6.100000000000001,57.0,17.0
6.11,57.0,17.0
6.12,57.0,17.0
6.13,58.0,17.0
6.140000000000001,58.0,17.0
6.15,58.0,17.0
6.16,57.0,17.0
6.17,58.0,17.0
6.18,58.0,17.0
6.19,58.0,17.0
6.2,58.0,17.0
6.21,58.0,17.0
6.22,58.0,17.0
6.23,59.0,17.0
6.24,59.0,17.0
6.25,59.0,17.0
6.26,59.0,17.0
6.27,59.0,17.0
6.28,59.0,17.0
6.29,59.0,17.0
6.3,59.0,17.0
6.31,59.0,17.0
6.32,59.0,17.0
6.33,60.0,17.0
6.34,60.0,17.0
6.350000000000001,60.0,17.0
6.36,60.0,17.0
6.37,60.0,17.0
6.38,60.0,17.0
6.390000000000001,60.0,17.0
6.4,61.0,17.0
6.41,60.0,17.0
6.42,61.0,17.0
6.43,60.0,17.0
6.44,61.0,17.0
6.45,61.0,17.0
6.46,61.0,17.0
6.47,61.0,17.0
6.48,62.0,17.0
6.49,61.0,17.0
6.5,62.0,17.0
6.51,61.0,17.0
6.52,62.0,17.0
6.53,62.0,17.0
6.54,62.0,17.0
6.55,62.0,17.0
6.56,62.0,17.0
6.57,62.0,17.0
6.58,63.0,17.0
6.59,63.0,17.0
6.600000000000001,63.0,17.0
6.61,63.0,17.0
6.62,63.0,17.0
6.63,63.0,17.0
6.640000000000001,63.0,17.0
6.65,63.0,17.0
6.66,63.0,17.0
6.67,63.0,17.0
6.68,63.0,17.0
6.69,64.0,17.0
6.7,64.0,17.0
6.71,65.0,17.0
6.72,65.0,17.0
6.73,64.0,17.0
6.74,64.0,17.0
6.75,64.0,17.0
6.76,64.0,17.0
6.77,65.0,17.0
6.78,65.0,17.0
6.79,65.0,17.0
6.8,65.0,17.0
6.81,65.0,17.0
6.82,65.0,17.0
6.83,65.0,17.0
6.84,66.0,17.0
6.850000000000001,66.0,17.0
6.86,66.0,17.0
6.87,66.0,17.0
6.88,66.0,17.0
6.890000000000001,66.0,17.0
6.9,67.0,17.0
6.91,66.0,17.0
6.92,66.0,17.0
6.93,67.0,17.0
6.94,67.0,17.0
6.95,68.0,17.0
6.96,67.0,17.0
6.97,67.0,17.0
6.98,68.0,17.0
6.99,67.0,17.0
7.0,67.0,17.0
7.01,68.0,17.0
7.02,68.0,17.0
7.03,68.0,17.0
7.04,68.0,17.0
7.05,68.0,17.0
7.06,70.0,17.0
7.07,69.0,17.0
7.08,70.0,17.0
7.09,70.0,17.0
7.100000000000001,70.0,17.0
7.11,71.0,17.0
7.12,70.0,17.0
7.13,70.0,17.0
7.140000000000001,71.0,17.0
7.15,71.0,17.0
7.16,71.0,17.0
7.17,72.0,17.0
7.18,72.0,17.0
7.19,72.0,17.0
7.2,71.0,17.0
7.21,72.0,17.0
7.22,73.0,17.0
7.23,73.0,17.0
7.24,73.0,17.0
7.25,73.0,17.0
7.26,74.0,17.0
7.27,74.0,17.0
7.28,74.0,17.0
7.29,74.0,17.0
7.3,74.0,17.0
7.31,74.0,17.0
7.32,75.0,17.0
7.33,75.0,17.0
7.34,75.0,17.0
7.350000000000001,76.0,17.0
7.36,75.0,17.0
7.37,76.0,17.0
7.38,76.0,17.0
7.390000000000001,77.0,17.0
7.4,77.0,17.0
7.41,76.0,17.0
7.42,75.0,17.0
7.43,76.0,17.0
7.44,76.0,17.0
7.45,76.0,17.0
7.46,77.0,17.0
7.47,77.0,17.0
7.48,77.0,17.0
7.49,79.0,17.0
7.5,77.0,17.0
7.51,79.0,17.0
7.52,79.0,17.0
7.53,78.0,17.0
7.54,78.0,17.0
7.55,80.0,17.0
7.56,79.0,17.0
7.57,80.0,17.0
7.58,80.0,17.0
7.59,80.0,17.0
7.600000000000001,82.0,17.0
7.61,81.0,17.0
7.62,82.0,17.0
7.63,82.0,17.0
7.640000000000001,82.0,17.0
7.65,82.0,17.0
7.66,83.0,17.0
7.67,83.0,17.0
7.68,84.0,17.0
7.69,84.0,17.0
7.7,84.0,17.0
7.71,83.0,17.0
7.72,83.0,17.0
7.73,84.0,17.0
7.74,85.0,17.0
7.75,85.0,17.0
7.76,84.0,17.0
7.77,85.0,17.0
7.78,86.0,17.0
7.79,86.0,17.0
7.8,87.0,17.0
7.81,86.0,17.0
7.82,86.0,17.0
7.83,87.0,17.0
7.84,87.0,17.0
7.850000000000001,88.0,17.0
7.86,88.0,17.0
7.87,88.0,17.0
7.88,89.0,17.0
7.890000000000001,89.0,17.0
7.9,89.0,17.0
7.91,88.0,17.0
7.92,90.0,17.0
7.930000000000001,90.0,17.0
7.94,89.0,17.0
7.95,90.0,17.0
7.96,91.0,17.0
7.97,91.0,17.0
7.98,91.0,17.0
7.99,92.0,17.0
8.0,92.0,17.0
8.01,92.0,17.0
8.02,92.0,17.0
8.03,92.0,17.0
8.040000000000001,92.0,17.0
8.05,93.0,17.0
8.06,93.0,17.0
8.07,94.0,17.0
8.08,94.0,17.0
8.09,95.0,17.0
8.1,95.0,17.0
8.11,94.0,17.0
8.120000000000001,94.0,17.0
8.13,95.0,17.0
8.14,95.0,17.0
8.15,95.0,17.0
8.16,95.0,17.0
8.17,96.0,17.0
8.18,96.0,17.0
8.19,96.0,17.0
8.2,96.0,17.0
8.21,96.0,17.0
8.22,98.0,17.0
8.23,96.0,17.0
8.24,98.0,17.0
8.25,98.0,17.0
8.26,98.0,17.0
8.27,99.0,17.0
8.28,99.0,17.0
8.290000000000001,99.0,17.0
8.3,99.0,17.0
8.31,99.0,17.0
8.32,99.0,17.0
8.33,100.0,17.0
8.34,100.0,17.0
8.35,101.0,17.0
8.36,100.0,17.0
8.370000000000001,102.0,17.0
8.38,101.0,17.0
8.39,102.0,17.0
8.4,101.0,17.0
8.41,101.0,17.0
8.42,102.0,17.0
8.43,103.0,17.0
8.44,103.0,17.0
8.45,103.0,17.0
8.46,105.0,17.0
8.47,105.0,17.0
8.48,104.0,17.0
8.49,104.0,17.0
8.5,105.0,17.0
8.51,106.0,17.0
8.52,106.0,17.0
8.53,106.0,17.0
8.540000000000001,106.0,17.0
8.55,106.0,17.0
8.56,107.0,17.0
8.57,107.0,17.0
8.58,107.0,17.0
8.59,107.0,17.0
8.6,107.0,17.0
8.61,108.0,17.0
8.620000000000001,108.0,17.0
8.63,110.0,17.0
8.64,109.0,17.0
8.65,110.0,17.0
8.66,110.0,17.0
8.67,111.0,17.0
8.68,111.0,17.0
8.69,111.0,17.0
8.700000000000001,112.0,17.0
8.71,112.0,17.0
8.72,112.0,17.0
8.73,112.0,17.0
8.74,113.0,17.0
8.75,113.0,17.0
8.76,114.0,17.0
8.77,114.0,17.0
8.78,114.0,17.0
8.790000000000001,114.0,17.0
8.8,114.0,17.0
8.81,114.0,17.0
8.82,114.0,17.0
8.83,115.0,17.0
8.84,116.0,17.0
8.85,116.0,17.0
8.86,116.0,17.0
8.870000000000001,115.0,17.0
8.88,117.0,17.0
8.89,118.0,17.0
8.9,118.0,17.0
8.91,119.0,17.0
8.92,118.0,17.0
8.93,119.0,17.0
8.94,118.0,17.0
8.950000000000001,119.0,17.0
8.96,119.0,17.0
8.97,120.0,17.0
8.98,121.0,17.0
8.99,120.0,17.0
9.0,121.0,17.0
9.01,121.0,17.0
9.02,121.0,17.0
9.03,121.0,17.0
9.040000000000001,122.0,17.0
9.05,122.0,17.0
9.06,121.0,17.0
9.07,122.0,17.0
9.08,123.0,17.0
9.09,123.0,17.0
9.1,124.0,17.0
9.11,123.0,17.0
9.120000000000001,124.0,17.0
9.13,125.0,17.0
9.14,125.0,17.0
9.15,125.0,17.0
9.16,125.0,17.0
9.17,127.0,17.0
9.18,125.0,17.0
9.19,125.0,17.0
9.200000000000001,126.0,17.0
9.21,126.0,17.0
9.22,127.0,17.0
9.23,127.0,17.0
9.24,128.0,17.0
9.25,129.0,17.0
9.26,129.0,17.0
9.27,129.0,17.0
9.28,129.0,17.0
9.290000000000001,130.0,17.0
9.3,130.0,17.0
9.31,130.0,17.0
9.32,131.0,17.0
9.33,132.0,17.0
9.34,131.0,17.0
9.35,131.0,17.0
9.36,132.0,17.0
9.370000000000001,131.0,17.0
9.38,132.0,17.0
9.39,132.0,17.0
9.4,133.0,17.0
9.41,132.0,17.0
9.42,133.0,17.0
9.43,134.0,17.0
9.44,133.0,17.0
9.450000000000001,134.0,17.0
9.46,134.0,17.0
9.47,135.0,17.0
9.48,135.0,17.0
9.49,136.0,17.0
9.5,137.0,17.0
9.51,136.0,17.0
9.52,137.0,17.0
9.53,138.0,17.0
9.540000000000001,136.0,17.0
9.55,137.0,17.0
9.56,138.0,17.0
9.57,136.0,17.0
9.58,138.0,17.0
9.59,138.0,17.0
9.6,139.0,17.0
9.61,138.0,17.0
9.620000000000001,140.0,17.0
9.63,139.0,17.0
9.64,139.0,17.0
9.65,140.0,17.0
9.66,141.0,17.0
9.67,141.0,17.0
9.68,141.0,17.0
9.69,140.0,17.0
9.700000000000001,141.0,17.0
9.71,142.0,17.0
9.72,143.0,17.0
9.73,143.0,17.0
9.74,143.0,17.0
9.75,144.0,17.0
9.76,145.0,17.0
9.77,144.0,17.0
9.78,145.0,17.0
9.790000000000001,144.0,17.0
9.8,145.0,17.0
9.81,146.0,17.0
9.82,145.0,17.0
9.83,146.0,17.0
9.84,147.0,17.0
9.85,146.0,17.0
9.86,147.0,17.0
9.870000000000001,146.0,17.0
9.88,147.0,17.0
9.89,147.0,17.0
9.9,148.0,17.0
9.91,147.0,17.0
9.92,148.0,17.0
9.93,149.0,17.0
9.94,148.0,17.0
9.950000000000001,149.0,17.0
9.96,150.0,17.0
9.97,150.0,17.0
9.98,151.0,17.0
9.99,150.0,17.0
10.0,151.0,17.0
10.01,150.0,17.0
10.02,153.0,17.0
10.03,152.0,17.0
10.040000000000001,152.0,17.0
10.05,153.0,17.0
10.06,153.0,17.0
10.07,153.0,17.0
10.08,154.0,17.0
10.09,154.0,17.0
10.1,153.0,17.0
10.11,154.0,17.0
10.120000000000001,155.0,17.0
10.13,155.0,17.0
10.14,154.0,17.0
10.15,156.0,17.0
10.16,157.0,17.0
10.17,156.0,17.0
10.18,156.0,17.0
10.19,157.0,17.0
10.200000000000001,158.0,17.0
10.21,157.0,17.0
10.22,158.0,17.0
10.23,159.0,17.0
10.24,158.0,17.0
10.25,159.0,17.0
10.26,160.0,17.0
10.27,160.0,17.0
10.28,161.0,17.0
10.290000000000001,161.0,17.0
10.3,161.0,17.0
10.31,162.0,17.0
10.32,162.0,17.0
10.33,161.0,17.0
10.34,162.0,17.0
10.35,163.0,17.0
10.36,163.0,17.0
10.370000000000001,164.0,17.0
10.38,163.0,17.0
10.39,164.0,17.0
10.4,164.0,17.0
10.41,165.0,17.0
10.42,166.0,17.0
10.43,166.0,17.0
10.44,166.0,17.0
10.450000000000001,166.0,17.0
10.46,167.0,17.0
10.47,168.0,17.0
10.48,168.0,17.0
10.49,168.0,17.0
10.5,169.0,17.0
10.51,168.0,17.0
10.52,169.0,17.0
10.53,169.0,17.0
10.540000000000001,170.0,17.0
10.55,171.0,17.0
10.56,171.0,17.0
10.57,171.0,17.0
10.58,170.0,17.0
10.59,171.0,17.0
10.6,172.0,17.0
10.61,173.0,17.0
10.620000000000001,172.0,17.0
10.63,173.0,17.0
10.64,174.0,17.0
10.65,173.0,17.0
10.66,174.0,17.0
10.67,174.0,17.0
10.68,175.0,17.0
10.69,175.0,17.0
10.700000000000001,178.0,17.0
10.71,176.0,17.0
10.72,174.0,17.0
10.73,177.0,17.0
10.74,177.0,17.0
10.75,178.0,17.0
10.76,178.0,17.0
10.77,179.0,17.0
10.78,177.0,17.0
10.790000000000001,179.0,17.0
10.8,180.0,17.0
10.81,180.0,17.0
10.82,180.0,17.0
10.83,181.0,17.0
10.84,181.0,17.0
10.85,181.0,17.0
10.86,181.0,17.0
10.870000000000001,181.0,17.0
10.88,183.0,17.0
10.89,183.0,17.0
10.9,183.0,17.0
10.91,183.0,17.0
10.92,183.0,17.0
10.93,185.0,17.0
10.94,185.0,17.0
10.950000000000001,185.0,17.0
10.96,186.0,17.0
10.97,186.0,17.0
10.98,186.0,17.0
10.99,186.0,17.0
11.0,186.0,17.0
11.01,187.0,17.0
11.02,188.0,17.0
11.03,189.0,17.0
11.040000000000001,189.0,17.0
11.05,189.0,17.0
11.06,190.0,17.0
11.07,190.0,17.0
11.08,190.0,17.0
11.09,190.0,17.0
11.1,191.0,17.0
11.11,191.0,17.0
11.120000000000001,192.0,17.0
11.13,193.0,17.0
11.14,192.0,17.0
11.15,194.0,17.0
11.16,194.0,17.0
11.17,194.0,17.0
11.18,193.0,17.0
11.19,193.0,17.0
11.200000000000001,194.0,17.0
11.21,194.0,17.0
11.22,196.0,17.0
11.23,195.0,17.0
11.24,196.0,17.0
11.25,196.0,17.0
11.26,197.0,17.0
11.27,197.0,17.0
11.28,197.0,17.0
11.290000000000001,198.0,17.0
11.3,199.0,17.0
11.31,199.0,17.0
11.32,200.0,17.0
11.33,199.0,17.0
11.34,200.0,17.0
11.35,200.0,17.0
11.36,200.0,17.0
11.370000000000001,201.0,17.0
11.38,201.0,17.0
11.39,202.0,17.0
11.4,202.0,17.0
11.41,202.0,17.0
11.42,203.0,17.0
11.43,204.0,17.0
11.44,204.0,17.0
11.450000000000001,204.0,17.0
11.46,204.0,17.0
11.47,206.0,17.0
11.48,205.0,17.0
11.49,206.0,17.0
11.5,207.0,17.0
11.51,206.0,17.0
11.52,206.0,17.0
11.53,206.0,17.0
11.540000000000001,208.0,17.0
11.55,207.0,17.0
11.56,209.0,17.0
11.57,209.0,17.0
11.58,209.0,17.0
11.59,209.0,17.0
11.6,210.0,17.0
11.61,210.0,17.0
11.620000000000001,210.0,17.0
11.63,211.0,17.0
11.64,211.0,17.0
11.65,211.0,17.0
11.66,213.0,17.0
11.67,213.0,17.0
11.68,213.0,17.0
11.69,215.0,17.0
11.700000000000001,214.0,17.0
11.71,214.0,17.0
11.72,215.0,17.0
11.73,215.0,17.0
11.74,216.0,17.0
11.75,215.0,17.0
11.76,216.0,17.0
11.77,216.0,17.0
11.78,216.0,17.0
11.790000000000001,216.0,17.0
11.8,218.0,17.0
11.81,217.0,17.0
11.82,218.0,17.0
11.83,219.0,17.0
11.84,219.0,17.0
11.85,219.0,17.0
11.86,221.0,17.0
11.870000000000001,221.0,17.0
11.88,221.0,17.0
11.89,219.0,17.0
11.9,219.0,17.0
11.91,222.0,17.0
11.92,221.0,17.0
11.93,222.0,17.0
11.94,223.0,17.0
11.950000000000001,224.0,17.0
11.96,224.0,17.0
11.97,226.0,17.0
11.98,225.0,17.0
11.99,227.0,17.0
12.0,227.0,17.0
12.01,226.0,17.0
12.02,228.0,17.0
12.030000000000001,227.0,17.0
12.040000000000001,228.0,17.0
12.05,228.0,17.0
12.06,229.0,17.0
12.07,230.0,17.0
12.08,228.0,17.0
12.09,230.0,17.0
12.1,231.0,17.0
12.11,231.0,17.0
12.120000000000001,232.0,17.0
12.13,231.0,17.0
12.14,231.0,17.0
12.15,232.0,17.0
12.16,231.0,17.0
12.17,236.0,17.0
12.18,236.0,17.0
12.19,235.0,17.0
12.200000000000001,234.0,17.0
12.21,234.0,17.0
12.22,234.0,17.0
12.23,236.0,17.0
12.24,235.0,17.0
12.25,237.0,17.0
12.26,238.0,17.0
12.27,238.0,17.0
12.280000000000001,238.0,17.0
12.290000000000001,239.0,17.0
12.3,239.0,17.0
12.31,238.0,17.0
12.32,240.0,17.0
12.33,240.0,17.0
12.34,238.0,17.0
12.35,240.0,17.0
12.36,240.0,17.0
12.370000000000001,241.0,17.0
12.38,242.0,17.0
12.39,243.0,17.0
12.4,243.0,17.0
12.41,243.0,17.0
12.42,246.0,17.0
12.43,242.0,17.0
12.44,244.0,17.0
12.450000000000001,246.0,17.0
12.46,246.0,17.0
12.47,245.0,17.0
12.48,246.0,17.0
12.49,247.0,17.0
12.5,247.0,17.0
12.51,247.0,17.0
12.52,248.0,17.0
12.530000000000001,248.0,17.0
12.540000000000001,250.0,17.0
12.55,249.0,17.0
12.56,249.0,17.0
12.57,251.0,17.0
12.58,251.0,17.0
12.59,252.0,17.0
12.6,251.0,17.0
12.61,251.0,17.0
12.620000000000001,253.0,17.0
12.63,252.0,17.0
12.64,253.0,17.0
12.65,253.0,17.0
12.66,253.0,17.0
12.67,254.0,17.0
12.68,255.0,17.0
12.69,255.0,17.0
12.700000000000001,255.0,17.0
12.71,256.0,17.0
12.72,258.0,17.0
12.73,257.0,17.0
12.74,258.0,17.0
12.75,258.0,17.0
12.76,258.0,17.0
12.77,258.0,17.0
12.780000000000001,260.0,17.0
12.790000000000001,260.0,17.0
12.8,260.0,17.0
12.81,261.0,17.0
12.82,262.0,17.0
12.83,262.0,17.0
12.84,262.0,17.0
12.85,262.0,17.0
12.86,262.0,17.0
12.870000000000001,262.0,17.0
12.88,263.0,17.0
12.89,264.0,17.0
12.9,265.0,17.0
12.91,264.0,17.0
12.92,266.0,17.0
12.93,266.0,17.0
12.94,266.0,17.0
12.950000000000001,266.0,17.0
12.96,266.0,17.0
12.97,268.0,17.0
12.98,269.0,17.0
12.99,269.0,17.0
13.0,270.0,17.0
13.01,270.0,17.0
13.02,269.0,17.0
13.030000000000001,271.0,17.0
13.040000000000001,270.0,17.0
13.05,271.0,17.0
13.06,272.0,17.0
13.07,272.0,17.0
13.08,273.0,17.0
13.09,273.0,17.0
13.1,273.0,17.0
13.11,275.0,17.0
13.120000000000001,275.0,17.0
13.13,274.0,17.0
13.14,277.0,17.0
13.15,276.0,17.0
13.16,277.0,17.0
13.17,277.0,17.0
13.18,278.0,17.0
13.19,278.0,17.0
13.200000000000001,278.0,17.0
13.21,279.0,17.0
13.22,280.0,17.0
13.23,281.0,17.0
13.24,279.0,17.0
13.25,281.0,17.0
13.26,281.0,17.0
13.27,283.0,17.0
13.280000000000001,283.0,17.0
13.290000000000001,283.0,17.0
13.3,283.0,17.0
13.31,285.0,17.0
13.32,283.0,17.0
13.33,285.0,17.0
13.34,284.0,17.0
13.35,285.0,17.0
13.36,286.0,17.0
13.370000000000001,286.0,17.0
13.38,286.0,17.0
13.39,288.0,17.0
13.4,287.0,17.0
13.41,287.0,17.0
13.42,289.0,17.0
13.43,289.0,17.0
13.44,289.0,17.0
13.450000000000001,289.0,17.0
13.46,291.0,17.0
13.47,292.0,17.0
13.48,291.0,17.0
13.49,291.0,17.0
13.5,294.0,17.0
13.51,294.0,17.0
13.52,294.0,17.0
13.530000000000001,294.0,17.0
13.540000000000001,294.0,17.0
13.55,295.0,17.0
13.56,295.0,17.0
13.57,297.0,17.0
13.58,296.0,17.0
13.59,295.0,17.0
13.6,297.0,17.0
13.61,298.0,17.0
13.620000000000001,298.0,17.0
13.63,298.0,17.0
13.64,300.0,17.0
13.65,300.0,17.0
13.66,300.0,17.0
13.67,300.0,17.0
13.68,301.0,17.0
13.69,302.0,17.0
13.700000000000001,302.0,17.0
13.71,302.0,17.0
13.72,301.0,17.0
13.73,303.0,17.0
13.74,305.0,17.0
13.75,305.0,17.0
13.76,305.0,17.0
13.77,305.0,17.0
13.780000000000001,306.0,17.0
13.790000000000001,308.0,17.0
13.8,308.0,17.0
13.81,308.0,17.0
13.82,309.0,17.0
13.83,309.0,17.0
13.84,310.0,17.0
13.85,310.0,17.0
13.86,311.0,17.0
13.870000000000001,310.0,17.0
13.88,311.0,17.0
13.89,312.0,17.0
13.9,312.0,17.0
13.91,312.0,17.0
13.92,314.0,17.0
13.93,314.0,17.0
13.94,314.0,17.0
13.950000000000001,314.0,17.0
13.96,315.0,17.0
13.97,315.0,17.0
13.98,316.0,17.0
13.99,316.0,17.0
14.0,317.0,17.0
14.01,317.0,17.0
14.02,317.0,17.0
14.030000000000001,319.0,17.0
14.040000000000001,317.0,17.0
14.05,320.0,17.0
14.06,320.0,17.0
14.07,321.0,17.0
14.08,321.0,17.0
14.09,321.0,17.0
14.1,322.0,17.0
14.11,323.0,17.0
14.120000000000001,322.0,17.0
14.13,322.0,17.0
14.14,323.0,17.0
14.15,324.0,17.0
14.16,325.0,17.0
14.17,325.0,17.0
14.18,324.0,17.0
14.19,325.0,17.0
14.200000000000001,323.0,17.0
14.21,327.0,17.0
14.22,328.0,17.0
14.23,328.0,17.0
14.24,327.0,17.0
14.25,329.0,17.0
14.26,330.0,17.0
14.27,330.0,17.0
14.280000000000001,332.0,17.0
14.290000000000001,331.0,17.0
14.3,330.0,17.0
14.31,332.0,17.0
14.32,332.0,17.0
14.33,334.0,17.0
14.34,333.0,17.0
14.35,335.0,17.0
14.36,335.0,17.0
14.370000000000001,335.0,17.0
14.38,336.0,17.0
14.39,338.0,17.0
14.4,338.0,17.0
14.41,338.0,17.0
14.42,339.0,17.0
14.43,338.0,17.0
14.44,336.0,17.0
14.450000000000001,338.0,17.0
14.46,340.0,17.0
14.47,343.0,17.0
14.48,342.0,17.0
14.49,342.0,17.0
14.5,342.0,17.0
14.51,343.0,17.0
14.52,343.0,17.0
14.530000000000001,345.0,17.0
14.540000000000001,346.0,17.0
14.55,345.0,17.0
14.56,346.0,17.0
14.57,347.0,17.0
14.58,348.0,17.0
14.59,347.0,17.0
14.6,349.0,17.0
14.61,349.0,17.0
14.620000000000001,349.0,17.0
14.63,351.0,17.0
14.64,350.0,17.0
14.65,352.0,17.0
14.66,351.0,17.0
14.67,353.0,17.0
14.68,352.0,17.0
14.69,354.0,17.0
14.700000000000001,354.0,17.0
14.71,356.0,17.0
14.72,355.0,17.0
14.73,355.0,17.0
14.74,356.0,17.0
14.75,358.0,17.0
14.76,358.0,17.0
14.77,358.0,17.0
14.780000000000001,359.0,17.0
14.790000000000001,359.0,17.0
14.8,359.0,17.0
14.81,360.0,17.0
14.82,361.0,17.0
14.83,361.0,17.0
14.84,361.0,17.0
14.85,362.0,17.0
14.86,361.0,17.0
14.870000000000001,363.0,17.0
14.88,364.0,17.0
14.89,364.0,17.0
14.9,364.0,17.0
14.91,365.0,17.0
14.92,365.0,17.0
14.93,367.0,17.0
14.94,367.0,17.0
14.950000000000001,369.0,17.0
14.96,369.0,17.0
14.97,370.0,17.0
14.98,369.0,17.0
14.99,370.0,17.0
15.0,371.0,17.0
15.01,371.0,17.0
15.02,371.0,17.0
15.030000000000001,372.0,17.0
15.040000000000001,374.0,17.0
15.05,375.0,17.0
15.06,375.0,17.0
15.07,373.0,17.0
15.08,376.0,17.0
15.09,376.0,17.0
15.1,375.0,17.0
15.11,376.0,17.0
15.120000000000001,379.0,17.0
15.13,380.0,17.0
15.14,379.0,17.0
15.15,380.0,17.0
15.16,381.0,17.0
15.17,382.0,17.0
15.18,380.0,17.0
15.19,383.0,17.0
15.200000000000001,382.0,17.0
15.21,383.0,17.0
15.22,384.0,17.0
15.23,385.0,17.0
15.24,385.0,17.0
15.25,384.0,17.0
15.26,386.0,17.0
15.27,387.0,17.0
15.280000000000001,387.0,17.0
15.290000000000001,388.0,17.0
15.3,389.0,17.0
15.31,389.0,17.0
15.32,389.0,17.0
15.33,390.0,17.0
15.34,391.0,17.0
15.35,391.0,17.0
15.36,391.0,17.0
15.370000000000001,392.0,17.0
15.38,394.0,17.0
15.39,394.0,17.0
15.4,394.0,17.0
15.41,396.0,17.0
15.42,395.0,17.0
15.43,397.0,17.0
15.44,396.0,17.0
15.450000000000001,397.0,17.0
15.46,398.0,17.0
15.47,398.0,17.0
15.48,399.0,17.0
15.49,400.0,17.0
15.5,400.0,17.0
15.51,401.0,17.0
15.52,400.0,17.0
15.530000000000001,401.0,17.0
15.540000000000001,403.0,17.0
15.55,404.0,17.0
15.56,405.0,17.0
15.57,406.0,17.0
15.58,406.0,17.0
15.59,407.0,17.0
15.6,406.0,17.0
15.610000000000001,409.0,17.0
15.620000000000001,408.0,17.0
15.63,408.0,17.0
15.64,409.0,17.0
15.65,408.0,17.0
15.66,409.0,17.0
15.67,411.0,17.0
15.68,410.0,17.0
15.69,411.0,17.0
15.700000000000001,412.0,17.0
15.71,412.0,17.0
15.72,413.0,17.0
15.73,413.0,17.0
15.74,414.0,17.0
15.75,416.0,17.0
15.76,416.0,17.0
15.77,415.0,17.0
15.780000000000001,416.0,17.0
15.790000000000001,418.0,17.0
15.8,419.0,17.0
15.81,419.0,17.0
15.82,418.0,17.0
15.83,421.0,17.0
15.84,421.0,17.0
15.85,421.0,17.0
15.860000000000001,422.0,17.0
15.870000000000001,421.0,17.0
15.88,423.0,17.0
15.89,422.0,17.0
15.9,425.0,17.0
15.91,426.0,17.0
15.92,425.0,17.0
15.93,426.0,17.0
15.94,426.0,17.0
15.950000000000001,427.0,17.0
15.96,429.0,17.0
15.97,430.0,17.0
15.98,429.0,17.0
15.99,430.0,17.0
16.0,431.0,17.0
16.01,429.0,17.0
16.02,431.0,17.0
16.03,433.0,17.0
16.04,432.0,17.0
16.05,434.0,17.0
16.06,434.0,17.0
16.07,435.0,17.0
16.080000000000002,436.0,17.0
16.09,435.0,17.0
16.1,436.0,17.0
16.11,437.0,17.0
16.12,438.0,17.0
16.13,439.0,17.0
16.14,439.0,17.0
16.15,440.0,17.0
16.16,440.0,17.0
16.17,441.0,17.0
16.18,442.0,17.0
16.19,442.0,17.0
16.2,442.0,17.0
16.21,444.0,17.0
16.22,445.0,17.0
16.23,446.0,17.0
16.240000000000002,446.0,17.0
16.25,445.0,17.0
16.26,446.0,17.0
16.27,446.0,17.0
16.28,448.0,17.0
16.29,448.0,17.0
16.3,448.0,17.0
16.31,450.0,17.0
16.32,451.0,17.0
16.330000000000002,451.0,17.0
16.34,452.0,17.0
16.35,452.0,17.0
16.36,453.0,17.0
16.37,454.0,17.0
16.38,454.0,17.0
16.39,455.0,17.0
16.4,455.0,17.0
16.41,457.0,17.0
16.42,456.0,17.0
16.43,458.0,17.0
16.44,459.0,17.0
16.45,460.0,17.0
16.46,459.0,17.0
16.47,460.0,17.0
16.48,462.0,17.0
16.490000000000002,461.0,17.0
16.5,463.0,17.0
16.51,463.0,17.0
16.52,463.0,17.0
16.53,465.0,17.0
16.54,466.0,17.0
16.55,466.0,17.0
16.56,467.0,17.0
16.57,467.0,17.0
16.580000000000002,467.0,17.0
16.59,468.0,17.0
16.6,471.0,17.0
16.61,470.0,17.0
16.62,471.0,17.0
16.63,470.0,17.0
16.64,472.0,17.0
16.65,471.0,17.0
16.66,473.0,17.0
16.67,473.0,17.0
16.68,473.0,17.0
16.69,474.0,17.0
16.7,476.0,17.0
16.71,477.0,17.0
16.72,478.0,17.0
16.73,477.0,17.0
16.740000000000002,477.0,17.0
16.75,478.0,17.0
16.76,478.0,17.0
16.77,480.0,17.0
16.78,480.0,17.0
16.79,482.0,17.0
16.8,482.0,17.0
16.81,483.0,17.0
16.82,484.0,17.0
16.830000000000002,484.0,17.0
16.84,485.0,17.0
16.85,486.0,17.0
16.86,487.0,17.0
16.87,487.0,17.0
16.88,487.0,17.0
16.89,492.0,17.0
16.9,498.0,17.0
16.91,504.0,17.0
16.92,509.0,17.0
16.93,515.0,17.0
16.94,520.0,17.0
16.95,526.0,17.0
16.96,530.0,17.0
16.97,536.0,17.0
16.98,542.0,17.0
16.990000000000002,547.0,17.0
17.0,553.0,17.0
17.01,558.0,17.0
17.02,563.0,17.0
17.03,568.0,17.0
17.04,574.0,17.0
17.05,581.0,17.0
17.06,587.0,17.0
17.07,593.0,17.0
17.080000000000002,598.0,17.0
17.09,604.0,17.0
17.1,610.0,17.0
17.11,616.0,17.0
17.12,621.0,17.0
17.13,628.0,17.0
17.14,632.0,17.0
17.150000000000002,637.0,17.0
17.16,644.0,17.0
17.17,647.0,17.0
17.18,652.0,17.0
17.19,657.0,17.0
17.2,661.0,17.0
17.21,665.0,17.0
17.22,670.0,17.0
17.23,674.0,17.0
17.240000000000002,679.0,17.0
17.25,683.0,17.0
17.26,687.0,17.0
17.27,692.0,17.0
17.28,696.0,17.0
17.29,701.0,17.0
17.3,705.0,17.0
17.31,709.0,17.0
17.32,713.0,17.0
17.330000000000002,716.0,17.0
17.34,720.0,17.0
17.35,724.0,17.0
17.36,728.0,17.0
17.37,731.0,17.0


==> anc/data/fig14/GgreatT01.csv <==
time,maxbond,maxlbo
0.0,2.0,2.0
0.01,3.0,3.0
0.02,3.0,3.0
0.03,3.0,3.0
0.04,3.0,3.0
0.05,3.0,3.0
0.06,3.0,3.0
0.07,3.0,3.0
0.08,3.0,3.0
0.09,3.0,3.0
0.1,3.0,3.0
0.11,3.0,3.0
0.12,3.0,3.0
0.13,3.0,3.0
0.14,3.0,3.0
0.15,3.0,3.0
0.16,3.0,3.0
0.17,3.0,3.0
0.18,3.0,3.0
0.19,3.0,3.0
0.2,3.0,3.0
0.21,3.0,3.0
0.22,3.0,3.0
0.23,3.0,3.0
0.24,3.0,3.0
0.25,3.0,3.0
0.26,3.0,3.0
0.27,3.0,3.0
0.28,3.0,3.0
0.29,3.0,3.0
0.3,3.0,3.0
0.31,3.0,3.0
0.32,3.0,3.0
0.33,3.0,3.0
0.34,3.0,3.0
0.35,3.0,3.0
0.36,3.0,3.0
0.37,3.0,3.0
0.38,3.0,3.0
0.39,3.0,3.0
0.4,4.0,4.0
0.41,4.0,4.0
0.42,4.0,4.0
0.43,4.0,4.0
0.44,4.0,4.0
0.45,4.0,4.0
0.46,4.0,4.0
0.47,4.0,4.0
0.48,4.0,4.0
0.49,4.0,4.0
0.5,4.0,4.0
0.51,4.0,4.0
0.52,4.0,4.0
0.53,4.0,4.0
0.54,4.0,4.0
0.55,4.0,4.0
0.56,4.0,4.0
0.57,4.0,4.0
0.58,4.0,4.0
0.59,4.0,4.0
0.6,4.0,4.0
0.61,4.0,4.0
0.62,4.0,4.0
0.63,5.0,4.0
0.64,5.0,4.0
0.65,5.0,4.0
0.66,5.0,4.0
0.67,5.0,4.0
0.68,5.0,4.0
0.69,5.0,4.0
0.7,5.0,4.0
0.71,5.0,4.0
0.72,5.0,4.0
0.73,5.0,4.0
0.74,5.0,4.0
0.75,5.0,4.0
0.76,5.0,4.0
0.77,5.0,4.0
0.78,5.0,4.0
0.79,5.0,4.0
0.8,5.0,4.0
0.81,5.0,4.0
0.82,5.0,4.0
0.83,5.0,4.0
0.84,5.0,4.0
0.85,5.0,4.0
0.86,5.0,4.0
0.87,5.0,4.0
0.88,5.0,4.0
0.89,5.0,4.0
0.9,5.0,4.0
0.91,5.0,4.0
0.92,5.0,4.0
0.93,5.0,4.0
0.94,5.0,4.0
0.95,5.0,4.0
0.96,5.0,4.0
0.97,5.0,4.0
0.98,5.0,4.0
0.99,5.0,4.0
1.0,5.0,4.0
1.01,5.0,4.0
1.02,5.0,4.0
1.03,5.0,4.0
1.04,5.0,4.0
1.05,5.0,4.0
1.06,5.0,4.0
1.07,5.0,4.0
1.08,5.0,4.0
1.09,5.0,4.0
1.1,5.0,4.0
1.11,5.0,4.0
1.12,5.0,5.0
1.13,5.0,5.0
1.14,5.0,5.0
1.15,5.0,5.0
1.16,5.0,5.0
1.17,5.0,5.0
1.18,5.0,5.0
1.19,5.0,5.0
1.2,5.0,5.0
1.21,5.0,5.0
1.22,5.0,5.0
1.23,5.0,5.0
1.24,5.0,5.0
1.25,5.0,5.0
1.26,5.0,5.0
1.27,5.0,5.0
1.28,5.0,5.0
1.29,5.0,5.0
1.3,5.0,5.0
1.31,5.0,5.0
1.32,5.0,5.0
1.33,5.0,5.0
1.34,5.0,5.0
1.35,5.0,5.0
1.36,5.0,5.0
1.37,5.0,5.0
1.38,5.0,5.0
1.39,5.0,5.0
1.4,5.0,5.0
1.41,5.0,5.0
1.42,5.0,5.0
1.43,5.0,5.0
1.44,5.0,5.0
1.45,5.0,5.0
1.46,5.0,5.0
1.47,5.0,5.0
1.48,5.0,5.0
1.49,5.0,5.0
1.5,5.0,5.0
1.51,5.0,5.0
1.52,5.0,5.0
1.53,5.0,5.0
1.54,5.0,5.0
1.55,5.0,5.0
1.56,5.0,5.0
1.57,5.0,5.0
1.58,5.0,5.0
1.59,5.0,5.0
1.6,5.0,5.0
1.61,5.0,5.0
1.62,5.0,5.0
1.63,5.0,5.0
1.64,5.0,5.0
1.65,5.0,5.0
1.66,5.0,5.0
1.67,6.0,6.0
1.68,6.0,6.0
1.69,6.0,6.0
1.7,6.0,6.0
1.71,6.0,6.0
1.72,6.0,6.0
1.73,6.0,6.0
1.74,6.0,6.0
1.75,6.0,6.0
1.76,6.0,6.0
1.77,6.0,6.0
1.78,6.0,6.0
1.79,6.0,6.0
1.8,7.0,6.0
1.81,7.0,6.0
1.82,7.0,6.0
1.83,7.0,6.0
1.84,7.0,6.0
1.85,7.0,6.0
1.86,7.0,6.0
1.87,7.0,6.0
1.88,7.0,6.0
1.89,7.0,6.0
1.9,7.0,6.0
1.91,7.0,6.0
1.92,7.0,6.0
1.93,7.0,6.0
1.94,7.0,6.0
1.95,7.0,6.0
1.96,7.0,6.0
1.97,7.0,6.0
1.98,7.0,6.0
1.99,7.0,6.0
2.0,7.0,6.0
2.01,7.0,6.0
2.02,7.0,6.0
2.03,7.0,6.0
2.04,7.0,6.0
2.05,7.0,6.0
2.06,7.0,6.0
2.07,7.0,6.0
2.08,7.0,6.0
2.09,7.0,6.0
2.1,7.0,6.0
2.11,7.0,6.0
2.12,7.0,6.0
2.13,7.0,6.0
2.14,7.0,6.0
2.15,7.0,6.0
2.16,7.0,6.0
2.17,7.0,6.0
2.18,7.0,6.0
2.19,7.0,6.0
2.2,7.0,6.0
2.21,7.0,6.0
2.22,7.0,6.0
2.23,7.0,6.0
2.24,7.0,6.0
2.25,7.0,6.0
2.26,7.0,6.0
2.27,7.0,6.0
2.28,7.0,6.0
2.29,7.0,6.0
2.3,7.0,6.0
2.31,7.0,6.0
2.32,7.0,6.0
2.33,7.0,6.0
2.34,7.0,6.0
2.35,7.0,6.0
2.36,7.0,6.0
2.37,7.0,6.0
2.38,7.0,6.0
2.39,7.0,6.0
2.4,7.0,6.0
2.41,7.0,6.0
2.42,7.0,6.0
2.43,7.0,6.0
2.44,7.0,6.0
2.45,7.0,6.0
2.46,7.0,6.0
2.47,7.0,6.0
2.48,7.0,6.0
2.49,7.0,6.0
2.5,7.0,6.0
2.51,7.0,6.0
2.52,7.0,6.0
2.53,7.0,6.0
2.54,7.0,6.0
2.55,7.0,6.0
2.56,7.0,7.0
2.57,7.0,7.0
2.58,7.0,7.0
2.59,7.0,7.0
2.6,7.0,7.0
2.61,7.0,7.0
2.62,7.0,7.0
2.63,7.0,7.0
2.64,7.0,7.0
2.65,7.0,7.0
2.66,7.0,7.0
2.67,7.0,7.0
2.68,7.0,7.0
2.69,7.0,7.0
2.7,7.0,7.0
2.71,7.0,7.0
2.72,7.0,7.0
2.73,7.0,7.0
2.74,7.0,7.0
2.75,7.0,7.0
2.76,7.0,7.0
2.77,7.0,7.0
2.78,7.0,7.0
2.79,7.0,7.0
2.8,7.0,7.0
2.81,7.0,7.0
2.82,7.0,7.0
2.83,7.0,7.0
2.84,7.0,7.0
2.85,7.0,7.0
2.86,7.0,7.0
2.87,7.0,7.0
2.88,7.0,7.0
2.89,7.0,7.0
2.9,8.0,7.0
2.91,8.0,7.0
2.92,8.0,7.0
2.93,8.0,7.0
2.94,8.0,7.0
2.95,8.0,7.0
2.96,8.0,7.0
2.97,8.0,7.0
2.98,8.0,7.0
2.99,8.0,8.0
3.0,8.0,8.0
3.01,8.0,8.0
3.02,8.0,8.0
3.03,8.0,8.0
3.04,8.0,8.0
3.05,8.0,8.0
3.06,8.0,8.0
3.07,8.0,8.0
3.08,9.0,8.0
3.09,9.0,8.0
3.1,9.0,8.0
3.11,9.0,8.0
3.12,9.0,8.0
3.13,9.0,8.0
3.14,9.0,8.0
3.15,9.0,8.0
3.16,9.0,8.0
3.17,9.0,8.0
3.18,9.0,8.0
3.19,9.0,8.0
3.2,9.0,8.0
3.21,9.0,8.0
3.22,9.0,8.0
3.23,9.0,8.0
3.24,9.0,8.0
3.25,10.0,8.0
3.26,10.0,8.0
3.27,10.0,8.0
3.28,10.0,8.0
3.29,10.0,8.0
3.3,10.0,8.0
3.31,10.0,8.0
3.32,10.0,8.0
3.33,10.0,8.0
3.34,10.0,8.0
3.35,10.0,8.0
3.36,10.0,8.0
3.37,10.0,8.0
3.38,10.0,8.0
3.39,10.0,8.0
3.4,10.0,8.0
3.41,10.0,8.0
3.42,10.0,8.0
3.43,10.0,8.0
3.44,10.0,8.0
3.45,10.0,8.0
3.46,10.0,8.0
3.47,10.0,8.0
3.48,10.0,8.0
3.49,10.0,8.0
3.5,10.0,8.0
3.51,10.0,8.0
3.52,10.0,8.0
3.53,10.0,8.0
3.54,10.0,8.0
3.55,10.0,8.0
3.56,10.0,8.0
3.57,10.0,8.0
3.58,10.0,8.0
3.59,10.0,8.0
3.6,10.0,8.0
3.61,10.0,8.0
3.62,10.0,8.0
3.63,10.0,8.0
3.64,10.0,8.0
3.65,10.0,8.0
3.66,10.0,8.0
3.67,10.0,8.0
3.68,10.0,8.0
3.69,10.0,8.0
3.7,10.0,8.0
3.71,11.0,8.0
3.72,11.0,8.0
3.73,11.0,8.0
3.74,11.0,8.0
3.75,11.0,8.0
3.76,11.0,8.0
3.77,11.0,8.0
3.78,11.0,8.0
3.79,11.0,8.0
3.8,11.0,8.0
3.81,11.0,8.0
3.82,11.0,8.0
3.83,11.0,8.0
3.84,11.0,8.0
3.85,11.0,8.0
3.86,11.0,8.0
3.87,11.0,8.0
3.88,11.0,8.0
3.89,11.0,8.0
3.9,11.0,8.0
3.91,11.0,8.0
3.92,11.0,8.0
3.93,11.0,8.0
3.94,11.0,8.0
3.95,11.0,8.0
3.96,11.0,8.0
3.97,11.0,9.0
3.98,11.0,9.0
3.99,11.0,9.0
4.0,11.0,9.0
4.01,11.0,9.0
4.02,11.0,9.0
4.03,11.0,9.0
4.04,11.0,9.0
4.05,11.0,9.0
4.06,11.0,9.0
4.07,11.0,9.0
4.08,11.0,9.0
4.09,11.0,9.0
4.1,11.0,9.0
4.11,11.0,9.0
4.12,11.0,9.0
4.13,11.0,9.0
4.14,11.0,9.0
4.15,11.0,9.0
4.16,11.0,9.0
4.17,11.0,9.0
4.18,11.0,9.0
4.19,11.0,9.0
4.2,11.0,9.0
4.21,11.0,9.0
4.22,11.0,9.0
4.23,11.0,9.0
4.24,11.0,9.0
4.25,11.0,9.0
4.26,11.0,9.0
4.27,11.0,9.0
4.28,11.0,9.0
4.29,11.0,9.0
4.3,11.0,9.0
4.31,11.0,9.0
4.32,12.0,9.0
4.33,12.0,9.0
4.34,12.0,9.0
4.350000000000001,12.0,9.0
4.36,12.0,9.0
4.37,12.0,9.0
4.38,12.0,10.0
4.39,12.0,10.0
4.4,12.0,10.0
4.41,12.0,10.0
4.42,12.0,10.0
4.43,12.0,10.0
4.44,12.0,10.0
4.45,12.0,10.0
4.46,12.0,10.0
4.47,12.0,10.0
4.48,12.0,10.0
4.49,12.0,10.0
4.5,12.0,10.0
4.51,12.0,10.0
4.52,12.0,10.0
4.53,12.0,10.0
4.54,12.0,10.0
4.55,12.0,10.0
4.56,12.0,10.0
4.57,12.0,10.0
4.58,12.0,10.0
4.59,12.0,10.0
4.600000000000001,12.0,10.0
4.61,12.0,10.0
4.62,12.0,10.0
4.63,12.0,10.0
4.64,12.0,10.0
4.65,12.0,10.0
4.66,12.0,10.0
4.67,12.0,10.0
4.68,12.0,10.0
4.69,13.0,10.0
4.7,13.0,10.0
4.71,13.0,10.0
4.72,13.0,10.0
4.73,13.0,10.0
4.74,13.0,10.0
4.75,13.0,10.0
4.76,13.0,10.0
4.77,13.0,10.0
4.78,13.0,10.0
4.79,13.0,10.0
4.8,13.0,10.0
4.81,13.0,10.0
4.82,13.0,10.0
4.83,13.0,10.0
4.84,13.0,10.0
4.850000000000001,13.0,10.0
4.86,13.0,10.0
4.87,13.0,10.0
4.88,13.0,10.0
4.89,13.0,10.0
4.9,13.0,10.0
4.91,13.0,10.0
4.92,13.0,10.0
4.93,13.0,10.0
4.94,13.0,10.0
4.95,13.0,10.0
4.96,13.0,10.0
4.97,13.0,10.0
4.98,14.0,10.0
4.99,14.0,10.0
5.0,14.0,10.0
5.01,14.0,10.0
5.02,14.0,10.0
5.03,14.0,10.0
5.04,14.0,10.0
5.05,14.0,10.0
5.06,14.0,10.0
5.07,14.0,10.0
5.08,14.0,10.0
5.09,14.0,10.0
5.100000000000001,14.0,10.0
5.11,14.0,10.0
5.12,14.0,10.0
5.13,14.0,10.0
5.14,14.0,10.0
5.15,14.0,10.0
5.16,14.0,10.0
5.17,14.0,10.0
5.18,14.0,10.0
5.19,14.0,10.0
5.2,14.0,10.0
5.21,14.0,10.0
5.22,14.0,10.0
5.23,14.0,10.0
5.24,14.0,10.0
5.25,14.0,10.0
5.26,14.0,10.0
5.27,14.0,10.0
5.28,14.0,10.0
5.29,14.0,10.0
5.3,14.0,10.0
5.31,14.0,10.0
5.32,14.0,10.0
5.33,14.0,10.0
5.34,14.0,10.0
5.350000000000001,14.0,10.0
5.36,15.0,10.0
5.37,15.0,10.0
5.38,15.0,10.0
5.39,15.0,10.0
5.4,15.0,10.0
5.41,15.0,10.0
5.42,15.0,11.0
5.43,15.0,11.0
5.44,15.0,11.0
5.45,15.0,11.0
5.46,15.0,11.0
5.47,15.0,11.0
5.48,15.0,11.0
5.49,15.0,11.0
5.5,15.0,11.0
5.51,15.0,11.0
5.52,15.0,11.0
5.53,15.0,11.0
5.54,15.0,11.0
5.55,15.0,11.0
5.56,15.0,11.0
5.57,16.0,11.0
5.58,16.0,11.0
5.59,16.0,11.0
5.600000000000001,16.0,11.0
5.61,16.0,11.0
5.62,16.0,11.0
5.63,16.0,11.0
5.64,16.0,11.0
5.65,16.0,11.0
5.66,16.0,11.0
5.67,16.0,11.0
5.68,16.0,11.0
5.69,16.0,11.0
5.7,16.0,11.0
5.71,16.0,11.0
5.72,16.0,11.0
5.73,16.0,12.0
5.74,16.0,12.0
5.75,16.0,12.0
5.76,16.0,12.0
5.77,16.0,12.0
5.78,16.0,12.0
5.79,16.0,12.0
5.8,16.0,12.0
5.81,16.0,12.0
5.82,16.0,12.0
5.83,17.0,12.0
5.84,17.0,12.0
5.850000000000001,17.0,12.0
5.86,17.0,12.0
5.87,17.0,12.0
5.88,17.0,12.0
5.89,17.0,12.0
5.9,17.0,12.0
5.91,17.0,12.0
5.92,17.0,12.0
5.93,17.0,12.0
5.94,17.0,12.0
5.95,17.0,12.0
5.96,17.0,12.0
5.97,17.0,12.0
5.98,17.0,12.0
5.99,17.0,12.0
6.0,17.0,12.0
6.01,17.0,12.0
6.02,17.0,12.0
6.03,17.0,12.0
6.04,17.0,12.0
6.05,17.0,12.0
6.06,17.0,12.0
6.07,17.0,12.0
6.08,17.0,12.0
6.09,17.0,12.0
6.100000000000001,17.0,12.0
6.11,18.0,12.0
6.12,18.0,12.0
6.13,18.0,12.0
6.140000000000001,18.0,12.0
6.15,18.0,12.0
6.16,18.0,12.0
6.17,18.0,12.0
6.18,18.0,12.0
6.19,18.0,12.0
6.2,18.0,12.0
6.21,18.0,12.0
6.22,18.0,12.0
6.23,18.0,12.0
6.24,18.0,12.0
6.25,18.0,12.0
6.26,18.0,12.0
6.27,18.0,12.0
6.28,18.0,12.0
6.29,18.0,12.0
6.3,18.0,12.0
6.31,18.0,12.0
6.32,18.0,12.0
6.33,18.0,12.0
6.34,18.0,12.0
6.350000000000001,18.0,12.0
6.36,18.0,12.0
6.37,18.0,12.0
6.38,18.0,12.0
6.390000000000001,18.0,12.0
6.4,18.0,12.0
6.41,18.0,12.0
6.42,18.0,12.0
6.43,18.0,12.0
6.44,18.0,12.0
6.45,18.0,12.0
6.46,18.0,12.0
6.47,19.0,12.0
6.48,19.0,12.0
6.49,19.0,12.0
6.5,19.0,12.0
6.51,19.0,12.0
6.52,19.0,12.0
6.53,19.0,12.0
6.54,19.0,12.0
6.55,19.0,12.0
6.56,19.0,12.0
6.57,19.0,12.0
6.58,19.0,12.0
6.59,19.0,12.0
6.600000000000001,19.0,12.0
6.61,19.0,12.0
6.62,19.0,12.0
6.63,19.0,12.0
6.640000000000001,19.0,12.0
6.65,19.0,12.0
6.66,19.0,12.0
6.67,19.0,12.0
6.68,19.0,12.0
6.69,19.0,12.0
6.7,19.0,12.0
6.71,19.0,13.0
6.72,19.0,13.0
6.73,19.0,13.0
6.74,19.0,13.0
6.75,19.0,13.0
6.76,19.0,13.0
6.77,19.0,13.0
6.78,20.0,13.0
6.79,20.0,13.0
6.8,20.0,13.0
6.81,20.0,13.0
6.82,20.0,13.0
6.83,20.0,13.0
6.84,20.0,13.0
6.850000000000001,20.0,13.0
6.86,20.0,13.0
6.87,20.0,13.0
6.88,20.0,13.0
6.890000000000001,20.0,13.0
6.9,20.0,13.0
6.91,20.0,13.0
6.92,20.0,13.0
6.93,20.0,13.0
6.94,20.0,13.0
6.95,20.0,13.0
6.96,20.0,13.0
6.97,20.0,13.0
6.98,20.0,13.0
6.99,20.0,13.0
7.0,20.0,13.0
7.01,20.0,13.0
7.02,20.0,13.0
7.03,20.0,13.0
7.04,20.0,13.0
7.05,20.0,13.0
7.06,20.0,13.0
7.07,20.0,13.0
7.08,20.0,13.0
7.09,20.0,13.0
7.100000000000001,20.0,13.0
7.11,20.0,13.0
7.12,20.0,13.0
7.13,20.0,13.0
7.140000000000001,20.0,13.0
7.15,20.0,13.0
7.16,20.0,13.0
7.17,20.0,13.0
7.18,20.0,13.0
7.19,20.0,13.0
7.2,20.0,13.0
7.21,20.0,13.0
7.22,20.0,13.0
7.23,20.0,13.0
7.24,20.0,13.0
7.25,20.0,13.0
7.26,20.0,13.0
7.27,20.0,13.0
7.28,20.0,13.0
7.29,20.0,13.0
7.3,20.0,13.0
7.31,20.0,13.0
7.32,20.0,13.0
7.33,20.0,13.0
7.34,21.0,13.0
7.350000000000001,21.0,13.0
7.36,21.0,13.0
7.37,21.0,13.0
7.38,21.0,13.0
7.390000000000001,21.0,13.0
7.4,21.0,13.0
7.41,21.0,13.0
7.42,21.0,13.0
7.43,21.0,13.0
7.44,21.0,13.0
7.45,22.0,13.0
7.46,22.0,13.0
7.47,22.0,13.0
7.48,22.0,13.0
7.49,22.0,13.0
7.5,22.0,13.0
7.51,22.0,13.0
7.52,22.0,13.0
7.53,22.0,13.0
7.54,22.0,13.0
7.55,22.0,13.0
7.56,22.0,13.0
7.57,22.0,13.0
7.58,22.0,14.0
7.59,22.0,14.0
7.600000000000001,22.0,14.0
7.61,22.0,14.0
7.62,22.0,14.0
7.63,22.0,14.0
7.640000000000001,23.0,14.0
7.65,23.0,14.0
7.66,23.0,14.0
7.67,23.0,14.0
7.68,23.0,14.0
7.69,23.0,14.0
7.7,23.0,14.0
7.71,23.0,14.0
7.72,23.0,14.0
7.73,23.0,14.0
7.74,23.0,14.0
7.75,23.0,14.0
7.76,22.0,14.0
7.77,22.0,14.0
7.78,22.0,14.0
7.79,23.0,14.0
7.8,23.0,14.0
7.81,23.0,14.0
7.82,23.0,14.0
7.83,23.0,14.0
7.84,23.0,14.0
7.850000000000001,23.0,14.0
7.86,23.0,14.0
7.87,23.0,14.0
7.88,23.0,14.0
7.890000000000001,24.0,14.0
7.9,24.0,14.0
7.91,24.0,14.0
7.92,24.0,14.0
7.930000000000001,24.0,14.0
7.94,24.0,14.0
7.95,24.0,14.0
7.96,24.0,14.0
7.97,24.0,14.0
7.98,24.0,14.0
7.99,24.0,14.0
8.0,24.0,14.0
8.01,24.0,14.0
8.02,24.0,14.0
8.03,24.0,14.0
8.040000000000001,24.0,14.0
8.05,24.0,14.0
8.06,24.0,14.0
8.07,24.0,14.0
8.08,24.0,14.0
8.09,24.0,14.0
8.1,24.0,14.0
8.11,24.0,14.0
8.120000000000001,24.0,14.0
8.13,24.0,14.0
8.14,24.0,14.0
8.15,24.0,14.0
8.16,24.0,14.0
8.17,24.0,14.0
8.18,24.0,14.0
8.19,25.0,14.0
8.2,25.0,14.0
8.21,25.0,14.0
8.22,25.0,14.0
8.23,25.0,15.0
8.24,24.0,14.0
8.25,24.0,14.0
8.26,25.0,14.0
8.27,25.0,14.0
8.28,25.0,14.0
8.290000000000001,25.0,14.0
8.3,25.0,14.0
8.31,25.0,14.0
8.32,25.0,14.0
8.33,25.0,14.0
8.34,25.0,14.0
8.35,25.0,14.0
8.36,25.0,14.0
8.370000000000001,25.0,14.0
8.38,25.0,14.0
8.39,25.0,14.0
8.4,25.0,14.0
8.41,25.0,14.0
8.42,25.0,14.0
8.43,25.0,14.0
8.44,26.0,14.0
8.45,26.0,14.0
8.46,26.0,14.0
8.47,26.0,14.0
8.48,26.0,14.0
8.49,26.0,14.0
8.5,26.0,14.0
8.51,26.0,14.0
8.52,26.0,14.0
8.53,26.0,14.0
8.540000000000001,26.0,14.0
8.55,26.0,14.0
8.56,26.0,14.0
8.57,26.0,14.0
8.58,26.0,14.0
8.59,26.0,14.0
8.6,26.0,14.0
8.61,26.0,14.0
8.620000000000001,26.0,14.0
8.63,26.0,14.0
8.64,26.0,14.0
8.65,26.0,14.0
8.66,26.0,14.0
8.67,26.0,14.0
8.68,26.0,14.0
8.69,26.0,14.0
8.700000000000001,25.0,14.0
8.71,25.0,14.0
8.72,25.0,14.0
8.73,25.0,14.0
8.74,25.0,14.0
8.75,26.0,14.0
8.76,26.0,14.0
8.77,26.0,14.0
8.78,26.0,14.0
8.790000000000001,26.0,14.0
8.8,26.0,14.0
8.81,26.0,14.0
8.82,26.0,14.0
8.83,26.0,14.0
8.84,26.0,14.0
8.85,26.0,14.0
8.86,26.0,14.0
8.870000000000001,26.0,14.0
8.88,26.0,14.0
8.89,26.0,14.0
8.9,27.0,14.0
8.91,27.0,14.0
8.92,27.0,14.0
8.93,27.0,14.0
8.94,27.0,14.0
8.950000000000001,27.0,14.0
8.96,27.0,14.0
8.97,27.0,14.0
8.98,27.0,14.0
8.99,27.0,14.0
9.0,27.0,14.0
9.01,27.0,14.0
9.02,27.0,14.0
9.03,27.0,14.0
9.040000000000001,27.0,14.0
9.05,27.0,14.0
9.06,27.0,14.0
9.07,27.0,14.0
9.08,27.0,14.0
9.09,27.0,14.0
9.1,27.0,14.0
9.11,27.0,14.0
9.120000000000001,28.0,14.0
9.13,28.0,14.0
9.14,28.0,14.0
9.15,28.0,14.0
9.16,28.0,14.0
9.17,28.0,14.0
9.18,27.0,14.0
9.19,27.0,14.0
9.200000000000001,27.0,14.0
9.21,27.0,14.0
9.22,27.0,14.0
9.23,27.0,14.0
9.24,27.0,14.0
9.25,27.0,14.0
9.26,27.0,14.0
9.27,27.0,14.0
9.28,28.0,14.0
9.290000000000001,28.0,14.0
9.3,28.0,14.0
9.31,28.0,14.0
9.32,28.0,14.0
9.33,28.0,14.0
9.34,28.0,14.0
9.35,28.0,14.0
9.36,28.0,14.0
9.370000000000001,28.0,14.0
9.38,28.0,14.0
9.39,28.0,14.0
9.4,28.0,14.0
9.41,28.0,14.0
9.42,28.0,14.0
9.43,28.0,14.0
9.44,29.0,14.0
9.450000000000001,29.0,14.0
9.46,29.0,14.0
9.47,29.0,14.0
9.48,29.0,14.0
9.49,29.0,14.0
9.5,29.0,14.0
9.51,29.0,14.0
9.52,29.0,15.0
9.53,29.0,15.0
9.540000000000001,29.0,15.0
9.55,29.0,15.0
9.56,29.0,15.0
9.57,29.0,15.0
9.58,29.0,15.0
9.59,29.0,15.0
9.6,29.0,15.0
9.61,29.0,15.0
9.620000000000001,29.0,15.0
9.63,29.0,15.0
9.64,29.0,15.0
9.65,29.0,15.0
9.66,29.0,15.0
9.67,29.0,15.0
9.68,29.0,15.0
9.69,29.0,15.0
9.700000000000001,29.0,15.0
9.71,29.0,15.0
9.72,29.0,15.0
9.73,29.0,15.0
9.74,29.0,15.0
9.75,29.0,15.0
9.76,29.0,15.0
9.77,29.0,15.0
9.78,29.0,15.0
9.790000000000001,29.0,15.0
9.8,30.0,15.0
9.81,30.0,15.0
9.82,30.0,15.0
9.83,30.0,15.0
9.84,30.0,15.0
9.85,30.0,15.0
9.86,30.0,15.0
9.870000000000001,30.0,15.0
9.88,30.0,15.0
9.89,30.0,15.0
9.9,30.0,15.0
9.91,30.0,15.0
9.92,30.0,15.0
9.93,30.0,15.0
9.94,30.0,15.0
9.950000000000001,30.0,15.0
9.96,30.0,15.0
9.97,30.0,15.0
9.98,31.0,15.0
9.99,31.0,15.0
10.0,31.0,15.0
10.01,31.0,15.0
10.02,31.0,15.0
10.03,31.0,15.0
10.040000000000001,31.0,15.0
10.05,31.0,15.0
10.06,31.0,15.0
10.07,31.0,15.0
10.08,31.0,15.0
10.09,31.0,15.0
10.1,31.0,15.0
10.11,31.0,15.0
10.120000000000001,31.0,15.0
10.13,31.0,15.0
10.14,31.0,15.0
10.15,32.0,15.0
10.16,32.0,15.0
10.17,32.0,15.0
10.18,32.0,15.0
10.19,32.0,15.0
10.200000000000001,32.0,15.0
10.21,32.0,15.0
10.22,32.0,15.0
10.23,32.0,15.0
10.24,32.0,15.0
10.25,32.0,15.0
10.26,32.0,15.0
10.27,32.0,15.0
10.28,32.0,15.0
10.290000000000001,32.0,15.0
10.3,32.0,15.0
10.31,32.0,15.0
10.32,32.0,15.0
10.33,32.0,15.0
10.34,32.0,15.0
10.35,32.0,15.0
10.36,32.0,15.0
10.370000000000001,32.0,15.0
10.38,32.0,15.0
10.39,32.0,15.0
10.4,32.0,15.0
10.41,32.0,15.0
10.42,32.0,15.0
10.43,33.0,15.0
10.44,33.0,15.0
10.450000000000001,33.0,15.0
10.46,33.0,15.0
10.47,33.0,15.0
10.48,33.0,15.0
10.49,33.0,15.0
10.5,33.0,15.0
10.51,33.0,15.0
10.52,33.0,15.0
10.53,33.0,15.0
10.540000000000001,33.0,15.0
10.55,33.0,15.0
10.56,33.0,15.0
10.57,33.0,15.0
10.58,33.0,15.0
10.59,33.0,15.0
10.6,33.0,15.0
10.61,33.0,15.0
10.620000000000001,33.0,15.0
10.63,33.0,15.0
10.64,33.0,15.0
10.65,33.0,15.0
10.66,33.0,15.0
10.67,33.0,15.0
10.68,33.0,15.0
10.69,33.0,15.0
10.700000000000001,33.0,15.0
10.71,33.0,15.0
10.72,33.0,15.0
10.73,33.0,15.0
10.74,33.0,15.0
10.75,33.0,15.0
10.76,33.0,15.0
10.77,33.0,15.0
10.78,33.0,15.0
10.790000000000001,33.0,15.0
10.8,33.0,15.0
10.81,33.0,15.0
10.82,33.0,15.0
10.83,33.0,15.0
10.84,34.0,15.0
10.85,34.0,15.0
10.86,34.0,15.0
10.870000000000001,34.0,15.0
10.88,34.0,15.0
10.89,34.0,15.0
10.9,34.0,15.0
10.91,34.0,15.0
10.92,34.0,15.0
10.93,34.0,15.0
10.94,34.0,15.0
10.950000000000001,34.0,15.0
10.96,34.0,15.0
10.97,34.0,15.0
10.98,34.0,15.0
10.99,34.0,15.0
11.0,34.0,15.0
11.01,34.0,15.0
11.02,34.0,15.0
11.03,34.0,15.0
11.040000000000001,35.0,15.0
11.05,35.0,15.0
11.06,35.0,15.0
11.07,35.0,15.0
11.08,35.0,15.0
11.09,35.0,15.0
11.1,35.0,15.0
11.11,35.0,15.0
11.120000000000001,35.0,15.0
11.13,35.0,15.0
11.14,35.0,15.0
11.15,35.0,15.0
11.16,35.0,15.0
11.17,35.0,15.0
11.18,35.0,15.0
11.19,35.0,15.0
11.200000000000001,35.0,15.0
11.21,35.0,15.0
11.22,35.0,15.0
11.23,35.0,15.0
11.24,35.0,15.0
11.25,35.0,15.0
11.26,35.0,15.0
11.27,35.0,15.0
11.28,35.0,15.0
11.290000000000001,35.0,15.0
11.3,35.0,15.0
11.31,35.0,15.0
11.32,35.0,15.0
11.33,35.0,15.0
11.34,35.0,15.0
11.35,35.0,15.0
11.36,35.0,15.0
11.370000000000001,35.0,15.0
11.38,35.0,15.0
11.39,35.0,15.0
11.4,35.0,15.0
11.41,35.0,15.0
11.42,35.0,15.0
11.43,35.0,15.0
11.44,35.0,15.0
11.450000000000001,35.0,15.0
11.46,35.0,15.0
11.47,37.0,15.0
11.48,36.0,15.0
11.49,36.0,15.0
11.5,36.0,15.0
11.51,36.0,15.0
11.52,36.0,15.0
11.53,36.0,15.0
11.540000000000001,36.0,15.0
11.55,36.0,15.0
11.56,36.0,15.0
11.57,36.0,15.0
11.58,36.0,15.0
11.59,36.0,15.0
11.6,36.0,15.0
11.61,36.0,15.0
11.620000000000001,36.0,15.0
11.63,36.0,15.0
11.64,36.0,15.0
11.65,36.0,15.0
11.66,37.0,15.0
11.67,36.0,15.0
11.68,36.0,15.0
11.69,36.0,15.0
11.700000000000001,36.0,15.0
11.71,36.0,15.0
11.72,36.0,15.0
11.73,36.0,15.0
11.74,37.0,15.0
11.75,37.0,15.0
11.76,37.0,15.0
11.77,37.0,15.0
11.78,37.0,15.0
11.790000000000001,37.0,15.0
11.8,37.0,15.0
11.81,37.0,15.0
11.82,37.0,15.0
11.83,37.0,15.0
11.84,37.0,15.0
11.85,37.0,15.0
11.86,37.0,15.0
11.870000000000001,37.0,15.0
11.88,37.0,15.0
11.89,37.0,15.0
11.9,37.0,15.0
11.91,37.0,15.0
11.92,37.0,15.0
11.93,37.0,15.0
11.94,37.0,15.0
11.950000000000001,37.0,15.0
11.96,37.0,15.0
11.97,37.0,15.0
11.98,37.0,15.0
11.99,37.0,15.0
12.0,38.0,15.0
12.01,38.0,15.0
12.02,38.0,15.0
12.030000000000001,38.0,15.0
12.040000000000001,38.0,15.0
12.05,38.0,15.0
12.06,38.0,15.0
12.07,38.0,15.0
12.08,38.0,15.0
12.09,38.0,15.0
12.1,38.0,15.0
12.11,38.0,15.0
12.120000000000001,38.0,15.0
12.13,38.0,15.0
12.14,38.0,15.0
12.15,38.0,15.0
12.16,38.0,15.0
12.17,38.0,15.0
12.18,38.0,15.0
12.19,38.0,15.0
12.200000000000001,38.0,15.0
12.21,39.0,15.0
12.22,39.0,15.0
12.23,39.0,15.0
12.24,39.0,15.0
12.25,39.0,15.0
12.26,39.0,15.0
12.27,39.0,15.0
12.280000000000001,38.0,15.0
12.290000000000001,39.0,15.0
12.3,39.0,15.0
12.31,39.0,15.0
12.32,39.0,15.0
12.33,39.0,15.0
12.34,39.0,15.0
12.35,39.0,15.0
12.36,39.0,15.0
12.370000000000001,39.0,15.0
12.38,39.0,15.0
12.39,39.0,15.0
12.4,39.0,15.0
12.41,39.0,15.0
12.42,39.0,15.0
12.43,39.0,15.0
12.44,39.0,15.0
12.450000000000001,39.0,15.0
12.46,39.0,15.0
12.47,39.0,15.0
12.48,39.0,15.0
12.49,39.0,15.0
12.5,39.0,15.0
12.51,39.0,15.0
12.52,39.0,15.0
12.530000000000001,39.0,15.0
12.540000000000001,39.0,15.0
12.55,39.0,15.0
12.56,39.0,15.0
12.57,39.0,15.0
12.58,39.0,15.0
12.59,39.0,15.0
12.6,39.0,15.0
12.61,39.0,15.0
12.620000000000001,39.0,15.0
12.63,39.0,15.0
12.64,39.0,15.0
12.65,39.0,15.0
12.66,39.0,15.0
12.67,39.0,15.0
12.68,39.0,15.0
12.69,39.0,15.0
12.700000000000001,39.0,15.0
12.71,39.0,15.0
12.72,39.0,15.0
12.73,39.0,15.0
12.74,39.0,15.0
12.75,39.0,15.0
12.76,39.0,15.0
12.77,39.0,15.0
12.780000000000001,39.0,15.0
12.790000000000001,39.0,15.0
12.8,39.0,15.0
12.81,39.0,15.0
12.82,39.0,15.0
12.83,39.0,15.0
12.84,39.0,15.0
12.85,39.0,15.0
12.86,39.0,15.0
12.870000000000001,39.0,15.0
12.88,40.0,15.0
12.89,40.0,15.0
12.9,40.0,15.0
12.91,40.0,15.0
12.92,40.0,15.0
12.93,40.0,15.0
12.94,40.0,15.0
12.950000000000001,40.0,15.0
12.96,40.0,15.0
12.97,40.0,15.0
12.98,40.0,15.0
12.99,40.0,15.0
13.0,40.0,15.0
13.01,40.0,15.0
13.02,41.0,15.0
13.030000000000001,41.0,15.0
13.040000000000001,41.0,15.0
13.05,40.0,15.0
13.06,40.0,15.0
13.07,40.0,15.0
13.08,40.0,15.0
13.09,40.0,15.0
13.1,40.0,15.0
13.11,40.0,15.0
13.120000000000001,40.0,15.0
13.13,40.0,15.0
13.14,40.0,15.0
13.15,40.0,15.0
13.16,40.0,15.0
13.17,40.0,15.0
13.18,40.0,15.0
13.19,40.0,15.0
13.200000000000001,40.0,15.0
13.21,40.0,15.0
13.22,40.0,15.0
13.23,40.0,15.0
13.24,40.0,15.0
13.25,40.0,15.0
13.26,40.0,15.0
13.27,41.0,15.0
13.280000000000001,41.0,15.0
13.290000000000001,42.0,15.0
13.3,41.0,15.0
13.31,41.0,15.0
13.32,41.0,15.0
13.33,41.0,15.0
13.34,41.0,15.0
13.35,41.0,15.0
13.36,41.0,15.0
13.370000000000001,41.0,15.0
13.38,41.0,15.0
13.39,41.0,15.0
13.4,41.0,15.0
13.41,41.0,15.0
13.42,41.0,15.0
13.43,41.0,15.0
13.44,41.0,15.0
13.450000000000001,41.0,15.0
13.46,41.0,15.0
13.47,41.0,15.0
13.48,41.0,15.0
13.49,41.0,15.0
13.5,41.0,15.0
13.51,41.0,15.0
13.52,41.0,15.0
13.530000000000001,41.0,15.0
13.540000000000001,41.0,15.0
13.55,41.0,15.0
13.56,41.0,15.0
13.57,41.0,15.0
13.58,41.0,15.0
13.59,41.0,15.0
13.6,41.0,15.0
13.61,41.0,15.0
13.620000000000001,41.0,15.0
13.63,42.0,15.0
13.64,42.0,15.0
13.65,42.0,15.0
13.66,42.0,15.0
13.67,42.0,15.0
13.68,42.0,15.0
13.69,42.0,15.0
13.700000000000001,42.0,15.0
13.71,42.0,15.0
13.72,42.0,15.0
13.73,42.0,15.0
13.74,41.0,15.0
13.75,41.0,15.0
13.76,41.0,15.0
13.77,41.0,15.0
13.780000000000001,41.0,15.0
13.790000000000001,41.0,15.0
13.8,41.0,15.0
13.81,41.0,15.0
13.82,41.0,15.0
13.83,41.0,15.0
13.84,41.0,15.0
13.85,42.0,15.0
13.86,41.0,15.0
13.870000000000001,42.0,15.0
13.88,42.0,15.0
13.89,42.0,15.0
13.9,42.0,15.0
13.91,42.0,15.0
13.92,42.0,15.0
13.93,42.0,15.0
13.94,42.0,15.0
13.950000000000001,42.0,15.0
13.96,42.0,15.0
13.97,42.0,15.0
13.98,42.0,15.0
13.99,42.0,15.0
14.0,42.0,15.0
14.01,41.0,15.0
14.02,41.0,15.0
14.030000000000001,41.0,15.0
14.040000000000001,41.0,15.0
14.05,41.0,15.0
14.06,41.0,15.0
14.07,41.0,15.0
14.08,41.0,15.0
14.09,41.0,15.0
14.1,41.0,15.0
14.11,41.0,15.0
14.120000000000001,42.0,15.0
14.13,42.0,15.0
14.14,42.0,15.0
14.15,42.0,15.0
14.16,42.0,15.0
14.17,42.0,15.0
14.18,42.0,15.0
14.19,42.0,15.0
14.200000000000001,42.0,15.0
14.21,42.0,15.0
14.22,42.0,15.0
14.23,42.0,15.0
14.24,42.0,15.0
14.25,42.0,15.0
14.26,42.0,15.0
14.27,42.0,15.0
14.280000000000001,42.0,15.0
14.290000000000001,42.0,15.0
14.3,42.0,15.0
14.31,42.0,15.0
14.32,42.0,15.0
14.33,42.0,15.0
14.34,42.0,15.0
14.35,42.0,15.0
14.36,42.0,15.0
14.370000000000001,42.0,15.0
14.38,42.0,15.0
14.39,42.0,15.0
14.4,42.0,15.0
14.41,42.0,15.0
14.42,42.0,15.0
14.43,42.0,15.0
14.44,42.0,15.0
14.450000000000001,42.0,15.0
14.46,42.0,15.0
14.47,42.0,15.0
14.48,42.0,15.0
14.49,42.0,15.0
14.5,42.0,15.0
14.51,42.0,15.0
14.52,42.0,15.0
14.530000000000001,42.0,15.0
14.540000000000001,42.0,15.0
14.55,42.0,15.0
14.56,42.0,15.0
14.57,42.0,15.0
14.58,42.0,15.0
14.59,42.0,15.0
14.6,42.0,15.0
14.61,42.0,15.0
14.620000000000001,42.0,15.0
14.63,42.0,15.0
14.64,42.0,15.0
14.65,42.0,15.0
14.66,42.0,15.0
14.67,42.0,15.0
14.68,42.0,15.0
14.69,42.0,15.0
14.700000000000001,42.0,15.0
14.71,42.0,15.0
14.72,42.0,15.0
14.73,42.0,15.0
14.74,42.0,15.0
14.75,42.0,15.0
14.76,42.0,15.0
14.77,42.0,15.0
14.780000000000001,42.0,15.0
14.790000000000001,42.0,15.0
14.8,42.0,15.0
14.81,42.0,15.0
14.82,42.0,15.0
14.83,42.0,15.0
14.84,42.0,15.0
14.85,42.0,15.0
14.86,42.0,15.0
14.870000000000001,42.0,15.0
14.88,42.0,15.0
14.89,42.0,15.0
14.9,42.0,15.0
14.91,42.0,15.0
14.92,42.0,15.0
14.93,42.0,15.0
14.94,42.0,15.0
14.950000000000001,42.0,15.0
14.96,42.0,15.0
14.97,42.0,15.0
14.98,42.0,15.0
14.99,42.0,15.0
15.0,42.0,15.0
15.01,42.0,15.0
15.02,42.0,15.0
15.030000000000001,42.0,15.0
15.040000000000001,42.0,15.0
15.05,42.0,15.0
15.06,42.0,15.0
15.07,42.0,15.0
15.08,42.0,15.0
15.09,42.0,15.0
15.1,42.0,15.0
15.11,43.0,15.0
15.120000000000001,43.0,15.0
15.13,43.0,15.0
15.14,43.0,15.0
15.15,43.0,15.0
15.16,43.0,15.0
15.17,43.0,15.0
15.18,43.0,15.0
15.19,43.0,15.0
15.200000000000001,43.0,15.0
15.21,43.0,15.0
15.22,43.0,15.0
15.23,43.0,15.0
15.24,43.0,15.0
15.25,43.0,15.0
15.26,43.0,15.0
15.27,43.0,15.0
15.280000000000001,43.0,15.0
15.290000000000001,43.0,15.0
15.3,43.0,15.0
15.31,43.0,15.0
15.32,43.0,15.0
15.33,43.0,15.0
15.34,43.0,15.0
15.35,43.0,15.0
15.36,43.0,15.0
15.370000000000001,43.0,15.0
15.38,43.0,15.0
15.39,43.0,15.0
15.4,43.0,15.0
15.41,43.0,15.0
15.42,43.0,15.0
15.43,43.0,15.0
15.44,43.0,15.0
15.450000000000001,43.0,15.0
15.46,43.0,15.0
15.47,43.0,15.0
15.48,43.0,15.0
15.49,43.0,15.0
15.5,43.0,15.0
15.51,43.0,15.0
15.52,43.0,15.0
15.530000000000001,43.0,15.0
15.540000000000001,43.0,15.0
15.55,43.0,15.0
15.56,43.0,15.0
15.57,43.0,15.0
15.58,43.0,15.0
15.59,43.0,15.0
15.6,43.0,15.0
15.610000000000001,43.0,15.0
15.620000000000001,44.0,15.0
15.63,44.0,15.0
15.64,44.0,15.0
15.65,44.0,15.0
15.66,44.0,15.0
15.67,44.0,15.0
15.68,44.0,15.0
15.69,44.0,15.0
15.700000000000001,44.0,15.0
15.71,44.0,15.0
15.72,44.0,15.0
15.73,44.0,15.0
15.74,44.0,15.0
15.75,44.0,15.0
15.76,44.0,15.0
15.77,44.0,15.0
15.780000000000001,45.0,15.0
15.790000000000001,45.0,15.0
15.8,45.0,15.0
15.81,45.0,15.0
15.82,45.0,15.0
15.83,45.0,15.0
15.84,45.0,15.0
15.85,45.0,15.0
15.860000000000001,45.0,15.0
15.870000000000001,45.0,15.0
15.88,45.0,15.0
15.89,45.0,15.0
15.9,45.0,15.0
15.91,45.0,15.0
15.92,45.0,15.0
15.93,45.0,15.0
15.94,45.0,15.0
15.950000000000001,45.0,15.0
15.96,45.0,15.0
15.97,45.0,15.0
15.98,45.0,15.0
15.99,44.0,15.0
16.0,44.0,15.0
16.01,44.0,15.0
16.02,45.0,15.0
16.03,45.0,15.0
16.04,45.0,15.0
16.05,45.0,15.0
16.06,45.0,15.0
16.07,45.0,15.0
16.080000000000002,45.0,15.0
16.09,45.0,15.0
16.1,45.0,15.0
16.11,45.0,15.0
16.12,45.0,15.0
16.13,45.0,15.0
16.14,45.0,15.0
16.15,45.0,15.0
16.16,45.0,15.0
16.17,45.0,15.0
16.18,45.0,15.0
16.19,45.0,15.0
16.2,45.0,15.0
16.21,45.0,15.0
16.22,45.0,15.0
16.23,45.0,15.0
16.240000000000002,45.0,15.0
16.25,45.0,15.0
16.26,45.0,15.0
16.27,45.0,15.0
16.28,45.0,15.0
16.29,45.0,15.0
16.3,45.0,15.0
16.31,45.0,15.0
16.32,45.0,15.0
16.330000000000002,45.0,15.0
16.34,45.0,15.0
16.35,45.0,15.0
16.36,45.0,15.0
16.37,45.0,15.0
16.38,45.0,15.0
16.39,45.0,15.0
16.4,45.0,15.0
16.41,45.0,15.0
16.42,45.0,15.0
16.43,45.0,15.0
16.44,45.0,15.0
16.45,45.0,15.0
16.46,45.0,15.0
16.47,45.0,15.0
16.48,45.0,15.0
16.490000000000002,45.0,15.0
16.5,45.0,15.0
16.51,45.0,15.0
16.52,46.0,15.0
16.53,46.0,15.0
16.54,46.0,15.0
16.55,46.0,15.0
16.56,46.0,15.0
16.57,46.0,15.0
16.580000000000002,46.0,15.0
16.59,46.0,15.0
16.6,46.0,15.0
16.61,46.0,15.0
16.62,46.0,15.0
16.63,46.0,15.0
16.64,46.0,15.0
16.65,46.0,15.0
16.66,46.0,15.0
16.67,46.0,15.0
16.68,46.0,15.0
16.69,46.0,15.0
16.7,46.0,15.0
16.71,46.0,15.0
16.72,46.0,15.0
16.73,46.0,15.0
16.740000000000002,46.0,15.0
16.75,46.0,15.0
16.76,46.0,15.0
16.77,46.0,15.0
16.78,46.0,15.0
16.79,46.0,15.0
16.8,46.0,15.0
16.81,46.0,15.0
16.82,46.0,15.0
16.830000000000002,46.0,15.0
16.84,46.0,15.0
16.85,46.0,15.0
16.86,46.0,15.0
16.87,46.0,15.0
16.88,46.0,15.0
16.89,46.0,15.0
16.9,46.0,15.0
16.91,46.0,15.0
16.92,46.0,15.0
16.93,46.0,15.0
16.94,46.0,15.0
16.95,46.0,15.0
16.96,46.0,15.0
16.97,46.0,15.0
16.98,46.0,15.0
16.990000000000002,46.0,15.0
17.0,46.0,15.0
17.01,46.0,15.0
17.02,46.0,15.0
17.03,46.0,15.0
17.04,46.0,15.0
17.05,46.0,15.0
17.06,46.0,15.0
17.07,46.0,15.0
17.080000000000002,46.0,15.0
17.09,46.0,15.0
17.1,46.0,15.0
17.11,46.0,15.0
17.12,46.0,15.0
17.13,46.0,15.0
17.14,46.0,15.0
17.150000000000002,46.0,15.0
17.16,46.0,15.0
17.17,46.0,15.0
17.18,46.0,15.0
17.19,46.0,15.0
17.2,46.0,15.0
17.21,46.0,15.0
17.22,46.0,15.0
17.23,46.0,15.0
17.240000000000002,46.0,15.0
17.25,46.0,15.0
17.26,46.0,15.0
17.27,46.0,15.0
17.28,46.0,15.0
17.29,46.0,15.0
17.3,46.0,15.0
17.31,46.0,15.0
17.32,46.0,15.0
17.330000000000002,46.0,15.0
17.34,46.0,15.0
17.35,46.0,15.0
17.36,46.0,15.0
17.37,46.0,15.0
17.38,46.0,15.0
17.39,46.0,15.0
17.400000000000002,46.0,15.0
17.41,47.0,15.0
17.42,47.0,15.0
17.43,47.0,15.0
17.44,47.0,15.0
17.45,47.0,15.0
17.46,47.0,15.0
17.47,47.0,15.0
17.48,47.0,15.0
17.490000000000002,47.0,15.0
17.5,47.0,15.0
17.51,47.0,15.0
17.52,47.0,15.0
17.53,47.0,15.0
17.54,47.0,15.0
17.55,47.0,15.0
17.56,47.0,15.0
17.57,47.0,15.0
17.580000000000002,47.0,15.0
17.59,47.0,15.0
17.6,47.0,15.0
17.61,47.0,15.0
17.62,47.0,15.0
17.63,47.0,15.0
17.64,47.0,15.0
17.650000000000002,47.0,15.0
17.66,47.0,15.0
17.67,48.0,15.0
17.68,48.0,15.0
17.69,48.0,15.0
17.7,48.0,15.0
17.71,48.0,15.0
17.72,49.0,15.0
17.73,48.0,15.0
17.740000000000002,48.0,15.0
17.75,48.0,15.0
17.76,47.0,15.0
17.77,47.0,15.0
17.78,47.0,15.0
17.79,47.0,15.0
17.8,47.0,15.0
17.81,47.0,15.0
17.82,47.0,15.0
17.830000000000002,47.0,15.0
17.84,47.0,15.0
17.85,47.0,15.0
17.86,47.0,15.0
17.87,47.0,15.0
17.88,47.0,15.0
17.89,48.0,15.0
17.900000000000002,48.0,15.0
17.91,48.0,15.0
17.92,47.0,15.0
17.93,47.0,15.0
17.94,47.0,15.0
17.95,48.0,15.0
17.96,48.0,15.0
17.97,48.0,15.0
17.98,48.0,15.0
17.990000000000002,48.0,15.0
18.0,48.0,15.0
18.01,48.0,15.0
18.02,48.0,15.0
18.03,48.0,15.0
18.04,48.0,15.0
18.05,48.0,15.0
18.06,48.0,15.0
18.07,48.0,15.0
18.080000000000002,48.0,15.0
18.09,48.0,15.0
18.1,48.0,15.0
18.11,48.0,15.0
18.12,48.0,15.0
18.13,48.0,15.0
18.14,48.0,15.0
18.150000000000002,48.0,15.0
18.16,48.0,15.0
18.17,48.0,15.0
18.18,48.0,15.0
18.19,48.0,15.0
18.2,48.0,15.0
18.21,48.0,15.0
18.22,48.0,15.0
18.23,48.0,15.0
18.240000000000002,48.0,15.0
18.25,48.0,15.0
18.26,48.0,15.0
18.27,48.0,15.0
18.28,48.0,15.0
18.29,49.0,15.0
18.3,49.0,15.0
18.31,49.0,15.0
18.32,49.0,15.0
18.330000000000002,49.0,15.0
18.34,49.0,15.0
18.35,49.0,15.0
18.36,49.0,15.0
18.37,49.0,15.0
18.38,49.0,15.0
18.39,49.0,15.0
18.400000000000002,49.0,15.0
18.41,49.0,15.0
18.42,49.0,15.0
18.43,49.0,15.0
18.44,49.0,15.0
18.45,49.0,15.0
18.46,49.0,15.0
18.47,49.0,15.0
18.48,49.0,15.0
18.490000000000002,49.0,15.0
18.5,49.0,15.0
18.51,49.0,15.0
18.52,49.0,15.0
18.53,49.0,15.0
18.54,49.0,15.0
18.55,49.0,15.0
18.56,49.0,15.0
18.57,49.0,15.0
18.580000000000002,49.0,15.0
18.59,49.0,15.0
18.6,49.0,15.0
18.61,49.0,15.0
18.62,49.0,15.0
18.63,50.0,15.0
18.64,50.0,15.0
18.650000000000002,50.0,15.0
18.66,50.0,15.0
18.67,50.0,15.0
18.68,50.0,15.0
18.69,50.0,15.0
18.7,50.0,15.0
18.71,50.0,15.0
18.72,50.0,15.0
18.73,50.0,15.0
18.740000000000002,50.0,15.0
18.75,50.0,15.0
18.76,50.0,15.0
18.77,50.0,15.0
18.78,50.0,15.0
18.79,50.0,15.0
18.8,50.0,15.0
18.81,50.0,15.0
18.82,50.0,15.0
18.830000000000002,50.0,15.0
18.84,50.0,15.0
18.85,50.0,15.0
18.86,50.0,15.0
18.87,50.0,15.0
18.88,50.0,15.0
18.89,50.0,15.0
18.900000000000002,50.0,15.0
18.91,50.0,15.0
18.92,50.0,15.0
18.93,50.0,15.0
18.94,50.0,15.0
18.95,50.0,15.0
18.96,50.0,15.0
18.97,50.0,15.0
18.98,50.0,15.0
18.990000000000002,50.0,15.0
19.0,50.0,15.0
19.01,50.0,15.0
19.02,50.0,15.0
19.03,50.0,15.0
19.04,50.0,15.0
19.05,50.0,15.0
19.06,50.0,15.0
19.07,50.0,15.0
19.080000000000002,50.0,15.0
19.09,50.0,15.0
19.1,50.0,15.0
19.11,50.0,15.0
19.12,50.0,15.0
19.13,51.0,15.0
19.14,51.0,15.0
19.150000000000002,51.0,15.0
19.16,51.0,15.0
19.17,51.0,15.0
19.18,51.0,15.0
19.19,51.0,15.0
19.2,51.0,15.0
19.21,51.0,15.0
19.22,51.0,15.0
19.23,51.0,15.0
19.240000000000002,51.0,15.0
19.25,51.0,15.0
19.26,51.0,15.0
19.27,51.0,15.0
19.28,51.0,15.0
19.29,51.0,15.0
19.3,51.0,15.0
19.31,51.0,15.0
19.32,51.0,15.0
19.330000000000002,51.0,15.0
19.34,51.0,15.0
19.35,51.0,15.0
19.36,51.0,15.0
19.37,51.0,15.0
19.38,51.0,15.0
19.39,51.0,15.0
19.400000000000002,51.0,15.0
19.41,51.0,15.0
19.42,51.0,15.0
19.43,51.0,15.0
19.44,51.0,15.0
19.45,51.0,15.0
19.46,51.0,15.0
19.47,51.0,15.0
19.48,51.0,15.0
19.490000000000002,51.0,15.0
19.5,51.0,15.0
19.51,51.0,15.0
19.52,51.0,15.0
19.53,51.0,15.0
19.54,51.0,15.0
19.55,51.0,15.0
19.56,51.0,15.0
19.57,51.0,15.0
19.580000000000002,52.0,15.0
19.59,52.0,15.0
19.6,52.0,15.0
19.61,52.0,15.0
19.62,52.0,15.0
19.63,52.0,15.0
19.64,52.0,15.0
19.650000000000002,52.0,15.0
19.66,52.0,15.0
19.67,52.0,15.0
19.68,52.0,15.0
19.69,52.0,15.0
19.7,52.0,15.0
19.71,52.0,15.0
19.72,52.0,15.0
19.73,52.0,15.0
19.740000000000002,52.0,15.0
19.75,52.0,15.0
19.76,52.0,15.0
19.77,52.0,15.0
19.78,52.0,15.0
19.79,52.0,15.0
19.8,52.0,15.0
19.81,52.0,15.0
19.82,52.0,15.0
19.830000000000002,52.0,15.0
19.84,52.0,15.0
19.85,52.0,15.0
19.86,52.0,15.0
19.87,52.0,15.0
19.88,52.0,15.0
19.89,52.0,15.0
19.900000000000002,52.0,15.0
19.91,52.0,15.0
19.92,52.0,15.0
19.93,52.0,15.0
19.94,52.0,15.0
19.95,52.0,15.0
19.96,52.0,15.0
19.97,52.0,15.0
19.98,52.0,15.0
19.990000000000002,52.0,15.0
20.0,52.0,15.0
20.01,52.0,15.0
20.02,52.0,15.0
20.03,52.0,15.0
20.04,52.0,15.0
20.05,52.0,15.0
20.06,52.0,15.0
20.07,52.0,15.0
20.080000000000002,52.0,15.0
20.09,52.0,15.0
20.1,52.0,15.0
20.11,52.0,15.0
20.12,52.0,15.0
20.13,52.0,15.0
20.14,52.0,15.0
20.150000000000002,52.0,15.0
20.16,52.0,15.0
20.17,52.0,15.0
20.18,52.0,15.0
20.19,52.0,15.0
20.2,52.0,15.0
20.21,52.0,15.0
20.22,53.0,15.0
20.23,53.0,15.0
20.240000000000002,53.0,15.0
20.25,53.0,15.0
20.26,53.0,15.0
20.27,53.0,15.0
20.28,53.0,15.0
20.29,53.0,15.0
20.3,53.0,15.0
20.31,53.0,15.0
20.32,53.0,15.0
20.330000000000002,53.0,15.0
20.34,53.0,15.0
20.35,53.0,15.0
20.36,53.0,15.0
20.37,53.0,15.0
20.38,53.0,15.0
20.39,53.0,15.0
20.400000000000002,53.0,15.0
20.41,53.0,15.0
20.42,53.0,15.0
20.43,53.0,15.0
20.44,53.0,15.0
20.45,53.0,15.0
20.46,53.0,15.0
20.47,53.0,15.0
20.48,53.0,15.0
20.490000000000002,53.0,15.0
20.5,53.0,15.0
20.51,53.0,15.0
20.52,53.0,15.0
20.53,53.0,15.0
20.54,53.0,15.0
20.55,53.0,15.0
20.56,53.0,15.0
20.57,53.0,15.0
20.580000000000002,53.0,15.0
20.59,53.0,15.0
20.6,53.0,15.0
20.61,53.0,15.0
20.62,53.0,15.0
20.63,53.0,15.0
20.64,53.0,15.0
20.650000000000002,53.0,15.0
20.66,53.0,15.0
20.67,53.0,15.0
20.68,53.0,15.0
20.69,53.0,15.0
20.7,53.0,15.0
20.71,53.0,15.0
20.72,53.0,15.0
20.73,53.0,15.0
20.740000000000002,53.0,15.0
20.75,54.0,15.0
20.76,54.0,15.0
20.77,54.0,15.0
20.78,54.0,15.0
20.79,54.0,15.0
20.8,54.0,15.0
20.81,54.0,15.0
20.82,54.0,15.0
20.830000000000002,54.0,15.0
20.84,54.0,15.0
20.85,54.0,15.0
20.86,54.0,15.0
20.87,54.0,15.0
20.88,54.0,15.0
20.89,54.0,15.0
20.900000000000002,54.0,15.0
20.91,54.0,15.0
20.92,54.0,15.0
20.93,54.0,15.0
20.94,54.0,15.0
20.95,54.0,15.0
20.96,55.0,15.0
20.97,55.0,15.0
20.98,55.0,15.0
20.990000000000002,55.0,15.0
21.0,55.0,15.0
21.01,56.0,15.0
21.02,56.0,15.0
21.03,55.0,15.0
21.04,55.0,15.0
21.05,55.0,15.0
21.06,55.0,15.0
21.07,55.0,15.0
21.080000000000002,55.0,15.0
21.09,55.0,15.0
21.1,55.0,15.0
21.11,55.0,15.0
21.12,55.0,15.0
21.13,55.0,15.0
21.14,55.0,15.0
21.150000000000002,55.0,15.0
21.16,55.0,15.0
21.17,55.0,15.0
21.18,55.0,15.0
21.19,55.0,15.0
21.2,55.0,15.0
21.21,55.0,15.0
21.22,55.0,15.0
21.23,55.0,15.0
21.240000000000002,55.0,15.0
21.25,55.0,15.0
21.26,55.0,15.0
21.27,55.0,15.0
21.28,55.0,15.0
21.29,55.0,15.0
21.3,55.0,15.0
21.31,55.0,15.0
21.32,55.0,15.0
21.330000000000002,55.0,15.0
21.34,56.0,15.0
21.35,56.0,15.0
21.36,56.0,15.0
21.37,56.0,15.0
21.38,56.0,15.0
21.39,56.0,15.0
21.400000000000002,56.0,15.0
21.41,56.0,15.0
21.42,56.0,15.0
21.43,56.0,15.0
21.44,56.0,15.0
21.45,56.0,15.0
21.46,56.0,15.0
21.47,56.0,15.0
21.48,56.0,15.0
21.490000000000002,56.0,15.0
21.5,56.0,15.0
21.51,56.0,15.0
21.52,56.0,15.0
21.53,56.0,15.0
21.54,56.0,15.0
21.55,56.0,15.0
21.56,56.0,15.0
21.57,56.0,15.0
21.580000000000002,56.0,15.0
21.59,56.0,15.0
21.6,56.0,15.0
21.61,56.0,15.0
21.62,56.0,15.0
21.63,56.0,15.0
21.64,56.0,15.0
21.650000000000002,56.0,15.0
21.66,56.0,15.0
21.67,56.0,15.0
21.68,56.0,15.0
21.69,56.0,15.0
21.7,56.0,15.0
21.71,56.0,15.0
21.72,56.0,15.0
21.73,56.0,15.0
21.740000000000002,56.0,15.0
21.75,56.0,15.0
21.76,56.0,15.0
21.77,57.0,15.0
21.78,57.0,15.0
21.79,57.0,15.0
21.8,57.0,15.0
21.81,57.0,15.0
21.82,57.0,15.0
21.830000000000002,57.0,15.0
21.84,57.0,15.0
21.85,57.0,15.0
21.86,57.0,15.0
21.87,57.0,15.0
21.88,57.0,15.0
21.89,57.0,15.0
21.900000000000002,57.0,15.0
21.91,57.0,15.0
21.92,57.0,15.0
21.93,57.0,15.0
21.94,57.0,15.0
21.95,57.0,15.0
21.96,57.0,15.0
21.97,57.0,15.0
21.98,57.0,15.0
21.990000000000002,57.0,15.0


==> anc/data/fig14/GgreatT04.csv <==
time,maxbond,maxlbo
0.0,8.0,8.0
0.01,12.0,12.0
0.02,12.0,12.0
0.03,11.0,11.0
0.04,11.0,11.0
0.05,11.0,11.0
0.06,11.0,11.0
0.07,11.0,11.0
0.08,11.0,11.0
0.09,11.0,11.0
0.1,11.0,11.0
0.11,11.0,11.0
0.12,11.0,11.0
0.13,11.0,11.0
0.14,11.0,11.0
0.15,11.0,11.0
0.16,11.0,11.0
0.17,11.0,11.0
0.18,11.0,11.0
0.19,11.0,11.0
0.2,11.0,11.0
0.21,11.0,11.0
0.22,11.0,11.0
0.23,11.0,11.0
0.24,11.0,11.0
0.25,11.0,11.0
0.26,11.0,11.0
0.27,11.0,11.0
0.28,11.0,11.0
0.29,11.0,11.0
0.3,11.0,11.0
0.31,11.0,11.0
0.32,11.0,11.0
0.33,11.0,11.0
0.34,11.0,11.0
0.35,11.0,11.0
0.36,11.0,11.0
0.37,11.0,11.0
0.38,11.0,11.0
0.39,11.0,11.0
0.4,11.0,11.0
0.41,11.0,11.0
0.42,11.0,11.0
0.43,11.0,11.0
0.44,11.0,11.0
0.45,11.0,11.0
0.46,11.0,11.0
0.47,11.0,11.0
0.48,10.0,11.0
0.49,9.0,10.0
0.5,9.0,10.0
0.51,9.0,10.0
0.52,9.0,10.0
0.53,9.0,10.0
0.54,9.0,10.0
0.55,9.0,10.0
0.56,9.0,10.0
0.57,9.0,10.0
0.58,9.0,10.0
0.59,9.0,10.0
0.6,9.0,10.0
0.61,10.0,10.0
0.62,10.0,10.0
0.63,10.0,10.0
0.64,11.0,10.0
0.65,11.0,10.0
0.66,11.0,10.0
0.67,11.0,10.0
0.68,11.0,10.0
0.69,11.0,10.0
0.7,11.0,10.0
0.71,11.0,10.0
0.72,11.0,10.0
0.73,11.0,10.0
0.74,11.0,10.0
0.75,11.0,10.0
0.76,11.0,10.0
0.77,11.0,10.0
0.78,11.0,10.0
0.79,11.0,10.0
0.8,11.0,10.0
0.81,11.0,10.0
0.82,11.0,10.0
0.83,11.0,10.0
0.84,11.0,10.0
0.85,11.0,10.0
0.86,11.0,10.0
0.87,11.0,10.0
0.88,11.0,10.0
0.89,11.0,10.0
0.9,11.0,10.0
0.91,11.0,10.0
0.92,11.0,10.0
0.93,11.0,10.0
0.94,11.0,10.0
0.95,11.0,10.0
0.96,12.0,10.0
0.97,12.0,10.0
0.98,12.0,10.0
0.99,12.0,10.0
1.0,12.0,10.0
1.01,12.0,10.0
1.02,12.0,10.0
1.03,12.0,10.0
1.04,12.0,10.0
1.05,12.0,10.0
1.06,12.0,10.0
1.07,12.0,10.0
1.08,12.0,10.0
1.09,12.0,10.0
1.1,12.0,10.0
1.11,12.0,10.0
1.12,12.0,10.0
1.13,12.0,10.0
1.14,12.0,10.0
1.15,12.0,10.0
1.16,12.0,10.0
1.17,12.0,10.0
1.18,12.0,10.0
1.19,12.0,10.0
1.2,12.0,10.0
1.21,12.0,10.0
1.22,12.0,10.0
1.23,12.0,10.0
1.24,12.0,10.0
1.25,12.0,10.0
1.26,12.0,10.0
1.27,12.0,10.0
1.28,12.0,10.0
1.29,12.0,10.0
1.3,13.0,10.0
1.31,13.0,10.0
1.32,13.0,10.0
1.33,13.0,10.0
1.34,13.0,10.0
1.35,13.0,10.0
1.36,13.0,10.0
1.37,13.0,10.0
1.38,13.0,10.0
1.39,13.0,10.0
1.4,13.0,10.0
1.41,13.0,10.0
1.42,13.0,10.0
1.43,13.0,10.0
1.44,13.0,10.0
1.45,13.0,10.0
1.46,13.0,10.0
1.47,13.0,10.0
1.48,13.0,10.0
1.49,13.0,10.0
1.5,13.0,10.0
1.51,13.0,10.0
1.52,13.0,10.0
1.53,13.0,10.0
1.54,13.0,10.0
1.55,13.0,10.0
1.56,13.0,10.0
1.57,13.0,10.0
1.58,13.0,10.0
1.59,13.0,10.0
1.6,13.0,10.0
1.61,13.0,10.0
1.62,13.0,10.0
1.63,13.0,10.0
1.64,13.0,10.0
1.65,13.0,10.0
1.66,13.0,10.0
1.67,13.0,10.0
1.68,13.0,10.0
1.69,13.0,10.0
1.7,13.0,10.0
1.71,13.0,10.0
1.72,13.0,10.0
1.73,13.0,10.0
1.74,13.0,10.0
1.75,13.0,10.0
1.76,13.0,10.0
1.77,14.0,11.0
1.78,14.0,11.0
1.79,14.0,11.0
1.8,14.0,11.0
1.81,14.0,11.0
1.82,14.0,11.0
1.83,14.0,11.0
1.84,14.0,11.0
1.85,14.0,11.0
1.86,14.0,11.0
1.87,14.0,11.0
1.88,14.0,11.0
1.89,14.0,11.0
1.9,14.0,11.0
1.91,14.0,11.0
1.92,14.0,11.0
1.93,14.0,11.0
1.94,14.0,11.0
1.95,14.0,11.0
1.96,14.0,11.0
1.97,14.0,11.0
1.98,14.0,11.0
1.99,14.0,11.0
2.0,14.0,11.0
2.01,14.0,11.0
2.02,14.0,11.0
2.03,14.0,11.0
2.04,14.0,11.0
2.05,14.0,11.0
2.06,14.0,11.0
2.07,14.0,11.0
2.08,14.0,11.0
2.09,14.0,11.0
2.1,14.0,11.0
2.11,14.0,11.0
2.12,14.0,11.0
2.13,14.0,11.0
2.14,15.0,11.0
2.15,14.0,11.0
2.16,14.0,11.0
2.17,14.0,11.0
2.18,14.0,11.0
2.19,15.0,11.0
2.2,15.0,11.0
2.21,15.0,11.0
2.22,15.0,11.0
2.23,15.0,11.0
2.24,15.0,11.0
2.25,15.0,11.0
2.26,15.0,11.0
2.27,15.0,11.0
2.28,15.0,11.0
2.29,15.0,11.0
2.3,15.0,11.0
2.31,15.0,11.0
2.32,15.0,11.0
2.33,15.0,11.0
2.34,15.0,11.0
2.35,15.0,11.0
2.36,15.0,11.0
2.37,15.0,11.0
2.38,15.0,11.0
2.39,15.0,11.0
2.4,15.0,11.0
2.41,15.0,11.0
2.42,15.0,11.0
2.43,15.0,11.0
2.44,15.0,11.0
2.45,15.0,11.0
2.46,15.0,11.0
2.47,15.0,11.0
2.48,15.0,11.0
2.49,15.0,11.0
2.5,15.0,11.0
2.51,15.0,11.0
2.52,15.0,11.0
2.53,15.0,11.0
2.54,15.0,11.0
2.55,15.0,11.0
2.56,15.0,11.0
2.57,15.0,11.0
2.58,15.0,11.0
2.59,16.0,11.0
2.6,16.0,11.0
2.61,16.0,11.0
2.62,16.0,11.0
2.63,16.0,11.0
2.64,16.0,11.0
2.65,16.0,11.0
2.66,16.0,11.0
2.67,16.0,11.0
2.68,16.0,11.0
2.69,16.0,11.0
2.7,16.0,11.0
2.71,16.0,11.0
2.72,16.0,11.0
2.73,16.0,11.0
2.74,16.0,11.0
2.75,16.0,11.0
2.76,16.0,11.0
2.77,16.0,11.0
2.78,16.0,11.0
2.79,16.0,11.0
2.8,16.0,11.0
2.81,16.0,11.0
2.82,16.0,11.0
2.83,16.0,11.0
2.84,16.0,11.0
2.85,16.0,11.0
2.86,16.0,11.0
2.87,17.0,11.0
2.88,17.0,11.0
2.89,17.0,11.0
2.9,17.0,11.0
2.91,17.0,11.0
2.92,17.0,11.0
2.93,17.0,11.0
2.94,17.0,11.0
2.95,17.0,11.0
2.96,17.0,11.0
2.97,17.0,11.0
2.98,18.0,12.0
2.99,18.0,12.0
3.0,18.0,12.0
3.01,17.0,12.0
3.02,18.0,12.0
3.03,18.0,12.0
3.04,18.0,12.0
3.05,18.0,12.0
3.06,18.0,12.0
3.07,18.0,12.0
3.08,18.0,12.0
3.09,18.0,12.0
3.1,18.0,12.0
3.11,18.0,12.0
3.12,18.0,12.0
3.13,18.0,12.0
3.14,18.0,12.0
3.15,18.0,12.0
3.16,18.0,12.0
3.17,18.0,12.0
3.18,18.0,12.0
3.19,18.0,12.0
3.2,19.0,12.0
3.21,19.0,12.0
3.22,19.0,12.0
3.23,19.0,12.0
3.24,19.0,12.0
3.25,19.0,12.0
3.26,19.0,12.0
3.27,19.0,12.0
3.28,19.0,12.0
3.29,19.0,12.0
3.3,19.0,12.0
3.31,19.0,12.0
3.32,19.0,12.0
3.33,19.0,12.0
3.34,19.0,12.0
3.35,19.0,12.0
3.36,19.0,12.0
3.37,19.0,12.0
3.38,19.0,12.0
3.39,19.0,12.0
3.4,19.0,12.0
3.41,19.0,12.0
3.42,19.0,12.0
3.43,20.0,12.0
3.44,20.0,12.0
3.45,20.0,12.0
3.46,20.0,12.0
3.47,20.0,12.0
3.48,20.0,12.0
3.49,20.0,12.0
3.5,20.0,12.0
3.51,20.0,12.0
3.52,20.0,12.0
3.53,20.0,12.0
3.54,20.0,12.0
3.55,20.0,12.0
3.56,20.0,12.0
3.57,20.0,12.0
3.58,20.0,12.0
3.59,20.0,12.0
3.6,20.0,12.0
3.61,20.0,12.0
3.62,20.0,12.0
3.63,20.0,12.0
3.64,20.0,12.0
3.65,20.0,12.0
3.66,20.0,12.0
3.67,20.0,12.0
3.68,20.0,12.0
3.69,20.0,12.0
3.7,21.0,12.0
3.71,21.0,12.0
3.72,21.0,12.0
3.73,21.0,12.0
3.74,21.0,12.0
3.75,21.0,12.0
3.76,21.0,12.0
3.77,21.0,12.0
3.78,21.0,12.0
3.79,21.0,12.0
3.8,21.0,12.0
3.81,21.0,12.0
3.82,21.0,12.0
3.83,21.0,12.0
3.84,21.0,12.0
3.85,21.0,12.0
3.86,21.0,12.0
3.87,21.0,12.0
3.88,21.0,12.0
3.89,21.0,12.0
3.9,21.0,12.0
3.91,22.0,12.0
3.92,22.0,12.0
3.93,22.0,12.0
3.94,22.0,12.0
3.95,22.0,12.0
3.96,22.0,12.0
3.97,22.0,12.0
3.98,22.0,12.0
3.99,22.0,12.0
4.0,22.0,12.0
4.01,22.0,12.0
4.02,22.0,12.0
4.03,22.0,12.0
4.04,22.0,12.0
4.05,22.0,12.0
4.06,22.0,12.0
4.07,22.0,12.0
4.08,22.0,12.0
4.09,23.0,12.0
4.1,23.0,12.0
4.11,23.0,12.0
4.12,23.0,12.0
4.13,23.0,13.0
4.14,23.0,13.0
4.15,24.0,13.0
4.16,24.0,13.0
4.17,24.0,13.0
4.18,24.0,13.0
4.19,24.0,13.0
4.2,24.0,13.0
4.21,24.0,13.0
4.22,24.0,14.0
4.23,24.0,14.0
4.24,24.0,14.0
4.25,24.0,14.0
4.26,24.0,14.0
4.27,24.0,14.0
4.28,24.0,14.0
4.29,24.0,14.0
4.3,24.0,14.0
4.31,24.0,14.0
4.32,24.0,14.0
4.33,24.0,14.0
4.34,24.0,14.0
4.350000000000001,24.0,14.0
4.36,24.0,14.0
4.37,24.0,14.0
4.38,24.0,14.0
4.39,24.0,14.0
4.4,25.0,14.0
4.41,25.0,14.0
4.42,25.0,14.0
4.43,25.0,14.0
4.44,25.0,14.0
4.45,25.0,14.0
4.46,25.0,14.0
4.47,25.0,14.0
4.48,25.0,14.0
4.49,25.0,14.0
4.5,25.0,14.0
4.51,25.0,14.0
4.52,25.0,14.0
4.53,25.0,14.0
4.54,25.0,14.0
4.55,25.0,14.0
4.56,25.0,14.0
4.57,25.0,14.0
4.58,25.0,14.0
4.59,26.0,14.0
4.600000000000001,26.0,14.0
4.61,26.0,14.0
4.62,26.0,14.0
4.63,26.0,14.0
4.64,26.0,14.0
4.65,26.0,14.0
4.66,26.0,14.0
4.67,26.0,14.0
4.68,26.0,14.0
4.69,26.0,14.0
4.7,26.0,14.0
4.71,26.0,14.0
4.72,26.0,14.0
4.73,26.0,14.0
4.74,26.0,14.0
4.75,26.0,14.0
4.76,26.0,14.0
4.77,26.0,14.0
4.78,26.0,14.0
4.79,27.0,14.0
4.8,27.0,14.0
4.81,27.0,14.0
4.82,27.0,14.0
4.83,27.0,14.0
4.84,27.0,14.0
4.850000000000001,27.0,14.0
4.86,27.0,14.0
4.87,27.0,14.0
4.88,27.0,14.0
4.89,27.0,14.0
4.9,27.0,14.0
4.91,27.0,14.0
4.92,27.0,14.0
4.93,27.0,14.0
4.94,27.0,14.0
4.95,27.0,14.0
4.96,27.0,14.0
4.97,28.0,14.0
4.98,28.0,14.0
4.99,28.0,14.0
5.0,28.0,14.0
5.01,28.0,14.0
5.02,28.0,14.0
5.03,28.0,14.0
5.04,28.0,14.0
5.05,28.0,14.0
5.06,28.0,14.0
5.07,28.0,14.0
5.08,28.0,14.0
5.09,28.0,14.0
5.100000000000001,28.0,14.0
5.11,28.0,14.0
5.12,28.0,14.0
5.13,28.0,14.0
5.14,28.0,14.0
5.15,28.0,14.0
5.16,28.0,14.0
5.17,28.0,14.0
5.18,28.0,14.0
5.19,28.0,14.0
5.2,28.0,14.0
5.21,29.0,14.0
5.22,29.0,14.0
5.23,29.0,14.0
5.24,29.0,14.0
5.25,29.0,14.0
5.26,29.0,14.0
5.27,29.0,14.0
5.28,29.0,14.0
5.29,29.0,14.0
5.3,29.0,14.0
5.31,29.0,14.0
5.32,29.0,14.0
5.33,29.0,14.0
5.34,29.0,14.0
5.350000000000001,29.0,14.0
5.36,30.0,14.0
5.37,30.0,14.0
5.38,30.0,14.0
5.39,30.0,14.0
5.4,30.0,14.0
5.41,30.0,14.0
5.42,30.0,14.0
5.43,30.0,14.0
5.44,30.0,14.0
5.45,31.0,15.0
5.46,31.0,15.0
5.47,31.0,15.0
5.48,31.0,15.0
5.49,31.0,15.0
5.5,31.0,15.0
5.51,31.0,15.0
5.52,31.0,15.0
5.53,31.0,15.0
5.54,31.0,15.0
5.55,31.0,15.0
5.56,31.0,15.0
5.57,31.0,15.0
5.58,31.0,15.0
5.59,31.0,15.0
5.600000000000001,32.0,15.0
5.61,32.0,15.0
5.62,32.0,15.0
5.63,32.0,15.0
5.64,32.0,15.0
5.65,32.0,15.0
5.66,32.0,15.0
5.67,32.0,15.0
5.68,32.0,15.0
5.69,32.0,15.0
5.7,32.0,15.0
5.71,33.0,15.0
5.72,33.0,15.0
5.73,33.0,15.0
5.74,33.0,15.0
5.75,34.0,16.0
5.76,34.0,16.0
5.77,34.0,16.0
5.78,34.0,16.0
5.79,34.0,16.0
5.8,34.0,16.0
5.81,34.0,16.0
5.82,34.0,16.0
5.83,34.0,16.0
5.84,34.0,16.0
5.850000000000001,34.0,16.0
5.86,34.0,16.0
5.87,34.0,16.0
5.88,34.0,16.0
5.89,34.0,16.0
5.9,34.0,16.0
5.91,34.0,16.0
5.92,34.0,16.0
5.93,34.0,16.0
5.94,34.0,16.0
5.95,34.0,16.0
5.96,35.0,16.0
5.97,35.0,16.0
5.98,35.0,16.0
5.99,35.0,16.0
6.0,35.0,16.0
6.01,35.0,16.0
6.02,35.0,16.0
6.03,35.0,16.0
6.04,35.0,16.0
6.05,35.0,16.0
6.06,35.0,16.0
6.07,35.0,16.0
6.08,35.0,16.0
6.09,35.0,16.0
6.100000000000001,35.0,16.0
6.11,35.0,16.0
6.12,35.0,16.0
6.13,35.0,16.0
6.140000000000001,35.0,16.0
6.15,35.0,16.0
6.16,35.0,16.0
6.17,36.0,16.0
6.18,36.0,16.0
6.19,36.0,16.0
6.2,36.0,16.0
6.21,36.0,16.0
6.22,36.0,16.0
6.23,36.0,16.0
6.24,36.0,16.0
6.25,36.0,16.0
6.26,36.0,16.0
6.27,36.0,16.0
6.28,36.0,16.0
6.29,36.0,16.0
6.3,36.0,16.0
6.31,36.0,16.0
6.32,36.0,16.0
6.33,36.0,16.0
6.34,36.0,16.0
6.350000000000001,36.0,16.0
6.36,37.0,16.0
6.37,37.0,16.0
6.38,37.0,16.0
6.390000000000001,37.0,16.0
6.4,37.0,16.0
6.41,37.0,16.0
6.42,37.0,16.0
6.43,37.0,16.0
6.44,37.0,16.0
6.45,37.0,16.0
6.46,37.0,16.0
6.47,37.0,16.0
6.48,37.0,16.0
6.49,38.0,16.0
6.5,38.0,16.0
6.51,37.0,16.0
6.52,38.0,16.0
6.53,38.0,16.0
6.54,38.0,16.0
6.55,38.0,16.0
6.56,38.0,16.0
6.57,38.0,16.0
6.58,38.0,16.0
6.59,38.0,16.0
6.600000000000001,38.0,16.0
6.61,38.0,16.0
6.62,38.0,16.0
6.63,38.0,16.0
6.640000000000001,38.0,16.0
6.65,38.0,16.0
6.66,38.0,16.0
6.67,38.0,16.0
6.68,38.0,16.0
6.69,39.0,16.0
6.7,38.0,16.0
6.71,38.0,16.0
6.72,39.0,16.0
6.73,39.0,16.0
6.74,39.0,16.0
6.75,39.0,16.0
6.76,39.0,16.0
6.77,39.0,16.0
6.78,39.0,16.0
6.79,39.0,16.0
6.8,39.0,16.0
6.81,39.0,16.0
6.82,39.0,16.0
6.83,39.0,16.0
6.84,40.0,16.0
6.850000000000001,40.0,16.0
6.86,40.0,16.0
6.87,40.0,16.0
6.88,40.0,16.0
6.890000000000001,40.0,16.0
6.9,40.0,16.0
6.91,40.0,16.0
6.92,40.0,16.0
6.93,41.0,16.0
6.94,41.0,16.0
6.95,40.0,16.0
6.96,41.0,16.0
6.97,41.0,16.0
6.98,41.0,16.0
6.99,41.0,16.0
7.0,41.0,16.0
7.01,41.0,16.0
7.02,41.0,16.0
7.03,41.0,16.0
7.04,41.0,16.0
7.05,41.0,16.0
7.06,41.0,16.0
7.07,42.0,16.0
7.08,42.0,16.0
7.09,41.0,16.0
7.100000000000001,41.0,16.0
7.11,42.0,16.0
7.12,42.0,16.0
7.13,42.0,16.0
7.140000000000001,42.0,16.0
7.15,42.0,16.0
7.16,42.0,16.0
7.17,42.0,16.0
7.18,42.0,16.0
7.19,42.0,16.0
7.2,42.0,16.0
7.21,42.0,16.0
7.22,42.0,16.0
7.23,42.0,16.0
7.24,43.0,16.0
7.25,43.0,16.0
7.26,43.0,16.0
7.27,43.0,16.0
7.28,43.0,16.0
7.29,43.0,16.0
7.3,43.0,16.0
7.31,43.0,16.0
7.32,43.0,16.0
7.33,43.0,16.0
7.34,43.0,16.0
7.350000000000001,43.0,16.0
7.36,43.0,16.0
7.37,43.0,16.0
7.38,43.0,16.0
7.390000000000001,43.0,16.0
7.4,44.0,16.0
7.41,44.0,16.0
7.42,44.0,16.0
7.43,44.0,16.0
7.44,44.0,16.0
7.45,44.0,16.0
7.46,44.0,16.0
7.47,44.0,16.0
7.48,44.0,16.0
7.49,44.0,16.0
7.5,45.0,16.0
7.51,45.0,16.0
7.52,45.0,16.0
7.53,45.0,16.0
7.54,45.0,16.0
7.55,45.0,16.0
7.56,45.0,16.0
7.57,45.0,16.0
7.58,45.0,16.0
7.59,45.0,16.0
7.600000000000001,46.0,16.0
7.61,45.0,16.0
7.62,46.0,16.0
7.63,46.0,16.0
7.640000000000001,46.0,16.0
7.65,46.0,16.0
7.66,46.0,16.0
7.67,46.0,16.0
7.68,46.0,16.0
7.69,46.0,16.0
7.7,46.0,16.0
7.71,46.0,16.0
7.72,46.0,16.0
7.73,46.0,16.0
7.74,46.0,16.0
7.75,46.0,16.0
7.76,46.0,16.0
7.77,46.0,16.0
7.78,46.0,16.0
7.79,47.0,16.0
7.8,47.0,16.0
7.81,47.0,16.0
7.82,47.0,16.0
7.83,47.0,16.0
7.84,47.0,16.0
7.850000000000001,47.0,16.0
7.86,47.0,16.0
7.87,47.0,16.0
7.88,47.0,16.0
7.890000000000001,47.0,16.0
7.9,48.0,16.0
7.91,48.0,16.0
7.92,48.0,16.0
7.930000000000001,48.0,16.0
7.94,48.0,16.0
7.95,48.0,16.0
7.96,48.0,16.0
7.97,48.0,16.0
7.98,48.0,16.0
7.99,48.0,16.0
8.0,48.0,16.0
8.01,48.0,16.0
8.02,48.0,16.0
8.03,48.0,16.0
8.040000000000001,48.0,16.0
8.05,49.0,16.0
8.06,49.0,16.0
8.07,49.0,16.0
8.08,49.0,16.0
8.09,49.0,16.0
8.1,49.0,16.0
8.11,49.0,16.0
8.120000000000001,49.0,16.0
8.13,49.0,16.0
8.14,50.0,16.0
8.15,50.0,16.0
8.16,50.0,16.0
8.17,50.0,16.0
8.18,50.0,16.0
8.19,50.0,16.0
8.2,50.0,16.0
8.21,50.0,16.0
8.22,50.0,16.0
8.23,50.0,16.0
8.24,50.0,16.0
8.25,50.0,16.0
8.26,51.0,17.0
8.27,51.0,17.0
8.28,51.0,17.0
8.290000000000001,51.0,17.0
8.3,51.0,17.0
8.31,51.0,17.0
8.32,51.0,17.0
8.33,52.0,17.0
8.34,52.0,17.0
8.35,52.0,17.0
8.36,52.0,17.0
8.370000000000001,52.0,17.0
8.38,52.0,18.0
8.39,52.0,18.0
8.4,52.0,18.0
8.41,53.0,18.0
8.42,53.0,18.0
8.43,53.0,18.0
8.44,53.0,18.0
8.45,53.0,18.0
8.46,53.0,18.0
8.47,53.0,18.0
8.48,53.0,18.0
8.49,53.0,18.0
8.5,53.0,18.0
8.51,54.0,18.0
8.52,54.0,18.0
8.53,54.0,18.0
8.540000000000001,54.0,18.0
8.55,54.0,18.0
8.56,54.0,18.0
8.57,54.0,18.0
8.58,54.0,18.0
8.59,54.0,18.0
8.6,54.0,18.0
8.61,54.0,18.0
8.620000000000001,54.0,18.0
8.63,54.0,18.0
8.64,54.0,18.0
8.65,54.0,18.0
8.66,54.0,18.0
8.67,55.0,18.0
8.68,55.0,18.0
8.69,55.0,18.0
8.700000000000001,55.0,18.0
8.71,55.0,18.0
8.72,55.0,18.0
8.73,55.0,18.0
8.74,55.0,18.0
8.75,55.0,18.0
8.76,55.0,18.0
8.77,55.0,18.0
8.78,55.0,18.0
8.790000000000001,55.0,18.0
8.8,56.0,18.0
8.81,56.0,18.0
8.82,56.0,18.0
8.83,56.0,18.0
8.84,56.0,18.0
8.85,56.0,18.0
8.86,56.0,18.0
8.870000000000001,57.0,18.0
8.88,57.0,18.0
8.89,57.0,18.0
8.9,57.0,18.0
8.91,57.0,18.0
8.92,57.0,18.0
8.93,57.0,18.0
8.94,57.0,18.0
8.950000000000001,57.0,18.0
8.96,57.0,18.0
8.97,57.0,18.0
8.98,58.0,18.0
8.99,58.0,18.0
9.0,58.0,18.0
9.01,58.0,18.0
9.02,58.0,18.0
9.03,58.0,18.0
9.040000000000001,58.0,18.0
9.05,58.0,18.0
9.06,58.0,18.0
9.07,58.0,18.0
9.08,58.0,18.0
9.09,59.0,18.0
9.1,59.0,18.0
9.11,59.0,18.0
9.120000000000001,59.0,18.0
9.13,59.0,18.0
9.14,59.0,18.0
9.15,59.0,18.0
9.16,59.0,18.0
9.17,59.0,18.0
9.18,59.0,18.0
9.19,60.0,18.0
9.200000000000001,60.0,18.0
9.21,59.0,18.0
9.22,60.0,18.0
9.23,60.0,18.0
9.24,60.0,18.0
9.25,60.0,18.0
9.26,60.0,18.0
9.27,60.0,18.0
9.28,60.0,18.0
9.290000000000001,60.0,18.0
9.3,60.0,18.0
9.31,60.0,18.0
9.32,60.0,18.0
9.33,61.0,18.0
9.34,61.0,18.0
9.35,61.0,18.0
9.36,61.0,18.0
9.370000000000001,61.0,18.0
9.38,61.0,18.0
9.39,61.0,18.0
9.4,61.0,18.0
9.41,61.0,18.0
9.42,61.0,18.0
9.43,62.0,18.0
9.44,61.0,18.0
9.450000000000001,62.0,18.0
9.46,62.0,18.0
9.47,62.0,18.0
9.48,62.0,18.0
9.49,62.0,18.0
9.5,62.0,18.0
9.51,62.0,18.0
9.52,62.0,18.0
9.53,62.0,18.0
9.540000000000001,63.0,18.0
9.55,63.0,18.0
9.56,63.0,18.0
9.57,63.0,18.0
9.58,63.0,18.0
9.59,63.0,18.0
9.6,63.0,18.0
9.61,63.0,18.0
9.620000000000001,63.0,18.0
9.63,63.0,18.0
9.64,63.0,18.0
9.65,64.0,18.0
9.66,63.0,18.0
9.67,63.0,18.0
9.68,64.0,18.0
9.69,64.0,18.0
9.700000000000001,64.0,18.0
9.71,64.0,18.0
9.72,64.0,18.0
9.73,64.0,18.0
9.74,64.0,18.0
9.75,64.0,18.0
9.76,64.0,18.0
9.77,64.0,18.0
9.78,65.0,18.0
9.790000000000001,65.0,18.0
9.8,65.0,18.0
9.81,65.0,18.0
9.82,65.0,18.0
9.83,65.0,18.0
9.84,65.0,18.0
9.85,65.0,18.0
9.86,66.0,18.0
9.870000000000001,66.0,18.0
9.88,66.0,18.0
9.89,66.0,18.0
9.9,66.0,18.0
9.91,66.0,18.0
9.92,66.0,18.0
9.93,66.0,18.0
9.94,67.0,18.0
9.950000000000001,67.0,18.0
9.96,67.0,18.0
9.97,67.0,18.0
9.98,67.0,18.0
9.99,67.0,18.0
10.0,67.0,18.0
10.01,67.0,18.0
10.02,67.0,18.0
10.03,67.0,18.0
10.040000000000001,68.0,18.0
10.05,68.0,18.0
10.06,68.0,18.0
10.07,68.0,18.0
10.08,68.0,18.0
10.09,68.0,18.0
10.1,68.0,18.0
10.11,68.0,18.0
10.120000000000001,69.0,18.0
10.13,68.0,18.0
10.14,68.0,18.0
10.15,69.0,18.0
10.16,69.0,18.0
10.17,69.0,18.0
10.18,69.0,18.0
10.19,69.0,18.0
10.200000000000001,69.0,18.0
10.21,69.0,18.0
10.22,69.0,18.0
10.23,69.0,18.0
10.24,69.0,18.0
10.25,69.0,18.0
10.26,70.0,18.0
10.27,70.0,18.0
10.28,69.0,18.0
10.290000000000001,70.0,18.0
10.3,69.0,18.0
10.31,70.0,18.0
10.32,70.0,18.0
10.33,70.0,18.0
10.34,70.0,18.0
10.35,70.0,18.0
10.36,70.0,18.0
10.370000000000001,70.0,18.0
10.38,70.0,18.0
10.39,70.0,18.0
10.4,70.0,18.0
10.41,70.0,18.0
10.42,71.0,18.0
10.43,70.0,18.0
10.44,70.0,18.0
10.450000000000001,71.0,18.0
10.46,71.0,18.0
10.47,71.0,18.0
10.48,71.0,18.0
10.49,71.0,18.0
10.5,71.0,18.0
10.51,71.0,18.0
10.52,71.0,18.0
10.53,71.0,18.0
10.540000000000001,71.0,18.0
10.55,72.0,18.0
10.56,72.0,18.0
10.57,72.0,18.0
10.58,72.0,18.0
10.59,72.0,18.0
10.6,72.0,18.0
10.61,72.0,18.0
10.620000000000001,73.0,19.0
10.63,73.0,19.0
10.64,73.0,19.0
10.65,73.0,19.0
10.66,73.0,19.0
10.67,73.0,19.0
10.68,73.0,19.0
10.69,73.0,19.0
10.700000000000001,73.0,19.0
10.71,73.0,19.0
10.72,73.0,19.0
10.73,73.0,19.0
10.74,73.0,19.0
10.75,74.0,19.0
10.76,74.0,19.0
10.77,74.0,19.0
10.78,74.0,19.0
10.790000000000001,74.0,19.0
10.8,74.0,19.0
10.81,74.0,19.0
10.82,74.0,19.0
10.83,75.0,19.0
10.84,75.0,19.0
10.85,75.0,19.0
10.86,75.0,19.0
10.870000000000001,75.0,19.0
10.88,75.0,19.0
10.89,75.0,19.0
10.9,75.0,19.0
10.91,76.0,19.0
10.92,76.0,19.0
10.93,76.0,19.0
10.94,76.0,19.0
10.950000000000001,76.0,19.0
10.96,76.0,19.0
10.97,76.0,19.0
10.98,76.0,19.0
10.99,77.0,19.0
11.0,77.0,19.0
11.01,77.0,19.0
11.02,77.0,19.0
11.03,77.0,19.0
11.040000000000001,77.0,19.0
11.05,78.0,19.0
11.06,78.0,19.0
11.07,78.0,19.0
11.08,78.0,19.0
11.09,78.0,19.0
11.1,78.0,19.0
11.11,78.0,19.0
11.120000000000001,79.0,19.0
11.13,79.0,19.0
11.14,79.0,19.0
11.15,79.0,19.0
11.16,79.0,19.0
11.17,79.0,19.0
11.18,79.0,19.0
11.19,80.0,19.0
11.200000000000001,80.0,19.0
11.21,80.0,19.0
11.22,80.0,19.0
11.23,80.0,19.0
11.24,80.0,19.0
11.25,80.0,19.0
11.26,81.0,19.0
11.27,81.0,19.0
11.28,81.0,19.0
11.290000000000001,81.0,19.0
11.3,81.0,19.0
11.31,81.0,19.0
11.32,82.0,19.0
11.33,82.0,19.0
11.34,82.0,19.0
11.35,82.0,19.0
11.36,82.0,19.0
11.370000000000001,82.0,19.0
11.38,82.0,19.0
11.39,83.0,19.0
11.4,83.0,19.0
11.41,83.0,19.0
11.42,83.0,19.0
11.43,83.0,19.0
11.44,84.0,19.0
11.450000000000001,84.0,19.0
11.46,84.0,19.0
11.47,84.0,19.0
11.48,84.0,19.0
11.49,84.0,19.0
11.5,84.0,19.0
11.51,84.0,19.0
11.52,84.0,19.0
11.53,85.0,19.0
11.540000000000001,85.0,19.0
11.55,85.0,19.0
11.56,85.0,19.0
11.57,85.0,19.0
11.58,85.0,19.0
11.59,85.0,19.0
11.6,85.0,19.0
11.61,86.0,19.0
11.620000000000001,86.0,19.0
11.63,86.0,19.0
11.64,86.0,19.0
11.65,86.0,19.0
11.66,86.0,19.0
11.67,87.0,19.0
11.68,87.0,19.0
11.69,87.0,19.0
11.700000000000001,87.0,19.0
11.71,87.0,19.0
11.72,87.0,19.0
11.73,87.0,19.0
11.74,87.0,19.0
11.75,88.0,19.0
11.76,88.0,19.0
11.77,88.0,19.0
11.78,88.0,19.0
11.790000000000001,88.0,19.0
11.8,88.0,19.0
11.81,88.0,19.0
11.82,89.0,19.0
11.83,89.0,19.0
11.84,89.0,19.0
11.85,89.0,19.0
11.86,89.0,19.0
11.870000000000001,89.0,19.0
11.88,89.0,19.0
11.89,89.0,19.0
11.9,90.0,19.0
11.91,90.0,19.0
11.92,90.0,19.0
11.93,90.0,19.0
11.94,90.0,19.0
11.950000000000001,91.0,19.0
11.96,91.0,19.0
11.97,91.0,19.0
11.98,91.0,19.0
11.99,91.0,19.0
12.0,91.0,19.0
12.01,91.0,19.0
12.02,91.0,19.0
12.030000000000001,91.0,19.0
12.040000000000001,91.0,19.0
12.05,91.0,19.0
12.06,92.0,19.0
12.07,92.0,19.0
12.08,92.0,19.0
12.09,92.0,19.0
12.1,92.0,19.0
12.11,92.0,19.0
12.120000000000001,94.0,19.0
12.13,94.0,19.0
12.14,94.0,19.0
12.15,94.0,19.0
12.16,94.0,19.0
12.17,94.0,19.0
12.18,94.0,19.0
12.19,94.0,19.0
12.200000000000001,94.0,19.0
12.21,94.0,19.0
12.22,94.0,19.0
12.23,94.0,19.0
12.24,94.0,19.0
12.25,95.0,19.0
12.26,95.0,19.0
12.27,95.0,19.0
12.280000000000001,95.0,19.0
12.290000000000001,95.0,19.0
12.3,95.0,19.0
12.31,95.0,19.0
12.32,96.0,19.0
12.33,96.0,19.0
12.34,96.0,19.0
12.35,96.0,19.0
12.36,96.0,19.0
12.370000000000001,96.0,19.0
12.38,96.0,19.0
12.39,97.0,19.0
12.4,97.0,19.0
12.41,97.0,19.0
12.42,97.0,19.0
12.43,97.0,19.0
12.44,97.0,19.0
12.450000000000001,98.0,19.0
12.46,98.0,19.0
12.47,98.0,19.0
12.48,98.0,19.0
12.49,98.0,19.0
12.5,98.0,19.0
12.51,98.0,19.0
12.52,99.0,19.0
12.530000000000001,99.0,19.0
12.540000000000001,99.0,19.0
12.55,99.0,19.0
12.56,99.0,19.0
12.57,99.0,19.0
12.58,99.0,19.0
12.59,100.0,19.0
12.6,100.0,19.0
12.61,100.0,19.0
12.620000000000001,100.0,19.0
12.63,100.0,19.0
12.64,100.0,19.0
12.65,100.0,19.0
12.66,101.0,19.0
12.67,101.0,19.0
12.68,101.0,19.0
12.69,101.0,19.0
12.700000000000001,101.0,19.0
12.71,101.0,19.0
12.72,101.0,19.0
12.73,102.0,19.0
12.74,102.0,19.0
12.75,102.0,19.0
12.76,102.0,19.0
12.77,102.0,19.0
12.780000000000001,102.0,19.0
12.790000000000001,103.0,19.0
12.8,103.0,19.0
12.81,103.0,19.0
12.82,103.0,19.0
12.83,103.0,19.0
12.84,103.0,19.0
12.85,103.0,19.0
12.86,103.0,19.0
12.870000000000001,103.0,19.0
12.88,103.0,19.0
12.89,103.0,19.0
12.9,104.0,19.0
12.91,104.0,19.0
12.92,104.0,19.0
12.93,104.0,19.0
12.94,104.0,19.0
12.950000000000001,104.0,19.0
12.96,104.0,19.0
12.97,104.0,19.0
12.98,105.0,19.0
12.99,105.0,19.0
13.0,105.0,19.0
13.01,105.0,19.0
13.02,105.0,19.0
13.030000000000001,105.0,19.0
13.040000000000001,105.0,19.0
13.05,106.0,19.0
13.06,106.0,19.0
13.07,106.0,19.0
13.08,107.0,19.0
13.09,107.0,19.0
13.1,107.0,19.0
13.11,107.0,19.0
13.120000000000001,107.0,19.0
13.13,107.0,19.0
13.14,108.0,19.0
13.15,108.0,19.0
13.16,108.0,19.0
13.17,108.0,19.0
13.18,108.0,19.0
13.19,108.0,19.0
13.200000000000001,109.0,19.0
13.21,109.0,19.0
13.22,109.0,19.0
13.23,109.0,19.0
13.24,109.0,19.0
13.25,109.0,19.0
13.26,109.0,19.0
13.27,109.0,19.0
13.280000000000001,110.0,19.0
13.290000000000001,110.0,19.0
13.3,110.0,19.0
13.31,110.0,19.0
13.32,110.0,19.0
13.33,110.0,19.0
13.34,110.0,19.0
13.35,110.0,19.0
13.36,111.0,19.0
13.370000000000001,111.0,19.0
13.38,111.0,19.0
13.39,112.0,19.0
13.4,112.0,19.0
13.41,112.0,19.0
13.42,112.0,19.0
13.43,112.0,19.0
13.44,112.0,19.0
13.450000000000001,112.0,19.0
13.46,112.0,19.0
13.47,114.0,19.0
13.48,113.0,19.0
13.49,113.0,19.0
13.5,113.0,19.0
13.51,113.0,19.0
13.52,113.0,19.0
13.530000000000001,113.0,19.0
13.540000000000001,113.0,19.0
13.55,113.0,19.0
13.56,114.0,19.0
13.57,114.0,19.0
13.58,114.0,19.0
13.59,114.0,19.0
13.6,115.0,19.0
13.61,115.0,19.0
13.620000000000001,115.0,19.0
13.63,115.0,19.0
13.64,115.0,19.0
13.65,115.0,19.0
13.66,115.0,19.0
13.67,115.0,19.0
13.68,115.0,19.0
13.69,116.0,19.0
13.700000000000001,116.0,19.0
13.71,116.0,19.0
13.72,116.0,19.0
13.73,116.0,19.0
13.74,116.0,19.0
13.75,117.0,19.0
13.76,117.0,19.0
13.77,117.0,19.0
13.780000000000001,117.0,19.0
13.790000000000001,117.0,19.0
13.8,117.0,19.0
13.81,118.0,19.0
13.82,118.0,19.0
13.83,118.0,19.0
13.84,118.0,19.0
13.85,118.0,19.0
13.86,118.0,19.0
13.870000000000001,119.0,19.0
13.88,119.0,19.0
13.89,119.0,19.0
13.9,119.0,19.0
13.91,119.0,19.0
13.92,119.0,19.0
13.93,120.0,19.0
13.94,120.0,19.0
13.950000000000001,120.0,19.0
13.96,120.0,19.0
13.97,120.0,19.0
13.98,120.0,19.0
13.99,120.0,19.0
14.0,121.0,19.0
14.01,121.0,19.0
14.02,121.0,19.0
14.030000000000001,121.0,19.0
14.040000000000001,121.0,19.0
14.05,122.0,19.0
14.06,122.0,19.0
14.07,122.0,19.0
14.08,122.0,19.0
14.09,122.0,19.0
14.1,122.0,19.0
14.11,122.0,19.0
14.120000000000001,122.0,19.0
14.13,123.0,19.0
14.14,123.0,19.0
14.15,123.0,19.0
14.16,123.0,19.0
14.17,123.0,19.0
14.18,123.0,19.0
14.19,123.0,19.0
14.200000000000001,123.0,19.0
14.21,123.0,19.0
14.22,124.0,19.0
14.23,124.0,19.0
14.24,124.0,19.0
14.25,125.0,19.0
14.26,125.0,19.0
14.27,125.0,19.0
14.280000000000001,125.0,19.0
14.290000000000001,125.0,19.0
14.3,125.0,19.0
14.31,126.0,19.0
14.32,126.0,19.0
14.33,126.0,19.0
14.34,126.0,19.0
14.35,127.0,19.0
14.36,127.0,19.0
14.370000000000001,127.0,19.0
14.38,127.0,19.0
14.39,127.0,19.0
14.4,127.0,19.0
14.41,127.0,19.0
14.42,128.0,19.0
14.43,128.0,19.0
14.44,128.0,19.0
14.450000000000001,128.0,19.0
14.46,128.0,19.0
14.47,128.0,19.0
14.48,128.0,19.0
14.49,129.0,19.0
14.5,129.0,19.0
14.51,129.0,19.0
14.52,129.0,19.0
14.530000000000001,129.0,19.0
14.540000000000001,129.0,19.0
14.55,129.0,19.0
14.56,129.0,19.0
14.57,130.0,19.0
14.58,130.0,19.0
14.59,130.0,19.0
14.6,130.0,19.0
14.61,130.0,19.0
14.620000000000001,130.0,19.0
14.63,130.0,19.0
14.64,131.0,19.0
14.65,131.0,19.0
14.66,131.0,19.0
14.67,131.0,19.0
14.68,131.0,19.0
14.69,131.0,19.0
14.700000000000001,132.0,19.0
14.71,132.0,19.0
14.72,132.0,19.0
14.73,132.0,19.0
14.74,132.0,19.0
14.75,132.0,19.0
14.76,133.0,19.0
14.77,133.0,19.0
14.780000000000001,133.0,19.0
14.790000000000001,133.0,19.0
14.8,133.0,19.0
14.81,133.0,19.0
14.82,133.0,19.0
14.83,133.0,19.0
14.84,133.0,19.0
14.85,133.0,19.0
14.86,133.0,19.0
14.870000000000001,133.0,19.0
14.88,133.0,19.0
14.89,133.0,19.0
14.9,134.0,19.0
14.91,134.0,19.0
14.92,134.0,19.0
14.93,134.0,19.0
14.94,135.0,19.0
14.950000000000001,135.0,19.0
14.96,135.0,19.0
14.97,135.0,19.0
14.98,135.0,19.0
14.99,135.0,19.0
15.0,135.0,19.0
15.01,135.0,19.0
15.02,135.0,19.0
15.030000000000001,136.0,19.0
15.040000000000001,136.0,19.0
15.05,136.0,19.0
15.06,136.0,19.0
15.07,136.0,19.0
15.08,136.0,19.0
15.09,137.0,19.0
15.1,137.0,19.0
15.11,137.0,19.0
15.120000000000001,137.0,19.0
15.13,137.0,19.0
15.14,137.0,19.0
15.15,137.0,19.0
15.16,138.0,19.0
15.17,138.0,19.0
15.18,138.0,19.0
15.19,138.0,19.0
15.200000000000001,138.0,19.0
15.21,138.0,19.0
15.22,139.0,19.0
15.23,139.0,19.0
15.24,139.0,19.0
15.25,140.0,19.0
15.26,140.0,19.0
15.27,140.0,19.0
15.280000000000001,140.0,19.0
15.290000000000001,140.0,19.0
15.3,140.0,19.0
15.31,140.0,19.0
15.32,140.0,19.0
15.33,140.0,19.0
15.34,141.0,19.0
15.35,141.0,19.0
15.36,141.0,19.0
15.370000000000001,141.0,19.0
15.38,141.0,19.0
15.39,141.0,19.0
15.4,142.0,19.0
15.41,142.0,19.0
15.42,142.0,19.0
15.43,142.0,19.0
15.44,142.0,19.0
15.450000000000001,142.0,19.0
15.46,143.0,19.0
15.47,143.0,19.0
15.48,143.0,19.0
15.49,143.0,19.0
15.5,143.0,19.0
15.51,144.0,19.0
15.52,144.0,19.0
15.530000000000001,144.0,19.0
15.540000000000001,144.0,19.0
15.55,145.0,19.0
15.56,144.0,19.0
15.57,144.0,19.0
15.58,144.0,19.0
15.59,145.0,19.0
15.6,145.0,19.0
15.610000000000001,145.0,19.0
15.620000000000001,146.0,19.0
15.63,146.0,19.0
15.64,146.0,19.0
15.65,146.0,19.0
15.66,146.0,19.0
15.67,146.0,19.0
15.68,146.0,19.0
15.69,146.0,19.0
15.700000000000001,147.0,19.0
15.71,147.0,19.0
15.72,147.0,19.0
15.73,147.0,19.0
15.74,148.0,19.0
15.75,148.0,19.0
15.76,148.0,19.0
15.77,148.0,19.0
15.780000000000001,148.0,19.0
15.790000000000001,148.0,19.0
15.8,148.0,19.0
15.81,148.0,19.0
15.82,148.0,19.0
15.83,148.0,19.0
15.84,149.0,19.0
15.85,149.0,19.0
15.860000000000001,149.0,19.0
15.870000000000001,150.0,19.0
15.88,150.0,19.0
15.89,150.0,19.0
15.9,150.0,19.0
15.91,150.0,19.0
15.92,150.0,19.0
15.93,150.0,19.0
15.94,151.0,19.0
15.950000000000001,151.0,19.0
15.96,151.0,19.0
15.97,151.0,19.0
15.98,152.0,19.0
15.99,152.0,19.0
16.0,152.0,19.0
16.01,152.0,19.0
16.02,152.0,19.0
16.03,152.0,19.0
16.04,152.0,19.0
16.05,153.0,19.0
16.06,153.0,19.0
16.07,153.0,19.0
16.080000000000002,153.0,19.0
16.09,153.0,19.0
16.1,153.0,19.0
16.11,155.0,19.0
16.12,154.0,19.0
16.13,154.0,19.0
16.14,154.0,19.0
16.15,154.0,19.0
16.16,155.0,19.0
16.17,155.0,19.0
16.18,155.0,19.0
16.19,155.0,19.0
16.2,155.0,19.0
16.21,156.0,19.0
16.22,156.0,19.0
16.23,156.0,19.0
16.240000000000002,156.0,19.0
16.25,156.0,19.0
16.26,156.0,19.0
16.27,157.0,19.0
16.28,157.0,19.0
16.29,157.0,19.0
16.3,157.0,19.0
16.31,157.0,19.0
16.32,158.0,19.0
16.330000000000002,158.0,19.0
16.34,159.0,19.0
16.35,159.0,19.0
16.36,159.0,19.0
16.37,159.0,19.0
16.38,159.0,19.0
16.39,159.0,19.0
16.4,159.0,19.0
16.41,159.0,19.0
16.42,159.0,19.0
16.43,160.0,19.0
16.44,160.0,19.0
16.45,160.0,19.0
16.46,160.0,19.0
16.47,160.0,19.0
16.48,161.0,19.0
16.490000000000002,161.0,19.0
16.5,161.0,19.0
16.51,161.0,19.0
16.52,161.0,19.0
16.53,162.0,19.0
16.54,162.0,19.0
16.55,162.0,19.0
16.56,162.0,19.0
16.57,162.0,19.0
16.580000000000002,162.0,19.0
16.59,162.0,19.0
16.6,164.0,19.0
16.61,164.0,19.0
16.62,164.0,19.0
16.63,164.0,19.0
16.64,164.0,19.0
16.65,164.0,19.0
16.66,164.0,19.0
16.67,164.0,19.0
16.68,164.0,19.0
16.69,164.0,19.0
16.7,165.0,19.0
16.71,165.0,19.0
16.72,165.0,19.0
16.73,165.0,19.0
16.740000000000002,165.0,19.0
16.75,165.0,19.0
16.76,166.0,19.0
16.77,166.0,19.0
16.78,166.0,19.0
16.79,166.0,19.0
16.8,166.0,19.0
16.81,167.0,19.0
16.82,167.0,19.0
16.830000000000002,167.0,19.0
16.84,167.0,19.0
16.85,167.0,19.0
16.86,168.0,19.0
16.87,168.0,19.0
16.88,168.0,19.0
16.89,168.0,19.0
16.9,168.0,19.0
16.91,168.0,19.0
16.92,168.0,19.0
16.93,168.0,19.0
16.94,169.0,19.0
16.95,169.0,19.0
16.96,169.0,19.0
16.97,169.0,19.0
16.98,170.0,19.0
16.990000000000002,170.0,19.0
17.0,170.0,19.0
17.01,170.0,19.0
17.02,170.0,19.0
17.03,171.0,19.0
17.04,171.0,19.0
17.05,171.0,19.0
17.06,171.0,19.0
17.07,171.0,19.0
17.080000000000002,171.0,19.0
17.09,172.0,19.0
17.1,172.0,19.0
17.11,172.0,19.0
17.12,172.0,19.0
17.13,172.0,19.0
17.14,172.0,19.0
17.150000000000002,173.0,19.0
17.16,173.0,19.0
17.17,173.0,19.0
17.18,173.0,19.0
17.19,173.0,19.0
17.2,173.0,19.0
17.21,174.0,19.0
17.22,174.0,19.0
17.23,174.0,19.0
17.240000000000002,174.0,19.0
17.25,174.0,19.0
17.26,175.0,19.0
17.27,175.0,19.0
17.28,175.0,19.0
17.29,175.0,19.0
17.3,175.0,19.0
17.31,175.0,19.0
17.32,176.0,19.0
17.330000000000002,176.0,19.0
17.34,176.0,19.0
17.35,176.0,19.0
17.36,177.0,19.0
17.37,177.0,19.0
17.38,177.0,19.0
17.39,177.0,19.0
17.400000000000002,177.0,19.0
17.41,177.0,19.0
17.42,177.0,19.0
17.43,177.0,19.0
17.44,177.0,19.0
17.45,178.0,19.0
17.46,178.0,19.0
17.47,178.0,19.0
17.48,178.0,19.0
17.490000000000002,178.0,19.0
17.5,178.0,19.0
17.51,179.0,19.0
17.52,179.0,19.0
17.53,179.0,19.0
17.54,179.0,19.0
17.55,179.0,19.0
17.56,179.0,19.0
17.57,180.0,19.0
17.580000000000002,180.0,19.0
17.59,180.0,19.0
17.6,180.0,19.0
17.61,180.0,19.0
17.62,181.0,19.0
17.63,181.0,19.0
17.64,181.0,19.0
17.650000000000002,181.0,19.0
17.66,181.0,19.0
17.67,181.0,19.0
17.68,183.0,19.0
17.69,182.0,19.0
17.7,182.0,19.0
17.71,182.0,19.0
17.72,182.0,19.0
17.73,183.0,19.0
17.740000000000002,183.0,19.0
17.75,183.0,19.0
17.76,183.0,19.0
17.77,183.0,19.0
17.78,183.0,19.0
17.79,184.0,19.0
17.8,184.0,19.0
17.81,184.0,19.0
17.82,184.0,19.0
17.830000000000002,184.0,19.0
17.84,185.0,19.0
17.85,185.0,19.0
17.86,185.0,19.0
17.87,185.0,19.0
17.88,185.0,19.0
17.89,185.0,19.0
17.900000000000002,186.0,19.0
17.91,186.0,19.0
17.92,186.0,19.0
17.93,186.0,19.0
17.94,186.0,19.0
17.95,187.0,19.0
17.96,187.0,19.0
17.97,187.0,19.0
17.98,187.0,19.0
17.990000000000002,188.0,19.0
18.0,188.0,19.0
18.01,188.0,19.0
18.02,188.0,19.0
18.03,188.0,19.0
18.04,188.0,19.0
18.05,189.0,19.0
18.06,189.0,19.0
18.07,189.0,19.0
18.080000000000002,189.0,19.0
18.09,190.0,19.0
18.1,190.0,19.0
18.11,190.0,19.0
18.12,190.0,19.0
18.13,190.0,19.0
18.14,190.0,19.0
18.150000000000002,190.0,19.0
18.16,190.0,19.0
18.17,191.0,19.0
18.18,191.0,19.0
18.19,191.0,19.0
18.2,191.0,19.0
18.21,191.0,19.0
18.22,192.0,19.0
18.23,192.0,19.0
18.240000000000002,192.0,19.0
18.25,192.0,19.0
18.26,192.0,19.0
18.27,192.0,19.0
18.28,193.0,19.0
18.29,193.0,19.0
18.3,193.0,19.0
18.31,194.0,19.0
18.32,194.0,19.0
18.330000000000002,194.0,19.0
18.34,194.0,19.0
18.35,194.0,19.0
18.36,194.0,19.0
18.37,194.0,19.0
18.38,194.0,19.0
18.39,195.0,19.0
18.400000000000002,195.0,19.0
18.41,195.0,19.0
18.42,195.0,19.0
18.43,195.0,19.0
18.44,196.0,19.0
18.45,196.0,19.0
18.46,196.0,19.0
18.47,196.0,19.0
18.48,196.0,19.0
18.490000000000002,197.0,19.0
18.5,197.0,19.0
18.51,197.0,19.0
18.52,197.0,19.0
18.53,197.0,19.0
18.54,199.0,19.0
18.55,198.0,19.0
18.56,198.0,19.0
18.57,198.0,19.0
18.580000000000002,198.0,19.0
18.59,199.0,19.0
18.6,199.0,19.0
18.61,199.0,19.0
18.62,200.0,19.0
18.63,200.0,19.0
18.64,200.0,19.0
18.650000000000002,200.0,19.0
18.66,200.0,19.0
18.67,200.0,19.0
18.68,200.0,19.0
18.69,201.0,19.0
18.7,201.0,19.0
18.71,201.0,19.0
18.72,201.0,19.0
18.73,202.0,19.0
18.740000000000002,202.0,19.0
18.75,202.0,19.0
18.76,202.0,19.0
18.77,202.0,19.0
18.78,203.0,19.0
18.79,203.0,19.0
18.8,203.0,19.0
18.81,203.0,19.0
18.82,203.0,19.0
18.830000000000002,204.0,19.0
18.84,204.0,19.0
18.85,204.0,19.0
18.86,204.0,19.0
18.87,204.0,19.0
18.88,205.0,19.0
18.89,205.0,19.0
18.900000000000002,205.0,19.0
18.91,205.0,19.0
18.92,205.0,19.0
18.93,206.0,19.0
18.94,206.0,19.0
18.95,206.0,19.0
18.96,206.0,19.0
18.97,206.0,19.0
18.98,207.0,19.0
18.990000000000002,207.0,19.0
19.0,207.0,19.0
19.01,207.0,19.0
19.02,207.0,19.0
19.03,208.0,19.0
19.04,208.0,19.0
19.05,208.0,19.0
19.06,208.0,19.0
19.07,208.0,19.0
19.080000000000002,209.0,20.0
19.09,209.0,20.0
19.1,209.0,20.0
19.11,209.0,20.0
19.12,210.0,20.0
19.13,210.0,20.0
19.14,210.0,20.0
19.150000000000002,210.0,20.0
19.16,210.0,20.0
19.17,211.0,20.0
19.18,211.0,20.0
19.19,211.0,20.0
19.2,211.0,20.0
19.21,211.0,20.0
19.22,212.0,20.0
19.23,212.0,20.0
19.240000000000002,212.0,20.0
19.25,212.0,20.0
19.26,213.0,20.0
19.27,213.0,20.0
19.28,213.0,20.0
19.29,213.0,20.0
19.3,213.0,20.0
19.31,213.0,20.0
19.32,213.0,20.0
19.330000000000002,213.0,20.0
19.34,214.0,20.0
19.35,214.0,20.0
19.36,214.0,20.0
19.37,214.0,20.0
19.38,214.0,20.0
19.39,215.0,20.0
19.400000000000002,215.0,20.0
19.41,215.0,20.0
19.42,215.0,20.0
19.43,215.0,20.0
19.44,215.0,20.0
19.45,215.0,20.0
19.46,216.0,20.0
19.47,216.0,20.0
19.48,216.0,20.0
19.490000000000002,216.0,20.0
19.5,217.0,20.0
19.51,217.0,20.0
19.52,217.0,20.0
19.53,217.0,20.0
19.54,218.0,20.0
19.55,218.0,20.0
19.56,218.0,20.0
19.57,218.0,20.0
19.580000000000002,218.0,20.0
19.59,219.0,20.0
19.6,219.0,20.0
19.61,219.0,20.0
19.62,219.0,20.0
19.63,219.0,20.0
19.64,220.0,20.0
19.650000000000002,220.0,20.0
19.66,220.0,20.0
19.67,220.0,20.0
19.68,220.0,20.0
19.69,221.0,20.0
19.7,221.0,20.0
19.71,221.0,20.0
19.72,221.0,20.0
19.73,222.0,20.0
19.740000000000002,222.0,20.0
19.75,222.0,20.0
19.76,222.0,20.0
19.77,223.0,20.0
19.78,223.0,20.0
19.79,223.0,20.0
19.8,223.0,20.0
19.81,224.0,20.0
19.82,224.0,20.0
19.830000000000002,224.0,20.0
19.84,224.0,20.0
19.85,224.0,20.0
19.86,224.0,20.0
19.87,225.0,20.0
19.88,225.0,20.0
19.89,225.0,20.0
19.900000000000002,226.0,20.0
19.91,226.0,20.0
19.92,226.0,20.0


==> anc/data/fig14/GlessT01.csv <==
time,maxbond,maxlbo
0.0,41.0,9.0
0.01,24.0,9.0
0.02,24.0,9.0
0.03,23.0,9.0
0.04,23.0,9.0
0.05,23.0,9.0
0.06,23.0,9.0
0.07,23.0,9.0
0.08,23.0,9.0
0.09,23.0,9.0
0.1,23.0,9.0
0.11,23.0,9.0
0.12,23.0,9.0
0.13,23.0,9.0
0.14,22.0,9.0
0.15,22.0,9.0
0.16,21.0,9.0
0.17,21.0,9.0
0.18,21.0,8.0
0.19,21.0,8.0
0.2,21.0,8.0
0.21,21.0,8.0
0.22,21.0,8.0
0.23,21.0,8.0
0.24,21.0,8.0
0.25,21.0,8.0
0.26,21.0,8.0
0.27,21.0,8.0
0.28,21.0,8.0
0.29,21.0,8.0
0.3,21.0,8.0
0.31,21.0,8.0
0.32,21.0,8.0
0.33,21.0,8.0
0.34,21.0,8.0
0.35,21.0,8.0
0.36,21.0,8.0
0.37,21.0,8.0
0.38,21.0,8.0
0.39,21.0,8.0
0.4,21.0,8.0
0.41,21.0,8.0
0.42,21.0,8.0
0.43,21.0,8.0
0.44,21.0,8.0
0.45,21.0,8.0
0.46,21.0,8.0
0.47,21.0,8.0
0.48,21.0,8.0
0.49,21.0,8.0
0.5,21.0,8.0
0.51,21.0,8.0
0.52,21.0,8.0
0.53,21.0,8.0
0.54,21.0,8.0
0.55,21.0,8.0
0.56,21.0,8.0
0.57,21.0,8.0
0.58,21.0,8.0
0.59,21.0,8.0
0.6,21.0,8.0
0.61,21.0,8.0
0.62,21.0,8.0
0.63,21.0,8.0
0.64,21.0,8.0
0.65,21.0,8.0
0.66,21.0,8.0
0.67,21.0,8.0
0.68,21.0,8.0
0.69,21.0,8.0
0.7,21.0,8.0
0.71,21.0,8.0
0.72,21.0,8.0
0.73,21.0,8.0
0.74,21.0,8.0
0.75,21.0,8.0
0.76,21.0,8.0
0.77,21.0,8.0
0.78,21.0,8.0
0.79,21.0,8.0
0.8,21.0,8.0
0.81,21.0,8.0
0.82,21.0,8.0
0.83,21.0,8.0
0.84,21.0,8.0
0.85,21.0,8.0
0.86,21.0,8.0
0.87,21.0,8.0
0.88,21.0,8.0
0.89,21.0,8.0
0.9,21.0,8.0
0.91,21.0,8.0
0.92,21.0,8.0
0.93,21.0,8.0
0.94,21.0,8.0
0.95,21.0,8.0
0.96,21.0,8.0
0.97,21.0,8.0
0.98,21.0,8.0
0.99,21.0,8.0
1.0,21.0,8.0
1.01,21.0,8.0
1.02,21.0,8.0
1.03,21.0,8.0
1.04,21.0,8.0
1.05,21.0,8.0
1.06,21.0,8.0
1.07,21.0,8.0
1.08,21.0,8.0
1.09,21.0,8.0
1.1,21.0,8.0
1.11,21.0,8.0
1.12,21.0,8.0
1.13,21.0,8.0
1.14,21.0,8.0
1.15,21.0,8.0
1.16,21.0,8.0
1.17,21.0,8.0
1.18,21.0,8.0
1.19,21.0,8.0
1.2,21.0,8.0
1.21,21.0,8.0
1.22,21.0,8.0
1.23,21.0,8.0
1.24,21.0,8.0
1.25,21.0,8.0
1.26,21.0,8.0
1.27,21.0,8.0
1.28,21.0,8.0
1.29,21.0,8.0
1.3,21.0,8.0
1.31,21.0,8.0
1.32,21.0,8.0
1.33,21.0,8.0
1.34,21.0,8.0
1.35,21.0,8.0
1.36,21.0,8.0
1.37,21.0,8.0
1.38,21.0,8.0
1.39,21.0,8.0
1.4,21.0,8.0
1.41,21.0,8.0
1.42,21.0,8.0
1.43,21.0,8.0
1.44,21.0,8.0
1.45,21.0,8.0
1.46,21.0,8.0
1.47,21.0,8.0
1.48,21.0,8.0
1.49,21.0,8.0
1.5,21.0,8.0
1.51,21.0,8.0
1.52,21.0,8.0
1.53,21.0,8.0
1.54,21.0,8.0
1.55,21.0,8.0
1.56,21.0,8.0
1.57,21.0,8.0
1.58,21.0,8.0
1.59,21.0,8.0
1.6,21.0,8.0
1.61,21.0,8.0
1.62,21.0,8.0
1.63,21.0,8.0
1.64,21.0,8.0
1.65,21.0,8.0
1.66,21.0,8.0
1.67,21.0,8.0
1.68,21.0,8.0
1.69,21.0,8.0
1.7,21.0,8.0
1.71,21.0,8.0
1.72,21.0,8.0
1.73,21.0,8.0
1.74,21.0,8.0
1.75,21.0,8.0
1.76,21.0,8.0
1.77,21.0,8.0
1.78,21.0,8.0
1.79,21.0,8.0
1.8,21.0,8.0
1.81,21.0,8.0
1.82,21.0,8.0
1.83,21.0,8.0
1.84,21.0,8.0
1.85,21.0,8.0
1.86,21.0,8.0
1.87,21.0,8.0
1.88,21.0,8.0
1.89,21.0,8.0
1.9,21.0,8.0
1.91,21.0,8.0
1.92,21.0,8.0
1.93,21.0,8.0
1.94,21.0,8.0
1.95,21.0,8.0
1.96,21.0,8.0
1.97,21.0,8.0
1.98,21.0,8.0
1.99,21.0,8.0
2.0,21.0,8.0
2.01,21.0,8.0
2.02,21.0,8.0
2.03,21.0,8.0
2.04,21.0,8.0
2.05,21.0,8.0
2.06,21.0,8.0
2.07,21.0,8.0
2.08,21.0,8.0
2.09,21.0,8.0
2.1,21.0,8.0
2.11,21.0,8.0
2.12,21.0,8.0
2.13,21.0,8.0
2.14,21.0,8.0
2.15,21.0,8.0
2.16,21.0,8.0
2.17,21.0,8.0
2.18,21.0,8.0
2.19,21.0,8.0
2.2,21.0,8.0
2.21,21.0,8.0
2.22,21.0,8.0
2.23,21.0,8.0
2.24,21.0,8.0
2.25,21.0,8.0
2.26,21.0,8.0
2.27,21.0,8.0
2.28,21.0,8.0
2.29,21.0,8.0
2.3,21.0,8.0
2.31,21.0,8.0
2.32,21.0,8.0
2.33,21.0,8.0
2.34,21.0,8.0
2.35,21.0,8.0
2.36,21.0,8.0
2.37,21.0,8.0
2.38,21.0,8.0
2.39,21.0,8.0
2.4,21.0,8.0
2.41,21.0,8.0
2.42,21.0,8.0
2.43,21.0,8.0
2.44,21.0,8.0
2.45,21.0,8.0
2.46,21.0,8.0
2.47,21.0,8.0
2.48,21.0,8.0
2.49,21.0,8.0
2.5,21.0,8.0
2.51,21.0,8.0
2.52,21.0,8.0
2.53,21.0,8.0
2.54,21.0,8.0
2.55,21.0,8.0
2.56,21.0,8.0
2.57,21.0,8.0
2.58,21.0,8.0
2.59,21.0,8.0
2.6,21.0,8.0
2.61,21.0,8.0
2.62,21.0,8.0
2.63,21.0,8.0
2.64,21.0,8.0
2.65,21.0,8.0
2.66,21.0,8.0
2.67,21.0,8.0
2.68,21.0,8.0
2.69,21.0,8.0
2.7,21.0,8.0
2.71,21.0,8.0
2.72,21.0,8.0
2.73,21.0,8.0
2.74,21.0,8.0
2.75,21.0,8.0
2.76,21.0,8.0
2.77,21.0,8.0
2.78,21.0,8.0
2.79,21.0,8.0
2.8,21.0,8.0
2.81,21.0,8.0
2.82,21.0,8.0
2.83,21.0,8.0
2.84,21.0,8.0
2.85,21.0,8.0
2.86,21.0,8.0
2.87,21.0,8.0
2.88,21.0,8.0
2.89,21.0,8.0
2.9,21.0,8.0
2.91,21.0,8.0
2.92,21.0,8.0
2.93,21.0,8.0
2.94,21.0,8.0
2.95,21.0,8.0
2.96,21.0,8.0
2.97,21.0,8.0
2.98,21.0,8.0
2.99,21.0,8.0
3.0,21.0,8.0
3.01,21.0,8.0
3.02,21.0,8.0
3.03,21.0,8.0
3.04,21.0,8.0
3.05,21.0,8.0
3.06,21.0,8.0
3.07,21.0,8.0
3.08,21.0,8.0
3.09,21.0,8.0
3.1,21.0,8.0
3.11,21.0,8.0
3.12,21.0,8.0
3.13,21.0,8.0
3.14,21.0,8.0
3.15,21.0,8.0
3.16,21.0,8.0
3.17,21.0,8.0
3.18,21.0,8.0
3.19,21.0,8.0
3.2,21.0,8.0
3.21,21.0,8.0
3.22,21.0,8.0
3.23,21.0,8.0
3.24,21.0,8.0
3.25,21.0,8.0
3.26,21.0,8.0
3.27,21.0,8.0
3.28,21.0,8.0
3.29,21.0,8.0
3.3,21.0,8.0
3.31,21.0,8.0
3.32,21.0,8.0
3.33,21.0,8.0
3.34,21.0,8.0
3.35,21.0,8.0
3.36,21.0,8.0
3.37,21.0,8.0
3.38,21.0,8.0
3.39,21.0,8.0
3.4,21.0,8.0
3.41,21.0,8.0
3.42,21.0,8.0
3.43,21.0,8.0
3.44,21.0,8.0
3.45,21.0,8.0
3.46,21.0,8.0
3.47,21.0,8.0
3.48,21.0,8.0
3.49,21.0,8.0
3.5,21.0,8.0
3.51,21.0,8.0
3.52,21.0,8.0
3.53,21.0,8.0
3.54,21.0,8.0
3.55,21.0,8.0
3.56,21.0,8.0
3.57,21.0,8.0
3.58,21.0,8.0
3.59,21.0,8.0
3.6,21.0,8.0
3.61,21.0,8.0
3.62,21.0,8.0
3.63,21.0,8.0
3.64,21.0,8.0
3.65,21.0,8.0
3.66,21.0,8.0
3.67,21.0,8.0
3.68,21.0,8.0
3.69,21.0,8.0
3.7,21.0,8.0
3.71,21.0,8.0
3.72,21.0,8.0
3.73,21.0,8.0
3.74,21.0,8.0
3.75,21.0,8.0
3.76,21.0,8.0
3.77,21.0,8.0
3.78,21.0,8.0
3.79,21.0,8.0
3.8,21.0,8.0
3.81,21.0,8.0
3.82,21.0,8.0
3.83,21.0,8.0
3.84,21.0,8.0
3.85,21.0,8.0
3.86,21.0,8.0
3.87,21.0,8.0
3.88,21.0,8.0
3.89,21.0,8.0
3.9,21.0,8.0
3.91,21.0,8.0
3.92,21.0,8.0
3.93,21.0,8.0
3.94,21.0,8.0
3.95,21.0,8.0
3.96,21.0,8.0
3.97,21.0,8.0
3.98,21.0,8.0
3.99,21.0,8.0
4.0,21.0,8.0
4.01,21.0,8.0
4.02,21.0,8.0
4.03,21.0,8.0
4.04,21.0,8.0
4.05,21.0,8.0
4.06,21.0,8.0
4.07,21.0,8.0
4.08,21.0,8.0
4.09,21.0,8.0
4.1,21.0,8.0
4.11,21.0,8.0
4.12,21.0,8.0
4.13,21.0,8.0
4.14,21.0,8.0
4.15,21.0,8.0
4.16,21.0,8.0
4.17,21.0,8.0
4.18,21.0,8.0
4.19,21.0,8.0
4.2,21.0,8.0
4.21,21.0,8.0
4.22,21.0,8.0
4.23,21.0,8.0
4.24,21.0,8.0
4.25,21.0,8.0
4.26,21.0,8.0
4.27,21.0,8.0
4.28,21.0,8.0
4.29,21.0,8.0
4.3,21.0,8.0
4.31,21.0,8.0
4.32,21.0,8.0
4.33,21.0,8.0
4.34,21.0,8.0
4.350000000000001,21.0,8.0
4.36,21.0,8.0
4.37,21.0,8.0
4.38,21.0,8.0
4.39,21.0,8.0
4.4,21.0,8.0
4.41,21.0,8.0
4.42,21.0,8.0
4.43,21.0,8.0
4.44,21.0,8.0
4.45,21.0,8.0
4.46,21.0,8.0
4.47,21.0,8.0
4.48,21.0,8.0
4.49,21.0,8.0
4.5,21.0,8.0
4.51,21.0,8.0
4.52,21.0,8.0
4.53,21.0,8.0
4.54,21.0,8.0
4.55,21.0,8.0
4.56,21.0,8.0
4.57,21.0,8.0
4.58,21.0,8.0
4.59,21.0,8.0
4.600000000000001,21.0,8.0
4.61,21.0,8.0
4.62,21.0,8.0
4.63,21.0,8.0
4.64,21.0,8.0
4.65,21.0,8.0
4.66,21.0,8.0
4.67,21.0,8.0
4.68,21.0,8.0
4.69,21.0,8.0
4.7,21.0,8.0
4.71,21.0,8.0
4.72,21.0,8.0
4.73,21.0,8.0
4.74,21.0,8.0
4.75,21.0,8.0
4.76,21.0,8.0
4.77,21.0,8.0
4.78,21.0,8.0
4.79,21.0,8.0
4.8,21.0,8.0
4.81,21.0,8.0
4.82,21.0,8.0
4.83,21.0,8.0
4.84,21.0,8.0
4.850000000000001,21.0,8.0
4.86,21.0,8.0
4.87,21.0,8.0
4.88,21.0,8.0
4.89,21.0,8.0
4.9,21.0,8.0
4.91,21.0,8.0
4.92,21.0,8.0
4.93,21.0,8.0
4.94,21.0,8.0
4.95,21.0,8.0
4.96,21.0,8.0
4.97,21.0,8.0
4.98,21.0,8.0
4.99,21.0,8.0
5.0,21.0,8.0
5.01,21.0,8.0
5.02,21.0,8.0
5.03,21.0,8.0
5.04,21.0,8.0
5.05,21.0,8.0
5.06,21.0,8.0
5.07,21.0,8.0
5.08,21.0,8.0
5.09,21.0,8.0
5.100000000000001,21.0,8.0
5.11,21.0,8.0
5.12,21.0,8.0
5.13,21.0,8.0
5.14,21.0,8.0
5.15,21.0,8.0
5.16,21.0,8.0
5.17,21.0,8.0
5.18,21.0,8.0
5.19,21.0,8.0
5.2,21.0,8.0
5.21,21.0,8.0
5.22,21.0,8.0
5.23,21.0,8.0
5.24,21.0,8.0
5.25,21.0,8.0
5.26,21.0,8.0
5.27,21.0,8.0
5.28,21.0,8.0
5.29,21.0,8.0
5.3,21.0,8.0
5.31,21.0,8.0
5.32,21.0,8.0
5.33,21.0,8.0
5.34,21.0,8.0
5.350000000000001,21.0,8.0
5.36,21.0,8.0
5.37,21.0,8.0
5.38,21.0,8.0
5.39,21.0,8.0
5.4,21.0,8.0
5.41,21.0,8.0
5.42,21.0,8.0
5.43,21.0,8.0
5.44,21.0,8.0
5.45,21.0,8.0
5.46,21.0,8.0
5.47,21.0,8.0
5.48,21.0,8.0
5.49,21.0,8.0
5.5,21.0,8.0
5.51,21.0,8.0
5.52,21.0,8.0
5.53,21.0,8.0
5.54,21.0,8.0
5.55,21.0,8.0
5.56,21.0,8.0
5.57,21.0,8.0
5.58,21.0,8.0
5.59,21.0,8.0
5.600000000000001,21.0,8.0
5.61,21.0,8.0
5.62,21.0,8.0
5.63,21.0,8.0
5.64,21.0,8.0
5.65,21.0,8.0
5.66,21.0,8.0
5.67,21.0,8.0
5.68,21.0,8.0
5.69,21.0,8.0
5.7,21.0,8.0
5.71,21.0,8.0
5.72,21.0,8.0
5.73,21.0,8.0
5.74,21.0,8.0
5.75,21.0,8.0
5.76,21.0,8.0
5.77,21.0,8.0
5.78,21.0,8.0
5.79,21.0,8.0
5.8,21.0,8.0
5.81,21.0,8.0
5.82,21.0,8.0
5.83,21.0,8.0
5.84,21.0,8.0
5.850000000000001,21.0,8.0
5.86,21.0,8.0
5.87,21.0,8.0
5.88,21.0,8.0
5.89,21.0,8.0
5.9,21.0,8.0
5.91,21.0,8.0
5.92,21.0,8.0
5.93,21.0,8.0
5.94,21.0,8.0
5.95,21.0,8.0
5.96,21.0,8.0
5.97,21.0,8.0
5.98,21.0,8.0
5.99,21.0,8.0
6.0,21.0,8.0
6.01,21.0,8.0
6.02,21.0,8.0
6.03,21.0,8.0
6.04,21.0,8.0
6.05,21.0,8.0
6.06,21.0,8.0
6.07,21.0,8.0
6.08,21.0,8.0
6.09,21.0,8.0
6.100000000000001,21.0,8.0
6.11,21.0,8.0
6.12,21.0,8.0
6.13,21.0,8.0
6.140000000000001,21.0,8.0
6.15,21.0,8.0
6.16,21.0,8.0
6.17,21.0,8.0
6.18,21.0,8.0
6.19,21.0,8.0
6.2,21.0,8.0
6.21,21.0,8.0
6.22,21.0,8.0
6.23,21.0,8.0
6.24,21.0,8.0
6.25,21.0,8.0
6.26,21.0,8.0
6.27,21.0,8.0
6.28,21.0,8.0
6.29,21.0,8.0
6.3,21.0,8.0
6.31,21.0,8.0
6.32,21.0,8.0
6.33,21.0,8.0
6.34,21.0,8.0
6.350000000000001,21.0,8.0
6.36,21.0,8.0
6.37,21.0,8.0
6.38,21.0,8.0
6.390000000000001,21.0,8.0
6.4,21.0,8.0
6.41,21.0,8.0
6.42,21.0,8.0
6.43,21.0,8.0
6.44,21.0,8.0
6.45,21.0,8.0
6.46,21.0,8.0
6.47,21.0,8.0
6.48,21.0,8.0
6.49,21.0,8.0
6.5,21.0,8.0
6.51,21.0,8.0
6.52,21.0,8.0
6.53,21.0,8.0
6.54,21.0,8.0
6.55,21.0,8.0
6.56,21.0,8.0
6.57,21.0,8.0
6.58,21.0,8.0
6.59,21.0,8.0
6.600000000000001,21.0,8.0
6.61,21.0,8.0
6.62,21.0,8.0
6.63,21.0,8.0
6.640000000000001,21.0,8.0
6.65,21.0,8.0
6.66,21.0,8.0
6.67,21.0,8.0
6.68,21.0,8.0
6.69,21.0,8.0
6.7,21.0,8.0
6.71,21.0,8.0
6.72,21.0,8.0
6.73,21.0,8.0
6.74,21.0,8.0
6.75,21.0,8.0
6.76,21.0,8.0
6.77,21.0,8.0
6.78,21.0,8.0
6.79,21.0,8.0
6.8,21.0,8.0
6.81,21.0,8.0
6.82,21.0,8.0
6.83,21.0,8.0
6.84,21.0,8.0
6.850000000000001,21.0,8.0
6.86,21.0,8.0
6.87,21.0,8.0
6.88,21.0,8.0
6.890000000000001,21.0,8.0
6.9,21.0,8.0
6.91,21.0,8.0
6.92,21.0,8.0
6.93,21.0,8.0
6.94,21.0,8.0
6.95,21.0,8.0
6.96,21.0,8.0
6.97,21.0,8.0
6.98,21.0,8.0
6.99,21.0,8.0
7.0,21.0,8.0
7.01,21.0,8.0
7.02,21.0,8.0
7.03,21.0,8.0
7.04,21.0,8.0
7.05,21.0,8.0
7.06,21.0,8.0
7.07,21.0,8.0
7.08,21.0,8.0
7.09,21.0,8.0
7.100000000000001,21.0,8.0
7.11,21.0,8.0
7.12,21.0,8.0
7.13,21.0,8.0
7.140000000000001,21.0,8.0
7.15,21.0,8.0
7.16,21.0,8.0
7.17,21.0,8.0
7.18,21.0,8.0
7.19,21.0,8.0
7.2,21.0,8.0
7.21,21.0,8.0
7.22,21.0,8.0
7.23,21.0,8.0
7.24,21.0,8.0
7.25,21.0,8.0
7.26,21.0,8.0
7.27,21.0,8.0
7.28,21.0,8.0
7.29,21.0,8.0
7.3,21.0,8.0
7.31,21.0,8.0
7.32,21.0,8.0
7.33,21.0,8.0
7.34,21.0,8.0
7.350000000000001,21.0,8.0
7.36,21.0,8.0
7.37,21.0,8.0
7.38,21.0,8.0
7.390000000000001,21.0,8.0
7.4,21.0,8.0
7.41,21.0,8.0
7.42,21.0,8.0
7.43,21.0,8.0
7.44,21.0,8.0
7.45,21.0,8.0
7.46,21.0,8.0
7.47,21.0,8.0
7.48,21.0,8.0
7.49,21.0,8.0
7.5,21.0,8.0
7.51,21.0,8.0
7.52,21.0,8.0
7.53,21.0,8.0
7.54,21.0,8.0
7.55,21.0,8.0
7.56,21.0,8.0
7.57,21.0,8.0
7.58,21.0,8.0
7.59,21.0,8.0
7.600000000000001,21.0,8.0
7.61,21.0,8.0
7.62,21.0,8.0
7.63,21.0,8.0
7.640000000000001,21.0,8.0
7.65,21.0,8.0
7.66,21.0,8.0
7.67,21.0,8.0
7.68,21.0,8.0
7.69,21.0,8.0
7.7,21.0,8.0
7.71,21.0,8.0
7.72,21.0,8.0
7.73,21.0,8.0
7.74,21.0,8.0
7.75,21.0,8.0
7.76,21.0,8.0
7.77,21.0,8.0
7.78,21.0,8.0
7.79,21.0,8.0
7.8,21.0,8.0
7.81,21.0,8.0
7.82,21.0,8.0
7.83,21.0,8.0
7.84,21.0,8.0
7.850000000000001,21.0,8.0
7.86,21.0,8.0
7.87,21.0,8.0
7.88,21.0,8.0
7.890000000000001,21.0,8.0
7.9,21.0,8.0
7.91,21.0,8.0
7.92,21.0,8.0
7.930000000000001,21.0,8.0
7.94,21.0,8.0
7.95,21.0,8.0
7.96,21.0,8.0
7.97,21.0,8.0
7.98,21.0,8.0
7.99,21.0,8.0
8.0,21.0,8.0
8.01,21.0,8.0
8.02,21.0,8.0
8.03,21.0,8.0
8.040000000000001,21.0,8.0
8.05,21.0,8.0
8.06,21.0,8.0
8.07,21.0,8.0
8.08,21.0,8.0
8.09,21.0,8.0
8.1,21.0,8.0
8.11,21.0,8.0
8.120000000000001,21.0,8.0
8.13,21.0,8.0
8.14,21.0,8.0
8.15,21.0,8.0
8.16,21.0,8.0
8.17,21.0,8.0
8.18,21.0,8.0
8.19,21.0,8.0
8.2,21.0,8.0
8.21,21.0,8.0
8.22,21.0,8.0
8.23,21.0,8.0
8.24,21.0,8.0
8.25,21.0,8.0
8.26,21.0,8.0
8.27,21.0,8.0
8.28,21.0,8.0
8.290000000000001,21.0,8.0
8.3,21.0,8.0
8.31,21.0,8.0
8.32,21.0,8.0
8.33,21.0,8.0
8.34,21.0,8.0
8.35,21.0,8.0
8.36,21.0,8.0
8.370000000000001,21.0,8.0
8.38,21.0,8.0
8.39,21.0,8.0
8.4,21.0,8.0
8.41,21.0,8.0
8.42,21.0,8.0
8.43,21.0,8.0
8.44,21.0,8.0
8.45,21.0,8.0
8.46,21.0,8.0
8.47,21.0,8.0
8.48,21.0,8.0
8.49,21.0,8.0
8.5,21.0,8.0
8.51,21.0,8.0
8.52,21.0,8.0
8.53,21.0,8.0
8.540000000000001,21.0,8.0
8.55,21.0,8.0
8.56,21.0,8.0
8.57,21.0,8.0
8.58,21.0,8.0
8.59,21.0,8.0
8.6,21.0,8.0
8.61,21.0,8.0
8.620000000000001,21.0,8.0
8.63,21.0,8.0
8.64,21.0,8.0
8.65,21.0,8.0
8.66,21.0,8.0
8.67,21.0,8.0
8.68,21.0,8.0
8.69,21.0,8.0
8.700000000000001,21.0,8.0
8.71,21.0,8.0
8.72,21.0,8.0
8.73,21.0,8.0
8.74,21.0,8.0
8.75,21.0,8.0
8.76,21.0,8.0
8.77,21.0,8.0
8.78,21.0,8.0
8.790000000000001,21.0,8.0
8.8,21.0,8.0
8.81,21.0,8.0
8.82,21.0,8.0
8.83,21.0,8.0
8.84,21.0,8.0
8.85,21.0,8.0
8.86,21.0,8.0
8.870000000000001,21.0,8.0
8.88,21.0,8.0
8.89,21.0,8.0
8.9,21.0,8.0
8.91,21.0,8.0
8.92,21.0,8.0
8.93,21.0,8.0
8.94,21.0,8.0
8.950000000000001,21.0,8.0
8.96,21.0,8.0
8.97,21.0,8.0
8.98,21.0,8.0
8.99,21.0,8.0
9.0,21.0,8.0
9.01,21.0,8.0
9.02,21.0,8.0
9.03,21.0,8.0
9.040000000000001,21.0,8.0
9.05,21.0,8.0
9.06,21.0,8.0
9.07,21.0,8.0
9.08,21.0,8.0
9.09,21.0,8.0
9.1,21.0,8.0
9.11,21.0,8.0
9.120000000000001,21.0,8.0
9.13,21.0,8.0
9.14,21.0,8.0
9.15,21.0,8.0
9.16,21.0,8.0
9.17,21.0,8.0
9.18,21.0,8.0
9.19,21.0,8.0
9.200000000000001,21.0,8.0
9.21,21.0,8.0
9.22,21.0,8.0
9.23,21.0,8.0
9.24,21.0,8.0
9.25,21.0,8.0
9.26,21.0,8.0
9.27,21.0,8.0
9.28,21.0,8.0
9.290000000000001,21.0,8.0
9.3,21.0,8.0
9.31,21.0,8.0
9.32,21.0,8.0
9.33,21.0,8.0
9.34,21.0,8.0
9.35,21.0,8.0
9.36,21.0,8.0
9.370000000000001,21.0,8.0
9.38,21.0,8.0
9.39,21.0,8.0
9.4,21.0,8.0
9.41,21.0,8.0
9.42,21.0,8.0
9.43,21.0,8.0
9.44,21.0,8.0
9.450000000000001,21.0,8.0
9.46,21.0,8.0
9.47,21.0,8.0
9.48,21.0,8.0
9.49,21.0,8.0
9.5,21.0,8.0
9.51,21.0,8.0
9.52,21.0,8.0
9.53,21.0,8.0
9.540000000000001,21.0,8.0
9.55,21.0,8.0
9.56,21.0,8.0
9.57,21.0,8.0
9.58,21.0,8.0
9.59,21.0,8.0
9.6,21.0,8.0
9.61,21.0,8.0
9.620000000000001,21.0,8.0
9.63,21.0,8.0
9.64,21.0,8.0
9.65,21.0,8.0
9.66,21.0,8.0
9.67,21.0,8.0
9.68,21.0,8.0
9.69,21.0,8.0
9.700000000000001,21.0,8.0
9.71,21.0,8.0
9.72,21.0,8.0
9.73,21.0,8.0
9.74,21.0,8.0
9.75,21.0,8.0
9.76,21.0,8.0
9.77,21.0,8.0
9.78,21.0,8.0
9.790000000000001,21.0,8.0
9.8,21.0,8.0
9.81,21.0,8.0
9.82,21.0,8.0
9.83,21.0,8.0
9.84,21.0,8.0
9.85,21.0,8.0
9.86,21.0,8.0
9.870000000000001,21.0,8.0
9.88,21.0,8.0
9.89,21.0,8.0
9.9,21.0,8.0
9.91,21.0,8.0
9.92,21.0,8.0
9.93,21.0,8.0
9.94,21.0,8.0
9.950000000000001,21.0,8.0
9.96,21.0,8.0
9.97,21.0,8.0
9.98,21.0,8.0
9.99,21.0,8.0
10.0,21.0,8.0
10.01,21.0,8.0
10.02,21.0,8.0
10.03,21.0,8.0
10.040000000000001,21.0,8.0
10.05,21.0,8.0
10.06,21.0,8.0
10.07,21.0,8.0
10.08,21.0,8.0
10.09,21.0,8.0
10.1,21.0,8.0
10.11,21.0,8.0
10.120000000000001,21.0,8.0
10.13,21.0,8.0
10.14,21.0,8.0
10.15,21.0,8.0
10.16,21.0,8.0
10.17,21.0,8.0
10.18,21.0,8.0
10.19,21.0,8.0
10.200000000000001,21.0,8.0
10.21,21.0,8.0
10.22,21.0,8.0
10.23,21.0,8.0
10.24,21.0,8.0
10.25,21.0,8.0
10.26,21.0,8.0
10.27,21.0,8.0
10.28,21.0,8.0
10.290000000000001,21.0,8.0
10.3,21.0,8.0
10.31,21.0,8.0
10.32,21.0,8.0
10.33,21.0,8.0
10.34,21.0,8.0
10.35,21.0,8.0
10.36,21.0,8.0
10.370000000000001,21.0,8.0
10.38,21.0,8.0
10.39,21.0,8.0
10.4,21.0,8.0
10.41,21.0,8.0
10.42,21.0,8.0
10.43,21.0,8.0
10.44,21.0,8.0
10.450000000000001,21.0,8.0
10.46,21.0,8.0
10.47,21.0,8.0
10.48,21.0,8.0
10.49,21.0,8.0
10.5,21.0,8.0
10.51,21.0,8.0
10.52,21.0,8.0
10.53,21.0,8.0
10.540000000000001,21.0,8.0
10.55,21.0,8.0
10.56,21.0,8.0
10.57,21.0,8.0
10.58,21.0,8.0
10.59,21.0,8.0
10.6,21.0,8.0
10.61,21.0,8.0
10.620000000000001,21.0,8.0
10.63,21.0,8.0
10.64,21.0,8.0
10.65,21.0,8.0
10.66,21.0,8.0
10.67,21.0,8.0
10.68,21.0,8.0
10.69,21.0,8.0
10.700000000000001,21.0,8.0
10.71,21.0,8.0
10.72,21.0,8.0
10.73,21.0,8.0
10.74,21.0,8.0
10.75,21.0,8.0
10.76,21.0,8.0
10.77,21.0,8.0
10.78,21.0,8.0
10.790000000000001,21.0,8.0
10.8,21.0,8.0
10.81,21.0,8.0
10.82,21.0,8.0
10.83,21.0,8.0
10.84,21.0,8.0
10.85,21.0,8.0
10.86,21.0,8.0
10.870000000000001,21.0,8.0
10.88,21.0,8.0
10.89,21.0,8.0
10.9,21.0,8.0
10.91,21.0,8.0
10.92,21.0,8.0
10.93,21.0,8.0
10.94,21.0,8.0
10.950000000000001,21.0,8.0
10.96,21.0,8.0
10.97,21.0,8.0
10.98,21.0,8.0
10.99,21.0,8.0
11.0,21.0,8.0
11.01,21.0,8.0
11.02,21.0,8.0
11.03,21.0,8.0
11.040000000000001,21.0,8.0
11.05,21.0,8.0
11.06,21.0,8.0
11.07,21.0,8.0
11.08,21.0,8.0
11.09,21.0,8.0
11.1,21.0,8.0
11.11,21.0,8.0
11.120000000000001,21.0,8.0
11.13,21.0,8.0
11.14,21.0,8.0
11.15,21.0,8.0
11.16,21.0,8.0
11.17,21.0,8.0
11.18,21.0,8.0
11.19,21.0,8.0
11.200000000000001,21.0,8.0
11.21,21.0,8.0
11.22,21.0,8.0
11.23,21.0,8.0
11.24,21.0,8.0
11.25,21.0,8.0
11.26,21.0,8.0
11.27,21.0,8.0
11.28,21.0,8.0
11.290000000000001,21.0,8.0
11.3,21.0,8.0
11.31,21.0,8.0
11.32,21.0,8.0
11.33,21.0,8.0
11.34,21.0,8.0
11.35,21.0,8.0
11.36,21.0,8.0
11.370000000000001,21.0,8.0
11.38,21.0,8.0
11.39,21.0,8.0
11.4,21.0,8.0
11.41,21.0,8.0
11.42,21.0,8.0
11.43,21.0,8.0
11.44,21.0,8.0
11.450000000000001,21.0,8.0
11.46,21.0,8.0
11.47,21.0,8.0
11.48,21.0,8.0
11.49,21.0,8.0
11.5,21.0,8.0
11.51,21.0,8.0
11.52,21.0,8.0
11.53,21.0,8.0
11.540000000000001,21.0,8.0
11.55,21.0,8.0
11.56,21.0,8.0
11.57,21.0,8.0
11.58,21.0,8.0
11.59,21.0,8.0
11.6,21.0,8.0
11.61,21.0,8.0
11.620000000000001,21.0,8.0
11.63,21.0,8.0
11.64,21.0,8.0
11.65,21.0,8.0
11.66,21.0,8.0
11.67,21.0,8.0
11.68,21.0,8.0
11.69,21.0,8.0
11.700000000000001,21.0,8.0
11.71,21.0,8.0
11.72,21.0,8.0
11.73,21.0,8.0
11.74,21.0,8.0
11.75,21.0,8.0
11.76,21.0,8.0
11.77,21.0,8.0
11.78,21.0,8.0
11.790000000000001,21.0,8.0
11.8,21.0,8.0
11.81,21.0,8.0
11.82,21.0,8.0
11.83,21.0,8.0
11.84,21.0,8.0
11.85,21.0,8.0
11.86,21.0,8.0
11.870000000000001,21.0,8.0
11.88,21.0,8.0
11.89,21.0,8.0
11.9,21.0,8.0
11.91,21.0,8.0
11.92,21.0,8.0
11.93,21.0,8.0
11.94,21.0,8.0
11.950000000000001,21.0,8.0
11.96,21.0,8.0
11.97,21.0,8.0
11.98,21.0,8.0
11.99,21.0,8.0
12.0,21.0,8.0
12.01,21.0,8.0
12.02,21.0,8.0
12.030000000000001,21.0,8.0
12.040000000000001,21.0,8.0
12.05,21.0,8.0
12.06,21.0,8.0
12.07,21.0,8.0
12.08,21.0,8.0
12.09,21.0,8.0
12.1,21.0,8.0
12.11,21.0,8.0
12.120000000000001,21.0,8.0
12.13,21.0,8.0
12.14,21.0,8.0
12.15,21.0,8.0
12.16,21.0,8.0
12.17,21.0,8.0
12.18,21.0,8.0
12.19,21.0,8.0
12.200000000000001,21.0,8.0
12.21,21.0,8.0
12.22,21.0,8.0
12.23,21.0,8.0
12.24,21.0,8.0
12.25,21.0,8.0
12.26,21.0,8.0
12.27,21.0,8.0
12.280000000000001,21.0,8.0
12.290000000000001,21.0,8.0
12.3,21.0,8.0
12.31,21.0,8.0
12.32,21.0,8.0
12.33,21.0,8.0
12.34,21.0,8.0
12.35,21.0,8.0
12.36,21.0,8.0
12.370000000000001,21.0,8.0
12.38,21.0,8.0
12.39,21.0,8.0
12.4,21.0,8.0
12.41,21.0,8.0
12.42,21.0,8.0
12.43,21.0,8.0
12.44,21.0,8.0
12.450000000000001,21.0,8.0
12.46,21.0,8.0
12.47,21.0,8.0
12.48,21.0,8.0
12.49,21.0,8.0
12.5,21.0,8.0
12.51,21.0,8.0
12.52,21.0,8.0
12.530000000000001,21.0,8.0
12.540000000000001,21.0,8.0
12.55,21.0,8.0
12.56,21.0,8.0
12.57,21.0,8.0
12.58,21.0,8.0
12.59,21.0,8.0
12.6,21.0,8.0
12.61,21.0,8.0
12.620000000000001,21.0,8.0
12.63,21.0,8.0
12.64,21.0,8.0
12.65,21.0,8.0
12.66,21.0,8.0
12.67,21.0,8.0
12.68,21.0,8.0
12.69,21.0,8.0
12.700000000000001,21.0,8.0
12.71,21.0,8.0
12.72,21.0,8.0
12.73,21.0,8.0
12.74,21.0,8.0
12.75,21.0,8.0
12.76,21.0,8.0
12.77,21.0,8.0
12.780000000000001,21.0,8.0
12.790000000000001,21.0,8.0
12.8,21.0,8.0
12.81,21.0,8.0
12.82,21.0,8.0
12.83,21.0,8.0
12.84,21.0,8.0
12.85,21.0,8.0
12.86,21.0,8.0
12.870000000000001,21.0,8.0
12.88,21.0,8.0
12.89,21.0,8.0
12.9,21.0,8.0
12.91,21.0,8.0
12.92,21.0,8.0
12.93,21.0,8.0
12.94,21.0,8.0
12.950000000000001,21.0,8.0
12.96,21.0,8.0
12.97,21.0,8.0
12.98,21.0,8.0
12.99,21.0,8.0
13.0,21.0,8.0
13.01,21.0,8.0
13.02,21.0,8.0
13.030000000000001,21.0,8.0
13.040000000000001,21.0,8.0
13.05,21.0,8.0
13.06,21.0,8.0
13.07,21.0,8.0
13.08,21.0,8.0
13.09,21.0,8.0
13.1,21.0,8.0
13.11,21.0,8.0
13.120000000000001,21.0,8.0
13.13,21.0,8.0
13.14,21.0,8.0
13.15,21.0,8.0
13.16,21.0,8.0
13.17,21.0,8.0
13.18,21.0,8.0
13.19,21.0,8.0
13.200000000000001,21.0,8.0
13.21,21.0,8.0
13.22,21.0,8.0
13.23,21.0,8.0
13.24,21.0,8.0
13.25,21.0,8.0
13.26,21.0,8.0
13.27,21.0,8.0
13.280000000000001,21.0,8.0
13.290000000000001,21.0,8.0
13.3,21.0,8.0
13.31,21.0,8.0
13.32,21.0,8.0
13.33,21.0,8.0
13.34,21.0,8.0
13.35,21.0,8.0
13.36,21.0,8.0
13.370000000000001,21.0,8.0
13.38,21.0,8.0
13.39,21.0,8.0
13.4,21.0,8.0
13.41,21.0,8.0
13.42,21.0,8.0
13.43,21.0,8.0
13.44,21.0,8.0
13.450000000000001,21.0,8.0
13.46,21.0,8.0
13.47,21.0,8.0
13.48,21.0,8.0
13.49,21.0,8.0
13.5,21.0,8.0
13.51,21.0,8.0
13.52,21.0,8.0
13.530000000000001,21.0,8.0
13.540000000000001,21.0,8.0
13.55,21.0,8.0
13.56,21.0,8.0
13.57,21.0,8.0
13.58,21.0,8.0
13.59,21.0,8.0
13.6,21.0,8.0
13.61,21.0,8.0
13.620000000000001,21.0,8.0
13.63,21.0,8.0
13.64,21.0,8.0
13.65,21.0,8.0
13.66,21.0,8.0
13.67,21.0,8.0
13.68,21.0,8.0
13.69,21.0,8.0
13.700000000000001,21.0,8.0
13.71,21.0,8.0
13.72,21.0,8.0
13.73,21.0,8.0
13.74,21.0,8.0
13.75,21.0,8.0
13.76,21.0,8.0
13.77,21.0,8.0
13.780000000000001,21.0,8.0
13.790000000000001,21.0,8.0
13.8,21.0,8.0
13.81,21.0,8.0
13.82,21.0,8.0
13.83,21.0,8.0
13.84,21.0,8.0
13.85,21.0,8.0
13.86,21.0,8.0
13.870000000000001,21.0,8.0
13.88,21.0,8.0
13.89,21.0,8.0
13.9,21.0,8.0
13.91,21.0,8.0
13.92,21.0,8.0
13.93,21.0,8.0
13.94,21.0,8.0
13.950000000000001,21.0,8.0
13.96,21.0,8.0
13.97,21.0,8.0
13.98,21.0,8.0
13.99,21.0,8.0
14.0,21.0,8.0
14.01,21.0,8.0
14.02,21.0,8.0
14.030000000000001,21.0,8.0
14.040000000000001,21.0,8.0
14.05,21.0,8.0
14.06,21.0,8.0
14.07,21.0,8.0
14.08,21.0,8.0
14.09,21.0,8.0
14.1,21.0,8.0
14.11,21.0,8.0
14.120000000000001,21.0,8.0
14.13,21.0,8.0
14.14,21.0,8.0
14.15,21.0,8.0
14.16,21.0,8.0
14.17,21.0,8.0
14.18,21.0,8.0
14.19,21.0,8.0
14.200000000000001,21.0,8.0
14.21,21.0,8.0
14.22,21.0,8.0
14.23,21.0,8.0
14.24,21.0,8.0
14.25,21.0,8.0
14.26,21.0,8.0
14.27,21.0,8.0
14.280000000000001,21.0,8.0
14.290000000000001,21.0,8.0
14.3,21.0,8.0
14.31,21.0,8.0
14.32,21.0,8.0
14.33,21.0,8.0
14.34,21.0,8.0
14.35,21.0,8.0
14.36,21.0,8.0
14.370000000000001,21.0,8.0
14.38,21.0,8.0
14.39,21.0,8.0
14.4,21.0,8.0
14.41,21.0,8.0
14.42,21.0,8.0
14.43,21.0,8.0
14.44,21.0,8.0
14.450000000000001,21.0,8.0
14.46,21.0,8.0
14.47,21.0,8.0
14.48,21.0,8.0
14.49,21.0,8.0
14.5,21.0,8.0
14.51,21.0,8.0
14.52,21.0,8.0
14.530000000000001,21.0,8.0
14.540000000000001,21.0,8.0
14.55,21.0,8.0
14.56,21.0,8.0
14.57,21.0,8.0
14.58,21.0,8.0
14.59,21.0,8.0
14.6,21.0,8.0
14.61,21.0,8.0
14.620000000000001,21.0,8.0
14.63,21.0,8.0
14.64,21.0,8.0
14.65,21.0,8.0
14.66,21.0,8.0
14.67,21.0,8.0
14.68,21.0,8.0
14.69,21.0,8.0
14.700000000000001,21.0,8.0
14.71,21.0,8.0
14.72,21.0,8.0
14.73,21.0,8.0
14.74,21.0,8.0
14.75,21.0,8.0
14.76,21.0,8.0
14.77,21.0,8.0
14.780000000000001,21.0,8.0
14.790000000000001,21.0,8.0
14.8,21.0,8.0
14.81,21.0,8.0
14.82,21.0,8.0
14.83,21.0,8.0
14.84,21.0,8.0
14.85,21.0,8.0
14.86,21.0,8.0
14.870000000000001,21.0,8.0
14.88,21.0,8.0
14.89,21.0,8.0
14.9,21.0,8.0
14.91,21.0,8.0
14.92,21.0,8.0
14.93,21.0,8.0
14.94,21.0,8.0
14.950000000000001,21.0,8.0
14.96,21.0,8.0
14.97,21.0,8.0
14.98,21.0,8.0
14.99,21.0,8.0
15.0,21.0,8.0
15.01,21.0,8.0
15.02,21.0,8.0
15.030000000000001,21.0,8.0
15.040000000000001,21.0,8.0
15.05,21.0,8.0
15.06,21.0,8.0
15.07,21.0,8.0
15.08,21.0,8.0
15.09,21.0,8.0
15.1,21.0,8.0
15.11,21.0,8.0
15.120000000000001,21.0,8.0
15.13,21.0,8.0
15.14,21.0,8.0
15.15,21.0,8.0
15.16,21.0,8.0
15.17,21.0,8.0
15.18,21.0,8.0
15.19,21.0,8.0
15.200000000000001,21.0,8.0
15.21,21.0,8.0
15.22,21.0,8.0
15.23,21.0,8.0
15.24,21.0,8.0
15.25,21.0,8.0
15.26,21.0,8.0
15.27,21.0,8.0
15.280000000000001,21.0,8.0
15.290000000000001,21.0,8.0
15.3,21.0,8.0
15.31,21.0,8.0
15.32,21.0,8.0
15.33,21.0,8.0
15.34,21.0,8.0
15.35,21.0,8.0
15.36,21.0,8.0
15.370000000000001,21.0,8.0
15.38,21.0,8.0
15.39,21.0,8.0
15.4,21.0,8.0
15.41,21.0,8.0
15.42,21.0,8.0
15.43,21.0,8.0
15.44,21.0,8.0
15.450000000000001,21.0,8.0
15.46,21.0,8.0
15.47,21.0,8.0
15.48,21.0,8.0
15.49,21.0,8.0
15.5,21.0,8.0
15.51,21.0,8.0
15.52,21.0,8.0
15.530000000000001,21.0,8.0
15.540000000000001,21.0,8.0
15.55,21.0,8.0
15.56,21.0,8.0
15.57,21.0,8.0
15.58,21.0,8.0
15.59,21.0,8.0
15.6,21.0,8.0
15.610000000000001,21.0,8.0
15.620000000000001,21.0,8.0
15.63,21.0,8.0
15.64,21.0,8.0
15.65,21.0,8.0
15.66,21.0,8.0
15.67,21.0,8.0
15.68,21.0,8.0
15.69,21.0,8.0
15.700000000000001,21.0,8.0
15.71,21.0,8.0
15.72,21.0,8.0
15.73,21.0,8.0
15.74,21.0,8.0
15.75,21.0,8.0
15.76,21.0,8.0
15.77,21.0,8.0
15.780000000000001,21.0,8.0
15.790000000000001,21.0,8.0
15.8,21.0,8.0
15.81,21.0,8.0
15.82,21.0,8.0
15.83,21.0,8.0
15.84,21.0,8.0
15.85,21.0,8.0
15.860000000000001,21.0,8.0
15.870000000000001,21.0,8.0
15.88,21.0,8.0
15.89,21.0,8.0
15.9,21.0,8.0
15.91,21.0,8.0
15.92,21.0,8.0
15.93,21.0,8.0
15.94,21.0,8.0
15.950000000000001,21.0,8.0
15.96,21.0,8.0
15.97,21.0,8.0
15.98,21.0,8.0
15.99,21.0,8.0
16.0,21.0,8.0
16.01,21.0,8.0
16.02,21.0,8.0
16.03,21.0,8.0
16.04,21.0,8.0
16.05,21.0,8.0
16.06,21.0,8.0
16.07,21.0,8.0
16.080000000000002,21.0,8.0
16.09,21.0,8.0
16.1,21.0,8.0
16.11,21.0,8.0
16.12,21.0,8.0
16.13,21.0,8.0
16.14,21.0,8.0
16.15,21.0,8.0
16.16,21.0,8.0
16.17,21.0,8.0
16.18,21.0,8.0
16.19,21.0,8.0
16.2,21.0,8.0
16.21,21.0,8.0
16.22,21.0,8.0
16.23,21.0,8.0
16.240000000000002,21.0,8.0
16.25,21.0,8.0
16.26,21.0,8.0
16.27,21.0,8.0
16.28,21.0,8.0
16.29,21.0,8.0
16.3,21.0,8.0
16.31,21.0,8.0
16.32,21.0,8.0
16.330000000000002,21.0,8.0
16.34,21.0,8.0
16.35,21.0,8.0
16.36,21.0,8.0
16.37,21.0,8.0
16.38,21.0,8.0
16.39,21.0,8.0
16.4,21.0,8.0
16.41,21.0,8.0
16.42,21.0,8.0
16.43,21.0,8.0
16.44,21.0,8.0
16.45,21.0,8.0
16.46,21.0,8.0
16.47,21.0,8.0
16.48,21.0,8.0
16.490000000000002,21.0,8.0
16.5,21.0,8.0
16.51,21.0,8.0
16.52,21.0,8.0
16.53,21.0,8.0
16.54,21.0,8.0
16.55,21.0,8.0
16.56,21.0,8.0
16.57,21.0,8.0
16.580000000000002,21.0,8.0
16.59,21.0,8.0
16.6,21.0,8.0
16.61,21.0,8.0
16.62,21.0,8.0
16.63,21.0,8.0
16.64,21.0,8.0
16.65,21.0,8.0
16.66,21.0,8.0
16.67,21.0,8.0
16.68,21.0,8.0
16.69,21.0,8.0
16.7,21.0,8.0
16.71,21.0,8.0
16.72,21.0,8.0
16.73,21.0,8.0
16.740000000000002,21.0,8.0
16.75,21.0,8.0
16.76,21.0,8.0
16.77,21.0,8.0
16.78,21.0,8.0
16.79,21.0,8.0
16.8,21.0,8.0
16.81,21.0,8.0
16.82,21.0,8.0
16.830000000000002,21.0,8.0
16.84,21.0,8.0
16.85,21.0,8.0
16.86,21.0,8.0
16.87,21.0,8.0
16.88,21.0,8.0
16.89,21.0,8.0
16.9,21.0,8.0
16.91,21.0,8.0
16.92,21.0,8.0
16.93,21.0,8.0
16.94,21.0,8.0
16.95,21.0,8.0
16.96,21.0,8.0
16.97,21.0,8.0
16.98,21.0,8.0
16.990000000000002,21.0,8.0
17.0,21.0,8.0
17.01,21.0,8.0
17.02,21.0,8.0
17.03,21.0,8.0
17.04,21.0,8.0
17.05,21.0,8.0
17.06,21.0,8.0
17.07,21.0,8.0
17.080000000000002,21.0,8.0
17.09,21.0,8.0
17.1,21.0,8.0
17.11,21.0,8.0
17.12,21.0,8.0
17.13,21.0,8.0
17.14,21.0,8.0
17.150000000000002,21.0,8.0
17.16,21.0,8.0
17.17,21.0,8.0
17.18,21.0,8.0
17.19,21.0,8.0
17.2,21.0,8.0
17.21,21.0,8.0
17.22,21.0,8.0
17.23,21.0,8.0
17.240000000000002,21.0,8.0
17.25,21.0,8.0
17.26,21.0,8.0
17.27,21.0,8.0
17.28,21.0,8.0
17.29,21.0,8.0
17.3,21.0,8.0
17.31,21.0,8.0
17.32,21.0,8.0
17.330000000000002,21.0,8.0
17.34,21.0,8.0
17.35,21.0,8.0
17.36,21.0,8.0
17.37,21.0,8.0
17.38,21.0,8.0
17.39,21.0,8.0
17.400000000000002,21.0,8.0
17.41,21.0,8.0
17.42,21.0,8.0
17.43,21.0,8.0
17.44,21.0,8.0
17.45,21.0,8.0
17.46,21.0,8.0
17.47,21.0,8.0
17.48,21.0,8.0
17.490000000000002,21.0,8.0
17.5,21.0,8.0
17.51,21.0,8.0
17.52,21.0,8.0
17.53,21.0,8.0
17.54,21.0,8.0
17.55,21.0,8.0
17.56,21.0,8.0
17.57,21.0,8.0
17.580000000000002,21.0,8.0
17.59,21.0,8.0
17.6,21.0,8.0
17.61,21.0,8.0
17.62,21.0,8.0
17.63,21.0,8.0
17.64,21.0,8.0
17.650000000000002,21.0,8.0
17.66,21.0,8.0
17.67,21.0,8.0
17.68,21.0,8.0
17.69,21.0,8.0
17.7,21.0,8.0
17.71,21.0,8.0
17.72,21.0,8.0
17.73,21.0,8.0
17.740000000000002,21.0,8.0
17.75,21.0,8.0
17.76,21.0,8.0
17.77,21.0,8.0
17.78,21.0,8.0
17.79,21.0,8.0
17.8,21.0,8.0
17.81,21.0,8.0
17.82,21.0,8.0
17.830000000000002,21.0,8.0
17.84,21.0,8.0
17.85,21.0,8.0
17.86,21.0,8.0
17.87,21.0,8.0
17.88,21.0,8.0
17.89,21.0,8.0
17.900000000000002,21.0,8.0
17.91,21.0,8.0
17.92,21.0,8.0
17.93,21.0,8.0
17.94,21.0,8.0
17.95,21.0,8.0
17.96,21.0,8.0
17.97,21.0,8.0
17.98,21.0,8.0
17.990000000000002,21.0,8.0
18.0,21.0,8.0
18.01,21.0,8.0
18.02,21.0,8.0
18.03,21.0,8.0
18.04,21.0,8.0
18.05,21.0,8.0
18.06,21.0,8.0
18.07,21.0,8.0
18.080000000000002,21.0,8.0
18.09,21.0,8.0
18.1,21.0,8.0
18.11,21.0,8.0
18.12,21.0,8.0
18.13,21.0,8.0
18.14,21.0,8.0
18.150000000000002,21.0,8.0
18.16,21.0,8.0
18.17,21.0,8.0
18.18,21.0,8.0
18.19,21.0,8.0
18.2,21.0,8.0
18.21,21.0,8.0
18.22,21.0,8.0
18.23,21.0,8.0
18.240000000000002,21.0,8.0
18.25,21.0,8.0
18.26,21.0,8.0
18.27,21.0,8.0
18.28,21.0,8.0
18.29,21.0,8.0
18.3,21.0,8.0
18.31,21.0,8.0
18.32,21.0,8.0
18.330000000000002,21.0,8.0
18.34,21.0,8.0
18.35,21.0,8.0
18.36,21.0,8.0
18.37,21.0,8.0
18.38,21.0,8.0
18.39,21.0,8.0
18.400000000000002,21.0,8.0
18.41,21.0,8.0
18.42,21.0,8.0
18.43,21.0,8.0
18.44,21.0,8.0
18.45,21.0,8.0
18.46,21.0,8.0
18.47,21.0,8.0
18.48,21.0,8.0
18.490000000000002,21.0,8.0
18.5,21.0,8.0
18.51,21.0,8.0
18.52,21.0,8.0
18.53,21.0,8.0
18.54,21.0,8.0
18.55,21.0,8.0
18.56,21.0,8.0
18.57,21.0,8.0
18.580000000000002,21.0,8.0
18.59,21.0,8.0
18.6,21.0,8.0
18.61,21.0,8.0
18.62,21.0,8.0
18.63,21.0,8.0
18.64,21.0,8.0
18.650000000000002,21.0,8.0
18.66,21.0,8.0
18.67,21.0,8.0
18.68,21.0,8.0
18.69,21.0,8.0
18.7,21.0,8.0
18.71,21.0,8.0
18.72,21.0,8.0
18.73,21.0,8.0
18.740000000000002,21.0,8.0
18.75,21.0,8.0
18.76,21.0,8.0
18.77,21.0,8.0
18.78,21.0,8.0
18.79,21.0,8.0
18.8,21.0,8.0
18.81,21.0,8.0
18.82,21.0,8.0
18.830000000000002,21.0,8.0
18.84,21.0,8.0
18.85,21.0,8.0
18.86,21.0,8.0
18.87,21.0,8.0
18.88,21.0,8.0
18.89,21.0,8.0
18.900000000000002,21.0,8.0
18.91,21.0,8.0
18.92,21.0,8.0
18.93,21.0,8.0
18.94,21.0,8.0
18.95,21.0,8.0
18.96,21.0,8.0
18.97,21.0,8.0
18.98,21.0,8.0
18.990000000000002,21.0,8.0
19.0,21.0,8.0
19.01,21.0,8.0
19.02,21.0,8.0
19.03,21.0,8.0
19.04,21.0,8.0
19.05,21.0,8.0
19.06,21.0,8.0
19.07,21.0,8.0
19.080000000000002,21.0,8.0
19.09,21.0,8.0
19.1,21.0,8.0
19.11,21.0,8.0
19.12,21.0,8.0
19.13,21.0,8.0
19.14,21.0,8.0
19.150000000000002,21.0,8.0
19.16,21.0,8.0
19.17,21.0,8.0
19.18,21.0,8.0
19.19,21.0,8.0
19.2,21.0,8.0
19.21,21.0,8.0
19.22,21.0,8.0
19.23,21.0,8.0
19.240000000000002,21.0,8.0
19.25,21.0,8.0
19.26,21.0,8.0
19.27,21.0,8.0
19.28,21.0,8.0
19.29,21.0,8.0
19.3,21.0,8.0
19.31,21.0,8.0
19.32,21.0,8.0
19.330000000000002,21.0,8.0
19.34,21.0,8.0
19.35,21.0,8.0
19.36,21.0,8.0
19.37,21.0,8.0
19.38,21.0,8.0
19.39,21.0,8.0
19.400000000000002,21.0,8.0
19.41,21.0,8.0
19.42,21.0,8.0
19.43,21.0,8.0
19.44,21.0,8.0
19.45,21.0,8.0
19.46,21.0,8.0
19.47,21.0,8.0
19.48,21.0,8.0
19.490000000000002,21.0,8.0
19.5,21.0,8.0
19.51,21.0,8.0
19.52,21.0,8.0
19.53,21.0,8.0
19.54,21.0,8.0
19.55,21.0,8.0
19.56,21.0,8.0
19.57,21.0,8.0
19.580000000000002,21.0,8.0
19.59,21.0,8.0
19.6,21.0,8.0
19.61,21.0,8.0
19.62,21.0,8.0
19.63,21.0,8.0
19.64,21.0,8.0
19.650000000000002,21.0,8.0
19.66,21.0,8.0
19.67,21.0,8.0
19.68,21.0,8.0
19.69,21.0,8.0
19.7,21.0,8.0
19.71,21.0,8.0
19.72,21.0,8.0
19.73,21.0,8.0
19.740000000000002,21.0,8.0
19.75,21.0,8.0
19.76,21.0,8.0
19.77,21.0,8.0
19.78,21.0,8.0
19.79,21.0,8.0
19.8,21.0,8.0
19.81,21.0,8.0
19.82,21.0,8.0
19.830000000000002,21.0,8.0
19.84,21.0,8.0
19.85,21.0,8.0
19.86,21.0,8.0
19.87,21.0,8.0
19.88,21.0,8.0
19.89,21.0,8.0
19.900000000000002,21.0,8.0
19.91,21.0,8.0
19.92,21.0,8.0
19.93,21.0,8.0
19.94,21.0,8.0
19.95,21.0,8.0
19.96,21.0,8.0
19.97,21.0,8.0
19.98,21.0,8.0
19.990000000000002,21.0,8.0
20.0,21.0,8.0
20.01,21.0,8.0
20.02,21.0,8.0
20.03,21.0,8.0
20.04,21.0,8.0
20.05,21.0,8.0
20.06,21.0,8.0
20.07,21.0,8.0
20.080000000000002,21.0,8.0
20.09,21.0,8.0
20.1,21.0,8.0
20.11,21.0,8.0
20.12,21.0,8.0
20.13,21.0,8.0
20.14,21.0,8.0
20.150000000000002,21.0,8.0
20.16,21.0,8.0
20.17,21.0,8.0
20.18,21.0,8.0
20.19,21.0,8.0
20.2,21.0,8.0
20.21,21.0,8.0
20.22,21.0,8.0
20.23,21.0,8.0
20.240000000000002,21.0,8.0
20.25,21.0,8.0
20.26,21.0,8.0
20.27,21.0,8.0
20.28,21.0,8.0
20.29,21.0,8.0
20.3,21.0,8.0
20.31,21.0,8.0
20.32,21.0,8.0
20.330000000000002,21.0,8.0
20.34,21.0,8.0
20.35,21.0,8.0
20.36,21.0,8.0
20.37,21.0,8.0
20.38,21.0,8.0
20.39,21.0,8.0
20.400000000000002,21.0,8.0
20.41,21.0,8.0
20.42,21.0,8.0
20.43,21.0,8.0
20.44,21.0,8.0
20.45,21.0,8.0
20.46,21.0,8.0
20.47,21.0,8.0
20.48,21.0,8.0
20.490000000000002,21.0,8.0
20.5,21.0,8.0
20.51,21.0,8.0
20.52,21.0,8.0
20.53,21.0,8.0
20.54,21.0,8.0
20.55,21.0,8.0
20.56,21.0,8.0
20.57,21.0,8.0
20.580000000000002,21.0,8.0
20.59,21.0,8.0
20.6,21.0,8.0
20.61,21.0,8.0
20.62,21.0,8.0
20.63,21.0,8.0
20.64,21.0,8.0
20.650000000000002,21.0,8.0
20.66,21.0,8.0
20.67,21.0,8.0
20.68,21.0,8.0
20.69,21.0,8.0
20.7,21.0,8.0
20.71,21.0,8.0
20.72,21.0,8.0
20.73,21.0,8.0
20.740000000000002,21.0,8.0
20.75,21.0,8.0
20.76,21.0,8.0
20.77,21.0,8.0
20.78,21.0,8.0
20.79,21.0,8.0
20.8,21.0,8.0
20.81,21.0,8.0
20.82,21.0,8.0
20.830000000000002,21.0,8.0
20.84,21.0,8.0
20.85,21.0,8.0
20.86,21.0,8.0
20.87,21.0,8.0
20.88,21.0,8.0
20.89,21.0,8.0
20.900000000000002,21.0,8.0
20.91,21.0,8.0
20.92,21.0,8.0
20.93,21.0,8.0
20.94,21.0,8.0
20.95,21.0,8.0
20.96,21.0,8.0
20.97,21.0,8.0
20.98,21.0,8.0
20.990000000000002,21.0,8.0
21.0,21.0,8.0
21.01,21.0,8.0
21.02,21.0,8.0
21.03,21.0,8.0
21.04,21.0,8.0
21.05,21.0,8.0
21.06,21.0,8.0
21.07,21.0,8.0
21.080000000000002,21.0,8.0
21.09,21.0,8.0
21.1,21.0,8.0
21.11,21.0,8.0
21.12,21.0,8.0
21.13,21.0,8.0
21.14,21.0,8.0
21.150000000000002,21.0,8.0
21.16,21.0,8.0
21.17,21.0,8.0
21.18,21.0,8.0
21.19,21.0,8.0
21.2,21.0,8.0
21.21,21.0,8.0
21.22,21.0,8.0
21.23,21.0,8.0
21.240000000000002,21.0,8.0
21.25,21.0,8.0
21.26,21.0,8.0
21.27,21.0,8.0
21.28,21.0,8.0
21.29,21.0,8.0
21.3,21.0,8.0
21.31,21.0,8.0
21.32,21.0,8.0
21.330000000000002,21.0,8.0
21.34,21.0,8.0
21.35,21.0,8.0
21.36,21.0,8.0
21.37,21.0,8.0
21.38,21.0,8.0
21.39,21.0,8.0
21.400000000000002,21.0,8.0
21.41,21.0,8.0
21.42,21.0,8.0
21.43,21.0,8.0
21.44,21.0,8.0
21.45,21.0,8.0
21.46,21.0,8.0
21.47,21.0,8.0
21.48,21.0,8.0
21.490000000000002,21.0,8.0
21.5,21.0,8.0
21.51,21.0,8.0
21.52,21.0,8.0
21.53,21.0,8.0
21.54,21.0,8.0
21.55,21.0,8.0
21.56,21.0,8.0
21.57,21.0,8.0
21.580000000000002,21.0,8.0
21.59,21.0,8.0
21.6,21.0,8.0
21.61,21.0,8.0
21.62,21.0,8.0
21.63,21.0,8.0
21.64,21.0,8.0
21.650000000000002,21.0,8.0
21.66,21.0,8.0
21.67,21.0,8.0
21.68,21.0,8.0
21.69,21.0,8.0
21.7,21.0,8.0
21.71,21.0,8.0
21.72,21.0,8.0
21.73,21.0,8.0
21.740000000000002,21.0,8.0
21.75,21.0,8.0
21.76,21.0,8.0
21.77,21.0,8.0
21.78,21.0,8.0
21.79,21.0,8.0
21.8,21.0,8.0
21.81,21.0,8.0
21.82,21.0,8.0
21.830000000000002,21.0,8.0
21.84,21.0,8.0
21.85,21.0,8.0
21.86,21.0,8.0
21.87,21.0,8.0
21.88,21.0,8.0
21.89,21.0,8.0
21.900000000000002,21.0,8.0
21.91,21.0,8.0
21.92,21.0,8.0
21.93,21.0,8.0
21.94,21.0,8.0
21.95,21.0,8.0
21.96,21.0,8.0
21.97,21.0,8.0
21.98,21.0,8.0
21.990000000000002,21.0,8.0


==> anc/data/fig14/GlessT04.csv <==
time,maxbond,maxlbo
0.0,58.0,18.0
0.01,31.0,17.0
0.02,31.0,17.0
0.03,31.0,16.0
0.04,31.0,16.0
0.05,31.0,16.0
0.06,31.0,16.0
0.07,31.0,16.0
0.08,31.0,16.0
0.09,30.0,16.0
0.1,30.0,16.0
0.11,30.0,16.0
0.12,30.0,16.0
0.13,30.0,16.0
0.14,30.0,16.0
0.15,30.0,16.0
0.16,30.0,16.0
0.17,30.0,16.0
0.18,30.0,16.0
0.19,30.0,16.0
0.2,29.0,16.0
0.21,29.0,16.0
0.22,29.0,16.0
0.23,29.0,16.0
0.24,29.0,16.0
0.25,29.0,16.0
0.26,29.0,16.0
0.27,29.0,16.0
0.28,29.0,16.0
0.29,29.0,16.0
0.3,29.0,16.0
0.31,29.0,16.0
0.32,29.0,16.0
0.33,29.0,16.0
0.34,29.0,16.0
0.35,29.0,16.0
0.36,29.0,16.0
0.37,29.0,16.0
0.38,29.0,16.0
0.39,29.0,16.0
0.4,28.0,16.0
0.41,28.0,16.0
0.42,27.0,16.0
0.43,27.0,16.0
0.44,27.0,16.0
0.45,27.0,16.0
0.46,27.0,16.0
0.47,26.0,16.0
0.48,26.0,16.0
0.49,26.0,16.0
0.5,26.0,16.0
0.51,26.0,16.0
0.52,26.0,16.0
0.53,26.0,16.0
0.54,26.0,16.0
0.55,26.0,16.0
0.56,26.0,16.0
0.57,26.0,16.0
0.58,26.0,16.0
0.59,26.0,16.0
0.6,26.0,16.0
0.61,26.0,16.0
0.62,26.0,16.0
0.63,26.0,16.0
0.64,26.0,16.0
0.65,26.0,16.0
0.66,26.0,16.0
0.67,26.0,16.0
0.68,26.0,16.0
0.69,26.0,16.0
0.7,26.0,16.0
0.71,26.0,16.0
0.72,26.0,16.0
0.73,26.0,16.0
0.74,26.0,16.0
0.75,26.0,16.0
0.76,26.0,16.0
0.77,26.0,16.0
0.78,26.0,16.0
0.79,26.0,16.0
0.8,26.0,16.0
0.81,26.0,16.0
0.82,26.0,16.0
0.83,26.0,16.0
0.84,26.0,16.0
0.85,26.0,16.0
0.86,26.0,16.0
0.87,26.0,16.0
0.88,26.0,16.0
0.89,26.0,16.0
0.9,26.0,16.0
0.91,26.0,16.0
0.92,26.0,16.0
0.93,26.0,16.0
0.94,26.0,16.0
0.95,26.0,16.0
0.96,26.0,16.0
0.97,26.0,16.0
0.98,26.0,16.0
0.99,26.0,16.0
1.0,26.0,16.0
1.01,26.0,16.0
1.02,26.0,16.0
1.03,26.0,16.0
1.04,26.0,16.0
1.05,26.0,16.0
1.06,26.0,16.0
1.07,26.0,16.0
1.08,26.0,16.0
1.09,26.0,16.0
1.1,26.0,16.0
1.11,26.0,16.0
1.12,26.0,16.0
1.13,26.0,16.0
1.14,26.0,16.0
1.15,26.0,16.0
1.16,26.0,16.0
1.17,26.0,16.0
1.18,26.0,16.0
1.19,26.0,16.0
1.2,26.0,16.0
1.21,26.0,16.0
1.22,26.0,16.0
1.23,26.0,16.0
1.24,26.0,16.0
1.25,26.0,16.0
1.26,26.0,16.0
1.27,26.0,16.0
1.28,26.0,16.0
1.29,26.0,16.0
1.3,26.0,16.0
1.31,26.0,16.0
1.32,26.0,16.0
1.33,26.0,16.0
1.34,26.0,16.0
1.35,26.0,16.0
1.36,26.0,16.0
1.37,26.0,16.0
1.38,26.0,16.0
1.39,26.0,16.0
1.4,26.0,16.0
1.41,26.0,16.0
1.42,26.0,16.0
1.43,26.0,16.0
1.44,26.0,16.0
1.45,26.0,16.0
1.46,26.0,16.0
1.47,26.0,16.0
1.48,26.0,16.0
1.49,26.0,16.0
1.5,26.0,16.0
1.51,26.0,16.0
1.52,26.0,16.0
1.53,26.0,16.0
1.54,26.0,16.0
1.55,26.0,16.0
1.56,26.0,16.0
1.57,26.0,16.0
1.58,26.0,16.0
1.59,26.0,16.0
1.6,26.0,16.0
1.61,26.0,16.0
1.62,26.0,16.0
1.63,26.0,16.0
1.64,26.0,16.0
1.65,26.0,16.0
1.66,26.0,16.0
1.67,26.0,16.0
1.68,26.0,16.0
1.69,26.0,16.0
1.7,26.0,16.0
1.71,26.0,16.0
1.72,26.0,16.0
1.73,26.0,16.0
1.74,26.0,16.0
1.75,26.0,16.0
1.76,26.0,16.0
1.77,26.0,16.0
1.78,26.0,16.0
1.79,26.0,16.0
1.8,26.0,16.0
1.81,26.0,16.0
1.82,26.0,16.0
1.83,26.0,16.0
1.84,26.0,16.0
1.85,26.0,16.0
1.86,26.0,16.0
1.87,26.0,16.0
1.88,26.0,16.0
1.89,26.0,16.0
1.9,26.0,16.0
1.91,26.0,16.0
1.92,26.0,16.0
1.93,26.0,16.0
1.94,26.0,16.0
1.95,26.0,16.0
1.96,26.0,16.0
1.97,26.0,16.0
1.98,26.0,16.0
1.99,26.0,16.0
2.0,26.0,16.0
2.01,26.0,16.0
2.02,26.0,16.0
2.03,26.0,16.0
2.04,26.0,16.0
2.05,26.0,16.0
2.06,26.0,16.0
2.07,26.0,16.0
2.08,26.0,16.0
2.09,26.0,16.0
2.1,26.0,16.0
2.11,26.0,16.0
2.12,26.0,16.0
2.13,26.0,16.0
2.14,26.0,16.0
2.15,26.0,16.0
2.16,26.0,16.0
2.17,26.0,16.0
2.18,26.0,16.0
2.19,26.0,16.0
2.2,26.0,16.0
2.21,26.0,16.0
2.22,26.0,16.0
2.23,26.0,16.0
2.24,26.0,16.0
2.25,26.0,16.0
2.26,26.0,16.0
2.27,26.0,16.0
2.28,26.0,16.0
2.29,26.0,16.0
2.3,26.0,16.0
2.31,26.0,16.0
2.32,26.0,16.0
2.33,26.0,16.0
2.34,26.0,16.0
2.35,26.0,16.0
2.36,26.0,16.0
2.37,26.0,16.0
2.38,26.0,16.0
2.39,26.0,16.0
2.4,26.0,16.0
2.41,26.0,16.0
2.42,26.0,16.0
2.43,26.0,16.0
2.44,26.0,16.0
2.45,26.0,16.0
2.46,26.0,16.0
2.47,26.0,16.0
2.48,26.0,16.0
2.49,26.0,16.0
2.5,26.0,16.0
2.51,26.0,16.0
2.52,26.0,16.0
2.53,26.0,16.0
2.54,26.0,16.0
2.55,26.0,16.0
2.56,26.0,16.0
2.57,26.0,16.0
2.58,26.0,16.0
2.59,26.0,16.0
2.6,26.0,16.0
2.61,26.0,16.0
2.62,26.0,16.0
2.63,26.0,16.0
2.64,26.0,16.0
2.65,26.0,16.0
2.66,26.0,16.0
2.67,26.0,16.0
2.68,26.0,16.0
2.69,26.0,16.0
2.7,26.0,16.0
2.71,26.0,16.0
2.72,26.0,16.0
2.73,26.0,16.0
2.74,26.0,16.0
2.75,26.0,16.0
2.76,26.0,16.0
2.77,26.0,16.0
2.78,26.0,16.0
2.79,26.0,16.0
2.8,26.0,16.0
2.81,26.0,16.0
2.82,26.0,16.0
2.83,26.0,16.0
2.84,26.0,16.0
2.85,26.0,16.0
2.86,26.0,16.0
2.87,26.0,16.0
2.88,26.0,16.0
2.89,26.0,16.0
2.9,26.0,16.0
2.91,26.0,16.0
2.92,26.0,16.0
2.93,26.0,16.0
2.94,26.0,16.0
2.95,26.0,16.0
2.96,26.0,16.0
2.97,26.0,16.0
2.98,26.0,16.0
2.99,26.0,16.0
3.0,26.0,16.0
3.01,26.0,16.0
3.02,26.0,16.0
3.03,26.0,16.0
3.04,26.0,16.0
3.05,26.0,16.0
3.06,26.0,16.0
3.07,26.0,16.0
3.08,26.0,16.0
3.09,26.0,16.0
3.1,26.0,16.0
3.11,26.0,16.0
3.12,26.0,16.0
3.13,26.0,16.0
3.14,26.0,16.0
3.15,26.0,16.0
3.16,26.0,16.0
3.17,26.0,16.0
3.18,26.0,16.0
3.19,26.0,16.0
3.2,26.0,16.0
3.21,26.0,16.0
3.22,26.0,16.0
3.23,26.0,16.0
3.24,26.0,16.0
3.25,26.0,16.0
3.26,26.0,16.0
3.27,26.0,16.0
3.28,26.0,16.0
3.29,26.0,16.0
3.3,26.0,16.0
3.31,26.0,16.0
3.32,26.0,16.0
3.33,26.0,16.0
3.34,26.0,16.0
3.35,26.0,16.0
3.36,26.0,16.0
3.37,26.0,16.0
3.38,26.0,16.0
3.39,26.0,16.0
3.4,26.0,16.0
3.41,26.0,16.0
3.42,26.0,16.0
3.43,26.0,16.0
3.44,26.0,16.0
3.45,26.0,16.0
3.46,26.0,16.0
3.47,26.0,16.0
3.48,26.0,16.0
3.49,26.0,16.0
3.5,26.0,16.0
3.51,26.0,16.0
3.52,26.0,16.0
3.53,26.0,16.0
3.54,26.0,16.0
3.55,26.0,16.0
3.56,26.0,16.0
3.57,26.0,16.0
3.58,26.0,16.0
3.59,26.0,16.0
3.6,26.0,16.0
3.61,26.0,16.0
3.62,26.0,16.0
3.63,26.0,16.0
3.64,26.0,16.0
3.65,26.0,16.0
3.66,26.0,16.0
3.67,26.0,16.0
3.68,26.0,16.0
3.69,26.0,16.0
3.7,26.0,16.0
3.71,26.0,16.0
3.72,26.0,16.0
3.73,26.0,16.0
3.74,26.0,16.0
3.75,26.0,16.0
3.76,26.0,16.0
3.77,26.0,16.0
3.78,26.0,16.0
3.79,26.0,16.0
3.8,26.0,16.0
3.81,26.0,16.0
3.82,26.0,16.0
3.83,26.0,16.0
3.84,26.0,16.0
3.85,26.0,16.0
3.86,26.0,16.0
3.87,26.0,16.0
3.88,26.0,16.0
3.89,26.0,16.0
3.9,26.0,16.0
3.91,26.0,16.0
3.92,26.0,16.0
3.93,26.0,16.0
3.94,26.0,16.0
3.95,26.0,16.0
3.96,26.0,16.0
3.97,26.0,16.0
3.98,26.0,16.0
3.99,26.0,16.0
4.0,26.0,16.0
4.01,26.0,16.0
4.02,26.0,16.0
4.03,26.0,16.0
4.04,26.0,16.0
4.05,26.0,16.0
4.06,26.0,16.0
4.07,26.0,16.0
4.08,26.0,16.0
4.09,26.0,16.0
4.1,26.0,16.0
4.11,26.0,16.0
4.12,26.0,16.0
4.13,26.0,16.0
4.14,26.0,16.0
4.15,26.0,16.0
4.16,26.0,16.0
4.17,26.0,16.0
4.18,26.0,16.0
4.19,26.0,16.0
4.2,26.0,16.0
4.21,26.0,16.0
4.22,26.0,16.0
4.23,26.0,16.0
4.24,26.0,16.0
4.25,26.0,16.0
4.26,26.0,16.0
4.27,26.0,16.0
4.28,26.0,16.0
4.29,26.0,16.0
4.3,26.0,16.0
4.31,26.0,16.0
4.32,26.0,16.0
4.33,26.0,16.0
4.34,26.0,16.0
4.350000000000001,26.0,16.0
4.36,26.0,16.0
4.37,26.0,16.0
4.38,26.0,16.0
4.39,26.0,16.0
4.4,26.0,16.0
4.41,26.0,16.0
4.42,26.0,16.0
4.43,26.0,16.0
4.44,26.0,16.0
4.45,26.0,16.0
4.46,26.0,16.0
4.47,26.0,16.0
4.48,26.0,16.0
4.49,26.0,16.0
4.5,26.0,16.0
4.51,26.0,16.0
4.52,26.0,16.0
4.53,26.0,16.0
4.54,26.0,16.0
4.55,26.0,16.0
4.56,26.0,16.0
4.57,26.0,16.0
4.58,26.0,16.0
4.59,26.0,16.0
4.600000000000001,26.0,16.0
4.61,26.0,16.0
4.62,26.0,16.0
4.63,26.0,16.0
4.64,26.0,16.0
4.65,26.0,16.0
4.66,26.0,16.0
4.67,26.0,16.0
4.68,26.0,16.0
4.69,26.0,16.0
4.7,26.0,16.0
4.71,26.0,16.0
4.72,26.0,16.0
4.73,26.0,16.0
4.74,26.0,16.0
4.75,26.0,16.0
4.76,26.0,16.0
4.77,26.0,16.0
4.78,26.0,16.0
4.79,26.0,16.0
4.8,26.0,16.0
4.81,26.0,16.0
4.82,26.0,16.0
4.83,26.0,16.0
4.84,26.0,16.0
4.850000000000001,26.0,16.0
4.86,26.0,16.0
4.87,26.0,16.0
4.88,26.0,16.0
4.89,26.0,16.0
4.9,26.0,16.0
4.91,26.0,16.0
4.92,26.0,16.0
4.93,26.0,16.0
4.94,26.0,16.0
4.95,26.0,16.0
4.96,26.0,16.0
4.97,26.0,16.0
4.98,26.0,16.0
4.99,26.0,16.0
5.0,26.0,16.0
5.01,26.0,16.0
5.02,26.0,16.0
5.03,26.0,16.0
5.04,26.0,16.0
5.05,26.0,16.0
5.06,26.0,16.0
5.07,26.0,16.0
5.08,26.0,16.0
5.09,26.0,16.0
5.100000000000001,26.0,16.0
5.11,26.0,16.0
5.12,26.0,16.0
5.13,26.0,16.0
5.14,26.0,16.0
5.15,26.0,16.0
5.16,26.0,16.0
5.17,26.0,16.0
5.18,26.0,16.0
5.19,26.0,16.0
5.2,26.0,16.0
5.21,26.0,16.0
5.22,26.0,16.0
5.23,26.0,16.0
5.24,26.0,16.0
5.25,26.0,16.0
5.26,26.0,16.0
5.27,26.0,16.0
5.28,26.0,16.0
5.29,26.0,16.0
5.3,26.0,16.0
5.31,26.0,16.0
5.32,26.0,16.0
5.33,26.0,16.0
5.34,26.0,16.0
5.350000000000001,26.0,16.0
5.36,26.0,16.0
5.37,26.0,16.0
5.38,26.0,16.0
5.39,26.0,16.0
5.4,26.0,16.0
5.41,26.0,16.0
5.42,26.0,16.0
5.43,26.0,16.0
5.44,26.0,16.0
5.45,26.0,16.0
5.46,26.0,16.0
5.47,26.0,16.0
5.48,26.0,16.0
5.49,26.0,16.0
5.5,26.0,16.0
5.51,26.0,16.0
5.52,26.0,16.0
5.53,26.0,16.0
5.54,26.0,16.0
5.55,26.0,16.0
5.56,26.0,16.0
5.57,26.0,16.0
5.58,26.0,16.0
5.59,26.0,16.0
5.600000000000001,26.0,16.0
5.61,26.0,16.0
5.62,26.0,16.0
5.63,26.0,16.0
5.64,26.0,16.0
5.65,26.0,16.0
5.66,26.0,16.0
5.67,26.0,16.0
5.68,26.0,16.0
5.69,26.0,16.0
5.7,26.0,16.0
5.71,26.0,16.0
5.72,26.0,16.0
5.73,26.0,16.0
5.74,26.0,16.0
5.75,26.0,16.0
5.76,26.0,16.0
5.77,26.0,16.0
5.78,26.0,16.0
5.79,26.0,16.0
5.8,26.0,16.0
5.81,26.0,16.0
5.82,26.0,16.0
5.83,26.0,16.0
5.84,26.0,16.0
5.850000000000001,26.0,16.0
5.86,26.0,16.0
5.87,26.0,16.0
5.88,26.0,16.0
5.89,26.0,16.0
5.9,26.0,16.0
5.91,26.0,16.0
5.92,26.0,16.0
5.93,26.0,16.0
5.94,26.0,16.0
5.95,26.0,16.0
5.96,26.0,16.0
5.97,26.0,16.0
5.98,27.0,16.0
5.99,27.0,16.0
6.0,27.0,16.0
6.01,27.0,16.0
6.02,27.0,16.0
6.03,27.0,16.0
6.04,27.0,16.0
6.05,27.0,16.0
6.06,27.0,16.0
6.07,27.0,16.0
6.08,27.0,16.0
6.09,27.0,16.0
6.100000000000001,27.0,16.0
6.11,27.0,16.0
6.12,27.0,16.0
6.13,27.0,16.0
6.140000000000001,27.0,16.0
6.15,27.0,16.0
6.16,27.0,16.0
6.17,27.0,16.0
6.18,27.0,16.0
6.19,27.0,16.0
6.2,28.0,16.0
6.21,28.0,16.0
6.22,28.0,16.0
6.23,28.0,16.0
6.24,28.0,16.0
6.25,28.0,16.0
6.26,28.0,16.0
6.27,28.0,16.0
6.28,28.0,16.0
6.29,28.0,16.0
6.3,28.0,16.0
6.31,28.0,16.0
6.32,28.0,16.0
6.33,28.0,16.0
6.34,28.0,16.0
6.350000000000001,28.0,16.0
6.36,28.0,16.0
6.37,28.0,16.0
6.38,28.0,16.0
6.390000000000001,28.0,16.0
6.4,29.0,16.0
6.41,29.0,16.0
6.42,29.0,16.0
6.43,29.0,16.0
6.44,29.0,16.0
6.45,29.0,16.0
6.46,29.0,16.0
6.47,29.0,16.0
6.48,29.0,16.0
6.49,29.0,16.0
6.5,29.0,16.0
6.51,29.0,16.0
6.52,29.0,16.0
6.53,29.0,16.0
6.54,29.0,16.0
6.55,29.0,16.0
6.56,29.0,16.0
6.57,29.0,16.0
6.58,29.0,16.0
6.59,29.0,16.0
6.600000000000001,29.0,16.0
6.61,29.0,16.0
6.62,29.0,16.0
6.63,29.0,16.0
6.640000000000001,29.0,16.0
6.65,29.0,16.0
6.66,29.0,16.0
6.67,29.0,16.0
6.68,29.0,16.0
6.69,29.0,16.0
6.7,29.0,16.0
6.71,29.0,16.0
6.72,29.0,16.0
6.73,29.0,16.0
6.74,29.0,16.0
6.75,29.0,16.0
6.76,29.0,16.0
6.77,29.0,16.0
6.78,29.0,16.0
6.79,29.0,16.0
6.8,29.0,16.0
6.81,29.0,16.0
6.82,29.0,16.0
6.83,29.0,16.0
6.84,29.0,16.0
6.850000000000001,29.0,16.0
6.86,29.0,16.0
6.87,29.0,16.0
6.88,29.0,16.0
6.890000000000001,29.0,16.0
6.9,29.0,16.0
6.91,29.0,16.0
6.92,29.0,16.0
6.93,29.0,16.0
6.94,29.0,16.0
6.95,29.0,16.0
6.96,29.0,16.0
6.97,29.0,16.0
6.98,29.0,16.0
6.99,29.0,16.0
7.0,29.0,16.0
7.01,29.0,16.0
7.02,29.0,16.0
7.03,29.0,16.0
7.04,29.0,16.0
7.05,29.0,16.0
7.06,29.0,16.0
7.07,29.0,16.0
7.08,29.0,16.0
7.09,29.0,16.0
7.100000000000001,29.0,16.0
7.11,29.0,16.0
7.12,29.0,16.0
7.13,29.0,16.0
7.140000000000001,29.0,16.0
7.15,29.0,16.0
7.16,29.0,16.0
7.17,30.0,16.0
7.18,30.0,16.0
7.19,30.0,16.0
7.2,30.0,16.0
7.21,30.0,16.0
7.22,30.0,16.0
7.23,30.0,16.0
7.24,30.0,16.0
7.25,30.0,16.0
7.26,30.0,16.0
7.27,30.0,16.0
7.28,30.0,16.0
7.29,30.0,16.0
7.3,30.0,16.0
7.31,30.0,16.0
7.32,30.0,16.0
7.33,30.0,16.0
7.34,30.0,16.0
7.350000000000001,30.0,16.0
7.36,30.0,16.0
7.37,30.0,16.0
7.38,30.0,16.0
7.390000000000001,30.0,16.0
7.4,30.0,16.0
7.41,30.0,16.0
7.42,30.0,16.0
7.43,30.0,16.0
7.44,30.0,16.0
7.45,30.0,16.0
7.46,30.0,16.0
7.47,31.0,16.0
7.48,30.0,16.0
7.49,30.0,16.0
7.5,31.0,16.0
7.51,31.0,16.0
7.52,31.0,16.0
7.53,31.0,16.0
7.54,31.0,16.0
7.55,31.0,16.0
7.56,31.0,16.0
7.57,31.0,16.0
7.58,31.0,16.0
7.59,31.0,16.0
7.600000000000001,31.0,16.0
7.61,31.0,16.0
7.62,31.0,16.0
7.63,31.0,16.0
7.640000000000001,31.0,16.0
7.65,31.0,16.0
7.66,31.0,16.0
7.67,31.0,16.0
7.68,31.0,16.0
7.69,31.0,16.0
7.7,31.0,16.0
7.71,31.0,16.0
7.72,32.0,16.0
7.73,32.0,16.0
7.74,32.0,16.0
7.75,32.0,16.0
7.76,32.0,16.0
7.77,32.0,16.0
7.78,32.0,16.0
7.79,32.0,16.0
7.8,32.0,16.0
7.81,32.0,16.0
7.82,32.0,16.0
7.83,32.0,16.0
7.84,32.0,16.0
7.850000000000001,32.0,16.0
7.86,32.0,16.0
7.87,32.0,16.0
7.88,32.0,16.0
7.890000000000001,32.0,16.0
7.9,32.0,16.0
7.91,32.0,16.0
7.92,32.0,16.0
7.930000000000001,32.0,16.0
7.94,32.0,16.0
7.95,32.0,16.0
7.96,32.0,16.0
7.97,32.0,16.0
7.98,32.0,16.0
7.99,33.0,16.0
8.0,32.0,16.0
8.01,32.0,16.0
8.02,33.0,16.0
8.03,33.0,16.0
8.040000000000001,33.0,16.0
8.05,33.0,16.0
8.06,33.0,16.0
8.07,33.0,16.0
8.08,33.0,16.0
8.09,33.0,16.0
8.1,33.0,16.0
8.11,33.0,16.0
8.120000000000001,33.0,16.0
8.13,33.0,16.0
8.14,33.0,16.0
8.15,34.0,16.0
8.16,34.0,16.0
8.17,34.0,16.0
8.18,34.0,16.0
8.19,34.0,16.0
8.2,34.0,16.0
8.21,34.0,16.0
8.22,34.0,16.0
8.23,34.0,16.0
8.24,34.0,16.0
8.25,34.0,16.0
8.26,34.0,16.0
8.27,34.0,16.0
8.28,34.0,16.0
8.290000000000001,34.0,16.0
8.3,34.0,16.0
8.31,34.0,16.0
8.32,34.0,16.0
8.33,34.0,16.0
8.34,34.0,16.0
8.35,34.0,16.0
8.36,34.0,16.0
8.370000000000001,34.0,16.0
8.38,34.0,16.0
8.39,34.0,16.0
8.4,34.0,16.0
8.41,34.0,16.0
8.42,34.0,16.0
8.43,34.0,16.0
8.44,35.0,16.0
8.45,35.0,16.0
8.46,35.0,16.0
8.47,35.0,16.0
8.48,35.0,16.0
8.49,35.0,16.0
8.5,35.0,16.0
8.51,35.0,16.0
8.52,35.0,16.0
8.53,35.0,16.0
8.540000000000001,35.0,16.0
8.55,35.0,16.0
8.56,35.0,16.0
8.57,35.0,16.0
8.58,35.0,16.0
8.59,35.0,16.0
8.6,35.0,16.0
8.61,35.0,16.0
8.620000000000001,35.0,16.0
8.63,36.0,16.0
8.64,36.0,16.0
8.65,35.0,16.0
8.66,35.0,16.0
8.67,36.0,16.0
8.68,36.0,16.0
8.69,36.0,16.0
8.700000000000001,36.0,16.0
8.71,36.0,16.0
8.72,36.0,16.0
8.73,36.0,16.0
8.74,36.0,16.0
8.75,36.0,16.0
8.76,36.0,16.0
8.77,36.0,16.0
8.78,36.0,16.0
8.790000000000001,36.0,16.0
8.8,36.0,16.0
8.81,36.0,16.0
8.82,36.0,16.0
8.83,36.0,16.0
8.84,36.0,16.0
8.85,36.0,16.0
8.86,36.0,16.0
8.870000000000001,36.0,16.0
8.88,36.0,16.0
8.89,36.0,16.0
8.9,36.0,16.0
8.91,36.0,16.0
8.92,36.0,16.0
8.93,37.0,16.0
8.94,37.0,16.0
8.950000000000001,37.0,16.0
8.96,37.0,16.0
8.97,36.0,16.0
8.98,36.0,16.0
8.99,36.0,16.0
9.0,36.0,16.0
9.01,37.0,16.0
9.02,37.0,16.0
9.03,37.0,16.0
9.040000000000001,37.0,16.0
9.05,37.0,16.0
9.06,37.0,16.0
9.07,37.0,16.0
9.08,37.0,16.0
9.09,37.0,16.0
9.1,37.0,16.0
9.11,37.0,16.0
9.120000000000001,37.0,16.0
9.13,38.0,16.0
9.14,37.0,16.0
9.15,37.0,16.0
9.16,37.0,16.0
9.17,37.0,16.0
9.18,37.0,16.0
9.19,37.0,16.0
9.200000000000001,37.0,16.0
9.21,37.0,16.0
9.22,37.0,16.0
9.23,37.0,16.0
9.24,37.0,16.0
9.25,38.0,16.0
9.26,38.0,16.0
9.27,37.0,16.0
9.28,37.0,16.0
9.290000000000001,37.0,16.0
9.3,37.0,16.0
9.31,37.0,16.0
9.32,38.0,16.0
9.33,38.0,16.0
9.34,38.0,16.0
9.35,38.0,16.0
9.36,38.0,16.0
9.370000000000001,38.0,16.0
9.38,38.0,16.0
9.39,38.0,16.0
9.4,38.0,16.0
9.41,39.0,16.0
9.42,38.0,16.0
9.43,38.0,16.0
9.44,38.0,16.0
9.450000000000001,39.0,16.0
9.46,38.0,16.0
9.47,38.0,16.0
9.48,38.0,16.0
9.49,38.0,16.0
9.5,38.0,16.0
9.51,38.0,16.0
9.52,38.0,16.0
9.53,39.0,16.0
9.540000000000001,39.0,16.0
9.55,39.0,16.0
9.56,39.0,16.0
9.57,40.0,16.0
9.58,40.0,16.0
9.59,40.0,16.0
9.6,40.0,16.0
9.61,40.0,16.0
9.620000000000001,40.0,16.0
9.63,40.0,16.0
9.64,40.0,16.0
9.65,40.0,16.0
9.66,40.0,16.0
9.67,40.0,16.0
9.68,40.0,16.0
9.69,40.0,16.0
9.700000000000001,40.0,16.0
9.71,40.0,16.0
9.72,40.0,16.0
9.73,40.0,16.0
9.74,40.0,16.0
9.75,40.0,16.0
9.76,40.0,16.0
9.77,40.0,16.0
9.78,40.0,16.0
9.790000000000001,40.0,16.0
9.8,40.0,16.0
9.81,40.0,16.0
9.82,40.0,16.0
9.83,40.0,16.0
9.84,40.0,16.0
9.85,40.0,16.0
9.86,40.0,16.0
9.870000000000001,40.0,16.0
9.88,41.0,16.0
9.89,40.0,16.0
9.9,40.0,16.0
9.91,40.0,16.0
9.92,40.0,16.0
9.93,40.0,16.0
9.94,40.0,16.0
9.950000000000001,40.0,16.0
9.96,40.0,16.0
9.97,40.0,16.0
9.98,40.0,16.0
9.99,40.0,16.0
10.0,40.0,16.0
10.01,40.0,16.0
10.02,40.0,16.0
10.03,40.0,16.0
10.040000000000001,40.0,16.0
10.05,40.0,16.0
10.06,40.0,16.0
10.07,40.0,16.0
10.08,41.0,16.0
10.09,41.0,16.0
10.1,41.0,16.0
10.11,42.0,16.0
10.120000000000001,42.0,16.0
10.13,41.0,16.0
10.14,41.0,16.0
10.15,41.0,16.0
10.16,41.0,16.0
10.17,41.0,16.0
10.18,41.0,16.0
10.19,41.0,16.0
10.200000000000001,41.0,16.0
10.21,41.0,16.0
10.22,42.0,16.0
10.23,41.0,16.0
10.24,41.0,16.0
10.25,42.0,16.0
10.26,42.0,16.0
10.27,42.0,16.0
10.28,42.0,16.0
10.290000000000001,42.0,16.0
10.3,42.0,16.0
10.31,42.0,16.0
10.32,42.0,16.0
10.33,42.0,16.0
10.34,42.0,16.0
10.35,42.0,16.0
10.36,42.0,16.0
10.370000000000001,42.0,16.0
10.38,42.0,16.0
10.39,42.0,16.0
10.4,42.0,16.0
10.41,42.0,16.0
10.42,42.0,16.0
10.43,42.0,16.0
10.44,42.0,16.0
10.450000000000001,42.0,16.0
10.46,42.0,16.0
10.47,42.0,16.0
10.48,42.0,16.0
10.49,42.0,16.0
10.5,42.0,16.0
10.51,42.0,16.0
10.52,42.0,16.0
10.53,43.0,16.0
10.540000000000001,42.0,16.0
10.55,42.0,16.0
10.56,42.0,16.0
10.57,42.0,16.0
10.58,42.0,16.0
10.59,42.0,16.0
10.6,43.0,16.0
10.61,43.0,16.0
10.620000000000001,43.0,16.0
10.63,43.0,16.0
10.64,43.0,16.0
10.65,43.0,16.0
10.66,43.0,16.0
10.67,43.0,16.0
10.68,43.0,16.0
10.69,43.0,16.0
10.700000000000001,43.0,16.0
10.71,43.0,16.0
10.72,43.0,16.0
10.73,43.0,16.0
10.74,43.0,16.0
10.75,43.0,16.0
10.76,43.0,16.0
10.77,43.0,16.0
10.78,43.0,16.0
10.790000000000001,44.0,16.0
10.8,43.0,16.0
10.81,43.0,16.0
10.82,43.0,16.0
10.83,43.0,16.0
10.84,43.0,16.0
10.85,43.0,16.0
10.86,43.0,16.0
10.870000000000001,43.0,16.0
10.88,44.0,16.0
10.89,44.0,16.0
10.9,44.0,16.0
10.91,44.0,16.0
10.92,44.0,16.0
10.93,44.0,16.0
10.94,44.0,16.0
10.950000000000001,44.0,16.0
10.96,44.0,16.0
10.97,44.0,16.0
10.98,44.0,16.0
10.99,44.0,16.0
11.0,44.0,16.0
11.01,44.0,16.0
11.02,44.0,16.0
11.03,44.0,16.0
11.040000000000001,44.0,16.0
11.05,44.0,16.0
11.06,44.0,16.0
11.07,44.0,16.0
11.08,45.0,16.0
11.09,45.0,16.0
11.1,45.0,16.0
11.11,45.0,16.0
11.120000000000001,45.0,16.0
11.13,45.0,16.0
11.14,45.0,16.0
11.15,45.0,16.0
11.16,45.0,16.0
11.17,45.0,16.0
11.18,45.0,16.0
11.19,45.0,16.0
11.200000000000001,45.0,16.0
11.21,45.0,16.0
11.22,45.0,16.0
11.23,45.0,16.0
11.24,46.0,16.0
11.25,45.0,16.0
11.26,45.0,16.0
11.27,45.0,16.0
11.28,46.0,16.0
11.290000000000001,46.0,16.0
11.3,46.0,16.0
11.31,46.0,16.0
11.32,46.0,16.0
11.33,46.0,16.0
11.34,46.0,16.0
11.35,46.0,16.0
11.36,46.0,16.0
11.370000000000001,46.0,16.0
11.38,46.0,16.0
11.39,46.0,16.0
11.4,46.0,16.0
11.41,46.0,16.0
11.42,46.0,16.0
11.43,46.0,16.0
11.44,46.0,16.0
11.450000000000001,47.0,16.0
11.46,47.0,16.0
11.47,47.0,16.0
11.48,46.0,16.0
11.49,47.0,16.0
11.5,47.0,16.0
11.51,47.0,16.0
11.52,47.0,16.0
11.53,47.0,16.0
11.540000000000001,47.0,16.0
11.55,47.0,16.0
11.56,47.0,16.0
11.57,47.0,16.0
11.58,47.0,16.0
11.59,47.0,16.0
11.6,47.0,16.0
11.61,47.0,16.0
11.620000000000001,48.0,16.0
11.63,48.0,16.0
11.64,48.0,16.0
11.65,48.0,16.0
11.66,48.0,16.0
11.67,48.0,16.0
11.68,48.0,16.0
11.69,48.0,16.0
11.700000000000001,48.0,16.0
11.71,48.0,16.0
11.72,48.0,16.0
11.73,48.0,16.0
11.74,48.0,16.0
11.75,48.0,16.0
11.76,48.0,16.0
11.77,48.0,16.0
11.78,48.0,16.0
11.790000000000001,48.0,16.0
11.8,48.0,16.0
11.81,49.0,16.0
11.82,49.0,16.0
11.83,49.0,16.0
11.84,49.0,16.0
11.85,49.0,16.0
11.86,49.0,16.0
11.870000000000001,49.0,16.0
11.88,49.0,16.0
11.89,49.0,16.0
11.9,49.0,16.0
11.91,49.0,16.0
11.92,49.0,16.0
11.93,49.0,16.0
11.94,49.0,16.0
11.950000000000001,49.0,16.0
11.96,49.0,16.0
11.97,49.0,16.0
11.98,49.0,16.0
11.99,49.0,16.0
12.0,49.0,16.0
12.01,49.0,16.0
12.02,50.0,16.0
12.030000000000001,50.0,16.0
12.040000000000001,50.0,16.0
12.05,50.0,16.0
12.06,50.0,16.0
12.07,50.0,16.0
12.08,50.0,16.0
12.09,50.0,16.0
12.1,50.0,16.0
12.11,50.0,16.0
12.120000000000001,50.0,16.0
12.13,50.0,16.0
12.14,50.0,16.0
12.15,50.0,16.0
12.16,50.0,16.0
12.17,50.0,16.0
12.18,50.0,16.0
12.19,50.0,16.0
12.200000000000001,50.0,16.0
12.21,50.0,16.0
12.22,50.0,16.0
12.23,50.0,16.0
12.24,50.0,16.0
12.25,50.0,16.0
12.26,50.0,16.0
12.27,50.0,16.0
12.280000000000001,50.0,16.0
12.290000000000001,51.0,16.0
12.3,51.0,16.0
12.31,51.0,16.0
12.32,51.0,16.0
12.33,51.0,16.0
12.34,51.0,16.0
12.35,51.0,16.0
12.36,51.0,16.0
12.370000000000001,51.0,16.0
12.38,51.0,16.0
12.39,51.0,16.0
12.4,51.0,16.0
12.41,51.0,16.0
12.42,51.0,16.0
12.43,51.0,16.0
12.44,51.0,16.0
12.450000000000001,51.0,16.0
12.46,51.0,16.0
12.47,51.0,16.0
12.48,51.0,16.0
12.49,51.0,16.0
12.5,52.0,16.0
12.51,52.0,16.0
12.52,52.0,16.0
12.530000000000001,52.0,16.0
12.540000000000001,52.0,16.0
12.55,51.0,16.0
12.56,52.0,16.0
12.57,52.0,16.0
12.58,52.0,16.0
12.59,52.0,16.0
12.6,52.0,16.0
12.61,52.0,16.0
12.620000000000001,52.0,16.0
12.63,52.0,16.0
12.64,52.0,16.0
12.65,52.0,16.0
12.66,52.0,16.0
12.67,52.0,16.0
12.68,53.0,16.0
12.69,52.0,16.0
12.700000000000001,52.0,16.0
12.71,52.0,16.0
12.72,53.0,16.0
12.73,53.0,16.0
12.74,53.0,16.0
12.75,53.0,16.0
12.76,53.0,16.0
12.77,53.0,16.0
12.780000000000001,53.0,16.0
12.790000000000001,53.0,16.0
12.8,53.0,16.0
12.81,53.0,16.0
12.82,53.0,16.0
12.83,53.0,16.0
12.84,53.0,16.0
12.85,53.0,16.0
12.86,53.0,16.0
12.870000000000001,53.0,16.0
12.88,53.0,16.0
12.89,53.0,16.0
12.9,53.0,16.0
12.91,53.0,16.0
12.92,54.0,16.0
12.93,54.0,16.0
12.94,54.0,16.0
12.950000000000001,54.0,16.0
12.96,54.0,16.0
12.97,53.0,16.0
12.98,54.0,16.0
12.99,54.0,16.0
13.0,54.0,16.0
13.01,54.0,16.0
13.02,54.0,16.0
13.030000000000001,54.0,16.0
13.040000000000001,54.0,16.0
13.05,54.0,16.0
13.06,54.0,16.0
13.07,54.0,16.0
13.08,54.0,16.0
13.09,54.0,16.0
13.1,54.0,16.0
13.11,54.0,16.0
13.120000000000001,54.0,16.0
13.13,54.0,16.0
13.14,54.0,16.0
13.15,54.0,16.0
13.16,54.0,16.0
13.17,55.0,16.0
13.18,54.0,16.0
13.19,54.0,16.0
13.200000000000001,54.0,16.0
13.21,55.0,16.0
13.22,55.0,16.0
13.23,55.0,16.0
13.24,55.0,16.0
13.25,55.0,16.0
13.26,55.0,16.0
13.27,55.0,16.0
13.280000000000001,55.0,16.0
13.290000000000001,54.0,16.0
13.3,55.0,16.0
13.31,55.0,16.0
13.32,55.0,16.0
13.33,55.0,16.0
13.34,55.0,16.0
13.35,55.0,16.0
13.36,55.0,16.0
13.370000000000001,55.0,16.0
13.38,55.0,16.0
13.39,56.0,16.0
13.4,56.0,16.0
13.41,55.0,16.0
13.42,55.0,16.0
13.43,56.0,16.0
13.44,56.0,16.0
13.450000000000001,55.0,16.0
13.46,55.0,16.0
13.47,55.0,16.0
13.48,55.0,16.0
13.49,55.0,16.0
13.5,56.0,16.0
13.51,56.0,16.0
13.52,55.0,16.0
13.530000000000001,56.0,16.0
13.540000000000001,56.0,16.0
13.55,56.0,16.0
13.56,56.0,16.0
13.57,56.0,16.0
13.58,56.0,16.0
13.59,57.0,16.0
13.6,57.0,16.0
13.61,56.0,16.0
13.620000000000001,56.0,16.0
13.63,57.0,16.0
13.64,57.0,16.0
13.65,57.0,16.0
13.66,57.0,16.0
13.67,57.0,16.0
13.68,56.0,16.0
13.69,56.0,16.0
13.700000000000001,56.0,16.0
13.71,56.0,16.0
13.72,56.0,16.0
13.73,56.0,16.0
13.74,57.0,16.0
13.75,57.0,16.0
13.76,57.0,16.0
13.77,57.0,16.0
13.780000000000001,58.0,16.0
13.790000000000001,57.0,16.0
13.8,58.0,16.0
13.81,58.0,16.0
13.82,58.0,16.0
13.83,58.0,16.0
13.84,57.0,16.0
13.85,58.0,16.0
13.86,57.0,16.0
13.870000000000001,57.0,16.0
13.88,57.0,16.0
13.89,57.0,16.0
13.9,58.0,16.0
13.91,58.0,16.0
13.92,58.0,16.0
13.93,58.0,16.0
13.94,58.0,16.0
13.950000000000001,58.0,16.0
13.96,58.0,16.0
13.97,58.0,16.0
13.98,58.0,16.0
13.99,58.0,16.0
14.0,59.0,16.0
14.01,59.0,16.0
14.02,58.0,16.0
14.030000000000001,58.0,16.0
14.040000000000001,58.0,16.0
14.05,58.0,16.0
14.06,58.0,16.0
14.07,58.0,16.0
14.08,58.0,16.0
14.09,59.0,16.0
14.1,58.0,16.0
14.11,59.0,16.0
14.120000000000001,59.0,16.0
14.13,59.0,16.0
14.14,58.0,16.0
14.15,58.0,16.0
14.16,58.0,16.0
14.17,58.0,16.0
14.18,59.0,16.0
14.19,59.0,16.0
14.200000000000001,59.0,16.0
14.21,59.0,16.0
14.22,60.0,16.0
14.23,60.0,16.0
14.24,59.0,16.0
14.25,60.0,16.0
14.26,60.0,16.0
14.27,59.0,16.0
14.280000000000001,59.0,16.0
14.290000000000001,59.0,16.0
14.3,60.0,16.0
14.31,59.0,16.0
14.32,59.0,16.0
14.33,59.0,16.0
14.34,60.0,16.0
14.35,60.0,16.0
14.36,60.0,16.0
14.370000000000001,60.0,16.0
14.38,59.0,16.0
14.39,59.0,16.0
14.4,60.0,16.0
14.41,60.0,16.0
14.42,60.0,16.0
14.43,61.0,16.0
14.44,61.0,16.0
14.450000000000001,61.0,16.0
14.46,61.0,16.0
14.47,61.0,16.0
14.48,61.0,16.0
14.49,61.0,16.0
14.5,60.0,16.0
14.51,61.0,16.0
14.52,61.0,16.0
14.530000000000001,61.0,16.0
14.540000000000001,61.0,16.0
14.55,62.0,16.0
14.56,62.0,16.0
14.57,61.0,16.0
14.58,60.0,16.0
14.59,61.0,16.0
14.6,61.0,16.0
14.61,61.0,16.0
14.620000000000001,61.0,16.0
14.63,62.0,16.0
14.64,62.0,16.0
14.65,62.0,16.0
14.66,62.0,16.0
14.67,61.0,16.0
14.68,61.0,16.0
14.69,62.0,16.0
14.700000000000001,62.0,16.0
14.71,62.0,16.0
14.72,61.0,16.0
14.73,62.0,16.0
14.74,62.0,16.0
14.75,62.0,16.0
14.76,63.0,16.0
14.77,63.0,16.0
14.780000000000001,61.0,16.0
14.790000000000001,62.0,16.0
14.8,62.0,16.0
14.81,62.0,16.0
14.82,62.0,16.0
14.83,62.0,16.0
14.84,63.0,16.0
14.85,63.0,16.0
14.86,63.0,16.0
14.870000000000001,63.0,16.0
14.88,62.0,16.0
14.89,62.0,16.0
14.9,62.0,16.0
14.91,62.0,16.0
14.92,62.0,16.0
14.93,63.0,16.0
14.94,63.0,16.0
14.950000000000001,62.0,16.0
14.96,62.0,16.0
14.97,62.0,16.0
14.98,63.0,16.0
14.99,63.0,16.0
15.0,62.0,16.0
15.01,63.0,16.0
15.02,63.0,16.0
15.030000000000001,64.0,16.0
15.040000000000001,64.0,16.0
15.05,63.0,16.0
15.06,63.0,16.0
15.07,63.0,16.0
15.08,64.0,16.0
15.09,64.0,16.0
15.1,64.0,16.0
15.11,65.0,16.0
15.120000000000001,63.0,16.0
15.13,63.0,16.0
15.14,64.0,16.0
15.15,64.0,16.0
15.16,65.0,16.0
15.17,63.0,16.0
15.18,64.0,16.0
15.19,64.0,16.0
15.200000000000001,65.0,16.0
15.21,64.0,16.0
15.22,64.0,16.0
15.23,65.0,16.0
15.24,65.0,16.0
15.25,65.0,16.0
15.26,64.0,16.0
15.27,65.0,16.0
15.280000000000001,65.0,16.0
15.290000000000001,65.0,16.0
15.3,66.0,16.0
15.31,66.0,16.0
15.32,64.0,16.0
15.33,65.0,16.0
15.34,65.0,16.0
15.35,65.0,16.0
15.36,65.0,16.0
15.370000000000001,66.0,16.0
15.38,66.0,16.0
15.39,66.0,16.0
15.4,65.0,16.0
15.41,65.0,16.0
15.42,65.0,16.0
15.43,65.0,16.0
15.44,65.0,16.0
15.450000000000001,66.0,16.0
15.46,66.0,16.0
15.47,65.0,16.0
15.48,65.0,16.0
15.49,65.0,16.0
15.5,66.0,16.0
15.51,66.0,16.0
15.52,67.0,16.0
15.530000000000001,67.0,16.0
15.540000000000001,65.0,16.0
15.55,66.0,16.0
15.56,66.0,16.0
15.57,66.0,16.0
15.58,66.0,16.0
15.59,67.0,16.0
15.6,67.0,16.0
15.610000000000001,67.0,16.0
15.620000000000001,67.0,16.0
15.63,66.0,16.0
15.64,66.0,16.0
15.65,66.0,16.0
15.66,66.0,16.0
15.67,66.0,16.0
15.68,67.0,16.0
15.69,67.0,16.0
15.700000000000001,67.0,16.0
15.71,66.0,16.0
15.72,67.0,16.0
15.73,67.0,16.0
15.74,68.0,16.0
15.75,67.0,16.0
15.76,67.0,16.0
15.77,67.0,16.0
15.780000000000001,68.0,16.0
15.790000000000001,68.0,16.0
15.8,68.0,16.0
15.81,68.0,16.0
15.82,69.0,16.0
15.83,67.0,16.0
15.84,67.0,16.0
15.85,68.0,16.0
15.860000000000001,68.0,16.0
15.870000000000001,68.0,16.0
15.88,68.0,16.0
15.89,68.0,16.0
15.9,69.0,16.0
15.91,69.0,16.0
15.92,69.0,16.0
15.93,67.0,16.0
15.94,67.0,16.0
15.950000000000001,68.0,16.0
15.96,68.0,16.0
15.97,68.0,16.0
15.98,68.0,16.0
15.99,69.0,16.0
16.0,69.0,16.0
16.01,69.0,16.0
16.02,69.0,16.0
16.03,69.0,16.0
16.04,70.0,16.0
16.05,68.0,16.0
16.06,68.0,16.0
16.07,68.0,16.0
16.080000000000002,69.0,16.0
16.09,69.0,16.0
16.1,69.0,16.0
16.11,69.0,16.0
16.12,70.0,16.0
16.13,70.0,16.0
16.14,68.0,16.0
16.15,69.0,16.0
16.16,69.0,16.0
16.17,69.0,16.0
16.18,69.0,16.0
16.19,70.0,16.0
16.2,70.0,16.0
16.21,70.0,16.0
16.22,70.0,16.0
16.23,69.0,16.0
16.240000000000002,69.0,16.0
16.25,69.0,16.0
16.26,69.0,16.0
16.27,70.0,16.0
16.28,70.0,16.0
16.29,70.0,16.0
16.3,70.0,16.0
16.31,71.0,16.0
16.32,71.0,16.0
16.330000000000002,71.0,16.0
16.34,71.0,16.0
16.35,70.0,16.0
16.36,70.0,16.0
16.37,70.0,16.0
16.38,70.0,16.0
16.39,70.0,16.0
16.4,71.0,16.0
16.41,71.0,16.0
16.42,70.0,16.0
16.43,70.0,16.0
16.44,71.0,16.0
16.45,71.0,16.0
16.46,72.0,16.0
16.47,70.0,16.0
16.48,70.0,16.0
16.490000000000002,71.0,16.0
16.5,71.0,16.0
16.51,72.0,16.0
16.52,72.0,16.0
16.53,70.0,16.0
16.54,71.0,16.0
16.55,71.0,16.0
16.56,72.0,16.0
16.57,72.0,16.0
16.580000000000002,72.0,16.0
16.59,71.0,16.0
16.6,71.0,16.0
16.61,71.0,16.0
16.62,72.0,16.0
16.63,72.0,16.0
16.64,72.0,16.0
16.65,72.0,16.0
16.66,73.0,16.0
16.67,71.0,16.0
16.68,72.0,16.0
16.69,72.0,16.0
16.7,73.0,16.0
16.71,71.0,16.0
16.72,72.0,16.0
16.73,72.0,16.0
16.740000000000002,72.0,16.0
16.75,73.0,16.0
16.76,71.0,16.0
16.77,72.0,16.0
16.78,72.0,16.0
16.79,72.0,16.0
16.8,73.0,16.0
16.81,73.0,16.0
16.82,73.0,16.0
16.830000000000002,74.0,16.0
16.84,72.0,16.0
16.85,72.0,16.0
16.86,72.0,16.0
16.87,73.0,16.0
16.88,73.0,16.0
16.89,73.0,16.0
16.9,73.0,16.0
16.91,74.0,16.0
16.92,74.0,16.0
16.93,73.0,16.0
16.94,73.0,16.0
16.95,73.0,16.0
16.96,74.0,16.0
16.97,74.0,16.0
16.98,75.0,16.0
16.990000000000002,73.0,16.0
17.0,74.0,16.0
17.01,74.0,16.0
17.02,74.0,16.0
17.03,75.0,16.0
17.04,75.0,16.0
17.05,73.0,16.0
17.06,73.0,16.0
17.07,74.0,16.0
17.080000000000002,74.0,16.0
17.09,74.0,16.0
17.1,74.0,16.0
17.11,75.0,16.0
17.12,75.0,16.0
17.13,75.0,16.0
17.14,75.0,16.0
17.150000000000002,75.0,16.0
17.16,75.0,16.0
17.17,75.0,16.0
17.18,74.0,16.0
17.19,74.0,16.0
17.2,74.0,16.0
17.21,75.0,16.0
17.22,75.0,16.0
17.23,75.0,16.0
17.240000000000002,75.0,16.0
17.25,75.0,16.0
17.26,76.0,16.0
17.27,74.0,16.0
17.28,75.0,16.0
17.29,76.0,16.0
17.3,76.0,16.0
17.31,75.0,16.0
17.32,75.0,16.0
17.330000000000002,76.0,16.0
17.34,76.0,16.0
17.35,77.0,16.0
17.36,75.0,16.0
17.37,75.0,16.0
17.38,76.0,16.0
17.39,76.0,16.0
17.400000000000002,76.0,16.0
17.41,77.0,16.0
17.42,77.0,16.0
17.43,75.0,16.0
17.44,75.0,16.0
17.45,76.0,16.0
17.46,76.0,16.0
17.47,77.0,16.0
17.48,77.0,16.0
17.490000000000002,77.0,16.0
17.5,77.0,16.0
17.51,77.0,16.0
17.52,78.0,16.0
17.53,78.0,16.0
17.54,76.0,16.0
17.55,76.0,16.0
17.56,76.0,16.0
17.57,76.0,16.0
17.580000000000002,76.0,16.0
17.59,77.0,16.0
17.6,77.0,16.0
17.61,77.0,16.0
17.62,77.0,16.0
17.63,77.0,16.0
17.64,77.0,16.0
17.650000000000002,77.0,16.0
17.66,78.0,16.0
17.67,78.0,16.0
17.68,78.0,16.0
17.69,78.0,16.0
17.7,78.0,16.0
17.71,78.0,16.0
17.72,78.0,16.0
17.73,78.0,16.0
17.740000000000002,78.0,16.0
17.75,77.0,16.0
17.76,77.0,16.0
17.77,78.0,16.0
17.78,78.0,16.0
17.79,77.0,16.0
17.8,77.0,16.0
17.81,78.0,16.0
17.82,78.0,16.0
17.830000000000002,79.0,16.0
17.84,77.0,16.0
17.85,77.0,16.0
17.86,77.0,16.0
17.87,78.0,16.0
17.88,78.0,16.0
17.89,78.0,16.0
17.900000000000002,78.0,16.0
17.91,79.0,16.0
17.92,79.0,16.0
17.93,79.0,16.0
17.94,79.0,16.0
17.95,78.0,16.0
17.96,78.0,16.0
17.97,78.0,16.0
17.98,78.0,16.0
17.990000000000002,78.0,16.0
18.0,79.0,16.0
18.01,79.0,16.0
18.02,79.0,16.0
18.03,79.0,16.0
18.04,79.0,16.0
18.05,79.0,16.0
18.06,80.0,16.0
18.07,78.0,16.0
18.080000000000002,78.0,16.0
18.09,80.0,16.0
18.1,79.0,16.0
18.11,79.0,16.0
18.12,79.0,16.0
18.13,80.0,16.0
18.14,80.0,16.0
18.150000000000002,80.0,16.0
18.16,79.0,16.0
18.17,79.0,16.0
18.18,79.0,16.0
18.19,79.0,16.0
18.2,79.0,16.0
18.21,80.0,16.0
18.22,80.0,16.0
18.23,80.0,16.0
18.240000000000002,80.0,16.0
18.25,80.0,16.0
18.26,79.0,16.0
18.27,79.0,16.0
18.28,79.0,16.0
18.29,80.0,16.0
18.3,80.0,16.0
18.31,80.0,16.0
18.32,80.0,16.0
18.330000000000002,81.0,16.0
18.34,80.0,16.0
18.35,80.0,16.0
18.36,80.0,16.0
18.37,80.0,16.0
18.38,80.0,16.0
18.39,81.0,16.0
18.400000000000002,79.0,16.0
18.41,80.0,16.0
18.42,80.0,16.0
18.43,81.0,16.0
18.44,80.0,16.0
18.45,80.0,16.0
18.46,80.0,16.0
18.47,81.0,16.0
18.48,81.0,16.0
18.490000000000002,80.0,16.0
18.5,81.0,16.0
18.51,81.0,16.0
18.52,81.0,16.0
18.53,82.0,16.0
18.54,80.0,16.0
18.55,81.0,16.0
18.56,81.0,16.0
18.57,81.0,16.0
18.580000000000002,82.0,16.0
18.59,82.0,16.0
18.6,82.0,16.0
18.61,81.0,16.0
18.62,81.0,16.0
18.63,81.0,16.0
18.64,81.0,16.0
18.650000000000002,82.0,16.0
18.66,82.0,16.0
18.67,82.0,16.0
18.68,82.0,16.0
18.69,83.0,16.0
18.7,81.0,16.0
18.71,81.0,16.0
18.72,81.0,16.0
18.73,82.0,16.0
18.740000000000002,82.0,16.0
18.75,82.0,16.0
18.76,83.0,16.0
18.77,81.0,16.0
18.78,82.0,16.0
18.79,82.0,16.0
18.8,83.0,16.0
18.81,83.0,16.0
18.82,81.0,16.0
18.830000000000002,82.0,16.0
18.84,82.0,16.0
18.85,83.0,16.0
18.86,83.0,16.0
18.87,83.0,16.0
18.88,83.0,16.0
18.89,84.0,16.0
18.900000000000002,84.0,16.0
18.91,84.0,16.0
18.92,82.0,16.0
18.93,83.0,16.0
18.94,83.0,16.0
18.95,83.0,16.0
18.96,83.0,16.0
18.97,83.0,16.0
18.98,83.0,16.0
18.990000000000002,83.0,16.0
19.0,84.0,16.0
19.01,84.0,16.0
19.02,84.0,16.0
19.03,82.0,16.0
19.04,83.0,16.0
19.05,83.0,16.0
19.06,84.0,16.0
19.07,84.0,16.0
19.080000000000002,83.0,16.0
19.09,83.0,16.0
19.1,84.0,16.0
19.11,84.0,16.0
19.12,84.0,16.0
19.13,85.0,16.0
19.14,83.0,16.0
19.150000000000002,84.0,16.0
19.16,84.0,16.0
19.17,84.0,16.0
19.18,84.0,16.0
19.19,85.0,16.0
19.2,85.0,16.0
19.21,85.0,16.0
19.22,86.0,16.0
19.23,86.0,16.0
19.240000000000002,86.0,16.0
19.25,84.0,16.0
19.26,85.0,16.0
19.27,85.0,16.0
19.28,85.0,16.0
19.29,85.0,16.0
19.3,85.0,16.0
19.31,86.0,16.0
19.32,85.0,16.0
19.330000000000002,86.0,16.0
19.34,86.0,16.0
19.35,85.0,16.0
19.36,86.0,16.0
19.37,86.0,16.0
19.38,87.0,16.0
19.39,85.0,16.0
19.400000000000002,86.0,16.0
19.41,85.0,16.0
19.42,86.0,16.0
19.43,86.0,16.0
19.44,86.0,16.0
19.45,87.0,16.0
19.46,87.0,16.0
19.47,87.0,16.0
19.48,88.0,16.0
19.490000000000002,85.0,16.0
19.5,85.0,16.0
19.51,86.0,16.0
19.52,86.0,16.0
19.53,86.0,16.0
19.54,86.0,16.0
19.55,86.0,16.0
19.56,86.0,16.0
19.57,87.0,16.0
19.580000000000002,87.0,16.0
19.59,87.0,16.0
19.6,87.0,16.0
19.61,87.0,16.0
19.62,87.0,16.0
19.63,88.0,16.0
19.64,88.0,16.0
19.650000000000002,88.0,16.0
19.66,87.0,16.0
19.67,87.0,16.0
19.68,87.0,16.0
19.69,87.0,16.0
19.7,88.0,16.0
19.71,88.0,16.0
19.72,88.0,16.0
19.73,88.0,16.0
19.740000000000002,87.0,16.0
19.75,87.0,16.0
19.76,88.0,16.0
19.77,88.0,16.0
19.78,88.0,16.0
19.79,88.0,16.0
19.8,89.0,16.0
19.81,89.0,16.0
19.82,89.0,16.0
19.830000000000002,89.0,16.0
19.84,89.0,16.0
19.85,88.0,16.0
19.86,88.0,16.0
19.87,88.0,16.0
19.88,88.0,16.0
19.89,88.0,16.0
19.900000000000002,88.0,16.0
19.91,88.0,16.0
19.92,89.0,16.0
19.93,87.0,16.0
19.94,88.0,16.0
19.95,88.0,16.0
19.96,89.0,16.0
19.97,89.0,16.0
19.98,88.0,16.0
19.990000000000002,88.0,16.0
20.0,88.0,16.0
20.01,89.0,16.0
20.02,89.0,16.0
20.03,90.0,16.0
20.04,90.0,16.0
20.05,88.0,16.0
20.06,89.0,16.0
20.07,89.0,16.0
20.080000000000002,89.0,16.0
20.09,89.0,16.0
20.1,90.0,16.0
20.11,90.0,16.0
20.12,90.0,16.0
20.13,90.0,16.0
20.14,89.0,16.0
20.150000000000002,89.0,16.0
20.16,89.0,16.0
20.17,90.0,16.0
20.18,90.0,16.0
20.19,90.0,16.0
20.2,90.0,16.0
20.21,90.0,16.0
20.22,91.0,16.0
20.23,89.0,16.0
20.240000000000002,89.0,16.0
20.25,90.0,16.0
20.26,90.0,16.0
20.27,90.0,16.0
20.28,90.0,16.0
20.29,90.0,16.0
20.3,90.0,16.0
20.31,91.0,16.0
20.32,91.0,16.0
20.330000000000002,91.0,16.0
20.34,90.0,16.0
20.35,90.0,16.0
20.36,90.0,16.0
20.37,90.0,16.0
20.38,91.0,16.0
20.39,91.0,16.0
20.400000000000002,91.0,16.0
20.41,91.0,16.0
20.42,91.0,16.0
20.43,92.0,16.0
20.44,92.0,16.0
20.45,92.0,16.0
20.46,91.0,16.0
20.47,91.0,16.0
20.48,91.0,16.0
20.490000000000002,91.0,16.0
20.5,92.0,16.0
20.51,91.0,16.0
20.52,92.0,16.0
20.53,92.0,16.0
20.54,92.0,16.0
20.55,93.0,16.0
20.56,93.0,16.0
20.57,93.0,16.0
20.580000000000002,92.0,16.0
20.59,92.0,16.0
20.6,92.0,16.0
20.61,93.0,16.0
20.62,91.0,16.0
20.63,92.0,16.0
20.64,92.0,16.0
20.650000000000002,93.0,16.0
20.66,93.0,16.0
20.67,92.0,16.0
20.68,92.0,16.0
20.69,92.0,16.0
20.7,92.0,16.0
20.71,93.0,16.0
20.72,93.0,16.0
20.73,93.0,16.0
20.740000000000002,93.0,16.0
20.75,94.0,16.0
20.76,92.0,16.0
20.77,92.0,16.0
20.78,92.0,16.0
20.79,93.0,16.0
20.8,93.0,16.0
20.81,93.0,16.0
20.82,93.0,16.0
20.830000000000002,93.0,16.0
20.84,93.0,16.0
20.85,94.0,16.0
20.86,94.0,16.0
20.87,94.0,16.0
20.88,93.0,16.0
20.89,93.0,16.0
20.900000000000002,93.0,16.0
20.91,94.0,16.0
20.92,94.0,16.0
20.93,94.0,16.0
20.94,93.0,16.0
20.95,94.0,16.0
20.96,94.0,16.0
20.97,94.0,16.0
20.98,95.0,16.0
20.990000000000002,95.0,16.0
21.0,93.0,16.0
21.01,94.0,16.0
21.02,94.0,16.0
21.03,94.0,16.0
21.04,94.0,16.0
21.05,95.0,16.0
21.06,95.0,16.0
21.07,95.0,16.0
21.080000000000002,95.0,16.0
21.09,96.0,16.0
21.1,94.0,16.0
21.11,94.0,16.0
21.12,94.0,16.0
21.13,95.0,16.0
21.14,95.0,16.0
21.150000000000002,95.0,16.0
21.16,95.0,16.0
21.17,96.0,16.0
21.18,94.0,16.0
21.19,94.0,16.0
21.2,95.0,16.0
21.21,96.0,16.0
21.22,96.0,16.0
21.23,96.0,16.0
21.240000000000002,95.0,16.0
21.25,95.0,16.0
21.26,95.0,16.0
21.27,96.0,16.0
21.28,96.0,16.0
21.29,96.0,16.0
21.3,96.0,16.0
21.31,97.0,16.0
21.32,95.0,16.0
21.330000000000002,95.0,16.0
21.34,96.0,16.0
21.35,96.0,16.0
21.36,97.0,16.0
21.37,96.0,16.0
21.38,97.0,16.0
21.39,97.0,16.0
21.400000000000002,97.0,16.0
21.41,95.0,16.0
21.42,96.0,16.0
21.43,96.0,16.0
21.44,96.0,16.0
21.45,96.0,16.0
21.46,96.0,16.0
21.47,97.0,16.0
21.48,98.0,16.0
21.490000000000002,97.0,16.0
21.5,97.0,16.0
21.51,97.0,16.0
21.52,96.0,16.0
21.53,96.0,16.0
21.54,97.0,16.0
21.55,97.0,16.0
21.56,97.0,16.0
21.57,97.0,16.0
21.580000000000002,97.0,16.0
21.59,98.0,16.0
21.6,98.0,16.0
21.61,96.0,16.0
21.62,97.0,16.0
21.63,97.0,16.0
21.64,97.0,16.0
21.650000000000002,97.0,16.0
21.66,98.0,16.0
21.67,98.0,16.0
21.68,98.0,16.0
21.69,97.0,16.0
21.7,97.0,16.0
21.71,97.0,16.0
21.72,97.0,16.0
21.73,98.0,16.0
21.740000000000002,98.0,16.0
21.75,98.0,16.0
21.76,98.0,16.0
21.77,98.0,16.0
21.78,98.0,16.0
21.79,99.0,16.0
21.8,99.0,16.0
21.81,97.0,16.0
21.82,97.0,16.0
21.830000000000002,98.0,16.0
21.84,98.0,16.0
21.85,99.0,16.0
21.86,98.0,16.0
21.87,99.0,16.0
21.88,99.0,16.0
21.89,98.0,16.0
21.900000000000002,98.0,16.0
21.91,99.0,16.0
21.92,99.0,16.0
21.93,99.0,16.0
21.94,100.0,16.0
21.95,98.0,16.0
21.96,98.0,16.0
21.97,99.0,16.0
21.98,99.0,16.0
21.990000000000002,99.0,16.0


==> anc/data/fig15/fig_a_.csv <==
omega,"A,kmin"
-9.997930047431158,0.0002754836693515693
-9.988050669913932,0.0002837886984645312
-9.978171292396707,0.0002900442059763368
-9.968291914879485,0.0002940686343877677
-9.958412537362257,0.00029575117836590545
-9.948533159845034,0.00029505545857499754
-9.93865378232781,0.000292020843469481
-9.928774404810586,0.0002867613614630974
-9.918895027293361,0.0002794622410534091
-9.909015649776137,0.0002703741728950051
-9.899136272258913,0.0002598054792771909
-9.889256894741687,0.0002481124243920338
-9.879377517224462,0.00023568797741236274
-9.86949813970724,0.00022294937136378085
-9.859618762190015,0.00021032485901986442
-9.84973938467279,0.00019824007464899917
-9.839860007155565,0.00018710444326218466
-9.829980629638342,0.0001772980597393949
-9.820101252121114,0.0001691594657463609
-9.810221874603892,0.00016297470605659012
-9.800342497086667,0.00015896802570197286
-9.790463119569443,0.00015729449928773633
-9.780583742052219,0.00015803484270131735
-9.770704364534994,0.0001611925698021194
-9.76082498701777,0.0001666936021332887
-9.750945609500544,0.0001743883429716574
-9.74106623198332,0.0001840561682598355
-9.731186854466097,0.00019541219082078244
-9.721307476948871,0.00020811610106026551
-9.711428099431648,0.0002217828014446495
-9.701548721914422,0.0002359945135978025
-9.6916693443972,0.00025031396957980674
-9.681789966879974,0.0002642982826041865
-9.67191058936275,0.00027751304992656815
-9.662031211845525,0.00028954625112753924
-9.6521518343283,0.0003000214902916831
-9.642272456811076,0.000308610169202766
-9.632393079293852,0.0003150421913262752
-9.622513701776628,0.00031911486091274724
-9.612634324259403,0.00032069967770438434
-9.602754946742177,0.0003197468127874527
-9.592875569224953,0.0003162871039252421
-9.582996191707728,0.0003104315062147938
-9.573116814190506,0.00030236799435374897
-9.56323743667328,0.00029235601310351856
-9.553358059156057,0.00028071863060688226
-9.543478681638831,0.00026783264224486267
-9.533599304121607,0.0002541169186216831
-9.523719926604382,0.00024001936780137346
-9.513840549087158,0.000226002907312235
-9.503961171569934,0.00021253089426973509
-9.49408179405271,0.00020005246100949042
-9.484202416535485,0.00018898822847585189
-9.47432303901826,0.0001797168397142191
-9.464443661501035,0.00017256275188540592
-9.45456428398381,0.00016778566739885628
-9.444684906466586,0.0001655719548498859
-9.434805528949363,0.00016602832920615754
-9.424926151432137,0.00016917801087511672
-9.415046773914915,0.0001749594860880268
-9.405167396397689,0.00018322792993506694
-9.395288018880466,0.0001937592497377376
-9.38540864136324,0.00020625664414869653
-9.375529263846015,0.00022035947363643432
-9.365649886328791,0.00023565418484011488
-9.355770508811567,0.0002516869454051117
-9.345891131294342,0.0002679776111188685
-9.336011753777118,0.0002840345834226555
-9.326132376259894,0.0002993701059948916
-9.316252998742668,0.00031351551304876243
-9.306373621225443,0.0003260359619304993
-9.29649424370822,0.00033654417637608717
-9.286614866190995,0.000344712776336845
-9.276735488673772,0.00035028479230266225
-9.266856111156546,0.00035308203781184204
-9.256976733639323,0.00035301105898263147
-9.247097356122097,0.00035006647518684046
-9.237217978604873,0.0003443315852147656
-9.227338601087649,0.0003359762189370597
-9.217459223570424,0.000325251879799392
-9.2075798460532,0.00031248432901254266
-9.197700468535976,0.00029806382204313327
-9.187821091018751,0.0002824333028660161
-9.177941713501527,0.000266074905525327
-9.1680623359843,0.00024949518746225055
-9.158182958467076,0.00023320953930996744
-9.148303580949852,0.0002177262639817384
-9.13842420343263,0.00020353080899944127
-9.128544825915403,0.00019107065380744107
-9.11866544839818,0.00018074131412641373
-9.108786070880955,0.00017287391308783297
-9.09890669336373,0.00016772470051176324
-9.089027315846506,0.00016546686323754649
-9.079147938329282,0.0001661848780475878
-9.069268560812057,0.00016987160138452935
-9.059389183294833,0.00017642818428307376
-9.049509805777609,0.00018566683435777143
-9.039630428260384,0.00019731633691451374
-9.029751050743158,0.00021103018228958947
-9.019871673225934,0.00022639704371157763
-9.00999229570871,0.0002429532973549386
-9.000112918191487,0.00026019719055662326
-8.99023354067426,0.0002776042331302659
-8.980354163157038,0.0002946433261903777
-8.970474785639812,0.00031079314007687134
-8.96059540812259,0.00032555822259599203
-8.950716030605363,0.0003384843473455484
-8.94083665308814,0.00034917261291005574
-8.930957275570915,0.000357291862925512
-8.92107789805369,0.00036258902676613387
-8.911198520536466,0.00036489706596448836
-8.901319143019242,0.0003641402637219061
-8.891439765502017,0.00036033669859184556
-8.881560387984791,0.0003535978090854253
-8.871681010467567,0.00034412506795618926
-8.861801632950343,0.0003322038532229634
-8.851922255433118,0.0003181947121297116
-8.842042877915896,0.00030252227401225863
-8.83216350039867,0.0002856621634811409
-8.822284122881447,0.00026812630640800155
-8.812404745364221,0.0002504470937736274
-8.802525367846997,0.0002331608829319212
-8.792645990329772,0.00021679135918747466
-8.782766612812548,0.00020183326387140975
-8.772887235295324,0.00018873700646968353
-8.7630078577781,0.00017789462965778948
-8.753128480260875,0.00016962757671114495
-8.743249102743649,0.0001641766332569404
-8.733369725226424,0.00016169437024319067
-8.7234903477092,0.0001622403154561853
-8.713610970191976,0.00016577901838992312
-8.703731592674753,0.0001721810611971031
-8.693852215157527,0.00018122699895400666
-8.683972837640304,0.0001926140989595381
-8.674093460123078,0.00020596568369476878
-8.664214082605854,0.00022084277841632308
-8.65433470508863,0.00023675771453424214
-8.644455327571405,0.0002531892562299885
-8.634575950054181,0.00026959879222882683
-8.624696572536957,0.0002854470785446882
-8.614817195019732,0.0003002110227836502
-8.604937817502508,0.00031339997631801207
-8.595058439985282,0.0003245710380087326
-8.585179062468058,0.00033334288097494657
-8.575299684950833,0.00033940768212259675
-8.56542030743361,0.00034254077034015924
-8.555540929916384,0.0003426077027504809
-8.545661552399162,0.0003395685357134281
-8.535782174881936,0.00033347916730119815
-8.525902797364711,0.00032448969646894633
-8.516023419847487,0.0003128398599265166
-8.506144042330263,0.0002988516760809254
-8.496264664813038,0.0002829195354369548
-8.486385287295814,0.0002654980337259985
-8.47650590977859,0.0002470879374695466
-8.466626532261365,0.0002282207071373938
-8.456747154744141,0.00020944207115510937
-8.446867777226915,0.00019129515073307244
-8.43698839970969,0.00017430367262685696
-8.427109022192466,0.00015895578117370925
-8.417229644675242,0.00014568896536783956
-8.40735026715802,0.00013487655877179248
-8.397470889640793,0.0001268162440789071
-8.38759151212357,0.00012172090825983919
-8.377712134606345,0.00011971214396107241
-8.36783275708912,0.00012081658678280936
-8.357953379571896,0.0001249652126748455
-8.348074002054672,0.00013199560375950687
-8.338194624537447,0.00014165712144002387
-8.328315247020223,0.00015361881133841266
-8.318435869502999,0.00016747980267947714
-8.308556491985772,0.0001827818633419743
-8.298677114468548,0.00019902372805865185
-8.288797736951324,0.00021567673845872382
-8.2789183594341,0.00023220131650581553
-8.269038981916877,0.00024806374356559953
-8.25915960439965,0.00026275273189733147
-8.249280226882428,0.00027579525869005214
-8.239400849365202,0.00028677118017375814
-8.229521471847978,0.00029532615839554516
-8.219642094330753,0.0003011825105622023
-8.209762716813529,0.0003041476327516255
-8.199883339296305,0.00030411975032799114
-8.19000396177908,0.0003010908078764287
-8.180124584261856,0.00029514642564740554
-8.170245206744632,0.0002864629179625402
-8.160365829227405,0.0002753014855693943
-8.150486451710181,0.00026199975876679853
-8.140607074192957,0.00024696097545061786
-8.130727696675734,0.00023064112827457067
-8.120848319158508,0.00021353450283774153
-8.110968941641286,0.000196158054749296
-8.10108956412406,0.00017903513359650424
-8.091210186606835,0.00016267905737829829
-8.08133080908961,0.00014757706913955335
-8.071451431572386,0.00013417517019041625
-8.061572054055162,0.00012286432003986877
-8.051692676537938,0.00011396842457714375
-8.041813299020713,0.00010773450101599594
-8.031933921503489,0.0001043253138433919
-8.022054543986265,0.00010381472152772764
-8.012175166469039,0.00010618586258264351
-8.002295788951814,0.00011133224363830954
-7.992416411434591,0.00011906167503850147
-7.982537033917366,0.00012910293354424183
-7.972657656400143,0.0001411149202697949
-7.962778278882917,0.00015469802752070876
-7.952898901365693,0.0001694073333524509
-7.943019523848468,0.0001847672097247152
-7.933140146331244,0.0002002868606981337
-7.9232607688140195,0.00021547630301093309
-7.913381391296795,0.0002298622629579473
-7.903502013779572,0.00024300349190460976
-7.893622636262346,0.00025450499702110886
-7.883743258745122,0.00026403074432622767
-7.873863881227897,0.00027131441555814826
-7.863984503710673,0.00027616788850386056
-7.854105126193448,0.0002784871586893416
-7.844225748676224,0.0002782555280816518
-7.8343463711590005,0.00027554394919576745
-7.824466993641774,0.00027050852991939827
-7.814587616124551,0.000263385270358878
-7.804708238607326,0.00025448221747725565
-7.794828861090101,0.0002441692808800268
-7.784949483572877,0.0002328660538102924
-7.775070106055653,0.00022102802199100321
-7.765190728538429,0.0002091316203403542
-7.755311351021203,0.0001976586089483942
-7.74543197350398,0.00018708028718972735
-7.735552595986754,0.00017784204423745652
-7.72567321846953,0.00017034875905510777
-7.715793840952306,0.00016495150966466175
-7.705914463435081,0.00016193603502322017
-7.696035085917858,0.00016151331034787369
-7.686155708400632,0.00016381255438719256
-7.676276330883408,0.000168876882604167
-7.666396953366183,0.00017666176074015955
-7.656517575848959,0.00018703629664201826
-7.646638198331734,0.00019978734252177363
-7.63675882081451,0.00021462626270794049
-7.626879443297286,0.00023119816177792098
-7.6170000657800605,0.00024909326193653207
-7.607120688262838,0.0002678600749654748
-7.597241310745612,0.0002870199293348454
-7.5873619332283875,0.00030608239515376605
-7.577482555711163,0.0003245610936899826
-7.567603178193939,0.00034198939165389975
-7.5577238006767145,0.0003579354571063371
-7.547844423159489,0.00037201620046350433
-7.537965045642267,0.0003839096330017829
-7.5280856681250405,0.00039336525257782
-7.518206290607817,0.0004002121029906969
-7.508326913090592,0.00040436425505595725
-7.4984475355733675,0.00040582351389684146
-7.488568158056143,0.00040467927344394714
-7.478688780538918,0.0004011055046792311
-7.468809403021695,0.0003953549840847276
-7.458930025504469,0.00038775093158166854
-7.449050647987246,0.00037867633873822713
-7.439171270470021,0.0003685613165910134
-7.429291892952796,0.0003578688846571428
-7.419412515435572,0.0003470796472489649
-7.409533137918348,0.00033667586776919747
-7.399653760401124,0.00032712544540733097
-7.389774382883898,0.00031886633066004606
-7.3798950053666745,0.00031229187617195424
-7.370015627849449,0.00030773761807639593
-7.360136250332225,0.0003054699108108249
-7.350256872815001,0.0003056768072461896
-7.340377495297776,0.00030846147698588807
-7.330498117780553,0.0003138384020672165
-7.320618740263327,0.00032173247246579704
-7.310739362746103,0.00033198103794324356
-7.300859985228878,0.00034433884933974694
-7.290980607711654,0.0003584857562009808
-7.281101230194429,0.00037403690972831195
-7.271221852677205,0.00039055516549647227
-7.2613424751599815,0.0004075652795346652
-7.251463097642755,0.0004245694591274704
-7.241583720125532,0.00044106375531287567
-7.231704342608307,0.0004565547820218984
-7.221824965091082,0.00047057620501665036
-7.211945587573858,0.0004827044761001584
-7.202066210056634,0.0004925732809040094
-7.192186832539409,0.0004998862350669369
-7.182307455022184,0.0005044273887154675
-7.172428077504962,0.0005060691953787906
-7.1625486999877355,0.0005047776523623199
-7.152669322470511,0.0005006144372709983
-7.142789944953287,0.0004937359322523135
-7.132910567436062,0.0004843891555933185
-7.123031189918838,0.00047290469122563853
-7.113151812401613,0.0004596868326950284
-7.10327243488439,0.0004452012205144587
-7.093393057367164,0.0004299603634329754
-7.083513679849941,0.0004145074762886074
-7.0736343023327155,0.0003993991536947542
-7.063754924815491,0.00038518741144705817
-7.053875547298267,0.0003724016814847298
-7.043996169781042,0.00036153132369499567
-7.034116792263819,0.00035300923558661103
-7.024237414746593,0.0003471970817841754
-7.0143580372293695,0.00034437264776950965
-7.004478659712144,0.00034471972990760983
-6.99459928219492,0.0003483209264060641
-6.9847199046776955,0.0003551535755819318
-6.974840527160471,0.000365089019793203
-6.964961149643248,0.000377895239992712
-6.955081772126022,0.0003932428291808831
-6.945202394608798,0.00041071413730363337
-6.935323017091573,0.0004298153480275452
-6.925443639574349,0.0004499911230169979
-6.915564262057124,0.0004706413946536846
-6.9056848845399,0.0004911397863184019
-6.8958055070226765,0.0005108531129862757
-6.88592612950545,0.0005291613454031664
-6.876046751988227,0.0005454774305784628
-6.866167374471002,0.0005592663296216379
-6.856287996953777,0.0005700626824226495
-6.846408619436553,0.0005774865155328957
-6.836529241919329,0.0005812564954495525
-6.826649864402103,0.0005812002709020502
-6.816770486884879,0.0005772615646573878
-6.806891109367656,0.0005695037428944848
-6.79701173185043,0.0005581097279346588
-6.787132354333206,0.000543378201989345
-6.777252976815982,0.0005257161951607285
-6.767373599298757,0.0005056282333716875
-6.757494221781533,0.0004837023611790383
-6.747614844264308,0.00046059342336845187
-6.737735466747085,0.00043700410866164983
-6.727856089229859,0.0004136643017053969
-6.717976711712635,0.0003913093778308904
-6.70809733419541,0.0003706580822361247
-6.698217956678186,0.0003523906848935805
-6.688338579160962,0.00033712806867650926
-6.6784592016437365,0.00032541241632239726
-6.668579824126514,0.0003176900867606104
-6.658700446609288,0.0003142972401962925
-6.648821069092064,0.00031544865975203693
-6.638941691574839,0.00032123015424974
-6.629062314057615,0.0003315947879769244
-6.6191829365403905,0.0003463630992384359
-6.609303559023165,0.00036522731643292265
-6.599424181505943,0.0003877594895278422
-6.589544803988717,0.0004134233021736787
-6.579665426471493,0.0004415892470555206
-6.569786048954268,0.000471552709750938
-6.5599066714370435,0.0005025544461857879
-6.550027293919819,0.0005338028299096417
-6.540147916402595,0.0005644972193646884
-6.530268538885371,0.0005938517247017477
-6.520389161368145,0.0006211186693852265
-6.510509783850922,0.0006456110146313724
-6.500630406333697,0.000666723074711136
-6.490751028816472,0.0006839488672302763
-6.480871651299248,0.0006968975439302343
-6.470992273782024,0.0007053054014098555
-6.4611128962648,0.0007090441060565321
-6.451233518747574,0.0007081248488685994
-6.4413541412303505,0.0007026983020097247
-6.431474763713125,0.0006930503441003446
-6.421595386195901,0.0006795936837594221
-6.411716008678677,0.000662855604216044
-6.401836631161452,0.0006434622048240919
-6.391957253644227,0.0006221195911865773
-6.382077876127003,0.0005995925942974216
-6.372198498609779,0.0005766816439518764
-6.362319121092554,0.0005541985141192359
-6.35243974357533,0.0005329416618652955
-6.342560366058105,0.0005136719300263445
-6.332680988540881,0.000497089341802227
-6.322801611023657,0.00048381171800721104
-6.3129222335064314,0.0004743557603807757
-6.303042855989208,0.00046912120435257265
-6.293163478471983,0.00046837851821990946
-6.283284100954758,0.00047226055187763697
-6.273404723437534,0.00048075838376955305
-6.26352534592031,0.0004937215201339112
-6.253645968403085,0.0005108624327117351
-6.24376659088586,0.0005317653214356067
-6.233887213368638,0.0005558988236375671
-6.2240078358514115,0.0005826323031027426
-6.214128458334187,0.000611255206348591
-6.204249080816963,0.0006409989119605618
-6.1943697032997385,0.0006710603857604002
-6.184490325782514,0.0007006269317595012
-6.174610948265289,0.0007289012585646434
-6.164731570748066,0.0007551261041835231
-6.15485219323084,0.0007786076393003668
-6.144972815713617,0.0007987369402254071
-6.1350934381963915,0.0008150088460348346
-6.125214060679167,0.0008270376292601924
-6.115334683161943,0.0008345689720272749
-6.105455305644718,0.0008374878885259881
-6.095575928127495,0.0008358223245732736
-6.085696550610269,0.0008297423343077316
-6.0758171730930455,0.0008195548358972142
-6.06593779557582,0.0008056941212813189
-6.056058418058596,0.0007887083917923708
-6.046179040541372,0.000769242751507105
-6.036299663024147,0.0007480191654943199
-6.026420285506924,0.0007258140215435677
-6.016540907989698,0.0007034339738242648
-6.006661530472474,0.0006816908377742589
-5.996782152955249,0.000661376300288192
-5.986902775438025,0.0006432372525638619
-5.9770233979208,0.000627952498525165
-5.967144020403576,0.0006161115863695112
-5.957264642886351,0.000608196409095753
-5.947385265369126,0.000604566170812834
-5.937505887851903,0.0006054461745213882
-5.927626510334678,0.000610920804784907
-5.917747132817453,0.0006209309109562741
-5.907867755300229,0.0006352756958253729
-5.897988377783005,0.0006536190363104152
-5.888109000265779,0.0006755000606080934
-5.878229622748555,0.0007003476350235534
-5.868350245231332,0.0007274983275037623
-5.858470867714106,0.000756217267500794
-5.848591490196882,0.0007857212671541588
-5.838712112679658,0.0008152034590349662
-5.828832735162433,0.0008438586943426456
-5.818953357645209,0.0008709088825597375
-5.809073980127984,0.0008956274919081974
-5.799194602610761,0.0009173624173083216
-5.789315225093535,0.0009355565108153498
-5.779435847576311,0.0009497651041953122
-5.7695564700590865,0.0009596699855252747
-5.759677092541862,0.0009650893648261696
-5.749797715024638,0.0009659835283935006
-5.7399183375074125,0.0009624559792533157
-5.73003895999019,0.0009547500426154164
-5.720159582472964,0.000943241020585929
-5.71028020495574,0.0009284241607921805
-5.700400827438515,0.0009108987984733965
-5.690521449921291,0.0008913491931132729
-5.6806420724040665,0.0008705226481451292
-5.670762694886841,0.0008492056293640121
-5.660883317369619,0.0008281986240326592
-5.651003939852393,0.000808290564039835
-5.641124562335169,0.0007902336131088379
-5.631245184817944,0.0007747191480757729
-5.6213658073007196,0.0007623556887437877
-5.611486429783495,0.0007536495103259565
-5.601607052266271,0.0007489885489152973
-5.591727674749046,0.0007486301466537148
-5.581848297231821,0.0007526930218039623
-5.571968919714598,0.0007611537546832961
-5.562089542197373,0.0007738478960757997
-5.552210164680148,0.0007904756968060526
-5.542330787162924,0.0008106122679657224
-5.5324514096457,0.0008337218783666901
-5.522572032128474,0.0008591759205435161
-5.51269265461125,0.000886273997009368
-5.502813277094027,0.0009142674343479139
-5.492933899576801,0.0009423844919558852
-5.483054522059577,0.0009698564326627486
-5.473175144542353,0.000995943631364338
-5.463295767025128,0.0010199608506387793
-5.453416389507903,0.0010413008755873693
-5.443537011990679,0.0010594557067045054
-5.433657634473455,0.0010740346251037506
-5.42377825695623,0.0010847784992108894
-5.413898879439006,0.0010915698610754697
-5.404019501921781,0.001094438371751684
-5.394140124404557,0.0010935614834340862
-5.384260746887333,0.0010892602173417504
-5.3743813693701075,0.0010819901756014246
-5.364501991852885,0.0010723280174144683
-5.354622614335659,0.0010609538202951603
-5.344743236818434,0.001048629840273575
-5.33486385930121,0.0010361763478014823
-5.324984481783986,0.0010244452727226963
-5.315105104266761,0.0010142925112304397
-5.305225726749536,0.0010065497546675763
-5.295346349232314,0.001001996765967043
-5.2854669717150875,0.0010013349796456638
-5.275587594197864,0.0010051633099208762
-5.265708216680639,0.0010139569447532235
-5.2558288391634145,0.0010280498585560538
-5.24594946164619,0.0010476216197702315
-5.236070084128965,0.0010726889811791549
-5.226190706611742,0.0011031025480053287
-5.216311329094516,0.0011385487033732198
-5.206431951577293,0.0011785567598628383
-5.1965525740600675,0.0012225111831360084
-5.186673196542843,0.001269668525539542
-5.176793819025619,0.0013191785986875937
-5.1669144415083945,0.001370109229494727
-5.157035063991169,0.001421473868828097
-5.147155686473945,0.0014722611790680081
-5.1372763089567215,0.0015214657010339746
-5.127396931439496,0.0015681186126197042
-5.117517553922272,0.0016113176250433182
-5.107638176405048,0.0016502550356523756
-5.097758798887823,0.001684243051804441
-5.087879421370598,0.0017127355332538375
-5.078000043853374,0.0017353454529343193
-5.06812066633615,0.0017518574599193928
-5.058241288818925,0.001762235125285587
-5.048361911301701,0.0017666225709367684
-5.038482533784476,0.0017653404046609688
-5.028603156267252,0.0017588760191121003
-5.018723778750028,0.001747868540036916
-5.008844401232802,0.001733088835886472
-4.998965023715579,0.0017154152101825921
-4.989085646198354,0.0016958054950024781
-4.9792062686811285,0.001675266433866216
-4.969326891163905,0.0016548212905294457
-4.959447513646681,0.0016354767344416194
-4.949568136129456,0.0016181900398486828
-4.939688758612231,0.0016038376844755143
-4.929809381095008,0.0015931863522157263
-4.919930003577782,0.0015868673263401973
-4.910050626060557,0.0015853551131579024
-4.900171248543334,0.0015889510581333093
-4.890291871026109,0.0015977725157040048
-4.880412493508885,0.001611748010721968
-4.87053311599166,0.0016306185924288763
-4.8606537384744355,0.0016539454338929198
-4.850774360957211,0.0016811234794598866
-4.840894983439987,0.0017114007945030314
-4.8310156059227625,0.0017439030331216573
-4.821136228405538,0.0017776623159507729
-4.811256850888314,0.0018116496075774632
-4.8013774733710886,0.0018448096069910251
-4.791498095853864,0.0018760970181036756
-4.78161871833664,0.0019045130560577772
-4.7717393408194155,0.0019291409686781388
-4.761859963302191,0.0019491794155830848
-4.751980585784967,0.0019639725464694192
-4.7421012082677425,0.0019730357584360272
-4.732221830750517,0.0019760761825862463
-4.722342453233293,0.0019730071550780434
-4.712463075716069,0.001963956056486433
-4.702583698198844,0.0019492651577205514
-4.69270432068162,0.0019294852770004025
-4.682824943164396,0.001905362332461742
-4.672945565647171,0.0018778170526875355
-4.663066188129947,0.001847918385563102
-4.653186810612722,0.0018168513066639477
-4.643307433095497,0.0017858799762761838
-4.633428055578273,0.0017563073107938233
-4.623548678061049,0.0017294322265325806
-4.613669300543824,0.0017065058637344688
-4.6037899230266,0.001688688215893368
-4.593910545509376,0.0016770065570317746
-4.58403116799215,0.001672317091213495
-4.574151790474926,0.0016752711280190776
-4.564272412957702,0.0016862870330491579
-4.554393035440477,0.0017055289985733536
-4.544513657923253,0.0017328935483753157
-4.534634280406029,0.001768004418420693
-4.524754902888804,0.0018102162670602295
-4.514875525371579,0.0018586273512511719
-4.504996147854355,0.001912101087667564
-4.49511677033713,0.0019692960853875253
-4.485237392819906,0.0020287040212602814
-4.475358015302682,0.0020886944145742537
-4.465478637785457,0.002147565176744311
-4.455599260268233,0.0022035975466189804
-4.445719882751009,0.0022551139055264438
-4.4358405052337835,0.002300536777314909
-4.425961127716559,0.0023384472898091368
-4.416081750199335,0.0023676412803027096
-4.4062023726821105,0.0023871813003123223
-4.396322995164886,0.002396442784358202
-4.386443617647662,0.002395152824053028
-4.376564240130437,0.0023834200981405164
-4.366684862613212,0.002361754780088333
-4.356805485095988,0.0023310774387771825
-4.3469261075787635,0.002292716292595827
-4.337046730061539,0.002248392430229246
-4.327167352544315,0.0022001930002562616
-4.3172879750270905,0.002150532650513521
-4.307408597509866,0.002102103895389741
-4.297529219992641,0.002057817356689202
-4.287649842475417,0.002020733191579299
-4.277770464958192,0.0019939852400944025
-4.267891087440968,0.0019806997277001448
-4.258011709923744,0.0019839104959866296
-4.248132332406519,0.002006472943488187
-4.238252954889295,0.0020509788899933483
-4.2283735773720705,0.0021196746729547707
-4.218494199854845,0.0022143846959938687
-4.208614822337621,0.0023364426235485273
-4.198735444820397,0.002486632206122567
-4.188856067303172,0.002665139579096334
-4.178976689785948,0.002871518559650159
-4.169097312268724,0.003104670227723435
-4.159217934751499,0.003362837673916525
-4.149338557234274,0.0036436164908973103
-4.13945917971705,0.00394398113107411
-4.129579802199825,0.004260326916609718
-4.119700424682601,0.004588527023175845
-4.109821047165377,0.004924003433222336
-4.099941669648152,0.005261810420746175
-4.090062292130928,0.005596728856008927
-4.080182914613703,0.005923369254895952
-4.070303537096478,0.006236281312408194
-4.060424159579254,0.006530067398381856
-4.05054478206203,0.006799497424217245
-4.040665404544805,0.007039622352369123
-4.030786027027581,0.007245883682806432
-4.020906649510357,0.007414216247272886
-4.011027271993132,0.007541141838870475
-4.001147894475907,0.0076238513302919215
-3.991268516958683,0.007660273253686878
-3.9813891394414584,0.007649127052323185
-3.971509761924234,0.007589959632978056
-3.9616303844070098,0.007483164167228096
-3.951751006889786,0.007329980573719207
-3.941871629372561,0.007132477476998759
-3.9319922518553363,0.00689351594695347
-3.922112874338112,0.00661669568829141
-3.912233496820887,0.006306284839481958
-3.902354119303663,0.005967134865227376
-3.8924747417864385,0.005604582456925115
-3.8825953642692146,0.005224340600921125
-3.87271598675199,0.00483238131008996
-3.862836609234765,0.004434812649583186
-3.8529572317175407,0.004037752903083386
-3.843077854200316,0.0036472047312727327
-3.8331984766830915,0.003268932255762306
-3.823319099165867,0.0029083438698769234
-3.813439721648643,0.0025703835245705887
-3.803560344131419,0.0022594329744805926
-3.7936809666141937,0.0019792272934936427
-3.7838015890969694,0.001732785592584412
-3.7739222115797446,0.0015223585980730912
-3.7640428340625203,0.0013493942868106174
-3.754163456545296,0.0012145224336185185
-3.7442840790280716,0.0011175584152775192
-3.7344047015108477,0.001057526245613182
-3.724525323993623,0.0010327002952085558
-3.714645946476398,0.0010406647908807849
-3.704766568959174,0.0010783896985083349
-3.694887191441949,0.0011423212839011528
-3.6850078139247247,0.0012284852202777998
-3.6751284364075003,0.0013325998845672615
-3.6652490588902764,0.0014501971534826835
-3.6553696813730516,0.00157674789182706
-3.645490303855827,0.001707789109771662
-3.6356109263386025,0.0018390497710363846
-3.6257315488213777,0.0019665721444319484
-3.6158521713041534,0.0020868257256602225
-3.605972793786929,0.0021968107935183786
-3.5960934162697047,0.0022941489239358013
-3.586214038752481,0.002377157940223148
-3.5763346612352556,0.002444909148869746
-3.566455283718031,0.0024972649659883712
-3.5565759062008064,0.0025348955021730897
-3.546696528683582,0.002559273007680224
-3.5368171511663578,0.0025726436100912426
-3.5269377736491334,0.0025779761640587558
-3.5170583961319095,0.002578888605435434
-3.5071790186146847,0.0025795526185083523
-3.49729964109746,0.0025845780177778162
-3.4874202635802356,0.0025988786716381806
-3.477540886063011,0.002627522392846817
-3.4676615085457865,0.0026755676465744084
-3.457782131028562,0.0027478905271833866
-3.4479027535113382,0.0028490058884033465
-3.4380233759941135,0.002982887134714274
-3.4281439984768887,0.0031527896584882926
-3.4182646209596643,0.0033610836089332393
-3.4083852434424395,0.0036091022797067785
-3.398505865925215,0.0038970132949783967
-3.388626488407991,0.004223720652360232
-3.3787471108907665,0.0045868069703150285
-3.3688677333735426,0.004982526712271759
-3.3589883558563174,0.005405863190111113
-3.349108978339093,0.00585066455492672
-3.3392296008218683,0.006309877287567112
-3.329350223304644,0.006775899714715896
-3.3194708457874196,0.007241083345794774
-3.3095914682701952,0.007698416114970531
-3.2997120907529713,0.008142429300816077
-3.2898327132357466,0.008570378319815422
-3.2799533357185218,0.008983756247417665
-3.2700739582012974,0.009390205445795451
-3.2601945806840726,0.009805893505913835
-3.2503152031668483,0.010258407209554602
-3.240435825649624,0.010790180267327362
-3.2305564481324,0.011462386557706046
-3.2206770706151753,0.012359070531611326
-3.2107976930979505,0.013591009445223944
-3.200918315580726,0.0152983650196471
-3.1910389380635014,0.017650562160882132
-3.181159560546277,0.020841083653889515
-3.1712801830290527,0.025074218985395712
-3.1614008055118283,0.030540774258671702
-3.151521427994604,0.037381196946389146
-3.141642050477379,0.04563842630125623
-3.131762672960155,0.05520920637793403
-3.12188329544293,0.06580966369704833
-3.1120039179257057,0.07697399608918745
-3.1021245404084814,0.08809879858117754
-3.092245162891257,0.09852897059123103
-3.082365785374033,0.10766185971496933
-3.0724864078568084,0.1150367801710201
-3.0626070303395836,0.12038429622794557
-3.052727652822359,0.12362847408908881
-3.0428482753051345,0.12485321223345842
-3.03296889778791,0.12425180190320567
-3.023089520270686,0.12207674580582858
-3.013210142753462,0.11859975657680674
-3.003330765236237,0.11408491545470865
-2.9934513877190123,0.10877360947659845
-2.983572010201788,0.10287812710237425
-2.973692632684563,0.09658073252552186
-2.963813255167339,0.09003571319983719
-2.9539338776501145,0.08337270670632353
-2.9440545001328897,0.07670029419276235
-2.934175122615666,0.07010932935256656
-2.924295745098441,0.06367577633179805
-2.9144163675812167,0.057463004230746864
-2.904536990063992,0.05152357562489288
-2.8946576125467676,0.045900605256685975
-2.8847782350295432,0.04062877583408604
-2.874898857512319,0.035735094145619054
-2.865019479995095,0.03123946093391389
-2.85514010247787,0.02715511599341137
-2.8452607249606454,0.0234890083854466
-2.8353813474434206,0.020242130942536088
-2.8255019699261963,0.01740984913470292
-2.815622592408972,0.014982246395642225
-2.8057432148917476,0.012944501496585707
-2.795863837374523,0.011277307845901093
-2.785984459857299,0.009957340001053343
-2.776105082340074,0.008957768572996376
-2.76622570482285,0.00824882146012739
-2.756346327305625,0.007798386392313477
-2.7464669497884007,0.007572647530023039
-2.7365875722711763,0.007536746812416676
-2.7267081947539515,0.007655459351840179
-2.7168288172367276,0.00789387091501382
-2.706949439719503,0.008218044901286237
-2.6970700622022785,0.008595665717159954
-2.6871906846850537,0.008996645546405477
-2.6773113071678294,0.009393681716002664
-2.667431929650605,0.009762752648480484
-2.6575525521333807,0.010083541253692591
-2.647673174616157,0.010339776027283884
-2.637793797098932,0.010519481563447581
-2.6279144195817072,0.010615132124117901
-2.6180350420644825,0.0106237038026273
-2.608155664547258,0.010546623132938684
-2.5982762870300338,0.01038961218904692
-2.5883969095128094,0.01016243273741177
-2.5785175319955846,0.009878534312771501
-2.5686381544783607,0.00955461361900733
-2.558758776961136,0.00921009488429374
-2.5488793994439116,0.008866543150680539
-2.539000021926687,0.008547024440999597
-2.5291206444094625,0.0082754287425531
-2.519241266892238,0.008075773291330898
-2.509361889375014,0.007971505151589784
-2.4994825118577895,0.007984823113473885
-2.4896031343405642,0.008136039894011106
-2.4797237568233403,0.008443006122664506
-2.4698443793061156,0.00892061804050448
-2.459965001788891,0.009580430903908605
-2.450085624271667,0.010430400181818154
-2.4402062467544425,0.011474772515441736
-2.4303268692372177,0.012714148502293627
-2.4204474917199934,0.014145739530368785
-2.410568114202769,0.01576384157618183
-2.4006887366855443,0.01756055010667765
-2.39080935916832,0.019526742491258842
-2.3809299816510956,0.021653357877744455
-2.3710506041338713,0.023933009917091214
-2.3611712266166465,0.026361975615856088
-2.351291849099422,0.028942614744213255
-2.341412471582198,0.03168628971048847
-2.3315330940649734,0.034616876728134315
-2.3216537165477487,0.03777498719728309
-2.3117743390305243,0.04122305492080272
-2.3018949615133,0.045051492384860475
-2.292015583996075,0.04938617889242691
-2.282136206478851,0.05439761606646507
-2.2722568289616265,0.06031216883534824
-2.262377451444402,0.06742589452989813
-2.2524980739271774,0.0761215249660258
-2.242618696409953,0.08688915724176344
-2.2327393188927287,0.1003510221673469
-2.2228599413755044,0.11729013202376568
-2.2129805638582796,0.13868127341572767
-2.2031011863410552,0.1657200173423449
-2.193221808823831,0.19984000169586652
-2.183342431306606,0.2426989650828151
-2.1734630537893818,0.2960978424050034
-2.1635836762721574,0.36177400906214224
-2.153704298754933,0.44098517192391556
-2.1438249212377083,0.5337974258967287
-2.133945543720484,0.6380643200072778
-2.1240661662032596,0.7483140593993188
-2.1141867886860353,0.8551665875949397
-2.1043074111688105,0.9462243823364843
-2.094428033651586,1.0090009013740595
-2.084548656134362,1.0350192889675702
-2.074669278617137,1.0227698151458668
-2.0647899010999127,0.9776267394524595
-2.0549105235826883,0.909072793852369
-2.045031146065464,0.8272760251083048
-2.035151768548239,0.7407467330240184
-2.025272391031015,0.6554828861756302
-2.0153930135137905,0.5751321654498439
-2.005513635996566,0.5015659107963792
-1.9956342584793414,0.43548042216385713
-1.985754880962117,0.37687088349833625
-1.975875503444893,0.32535513518495035
-1.9659961259276681,0.2803754307369495
-1.9561167484104436,0.24131534357862497
-1.9462373708932192,0.20756269132713945
-1.936357993375995,0.17854016121052452
-1.9264786158587703,0.1537175989770162
-1.9165992383415458,0.13261446956842024
-1.9067198608243214,0.11479747167595267
-1.8968404833070969,0.09987611432990423
-1.8869611057898723,0.08749777363842742
-1.877081728272648,0.07734299667297476
-1.8672023507554238,0.0691213977284776
-1.857322973238199,0.06256825775624274
-1.8474435957209745,0.057441816880159285
-1.8375642182037502,0.05352118834522174
-1.8276848406865258,0.05060479845117892
-1.8178054631693012,0.04850924928197772
-1.8079260856520767,0.04706850578539992
-1.7980467081348523,0.04613331579203272
-1.7881673306176278,0.04557078302594894
-1.7782879531004032,0.04526402296351051
-1.7684085755831789,0.04511184321892141
-1.7585291980659548,0.045028399440558864
-1.74864982054873,0.04494278836169459
-1.7387704430315054,0.044798547803505055
-1.728891065514281,0.044553042746306386
-1.7190116879970567,0.044176723578710546
-1.7091323104798322,0.04365225068678147
-1.6992529329626076,0.04297348543070979
-1.6893735554453833,0.0421443543833934
-1.6794941779281587,0.04117759846763529
-1.6696148004109341,0.04009342419642065
-1.6597354228937098,0.03891807778687539
-1.6498560453764857,0.03768236715260962
-1.6399766678592609,0.03642015905977709
-1.6300972903420363,0.035166881561927064
-1.620217912824812,0.03395806276069632
-1.6103385353075876,0.03282793833678122
-1.600459157790363,0.0318081598755668
-1.5905797802731385,0.030926636020134346
-1.5807004027559142,0.030206536791648936
-1.5708210252386896,0.029665490169097978
-1.560941647721465,0.029314997230086362
-1.5510622702042407,0.029160089880648818
-1.5411828926870166,0.02919925158934068
-1.5313035151697918,0.029424618570681817
-1.5214241376525672,0.029822474800059916
-1.511544760135343,0.03037405099751736
-1.5016653826181185,0.031056633664862335
-1.491786005100894,0.03184498724419698
-1.4819066275836694,0.032713088956110095
-1.4720272500664449,0.03363617365204491
-1.4621478725492205,0.03459308362880617
-1.452268495031996,0.0355689175118445
-1.4423891175147716,0.03655797162541883
-1.4325097399975475,0.03756696834469037
-1.4226303624803227,0.03861856737983103
-1.4127509849630981,0.0397551592240986
-1.4028716074458738,0.04104294360237774
-1.3929922299286495,0.04257630078710598
-1.383112852411425,0.044482468185244185
-1.3732334748942003,0.04692653894102256
-1.3633540973769758,0.050116800380261686
-1.3534747198597514,0.05431042631161085
-1.3435953423425269,0.0598195225466622
-1.3337159648253025,0.06701749329386004
-1.3238365873080784,0.07634563448726037
-1.3139572097908536,0.08831975195270106
-1.304077832273629,0.1035364194221171
-1.2941984547564047,0.12267819503668195
-1.2843190772391804,0.14651664683567822
-1.2744396997219558,0.17591132072446675
-1.2645603222047312,0.21180171834676584
-1.254680944687507,0.2551878298032311
-1.2448015671702821,0.307092707017589
-1.2349221896530578,0.36849801282641137
-1.2250428121358334,0.44024079889374906
-1.2151634346186089,0.5228579790998534
-1.2052840571013845,0.6163662773099507
-1.19540467958416,0.7199737443797923
-1.1855253020669356,0.8317397851113485
-1.175645924549711,0.9482391162759426
-1.1657665470324867,1.064339917404225
-1.1558871695152622,1.1732597345703364
-1.1460077919980376,1.2670716776542437
-1.1361284144808133,1.3377415538090702
-1.1262490369635887,1.3785613492857063
-1.1163696594463643,1.3855828918584803
-1.1064902819291398,1.3585258540739789
-1.0966109044119154,1.300786616522288
-1.0867315268946909,1.218560062464478
-1.0768521493774665,1.1194574555366044
-1.066972771860242,1.0111293736074436
-1.0570933943430176,0.9002626630627443
-1.047214016825793,0.7920711781025785
-1.0373346393085685,0.6902044402160474
-1.0274552617913442,0.5969178180149803
-1.0175758842741196,0.5133568076017797
-1.0076965067568953,0.4398551401829295
-0.9978171292396707,0.3761946823693177
-0.9879377517224465,0.32180923824999164
-0.9780583742052218,0.27593333392992275
-0.9681789966879975,0.23770513644922464
-0.9582996191707729,0.2062344902627207
-0.9484202416535484,0.18064598419019046
-0.938540864136324,0.16010492289726788
-0.9286614866190995,0.14383200757585138
-0.9187821091018751,0.13111079524728786
-0.9089027315846506,0.12129068257990801
-0.8990233540674262,0.1137872076705692
-0.8891439765502016,0.10808080387892283
-0.8792645990329774,0.10371469741761191
-0.8693852215157527,0.10029235089651406
-0.8595058439985284,0.09747467108748178
-0.8496264664813038,0.09497708569018666
-0.8397470889640793,0.09256652749568764
-0.8298677114468549,0.09005832808025381
-0.8199883339296304,0.08731300668507086
-0.810108956412406,0.08423293533374458
-0.8002295788951815,0.08075886432561996
-0.7903502013779571,0.07686629924637069
-0.7804708238607325,0.07256173010154238
-0.7705914463435083,0.06787872314520195
-0.7607120688262836,0.06287389615767741
-0.7508326913090593,0.0576228071484493
-0.7409533137918347,0.05221579493124724
-0.7310739362746103,0.046753816908566864
-0.7211945587573858,0.041344335135358234
-0.7113151812401614,0.03609730564260885
-0.7014358037229369,0.031121328616143654
-0.6915564262057124,0.026520017775329387
-0.6816770486884879,0.02238864676450708
-0.6717976711712634,0.01881112805587551
-0.6619182936540392,0.015857376392389752
-0.6520389161368145,0.013581103728164302
-0.6421595386195902,0.012018086611933192
-0.6322801611023656,0.011184939609723457
-0.6224007835851411,0.011078420362608053
-0.6125214060679167,0.011675282867230448
-0.6026420285506923,0.0129326862546973
-0.5927626510334678,0.014789156399205769
-0.5828832735162434,0.01716608782132386
-0.5730038959990188,0.01996976324972695
-0.5631245184817943,0.023093858571881228
-0.5532451409645699,0.026422391427369726
-0.5433657634473454,0.029833063057691147
-0.533486385930121,0.03320093489791344
-0.5236070084128965,0.03640237442185549
-0.5137276308956721,0.039319198578301816
-0.5038482533784476,0.041842938372493955
-0.49396887586122323,0.0438791443547767
-0.4840894983439987,0.04535165050166089
-0.4742101208267742,0.04620671275389147
-0.46433074330954976,0.04641693875487279
-0.4544513657923253,0.04598492657545171
-0.4445719882751008,0.04494653276287731
-0.43469261075787635,0.04337369328211302
-0.4248132332406519,0.04137672505157109
-0.41493385572342745,0.03910604006026276
-0.405054478206203,0.03675320856178727
-0.39517510068897854,0.03455131165826103
-0.38529572317175415,0.03277452658599303
-0.37541634565452964,0.031736889060491484
-0.36553696813730513,0.03179017573594842
-0.3556575906200807,0.033320844758069706
-0.3457782131028562,0.03674596280848884
-0.3358988355856317,0.04250803118986126
-0.32601945806840726,0.05106860032636351
-0.3161400805511828,0.06290052957640996
-0.30626070303395836,0.07847870643250847
-0.2963813255167339,0.09826898455240925
-0.2865019479995094,0.12271503398112481
-0.27662257048228495,0.15222272087165467
-0.2667431929650605,0.18714155384043138
-0.25686381544783604,0.22774266082460912
-0.24698443793061162,0.27419271540863904
-0.2371050604133871,0.3265232504188185
-0.22722568289616266,0.38459493647723153
-0.21734630537893818,0.4480567489084326
-0.20746692786171372,0.5163006168278307
-0.19758755034448927,0.588413292742648
-0.18770817282726482,0.6631289610972104
-0.17782879531004034,0.7387886385660664
-0.16794941779281586,0.8133156775355896
-0.1580700402755914,0.8842203113785692
-0.14819066275836695,0.9486492683540776
-0.13831128524114247,1.003497378714532
-0.12843190772391802,1.0455944637494035
-0.11855253020669355,1.071970193128997
-0.10867315268946909,1.080180912147473
-0.09879377517224464,1.0686578821046249
-0.08891439765502017,1.0370130083076916
-0.0790350201377957,0.986227030582401
-0.06915564262057124,0.9186568186523262
-0.05927626510334678,0.8378356395024041
-0.04939688758612232,0.7480931814473165
-0.03951751006889785,0.6540706773360526
-0.02963813255167339,0.5602306798057832
-0.019758755034448926,0.47045240745095335
-0.009879377517224463,0.3877692090971121
0.0,0.314261532910892
0.009879377517224463,0.25108330617178154
0.019758755034448926,0.19858047184238065
0.02963813255167339,0.1564574206684561
0.03951751006889785,0.12395475357015459
0.04939688758612232,0.10001379253273353
0.05927626510334678,0.08341481361507043
0.06915564262057124,0.07288476652646861
0.0790350201377957,0.06717578814677191
0.08891439765502017,0.06511863361389182
0.09879377517224464,0.06565608128290931
0.10867315268946909,0.06786119975298646
0.11855253020669355,0.0709446730615165
0.12843190772391802,0.07425452806749883
0.13831128524114247,0.07727079290923011
0.14819066275836695,0.07959692455388483
0.1580700402755914,0.08094929943345118
0.16794941779281586,0.08114565480254665
0.17782879531004034,0.08009307681084615
0.18770817282726482,0.07777592936674471
0.19758755034448927,0.07424398231307759
0.20746692786171372,0.06960090956164569
0.21734630537893818,0.06399327260397372
0.22722568289616266,0.05760007159259379
0.2371050604133871,0.05062292677310493
0.24698443793061162,0.04327694221648926
0.25686381544783604,0.03578229746223702
0.2667431929650605,0.02835660862136454
0.27662257048228495,0.021208096782215052
0.2865019479995094,0.014529597524948066
0.2963813255167339,0.008493440131738545
0.30626070303395836,0.003247218727154591
0.3161400805511828,-0.0010895302478552366
0.32601945806840726,-0.00442773874892507
0.3358988355856317,-0.00671031068151045
0.3457782131028562,-0.007912733759515992
0.3556575906200807,-0.008042826647012218
0.36553696813730513,-0.00713965999516251
0.37541634565452964,-0.005271701738545519
0.38529572317175415,-0.0025342483063425804
0.39517510068897854,0.0009537857582143805
0.405054478206203,0.00505363744088128
0.41493385572342745,0.009610932956347318
0.4248132332406519,0.01446029488241992
0.43469261075787635,0.019430214054048628
0.4445719882751008,0.024348077293565248
0.4544513657923253,0.029045239450247274
0.46433074330954976,0.03336202763056313
0.4742101208267742,0.037152566694071985
0.4840894983439987,0.04028931835831634
0.49396887586122323,0.042667231301036834
0.5038482533784476,0.04420740668295361
0.5137276308956721,0.0448601921715245
0.5236070084128965,0.04460762796764359
0.533486385930121,0.04346518009321335
0.5433657634473454,0.041482709368546936
0.5532451409645699,0.0387446386141751
0.5631245184817943,0.0353692956849543
0.5730038959990188,0.031507425470236064
0.5828832735162434,0.02733987997536343
0.5927626510334678,0.023074511505913383
0.6026420285506923,0.018942309800039598
0.6125214060679167,0.01519283916994447
0.6224007835851411,0.012089046325422226
0.6322801611023656,0.009901523060832765
0.6421595386195902,0.00890232042882493
0.6520389161368145,0.009358421946655102
0.6619182936540392,0.011524992873071497
0.6717976711712634,0.015638530267126204
0.6816770486884879,0.021910044551929284
0.6915564262057124,0.03051840734597617
0.7014358037229369,0.04160400262752606
0.7113151812401614,0.055262818637671775
0.7211945587573858,0.0715411166203304
0.7310739362746103,0.09043080939634433
0.7409533137918347,0.11186567825712058
0.7508326913090593,0.13571855065286248
0.7607120688262836,0.16179955405837143
0.7705914463435083,0.18985555314656133
0.7804708238607325,0.2195708683683239
0.7903502013779571,0.25056936406363084
0.8002295788951815,0.2824179835365425
0.810108956412406,0.3146317967083125
0.8199883339296304,0.34668061288218693
0.8298677114468549,0.3779971959121767
0.8397470889640793,0.40798710088006285
0.8496264664813038,0.4360401285363428
0.8595058439985284,0.46154336448264605
0.8693852215157527,0.48389573154379056
0.8792645990329774,0.5025239330771978
0.8891439765502016,0.5168995982558374
0.8990233540674262,0.5265573541064794
0.9089027315846506,0.5311134396768135
0.9187821091018751,0.5302843432715343
0.9286614866190995,0.523904784487604
0.938540864136324,0.5119441838340839
0.9484202416535484,0.49452057505908326
0.9582996191707729,0.47191073900782127
0.9681789966879975,0.44455520281956773
0.9780583742052218,0.4130566954990201
0.9879377517224465,0.378170729194103
0.9978171292396707,0.34078723636266967
1.0076965067568953,0.30190267886977123
1.0175758842741196,0.26258277504393623
1.0274552617913442,0.22391694233322673
1.0373346393085685,0.1869666483016158
1.047214016825793,0.15271096096230408
1.0570933943430176,0.12199349983523423
1.066972771860242,0.09547550011985353
1.0768521493774665,0.07359963202823112
1.0867315268946909,0.056568468631958926
1.0966109044119154,0.04434010261179041
1.1064902819291398,0.036641554200115466
1.1163696594463643,0.03299858724259058
1.1262490369635887,0.032778707290745494
1.1361284144808133,0.035242771258928295
1.1460077919980376,0.03959999706794264
1.1558871695152622,0.045061274222096555
1.1657665470324867,0.050886440228433874
1.175645924549711,0.05642239221383216
1.1855253020669356,0.06113029190288531
1.19540467958416,0.06460145790985176
1.2052840571013845,0.06656264688516395
1.2151634346186089,0.06687221062238968
1.2250428121358334,0.06550906156045525
1.2349221896530578,0.06255652276818623
1.2448015671702821,0.058183050264188275
1.254680944687507,0.052621574964685246
1.2645603222047312,0.04614889128359617
1.2744396997219558,0.039066177263666374
1.2843190772391804,0.03168140667072494
1.2941984547564047,0.02429413022938106
1.304077832273629,0.01718287111060642
1.3139572097908536,0.01059520014584886
1.3238365873080784,0.004740424315038574
1.3337159648253025,-0.00021526923827776273
1.3435953423425269,-0.004151430346992735
1.3534747198597514,-0.006993974844903578
1.3633540973769758,-0.00871409220130621
1.3732334748942003,-0.009325701619121649
1.383112852411425,-0.00888172104178203
1.3929922299286495,-0.007469402407649394
1.4028716074458738,-0.005204972013965121
1.4127509849630981,-0.002227798240720572
1.4226303624803227,0.0013057087507541243
1.4325097399975475,0.005228279030202613
1.4423891175147716,0.009367878765065013
1.452268495031996,0.013553570726802676
1.4621478725492205,0.017621008772676076
1.4720272500664449,0.02141745424158103
1.4819066275836694,0.024806220624847844
1.491786005100894,0.027670471252900973
1.5016653826181185,0.029916312811900388
1.511544760135343,0.03147514536292052
1.5214241376525672,0.032305246868839996
1.5313035151697918,0.03239258708817248
1.5411828926870166,0.03175088172539882
1.5510622702042407,0.030420912955586566
1.560941647721465,0.02846915651052623
1.5708210252386896,0.025985768444325517
1.5807004027559142,0.023081996144144575
1.5905797802731385,0.01988708815783874
1.600459157790363,0.016544785663862586
1.6103385353075876,0.013209484991128546
1.620217912824812,0.010042165246179634
1.6300972903420363,0.007206177956424892
1.6399766678592609,0.00486299648954054
1.6498560453764857,0.0031680220553075484
1.6597354228937098,0.0022665401993609237
1.6696148004109341,0.0022899171152980847
1.6794941779281587,0.0033521187571339817
1.6893735554453833,0.005546627942749363
1.6992529329626076,0.008943825381532846
1.7091323104798322,0.013588890199343692
1.7190116879970567,0.019500264096962972
1.728891065514281,0.026668711163932945
1.7387704430315054,0.03505699263440389
1.74864982054873,0.044600162935329216
1.7585291980659548,0.055206480310282115
1.7684085755831789,0.06675891252750982
1.7782879531004032,0.07911720576512538
1.7881673306176278,0.09212047311840305
1.7980467081348523,0.10559024833962838
1.8079260856520767,0.11933394077780163
1.8178054631693012,0.1331486190428584
1.8276848406865258,0.14682504400968505
1.8375642182037502,0.1601518663609072
1.8474435957209745,0.17291990022065973
1.857322973238199,0.18492638245568316
1.8672023507554238,0.1959791271282374
1.877081728272648,0.20590048621554577
1.8869611057898723,0.21453103121001854
1.8968404833070969,0.2217328753578697
1.9067198608243214,0.2273925631643967
1.9165992383415458,0.2314234621074134
1.9264786158587703,0.23376760128225185
1.936357993375995,0.2343969126168049
1.9462373708932192,0.233313842322253
1.9561167484104436,0.23055131300961892
1.9659961259276681,0.22617203034880248
1.975875503444893,0.22026714187493554
1.985754880962117,0.2129542694813006
1.9956342584793414,0.2043749508670107
2.005513635996566,0.19469153864938504
2.0153930135137905,0.18408361859548
2.025272391031015,0.1727440203982637
2.035151768548239,0.16087450522221722
2.045031146065464,0.14868122380798776
2.0549105235826883,0.13637004687541684
2.0647899010999127,0.12414187585302222
2.074669278617137,0.11218804622766923
2.084548656134362,0.10068593802082212
2.094428033651586,0.08979490771138264
2.1043074111688105,0.07965265332309841
2.1141867886860353,0.07037211904580322
2.1240661662032596,0.06203903766369248
2.133945543720484,0.054710197913887
2.1438249212377083,0.04841250973014477
2.153704298754933,0.04314292289279301
2.1635836762721574,0.038869234033176485
2.1734630537893818,0.0355317931210235
2.183342431306606,0.03304609382088467
2.193221808823831,0.03130620260722581
2.2031011863410552,0.030188949965629434
2.2129805638582796,0.02955877401107334
2.2228599413755044,0.029273073670470613
2.2327393188927287,0.029187896478315538
2.242618696409953,0.029163756955920602
2.2524980739271774,0.02907135743735394
2.262377451444402,0.028796966584288045
2.2722568289616265,0.028247204024235285
2.282136206478851,0.02735298510418088
2.292015583996075,0.026072399564687463
2.3018949615133,0.02439233352602473
2.3117743390305243,0.022328695721068794
2.3216537165477487,0.01992517554341096
2.3315330940649734,0.01725053943397953
2.341412471582198,0.014394559248351492
2.351291849099422,0.011462755495532667
2.3611712266166465,0.008570222780866967
2.3710506041338713,0.005834876601375338
2.3809299816510956,0.0033705125632788172
2.39080935916832,0.001280094743709468
2.4006887366855443,-0.00035031466608029206
2.410568114202769,-0.0014566085526152906
2.4204474917199934,-0.0020003608542716656
2.4303268692372177,-0.00197100569201435
2.4402062467544425,-0.0013863570975450005
2.450085624271667,-0.00029147104387680124
2.459965001788891,0.001244037405452456
2.4698443793061156,0.00313001048950768
2.4797237568233403,0.005260808413077806
2.4896031343405642,0.007521072833308978
2.4994825118577895,0.009791827825509494
2.509361889375014,0.011956556661720586
2.519241266892238,0.013906921049890006
2.5291206444094625,0.015547837333437365
2.539000021926687,0.01680168565647159
2.5488793994439116,0.01761149679956182
2.558758776961136,0.017943031507660148
2.5686381544783607,0.017785733494508706
2.5785175319955846,0.017152596223210026
2.5883969095128094,0.016079032342235428
2.5982762870300338,0.014620872132096242
2.608155664547258,0.012851643102511873
2.6180350420644825,0.010859297705488317
2.6279144195817072,0.008742561030518379
2.637793797098932,0.006607066992888573
2.647673174616157,0.004561441451191337
2.6575525521333807,0.002713475708966929
2.667431929650605,0.0011665153847976153
2.6773113071678294,1.6169190641799626e-05
2.6871906846850537,-0.0006525792404983204
2.6970700622022785,-0.0007677946118200464
2.706949439719503,-0.00027250700365041456
2.7168288172367276,0.0008738994265158461
2.7267081947539515,0.0026948306580872818
2.7365875722711763,0.005196148963982452
2.7464669497884007,0.008366336497916014
2.756346327305625,0.012177120455880798
2.76622570482285,0.01658451465911091
2.776105082340074,0.021530225238910745
2.785984459857299,0.026943362838698443
2.795863837374523,0.03274240040721374
2.8057432148917476,0.038837313970300984
2.815622592408972,0.04513184372853558
2.8255019699261963,0.05152581414527225
2.8353813474434206,0.057917454341131616
2.8452607249606454,0.06420566379869508
2.85514010247787,0.07029217307570028
2.865019479995095,0.07608355462666337
2.874898857512319,0.08149304491200583
2.8847782350295432,0.08644214543477549
2.8946576125467676,0.09086197716411366
2.904536990063992,0.09469436969601262
2.9144163675812167,0.09789267345370611
2.924295745098441,0.10042228997263444
2.934175122615666,0.10226092185444426
2.9440545001328897,0.10339855006340262
2.9539338776501145,0.10383715190672634
2.963813255167339,0.10359017806733935
2.973692632684563,0.10268181150143081
2.983572010201788,0.10114603468445955
2.9934513877190123,0.09902553467681564
3.003330765236237,0.09637047762742196
3.013210142753462,0.09323718576066177
3.023089520270686,0.08968675047464791
3.03296889778791,0.08578361506774856
3.0428482753051345,0.08159415971071583
3.052727652822359,0.07718531977119931
3.0626070303395836,0.07262326640645966
3.0724864078568084,0.06797217566765171
3.082365785374033,0.06329310915505143
3.092245162891257,0.05864302574182473
3.1021245404084814,0.05407394000656569
3.1120039179257057,0.049632239003082
3.12188329544293,0.0453581648166272
3.131762672960155,0.04128546623001569
3.141642050477379,0.03744121871479913
3.151521427994604,0.03384580808553515
3.1614008055118283,0.030513069463370984
3.1712801830290527,0.02745056988846076
3.181159560546277,0.0246600199378015
3.1910389380635014,0.022137797226738167
3.200918315580726,0.019875562617416815
3.2107976930979505,0.01786094848426332
3.2206770706151753,0.016078297391379642
3.2305564481324,0.014509429153851906
3.240435825649624,0.013134414357287018
3.2503152031668483,0.011932333107681324
3.2601945806840726,0.010881998927575217
3.2700739582012974,0.009962629392403817
3.2799533357185218,0.009154447143876787
3.2898327132357466,0.008439197394268858
3.2997120907529713,0.007800570761744651
3.3095914682701952,0.0072245233070506246
3.3194708457874196,0.006699488780301767
3.329350223304644,0.00621648137887574
3.3392296008218683,0.005769090562533414
3.349108978339093,0.005353372712186991
3.3589883558563174,0.004967647453690145
3.3688677333735426,0.004612209342486039
3.3787471108907665,0.004288968124626639
3.388626488407991,0.004001033007514571
3.398505865925215,0.0037522581071053056
3.4083852434424395,0.0035467675534932713
3.4182646209596643,0.003388479467874174
3.4281439984768887,0.0032806482552001294
3.4380233759941135,0.0032254442438158564
3.4479027535113382,0.003223588752961013
3.457782131028562,0.003274061062288562
3.4676615085457865,0.0033738916283169306
3.477540886063011,0.0035180531518568298
3.4874202635802356,0.0036994579126558356
3.49729964109746,0.00390906609726006
3.5071790186146847,0.0041361058524512564
3.5170583961319095,0.004368401480458594
3.5269377736491334,0.00459280178858662
3.5368171511663578,0.004795696132407204
3.546696528683582,0.004963601417366751
3.5565759062008064,0.005083799297493795
3.566455283718031,0.005144999325941408
3.5763346612352556,0.0051380009367631655
3.586214038752481,0.0050563251697962495
3.5960934162697047,0.004896786048239147
3.605972793786929,0.004659971752358913
3.6158521713041534,0.004350607210934626
3.6257315488213777,0.003977772650944405
3.6356109263386025,0.0035549569143160076
3.645490303855827,0.003099930038806253
3.6553696813730516,0.0026344264690345877
3.6652490588902764,0.0021836382177828767
3.6751284364075003,0.001775525923651581
3.6850078139247247,0.0014399647815535768
3.694887191441949,0.001207751190373069
3.704766568959174,0.0011095042788390568
3.714645946476398,0.0011745035989071768
3.724525323993623,0.0014295098207009822
3.7344047015108477,0.001897618657415109
3.7442840790280716,0.00259719924870316
3.754163456545296,0.0035409665015891396
3.7640428340625203,0.004735232484659762
3.7739222115797446,0.006179374908825487
3.7838015890969694,0.007865551433827995
3.7936809666141937,0.009778677391373926
3.803560344131419,0.011896672259028858
3.813439721648643,0.014190967474328414
3.823319099165867,0.016627255832146415
3.8331984766830915,0.019166451403937298
3.843077854200316,0.02176581944146682
3.8529572317175407,0.02438022851127149
3.862836609234765,0.02696347262944992
3.87271598675199,0.0294696094919928
3.8825953642692146,0.03185426210654295
3.8924747417864385,0.03407583490206584
3.902354119303663,0.036096601460087176
3.912233496820887,0.03788362877343668
3.922112874338112,0.03940951194222824
3.9319922518553363,0.040652902765404245
3.941871629372561,0.04159882532202893
3.951751006889786,0.04223878074118047
3.9616303844070098,0.042570651617512625
3.971509761924234,0.04259842351072359
3.9813891394414584,0.04233174656707033
3.991268516958683,0.041785364305378055
4.001147894475907,0.040978439118139635
4.011027271993132,0.0399338050159984
4.020906649510357,0.03867717783747107
4.030786027027581,0.03723635163218501
4.040665404544805,0.03564040752530863
4.05054478206203,0.03391895820051104
4.060424159579254,0.03210144752845922
4.070303537096478,0.03021652092071901
4.080182914613703,0.02829147800132183
4.090062292130928,0.026351815217780693
4.099941669648152,0.02442086230229263
4.109821047165377,0.0225195130431343
4.119700424682601,0.020666047820849687
4.129579802199825,0.018876042750781984
4.13945917971705,0.017162358187812272
4.149338557234274,0.015535197694253561
4.159217934751499,0.014002227444611302
4.169097312268724,0.012568745313757243
4.178976689785948,0.011237888639338159
4.188856067303172,0.010010869718308939
4.198735444820397,0.00888722854826471
4.208614822337621,0.007865093001060537
4.218494199854845,0.006941437570372095
4.2283735773720705,0.006112332909317849
4.238252954889295,0.005373179621318043
4.248132332406519,0.0047189210341247135
4.258011709923744,0.004144231031250942
4.267891087440968,0.003643674291850069
4.277770464958192,0.0032118375657608873
4.287649842475417,0.002843431750052322
4.297529219992641,0.0025333656133688515
4.307408597509866,0.0022767929109417293
4.3172879750270905,0.0020691354332831842
4.327167352544315,0.0019060851227112703
4.337046730061539,0.0017835888711367463
4.3469261075787635,0.0016978198777057348
4.356805485095988,0.0016451396021101873
4.366684862613212,0.001622054305236282
4.376564240130437,0.0016251700367476193
4.386443617647662,0.0016511496226493826
4.396322995164886,0.0016966748433834093
4.4062023726821105,0.001758416492600775
4.416081750199335,0.001833014489720326
4.425961127716559,0.0019170696059433753
4.4358405052337835,0.002007147775209138
4.445719882751009,0.0020997973187765625
4.455599260268233,0.0021915788345687128
4.465478637785457,0.002279106908135029
4.475358015302682,0.0023591023073317612
4.485237392819906,0.00242845284190939
4.49511677033713,0.0024842807134520923
4.504996147854355,0.002524013860098396
4.514875525371579,0.0025454586198130594
4.524754902888804,0.0025468709000031637
4.534634280406029,0.002527023049736529
4.544513657923253,0.0024852636829193024
4.554393035440477,0.002421567890787172
4.564272412957702,0.002336575504642945
4.574151790474926,0.0022316154145449654
4.58403116799215,0.0021087143078308682
4.593910545509376,0.0019705886491080786
4.6037899230266,0.0018206191697192904
4.613669300543824,0.0016628076538216592
4.623548678061049,0.0015017162884631307
4.633428055578273,0.0013423903699559263
4.643307433095497,0.00119026561754031
4.653186810612722,0.0010510618221727687
4.663066188129947,0.0009306649444071223
4.672945565647171,0.0008350001571296948
4.682824943164396,0.0007698986005799565
4.69270432068162,0.0007409608678813872
4.702583698198844,0.0007534203672231133
4.712463075716069,0.0008120098045256224
4.722342453233293,0.0009208340000193172
4.732221830750517,0.001083252189890799
4.7421012082677425,0.0013017727762375077
4.751980585784967,0.001577963274639629
4.761859963302191,0.0019123778786951896
4.7717393408194155,0.002304504717401233
4.78161871833664,0.002752734437438926
4.791498095853864,0.0032543513029554536
4.8013774733710886,0.003805547485819061
4.811256850888314,0.004401460725599928
4.821136228405538,0.005036234987624607
4.8310156059227625,0.00570310324579027
4.840894983439987,0.0063944909818099745
4.850774360957211,0.007102138530058114
4.8606537384744355,0.007817239924139272
4.87053311599166,0.008530595522126136
4.880412493508885,0.009232775317730466
4.890291871026109,0.009914289586634543
4.900171248543334,0.010565763284382869
4.910050626060557,0.011178110503814537
4.919930003577782,0.011742705226887695
4.929809381095008,0.012251544663620348
4.939688758612231,0.012697401567479371
4.949568136129456,0.013073962143747115
4.959447513646681,0.013375946429487572
4.969326891163905,0.013599208408548976
4.9792062686811285,0.013740813533400106
4.989085646198354,0.013799091841382661
4.998965023715579,0.013773665373734787
5.008844401232802,0.013665449211811684
5.018723778750028,0.01347662603116193
5.028603156267252,0.013210594717997253
5.038482533784476,0.012871894187216097
5.048361911301701,0.012466104162313413
5.058241288818925,0.011999725217892387
5.06812066633615,0.011480040920735374
5.078000043853374,0.010914965329405609
5.087879421370598,0.01031287950244417
5.097758798887823,0.009682460918459522
5.107638176405048,0.009032509908677775
5.117517553922272,0.008371777245921412
5.127396931439496,0.007708797009764755
5.1372763089567215,0.007051728664448916
5.147155686473945,0.006408212036891664
5.157035063991169,0.005785238482923547
5.1669144415083945,0.0051890410806003885
5.176793819025619,0.004625006113542338
5.186673196542843,0.004097607510917036
5.1965525740600675,0.003610365223411941
5.206431951577293,0.003165827846935322
5.216311329094516,0.002765579090920409
5.226190706611742,0.0024102670381084246
5.236070084128965,0.002099654490919203
5.24594946164619,0.0018326881561130457
5.2558288391634145,0.0016075839144855978
5.265708216680639,0.001421925060471549
5.275587594197864,0.0012727701013603235
5.2854669717150875,0.0011567665737865628
5.295346349232314,0.0010702672812298347
5.305225726749536,0.0010094454672657843
5.315105104266761,0.00097040562104574
5.324984481783986,0.0009492869414427874
5.33486385930121,0.0009423568622384762
5.344743236818434,0.0009460925327691563
5.354622614335659,0.0009572486489657442
5.364501991852885,0.0009729106046989199
5.3743813693701075,0.0009905324733649325
5.384260746887333,0.0010079599003795514
5.394140124404557,0.0010234384813052892
5.404019501921781,0.0010356086866660198
5.413898879439006,0.0010434887710005086
5.42377825695623,0.0010464474453289803
5.433657634473455,0.0010441683042158255
5.443537011990679,0.0010366081633617296
5.453416389507903,0.0010239514944095013
5.463295767025128,0.0010065631300648298
5.473175144542353,0.0009849412751987182
5.483054522059577,0.0009596726939090763
5.492933899576801,0.0009313916744093662
5.502813277094027,0.0009007441023583637
5.51269265461125,0.0008683576275483153
5.522572032128474,0.0008348185890839059
5.5324514096457,0.0008006559992954511
5.542330787162924,0.0007663325756292141
5.552210164680148,0.0007322424796831793
5.562089542197373,0.0006987151691263304
5.571968919714598,0.0006660245149940164
5.581848297231821,0.0006344021750691563
5.591727674749046,0.0006040540630295321
5.601607052266271,0.0005751786992551953
5.611486429783495,0.0005479861877051769
5.6213658073007196,0.0005227166161593946
5.631245184817944,0.0004996567358671155
5.641124562335169,0.00047915391980476367
5.651003939852393,0.000461626535325914
5.660883317369619,0.000447570073252882
5.670762694886841,0.0004375585592260946
5.6806420724040665,0.0004322410096847884
5.690521449921291,0.0004323328921156814
5.700400827438515,0.00043860278270794925
5.71028020495574,0.0004518545934262598
5.720159582472964,0.00047290594151882105
5.73003895999019,0.000502563368798591
5.7399183375074125,0.0005415952643286943
5.749797715024638,0.0005907034161332726
5.759677092541862,0.0006504941961140676
5.7695564700590865,0.0007214503838929937
5.779435847576311,0.0008039046428977986
5.789315225093535,0.0008980155945904143
5.799194602610761,0.0010037473792910605
5.809073980127984,0.0011208534656070477
5.818953357645209,0.0012488653614194914
5.828832735162433,0.0013870867102628267
5.838712112679658,0.001534593114908523
5.848591490196882,0.0016902378384325125
5.858470867714106,0.0018526633792571045
5.868350245231332,0.0020203187241973255
5.878229622748555,0.0021914819391092503
5.888109000265779,0.0023642875835125352
5.897988377783005,0.002536758319152237
5.907867755300229,0.002706839945176814
5.917747132817453,0.0028724390185695466
5.927626510334678,0.0030314621287883706
5.937505887851903,0.0031818558726735315
5.947385265369126,0.0033216465393530506
5.957264642886351,0.003448978545794609
5.967144020403576,0.0035621506803055775
5.9770233979208,0.0036596492927222016
5.986902775438025,0.003740177633632724
5.996782152955249,0.0038026806684251136
6.006661530472474,0.0038463647918093153
6.016540907989698,0.0038707120213948383
6.026420285506924,0.003875488371056057
6.036299663024147,0.0038607462722332034
6.046179040541372,0.0038268210401462793
6.056058418058596,0.003774321547990482
6.06593779557582,0.003704115392098262
6.0758171730930455,0.003617308980841444
6.085696550610269,0.003515223077052806
6.095575928127495,0.0033993644445497666
6.105455305644718,0.0032713943123595973
6.115334683161943,0.0031330944528398207
6.125214060679167,0.00298633169174086
6.1350934381963915,0.0028330217076581858
6.144972815713617,0.0026750929563026777
6.15485219323084,0.0025144515508251793
6.164731570748066,0.0023529478654187386
6.174610948265289,0.0021923455857149987
6.184490325782514,0.0020342938296291067
6.1943697032997385,0.0018803028871110284
6.204249080816963,0.0017317240012301182
6.214128458334187,0.0015897335174013948
6.2240078358514115,0.00145532158751613
6.233887213368638,0.0013292855126130906
6.24376659088586,0.0012122276669919755
6.253645968403085,0.0011045578494169727
6.26352534592031,0.0010064997787109047
6.273404723437534,0.0009181013720742294
6.283284100954758,0.0008392483399187401
6.293163478471983,0.0007696805804322382
6.303042855989208,0.000709010784853984
6.3129222335064314,0.0006567446489343287
6.322801611023657,0.00061230205077097
6.332680988540881,0.000575038577260093
6.342560366058105,0.0005442667833275549
6.35243974357533,0.000519276625713869
6.362319121092554,0.0004993545480458054
6.372198498609779,0.0004838007808675924
6.382077876127003,0.00047194448019979385
6.391957253644227,0.00046315643475542886
6.401836631161452,0.000456859145763306
6.411716008678677,0.000452534197570746
6.421595386195901,0.0004497269124251362
6.431474763713125,0.00044804839205586405
6.4413541412303505,0.00044717511293252587
6.451233518747574,0.00044684633461975507
6.4611128962648,0.0004468596233513695
6.470992273782024,0.00044706485970429403
6.480871651299248,0.0004473571130772073
6.490751028816472,0.0004476688013631902
6.500630406333697,0.0004479615360909194
6.510509783850922,0.0004482180571857463
6.520389161368145,0.0004484346130587376
6.530268538885371,0.00044861411768882007
6.540147916402595,0.0004487603435990186
6.550027293919819,0.0004488733655546855
6.5599066714370435,0.0004489463821886534
6.569786048954268,0.00044896398931892727
6.579665426471493,0.0004489018876855243
6.589544803988717,0.0004487279568029677
6.599424181505943,0.0004484045438134467
6.609303559023165,0.0004478917786583286
6.6191829365403905,0.00044715166233235467
6.629062314057615,0.0004461526594991615
6.638941691574839,0.00044487448732192337
6.648821069092064,0.00044331280382240356
6.658700446609288,0.0004414834874631279
6.668579824126514,0.00043942623845245974
6.6784592016437365,0.0004372072465913638
6.688338579160962,0.0004349207325874114
6.698217956678186,0.00043268920398311874
6.70809733419541,0.0004306623444961778
6.717976711712635,0.000429014500542457
6.727856089229859,0.00042794081175159175
6.737735466747085,0.0004276520772747972
6.747614844264308,0.00042836852724242815
6.757494221781533,0.00043031270317498257
6.767373599298757,0.0004337017134075613
6.777252976815982,0.0004387391448015894
6.787132354333206,0.0004456069517605453
6.79701173185043,0.00045445763409060247
6.806891109367656,0.0004654070289785315
6.816770486884879,0.00047852800678197324
6.826649864402103,0.000493845348754689
6.836529241919329,0.0005113320259308949
6.846408619436553,0.0005309070662411496
6.856287996953777,0.0005524351211694149
6.866167374471002,0.0005757277984535408
6.876046751988227,0.0006005467437570815
6.88592612950545,0.000626608406595558
6.8958055070226765,0.000653590344607462
6.9056848845399,0.0006811388799317834
6.915564262057124,0.0007088778523686217
6.925443639574349,0.0007364181899075544
6.935323017091573,0.0007633679680038213
6.945202394608798,0.0007893426274653686
6.955081772126022,0.000813974996160048
6.964961149643248,0.0008369247836506543
6.974840527160471,0.0008578872186770836
6.9847199046776955,0.0008766005476947598
6.99459928219492,0.0008928521360462377
7.004478659712144,0.0009064829813574451
7.0143580372293695,0.0009173904884445405
7.024237414746593,0.0009255294352087257
7.034116792263819,0.0009309111064482918
7.043996169781042,0.0009336006556264539
7.053875547298267,0.0009337128002401894
7.063754924815491,0.0009314060328798146
7.0736343023327155,0.0009268755646239673
7.083513679849941,0.0009203452786960574
7.093393057367164,0.0009120589883324432
7.10327243488439,0.0009022713327391145
7.113151812401613,0.0008912386378139886
7.123031189918838,0.0008792100838532498
7.132910567436062,0.000866419490766407
7.142789944953287,0.0008530780230012482
7.152669322470511,0.0008393680624713257
7.1625486999877355,0.0008254384695386606
7.172428077504962,0.0008114013814341435
7.182307455022184,0.0007973306560994987
7.192186832539409,0.0007832619898150803
7.202066210056634,0.0007691946909907187
7.211945587573858,0.0007550950129530753
7.221824965091082,0.0007409009071376268
7.231704342608307,0.0007265279875716493
7.241583720125532,0.0007118764690990308
7.251463097642755,0.0006968387879052417
7.2613424751599815,0.0006813076039798672
7.271221852677205,0.0006651838531028173
7.281101230194429,0.0006483845302554305
7.290980607711654,0.0006308498782533345
7.300859985228878,0.0006125496933687231
7.310739362746103,0.000593488474278601
7.320618740263327,0.0005737091993835508
7.330498117780553,0.0005532955503281346
7.340377495297776,0.0005323724731669205
7.350256872815001,0.0005111050126205713
7.360136250332225,0.0004896954354584724
7.370015627849449,0.0004683787056870826
7.3798950053666745,0.00044741645287575785
7.389774382883898,0.00042708961528349523
7.399653760401124,0.0004076900074842762
7.409533137918348,0.00038951108810386296
7.419412515435572,0.0003728382534485009
7.429291892952796,0.0003579389881603342
7.439171270470021,0.0003450532315069614
7.449050647987246,0.0003343842993615965
7.458930025504469,0.0003260907049639315
7.468809403021695,0.0003202791790082974
7.478688780538918,0.00031699916978093485
7.488568158056143,0.00031623904072625256
7.4984475355733675,0.0003179241448360792
7.508326913090592,0.0003219168771664783
7.518206290607817,0.0003280187578373619
7.5280856681250405,0.0003359745131337764
7.537965045642267,0.00034547807115178637
7.547844423159489,0.0003561803061272468
7.5577238006767145,0.00036769832129543054
7.567603178193939,0.0003796259890990057
7.577482555711163,0.0003915454384363461
7.5873619332283875,0.0004030391263144602
7.597241310745612,0.0004137021236438517
7.607120688262838,0.000423154216313524
7.6170000657800605,0.00043105144009605677
7.626879443297286,0.0004370966649994688
7.63675882081451,0.000441048887399464
7.646638198331734,0.0004427309095946345
7.656517575848959,0.0004420351513808096
7.666396953366183,0.00043892737917660297
7.676276330883408,0.00043344821940307455
7.686155708400632,0.00042571237615505325
7.696035085917858,0.00041590556238954894
7.705914463435081,0.00040427921067868685
7.715793840952306,0.00039114311745048634
7.72567321846953,0.0003768562255067175
7.735552595986754,0.000361815826918809
7.74543197350398,0.00034644550455769133
7.755311351021203,0.00033118218928968957
7.765190728538429,0.00031646272438475324
7.775070106055653,0.00030271036326978365
7.784949483572877,0.00029032161543874604
7.794828861090101,0.00027965386313320677
7.804708238607326,0.0002710141333473769
7.814587616124551,0.0002646493915485586
7.824466993641774,0.00026073866122647065
7.8343463711590005,0.0002593872334058061
7.844225748676224,0.000260623149403983
7.854105126193448,0.0002643960852830812
7.863984503710673,0.00027057867507964214
7.873863881227897,0.0002789702491094827
7.883743258745122,0.0002893028712275132
7.893622636262346,0.0003012495018973505
7.903502013779572,0.00031443403011598836
7.913381391296795,0.0003284428732695905
7.9232607688140195,0.00034283777742299357
7.933140146331244,0.0003571694273228757
7.943019523848468,0.00037099143255355855
7.952898901365693,0.0003838742589070627
7.962778278882917,0.00039541865845326373
7.972657656400143,0.0004052681821130091
7.982537033917366,0.0004131203703322001
7.992416411434591,0.00041873627382101465
8.002295788951814,0.00042194799213925757
8.012175166469039,0.0004226639953770507
8.022054543986265,0.0004208720476277148
8.031933921503489,0.00041663964188361793
8.041813299020713,0.00041011191842634214
8.051692676537938,0.0004015071338127487
8.061572054055162,0.00039110980918936693
8.071451431572386,0.000379261775868207
8.08133080908961,0.00036635138718227507
8.091210186606835,0.00035280123977570073
8.10108956412406,0.0003390547795817549
8.110968941641286,0.0003255622194367726
8.120848319158508,0.0003127662023070247
8.130727696675734,0.00030108766876963116
8.140607074192957,0.00029091236639890383
8.150486451710181,0.00028257843512470224
8.160365829227405,0.0002763654541806207
8.170245206744632,0.00027248530674478186
8.180124584261856,0.00027107514647197264
8.19000396177908,0.00027219270024074087
8.199883339296305,0.00027581405303720005
8.209762716813529,0.0002818339987899796
8.219642094330753,0.0002900689451151436
8.229521471847978,0.00030026229526449735
8.239400849365202,0.00031209213726170925
8.249280226882428,0.00032518101299961876
8.25915960439965,0.0003391074590164464
8.269038981916877,0.0003534189700097007
8.2789183594341,0.0003676459755441849
8.288797736951324,0.000381316403347
8.298677114468548,0.0003939703680994044
8.308556491985772,0.00040517453527437653
8.318435869502999,0.00041453570362542225
8.328315247020223,0.00042171318892923786
8.338194624537447,0.00042642961305060565
8.348074002054672,0.0004284797668709823
8.357953379571896,0.00042773725995402275
8.36783275708912,0.00042415875370896194
8.377712134606345,0.0004177856346174705
8.38759151212357,0.0004087430789044435
8.397470889640793,0.0003972365259904359
8.40735026715802,0.00038354567394635917
8.417229644675242,0.0003680161721939494
8.427109022192466,0.0003510492736449447
8.43698839970969,0.00033308975696030266
8.446867777226915,0.00031461249873041794
8.456747154744141,0.00029610810241316167
8.466626532261365,0.00027806803546872314
8.47650590977859,0.0002609697264658536
8.486385287295814,0.00024526209037199304
8.496264664813038,0.0002313519219466102
8.506144042330263,0.00021959158527903514
8.516023419847487,0.00021026837221873562
8.525902797364711,0.00020359586561215166
8.535782174881936,0.00019970756594901013
8.545661552399162,0.0001986529846812078
8.555540929916384,0.00020039631586419665
8.56542030743361,0.00020481773266096872
8.575299684950833,0.00021171725881926335
8.585179062468058,0.00022082110029080873
8.595058439985282,0.00023179023099031545
8.604937817502508,0.00024423097182008687
8.614817195019732,0.00025770722558869825
8.624696572536957,0.00027175399428600825
8.634575950054181,0.0002858917509400517
8.644455327571405,0.00029964122712063904
8.65433470508863,0.00031253814999824517
8.664214082605854,0.0003241474798986072
8.674093460123078,0.00033407670067479443
8.683972837640304,0.0003419877601277035
8.693852215157527,0.00034760728554533135
8.703731592674753,0.00035073476844485333
8.713610970191976,0.000351248461549118
8.7234903477092,0.00034910881739004046
8.733369725226424,0.0003443593600378828
8.743249102743649,0.00033712497626862254
8.753128480260875,0.0003276076781866461
8.7630078577781,0.00031607998266239875
8.772887235295324,0.0003028761122695281
8.782766612812548,0.00028838130455578916
8.792645990329772,0.00027301956026858613
8.802525367846997,0.0002572402238018216
8.812404745364221,0.00024150381017203938
8.822284122881447,0.00022626753010015878
8.83216350039867,0.0002119709587082828
8.842042877915896,0.00019902230251385444
8.851922255433118,0.0001877856852439604
8.861801632950343,0.00017856985484092638
8.871681010467567,0.00017161865427941755
8.881560387984791,0.00016710355749378943
8.891439765502017,0.0001651184920442364
8.901319143019242,0.00016567711266881688
8.911198520536466,0.00016871259840740558
8.92107789805369,0.0001740799813329145
8.930957275570915,0.00018156092124127748
8.94083665308814,0.00019087077868077434
8.950716030605363,0.00020166775261273824
8.96059540812259,0.00021356379918593878
8.970474785639812,0.0002261369784635214
8.980354163157038,0.0002389448462322592
8.99023354067426,0.00025153846161040646
9.000112918191487,0.00026347657698054327
9.00999229570871,0.0002743395574736929
9.019871673225934,0.00028374260079367297
9.029751050743158,0.0002913478364952407
9.039630428260384,0.00029687493392287705
9.049509805777609,0.0003001098810538055
9.059389183294833,0.0003009116686004197
9.069268560812057,0.0002992166655088799
9.079147938329282,0.0002950405588890199
9.089027315846506,0.00028847779366805894
9.09890669336373,0.00027969853989795354
9.108786070880955,0.0002689432788413149
9.11866544839818,0.0002565151876061253
9.128544825915403,0.0002427705566094958
9.13842420343263,0.0002281075495970705
9.148303580949852,0.00021295365326145463
9.158182958467076,0.00019775221820566714
9.1680623359843,0.00018294850677680292
9.177941713501527,0.0001689756923055204
9.187821091018751,0.00015624124112715548
9.197700468535976,0.0001451141103286989
9.2075798460532,0.00013591315402195547
9.217459223570424,0.00012889710672631688
9.227338601087649,0.00012425644861999627
9.237217978604873,0.00012210741226091097
9.247097356122097,0.0001224883091054989
9.256976733639323,0.00012535829547689187
9.266856111156546,0.0001305986072885183
9.276735488673772,0.00013801622970163638
9.286614866190995,0.00014734987795266412
9.29649424370822,0.00015827810759254368
9.306373621225443,0.0001704292922352045
9.316252998742668,0.0001833931629627381
9.326132376259894,0.00019673354133760236
9.336011753777118,0.000210001875202335
9.345891131294342,0.0002227511480944179
9.355770508811567,0.00023454973599773232
9.365649886328791,0.00024499477356813685
9.375529263846015,0.0002537246218084655
9.38540864136324,0.00026043004395725106
9.395288018880466,0.0002648637510717374
9.405167396397689,0.000266848016286326
9.415046773914915,0.00026628013118372976
9.424926151432137,0.0002631355314709872
9.434805528949363,0.00025746850578087563
9.444684906466586,0.00024941046298964005
9.45456428398381,0.00023916582319531156
9.464443661501035,0.000227005657517079
9.47432303901826,0.00021325928535664954
9.484202416535485,0.00019830408709037512
9.49408179405271,0.0001825538587843865
9.503961171569934,0.0001664460663967244
9.513840549087158,0.0001504284039875165
9.523719926604382,0.00013494506743016828
9.533599304121607,0.00012042317659502133
9.543478681638831,0.00010725975959148262
9.553358059156057,9.580970772688598e-05
9.56323743667328,8.637506491890211e-05
9.573116814190506,7.919598640621738e-05
9.582996191707728,7.444363512779152e-05
9.592875569224953,7.221523668064142e-05
9.602754946742177,7.253143237401135e-05
9.612634324259403,7.533601153534573e-05
9.622513701776628,8.049801636769835e-05
9.632393079293852,8.781615236801289e-05
9.642272456811076,9.702535221117722e-05
9.6521518343283,0.00010780528795174486
9.662031211845525,0.00011979055287127863
9.67191058936275,0.00013258219670106192
9.681789966879974,0.00014576024335674604
9.6916693443972,0.00015889680443513792
9.701548721914422,0.00017156937102812069
9.711428099431648,0.0001833738757628135
9.721307476948871,0.00019393711216132245
9.731186854466097,0.00020292813338424026
9.74106623198332,0.0002100682722503013
9.750945609500544,0.00021513948220649147
9.76082498701777,0.00021799073911277344
9.770704364534994,0.00021854231867502944
9.780583742052219,0.00021678781812935828
9.790463119569443,0.00021279387521128877
9.800342497086667,0.00020669759636375101
9.810221874603892,0.00019870179117032575
9.820101252121114,0.00018906816505367694
9.829980629638342,0.0001781086990251022
9.839860007155565,0.00016617548797587416
9.84973938467279,0.0001536493696475092
9.859618762190015,0.00014092769987746775
9.86949813970724,0.00012841166849160288
9.879377517224462,0.00011649354996478819
9.889256894741687,0.00010554429685221657
9.899136272258913,9.590185854339171e-05
9.909015649776137,8.786059696582358e-05
9.918895027293361,8.166212186855624e-05
9.928774404810586,7.74878357516604e-05
9.93865378232781,7.545341054160151e-05
9.948533159845034,7.560536974825985e-05
9.958412537362257,7.791986981670374e-05
9.968291914879485,8.230371799184399e-05
9.978171292396707,8.859758031397582e-05
9.988050669913932,9.658127765912715e-05
9.997930047431158,0.00010598098915359605


==> anc/data/fig15/fig_b_.csv <==
omega,"A,kmin"
-9.997930047431158,0.0002754836693515693
-9.988050669913932,0.0002837886984645312
-9.978171292396707,0.0002900442059763368
-9.968291914879485,0.0002940686343877677
-9.958412537362257,0.00029575117836590545
-9.948533159845034,0.00029505545857499754
-9.93865378232781,0.000292020843469481
-9.928774404810586,0.0002867613614630974
-9.918895027293361,0.0002794622410534091
-9.909015649776137,0.0002703741728950051
-9.899136272258913,0.0002598054792771909
-9.889256894741687,0.0002481124243920338
-9.879377517224462,0.00023568797741236274
-9.86949813970724,0.00022294937136378085
-9.859618762190015,0.00021032485901986442
-9.84973938467279,0.00019824007464899917
-9.839860007155565,0.00018710444326218466
-9.829980629638342,0.0001772980597393949
-9.820101252121114,0.0001691594657463609
-9.810221874603892,0.00016297470605659012
-9.800342497086667,0.00015896802570197286
-9.790463119569443,0.00015729449928773633
-9.780583742052219,0.00015803484270131735
-9.770704364534994,0.0001611925698021194
-9.76082498701777,0.0001666936021332887
-9.750945609500544,0.0001743883429716574
-9.74106623198332,0.0001840561682598355
-9.731186854466097,0.00019541219082078244
-9.721307476948871,0.00020811610106026551
-9.711428099431648,0.0002217828014446495
-9.701548721914422,0.0002359945135978025
-9.6916693443972,0.00025031396957980674
-9.681789966879974,0.0002642982826041865
-9.67191058936275,0.00027751304992656815
-9.662031211845525,0.00028954625112753924
-9.6521518343283,0.0003000214902916831
-9.642272456811076,0.000308610169202766
-9.632393079293852,0.0003150421913262752
-9.622513701776628,0.00031911486091274724
-9.612634324259403,0.00032069967770438434
-9.602754946742177,0.0003197468127874527
-9.592875569224953,0.0003162871039252421
-9.582996191707728,0.0003104315062147938
-9.573116814190506,0.00030236799435374897
-9.56323743667328,0.00029235601310351856
-9.553358059156057,0.00028071863060688226
-9.543478681638831,0.00026783264224486267
-9.533599304121607,0.0002541169186216831
-9.523719926604382,0.00024001936780137346
-9.513840549087158,0.000226002907312235
-9.503961171569934,0.00021253089426973509
-9.49408179405271,0.00020005246100949042
-9.484202416535485,0.00018898822847585189
-9.47432303901826,0.0001797168397142191
-9.464443661501035,0.00017256275188540592
-9.45456428398381,0.00016778566739885628
-9.444684906466586,0.0001655719548498859
-9.434805528949363,0.00016602832920615754
-9.424926151432137,0.00016917801087511672
-9.415046773914915,0.0001749594860880268
-9.405167396397689,0.00018322792993506694
-9.395288018880466,0.0001937592497377376
-9.38540864136324,0.00020625664414869653
-9.375529263846015,0.00022035947363643432
-9.365649886328791,0.00023565418484011488
-9.355770508811567,0.0002516869454051117
-9.345891131294342,0.0002679776111188685
-9.336011753777118,0.0002840345834226555
-9.326132376259894,0.0002993701059948916
-9.316252998742668,0.00031351551304876243
-9.306373621225443,0.0003260359619304993
-9.29649424370822,0.00033654417637608717
-9.286614866190995,0.000344712776336845
-9.276735488673772,0.00035028479230266225
-9.266856111156546,0.00035308203781184204
-9.256976733639323,0.00035301105898263147
-9.247097356122097,0.00035006647518684046
-9.237217978604873,0.0003443315852147656
-9.227338601087649,0.0003359762189370597
-9.217459223570424,0.000325251879799392
-9.2075798460532,0.00031248432901254266
-9.197700468535976,0.00029806382204313327
-9.187821091018751,0.0002824333028660161
-9.177941713501527,0.000266074905525327
-9.1680623359843,0.00024949518746225055
-9.158182958467076,0.00023320953930996744
-9.148303580949852,0.0002177262639817384
-9.13842420343263,0.00020353080899944127
-9.128544825915403,0.00019107065380744107
-9.11866544839818,0.00018074131412641373
-9.108786070880955,0.00017287391308783297
-9.09890669336373,0.00016772470051176324
-9.089027315846506,0.00016546686323754649
-9.079147938329282,0.0001661848780475878
-9.069268560812057,0.00016987160138452935
-9.059389183294833,0.00017642818428307376
-9.049509805777609,0.00018566683435777143
-9.039630428260384,0.00019731633691451374
-9.029751050743158,0.00021103018228958947
-9.019871673225934,0.00022639704371157763
-9.00999229570871,0.0002429532973549386
-9.000112918191487,0.00026019719055662326
-8.99023354067426,0.0002776042331302659
-8.980354163157038,0.0002946433261903777
-8.970474785639812,0.00031079314007687134
-8.96059540812259,0.00032555822259599203
-8.950716030605363,0.0003384843473455484
-8.94083665308814,0.00034917261291005574
-8.930957275570915,0.000357291862925512
-8.92107789805369,0.00036258902676613387
-8.911198520536466,0.00036489706596448836
-8.901319143019242,0.0003641402637219061
-8.891439765502017,0.00036033669859184556
-8.881560387984791,0.0003535978090854253
-8.871681010467567,0.00034412506795618926
-8.861801632950343,0.0003322038532229634
-8.851922255433118,0.0003181947121297116
-8.842042877915896,0.00030252227401225863
-8.83216350039867,0.0002856621634811409
-8.822284122881447,0.00026812630640800155
-8.812404745364221,0.0002504470937736274
-8.802525367846997,0.0002331608829319212
-8.792645990329772,0.00021679135918747466
-8.782766612812548,0.00020183326387140975
-8.772887235295324,0.00018873700646968353
-8.7630078577781,0.00017789462965778948
-8.753128480260875,0.00016962757671114495
-8.743249102743649,0.0001641766332569404
-8.733369725226424,0.00016169437024319067
-8.7234903477092,0.0001622403154561853
-8.713610970191976,0.00016577901838992312
-8.703731592674753,0.0001721810611971031
-8.693852215157527,0.00018122699895400666
-8.683972837640304,0.0001926140989595381
-8.674093460123078,0.00020596568369476878
-8.664214082605854,0.00022084277841632308
-8.65433470508863,0.00023675771453424214
-8.644455327571405,0.0002531892562299885
-8.634575950054181,0.00026959879222882683
-8.624696572536957,0.0002854470785446882
-8.614817195019732,0.0003002110227836502
-8.604937817502508,0.00031339997631801207
-8.595058439985282,0.0003245710380087326
-8.585179062468058,0.00033334288097494657
-8.575299684950833,0.00033940768212259675
-8.56542030743361,0.00034254077034015924
-8.555540929916384,0.0003426077027504809
-8.545661552399162,0.0003395685357134281
-8.535782174881936,0.00033347916730119815
-8.525902797364711,0.00032448969646894633
-8.516023419847487,0.0003128398599265166
-8.506144042330263,0.0002988516760809254
-8.496264664813038,0.0002829195354369548
-8.486385287295814,0.0002654980337259985
-8.47650590977859,0.0002470879374695466
-8.466626532261365,0.0002282207071373938
-8.456747154744141,0.00020944207115510937
-8.446867777226915,0.00019129515073307244
-8.43698839970969,0.00017430367262685696
-8.427109022192466,0.00015895578117370925
-8.417229644675242,0.00014568896536783956
-8.40735026715802,0.00013487655877179248
-8.397470889640793,0.0001268162440789071
-8.38759151212357,0.00012172090825983919
-8.377712134606345,0.00011971214396107241
-8.36783275708912,0.00012081658678280936
-8.357953379571896,0.0001249652126748455
-8.348074002054672,0.00013199560375950687
-8.338194624537447,0.00014165712144002387
-8.328315247020223,0.00015361881133841266
-8.318435869502999,0.00016747980267947714
-8.308556491985772,0.0001827818633419743
-8.298677114468548,0.00019902372805865185
-8.288797736951324,0.00021567673845872382
-8.2789183594341,0.00023220131650581553
-8.269038981916877,0.00024806374356559953
-8.25915960439965,0.00026275273189733147
-8.249280226882428,0.00027579525869005214
-8.239400849365202,0.00028677118017375814
-8.229521471847978,0.00029532615839554516
-8.219642094330753,0.0003011825105622023
-8.209762716813529,0.0003041476327516255
-8.199883339296305,0.00030411975032799114
-8.19000396177908,0.0003010908078764287
-8.180124584261856,0.00029514642564740554
-8.170245206744632,0.0002864629179625402
-8.160365829227405,0.0002753014855693943
-8.150486451710181,0.00026199975876679853
-8.140607074192957,0.00024696097545061786
-8.130727696675734,0.00023064112827457067
-8.120848319158508,0.00021353450283774153
-8.110968941641286,0.000196158054749296
-8.10108956412406,0.00017903513359650424
-8.091210186606835,0.00016267905737829829
-8.08133080908961,0.00014757706913955335
-8.071451431572386,0.00013417517019041625
-8.061572054055162,0.00012286432003986877
-8.051692676537938,0.00011396842457714375
-8.041813299020713,0.00010773450101599594
-8.031933921503489,0.0001043253138433919
-8.022054543986265,0.00010381472152772764
-8.012175166469039,0.00010618586258264351
-8.002295788951814,0.00011133224363830954
-7.992416411434591,0.00011906167503850147
-7.982537033917366,0.00012910293354424183
-7.972657656400143,0.0001411149202697949
-7.962778278882917,0.00015469802752070876
-7.952898901365693,0.0001694073333524509
-7.943019523848468,0.0001847672097247152
-7.933140146331244,0.0002002868606981337
-7.9232607688140195,0.00021547630301093309
-7.913381391296795,0.0002298622629579473
-7.903502013779572,0.00024300349190460976
-7.893622636262346,0.00025450499702110886
-7.883743258745122,0.00026403074432622767
-7.873863881227897,0.00027131441555814826
-7.863984503710673,0.00027616788850386056
-7.854105126193448,0.0002784871586893416
-7.844225748676224,0.0002782555280816518
-7.8343463711590005,0.00027554394919576745
-7.824466993641774,0.00027050852991939827
-7.814587616124551,0.000263385270358878
-7.804708238607326,0.00025448221747725565
-7.794828861090101,0.0002441692808800268
-7.784949483572877,0.0002328660538102924
-7.775070106055653,0.00022102802199100321
-7.765190728538429,0.0002091316203403542
-7.755311351021203,0.0001976586089483942
-7.74543197350398,0.00018708028718972735
-7.735552595986754,0.00017784204423745652
-7.72567321846953,0.00017034875905510777
-7.715793840952306,0.00016495150966466175
-7.705914463435081,0.00016193603502322017
-7.696035085917858,0.00016151331034787369
-7.686155708400632,0.00016381255438719256
-7.676276330883408,0.000168876882604167
-7.666396953366183,0.00017666176074015955
-7.656517575848959,0.00018703629664201826
-7.646638198331734,0.00019978734252177363
-7.63675882081451,0.00021462626270794049
-7.626879443297286,0.00023119816177792098
-7.6170000657800605,0.00024909326193653207
-7.607120688262838,0.0002678600749654748
-7.597241310745612,0.0002870199293348454
-7.5873619332283875,0.00030608239515376605
-7.577482555711163,0.0003245610936899826
-7.567603178193939,0.00034198939165389975
-7.5577238006767145,0.0003579354571063371
-7.547844423159489,0.00037201620046350433
-7.537965045642267,0.0003839096330017829
-7.5280856681250405,0.00039336525257782
-7.518206290607817,0.0004002121029906969
-7.508326913090592,0.00040436425505595725
-7.4984475355733675,0.00040582351389684146
-7.488568158056143,0.00040467927344394714
-7.478688780538918,0.0004011055046792311
-7.468809403021695,0.0003953549840847276
-7.458930025504469,0.00038775093158166854
-7.449050647987246,0.00037867633873822713
-7.439171270470021,0.0003685613165910134
-7.429291892952796,0.0003578688846571428
-7.419412515435572,0.0003470796472489649
-7.409533137918348,0.00033667586776919747
-7.399653760401124,0.00032712544540733097
-7.389774382883898,0.00031886633066004606
-7.3798950053666745,0.00031229187617195424
-7.370015627849449,0.00030773761807639593
-7.360136250332225,0.0003054699108108249
-7.350256872815001,0.0003056768072461896
-7.340377495297776,0.00030846147698588807
-7.330498117780553,0.0003138384020672165
-7.320618740263327,0.00032173247246579704
-7.310739362746103,0.00033198103794324356
-7.300859985228878,0.00034433884933974694
-7.290980607711654,0.0003584857562009808
-7.281101230194429,0.00037403690972831195
-7.271221852677205,0.00039055516549647227
-7.2613424751599815,0.0004075652795346652
-7.251463097642755,0.0004245694591274704
-7.241583720125532,0.00044106375531287567
-7.231704342608307,0.0004565547820218984
-7.221824965091082,0.00047057620501665036
-7.211945587573858,0.0004827044761001584
-7.202066210056634,0.0004925732809040094
-7.192186832539409,0.0004998862350669369
-7.182307455022184,0.0005044273887154675
-7.172428077504962,0.0005060691953787906
-7.1625486999877355,0.0005047776523623199
-7.152669322470511,0.0005006144372709983
-7.142789944953287,0.0004937359322523135
-7.132910567436062,0.0004843891555933185
-7.123031189918838,0.00047290469122563853
-7.113151812401613,0.0004596868326950284
-7.10327243488439,0.0004452012205144587
-7.093393057367164,0.0004299603634329754
-7.083513679849941,0.0004145074762886074
-7.0736343023327155,0.0003993991536947542
-7.063754924815491,0.00038518741144705817
-7.053875547298267,0.0003724016814847298
-7.043996169781042,0.00036153132369499567
-7.034116792263819,0.00035300923558661103
-7.024237414746593,0.0003471970817841754
-7.0143580372293695,0.00034437264776950965
-7.004478659712144,0.00034471972990760983
-6.99459928219492,0.0003483209264060641
-6.9847199046776955,0.0003551535755819318
-6.974840527160471,0.000365089019793203
-6.964961149643248,0.000377895239992712
-6.955081772126022,0.0003932428291808831
-6.945202394608798,0.00041071413730363337
-6.935323017091573,0.0004298153480275452
-6.925443639574349,0.0004499911230169979
-6.915564262057124,0.0004706413946536846
-6.9056848845399,0.0004911397863184019
-6.8958055070226765,0.0005108531129862757
-6.88592612950545,0.0005291613454031664
-6.876046751988227,0.0005454774305784628
-6.866167374471002,0.0005592663296216379
-6.856287996953777,0.0005700626824226495
-6.846408619436553,0.0005774865155328957
-6.836529241919329,0.0005812564954495525
-6.826649864402103,0.0005812002709020502
-6.816770486884879,0.0005772615646573878
-6.806891109367656,0.0005695037428944848
-6.79701173185043,0.0005581097279346588
-6.787132354333206,0.000543378201989345
-6.777252976815982,0.0005257161951607285
-6.767373599298757,0.0005056282333716875
-6.757494221781533,0.0004837023611790383
-6.747614844264308,0.00046059342336845187
-6.737735466747085,0.00043700410866164983
-6.727856089229859,0.0004136643017053969
-6.717976711712635,0.0003913093778308904
-6.70809733419541,0.0003706580822361247
-6.698217956678186,0.0003523906848935805
-6.688338579160962,0.00033712806867650926
-6.6784592016437365,0.00032541241632239726
-6.668579824126514,0.0003176900867606104
-6.658700446609288,0.0003142972401962925
-6.648821069092064,0.00031544865975203693
-6.638941691574839,0.00032123015424974
-6.629062314057615,0.0003315947879769244
-6.6191829365403905,0.0003463630992384359
-6.609303559023165,0.00036522731643292265
-6.599424181505943,0.0003877594895278422
-6.589544803988717,0.0004134233021736787
-6.579665426471493,0.0004415892470555206
-6.569786048954268,0.000471552709750938
-6.5599066714370435,0.0005025544461857879
-6.550027293919819,0.0005338028299096417
-6.540147916402595,0.0005644972193646884
-6.530268538885371,0.0005938517247017477
-6.520389161368145,0.0006211186693852265
-6.510509783850922,0.0006456110146313724
-6.500630406333697,0.000666723074711136
-6.490751028816472,0.0006839488672302763
-6.480871651299248,0.0006968975439302343
-6.470992273782024,0.0007053054014098555
-6.4611128962648,0.0007090441060565321
-6.451233518747574,0.0007081248488685994
-6.4413541412303505,0.0007026983020097247
-6.431474763713125,0.0006930503441003446
-6.421595386195901,0.0006795936837594221
-6.411716008678677,0.000662855604216044
-6.401836631161452,0.0006434622048240919
-6.391957253644227,0.0006221195911865773
-6.382077876127003,0.0005995925942974216
-6.372198498609779,0.0005766816439518764
-6.362319121092554,0.0005541985141192359
-6.35243974357533,0.0005329416618652955
-6.342560366058105,0.0005136719300263445
-6.332680988540881,0.000497089341802227
-6.322801611023657,0.00048381171800721104
-6.3129222335064314,0.0004743557603807757
-6.303042855989208,0.00046912120435257265
-6.293163478471983,0.00046837851821990946
-6.283284100954758,0.00047226055187763697
-6.273404723437534,0.00048075838376955305
-6.26352534592031,0.0004937215201339112
-6.253645968403085,0.0005108624327117351
-6.24376659088586,0.0005317653214356067
-6.233887213368638,0.0005558988236375671
-6.2240078358514115,0.0005826323031027426
-6.214128458334187,0.000611255206348591
-6.204249080816963,0.0006409989119605618
-6.1943697032997385,0.0006710603857604002
-6.184490325782514,0.0007006269317595012
-6.174610948265289,0.0007289012585646434
-6.164731570748066,0.0007551261041835231
-6.15485219323084,0.0007786076393003668
-6.144972815713617,0.0007987369402254071
-6.1350934381963915,0.0008150088460348346
-6.125214060679167,0.0008270376292601924
-6.115334683161943,0.0008345689720272749
-6.105455305644718,0.0008374878885259881
-6.095575928127495,0.0008358223245732736
-6.085696550610269,0.0008297423343077316
-6.0758171730930455,0.0008195548358972142
-6.06593779557582,0.0008056941212813189
-6.056058418058596,0.0007887083917923708
-6.046179040541372,0.000769242751507105
-6.036299663024147,0.0007480191654943199
-6.026420285506924,0.0007258140215435677
-6.016540907989698,0.0007034339738242648
-6.006661530472474,0.0006816908377742589
-5.996782152955249,0.000661376300288192
-5.986902775438025,0.0006432372525638619
-5.9770233979208,0.000627952498525165
-5.967144020403576,0.0006161115863695112
-5.957264642886351,0.000608196409095753
-5.947385265369126,0.000604566170812834
-5.937505887851903,0.0006054461745213882
-5.927626510334678,0.000610920804784907
-5.917747132817453,0.0006209309109562741
-5.907867755300229,0.0006352756958253729
-5.897988377783005,0.0006536190363104152
-5.888109000265779,0.0006755000606080934
-5.878229622748555,0.0007003476350235534
-5.868350245231332,0.0007274983275037623
-5.858470867714106,0.000756217267500794
-5.848591490196882,0.0007857212671541588
-5.838712112679658,0.0008152034590349662
-5.828832735162433,0.0008438586943426456
-5.818953357645209,0.0008709088825597375
-5.809073980127984,0.0008956274919081974
-5.799194602610761,0.0009173624173083216
-5.789315225093535,0.0009355565108153498
-5.779435847576311,0.0009497651041953122
-5.7695564700590865,0.0009596699855252747
-5.759677092541862,0.0009650893648261696
-5.749797715024638,0.0009659835283935006
-5.7399183375074125,0.0009624559792533157
-5.73003895999019,0.0009547500426154164
-5.720159582472964,0.000943241020585929
-5.71028020495574,0.0009284241607921805
-5.700400827438515,0.0009108987984733965
-5.690521449921291,0.0008913491931132729
-5.6806420724040665,0.0008705226481451292
-5.670762694886841,0.0008492056293640121
-5.660883317369619,0.0008281986240326592
-5.651003939852393,0.000808290564039835
-5.641124562335169,0.0007902336131088379
-5.631245184817944,0.0007747191480757729
-5.6213658073007196,0.0007623556887437877
-5.611486429783495,0.0007536495103259565
-5.601607052266271,0.0007489885489152973
-5.591727674749046,0.0007486301466537148
-5.581848297231821,0.0007526930218039623
-5.571968919714598,0.0007611537546832961
-5.562089542197373,0.0007738478960757997
-5.552210164680148,0.0007904756968060526
-5.542330787162924,0.0008106122679657224
-5.5324514096457,0.0008337218783666901
-5.522572032128474,0.0008591759205435161
-5.51269265461125,0.000886273997009368
-5.502813277094027,0.0009142674343479139
-5.492933899576801,0.0009423844919558852
-5.483054522059577,0.0009698564326627486
-5.473175144542353,0.000995943631364338
-5.463295767025128,0.0010199608506387793
-5.453416389507903,0.0010413008755873693
-5.443537011990679,0.0010594557067045054
-5.433657634473455,0.0010740346251037506
-5.42377825695623,0.0010847784992108894
-5.413898879439006,0.0010915698610754697
-5.404019501921781,0.001094438371751684
-5.394140124404557,0.0010935614834340862
-5.384260746887333,0.0010892602173417504
-5.3743813693701075,0.0010819901756014246
-5.364501991852885,0.0010723280174144683
-5.354622614335659,0.0010609538202951603
-5.344743236818434,0.001048629840273575
-5.33486385930121,0.0010361763478014823
-5.324984481783986,0.0010244452727226963
-5.315105104266761,0.0010142925112304397
-5.305225726749536,0.0010065497546675763
-5.295346349232314,0.001001996765967043
-5.2854669717150875,0.0010013349796456638
-5.275587594197864,0.0010051633099208762
-5.265708216680639,0.0010139569447532235
-5.2558288391634145,0.0010280498585560538
-5.24594946164619,0.0010476216197702315
-5.236070084128965,0.0010726889811791549
-5.226190706611742,0.0011031025480053287
-5.216311329094516,0.0011385487033732198
-5.206431951577293,0.0011785567598628383
-5.1965525740600675,0.0012225111831360084
-5.186673196542843,0.001269668525539542
-5.176793819025619,0.0013191785986875937
-5.1669144415083945,0.001370109229494727
-5.157035063991169,0.001421473868828097
-5.147155686473945,0.0014722611790680081
-5.1372763089567215,0.0015214657010339746
-5.127396931439496,0.0015681186126197042
-5.117517553922272,0.0016113176250433182
-5.107638176405048,0.0016502550356523756
-5.097758798887823,0.001684243051804441
-5.087879421370598,0.0017127355332538375
-5.078000043853374,0.0017353454529343193
-5.06812066633615,0.0017518574599193928
-5.058241288818925,0.001762235125285587
-5.048361911301701,0.0017666225709367684
-5.038482533784476,0.0017653404046609688
-5.028603156267252,0.0017588760191121003
-5.018723778750028,0.001747868540036916
-5.008844401232802,0.001733088835886472
-4.998965023715579,0.0017154152101825921
-4.989085646198354,0.0016958054950024781
-4.9792062686811285,0.001675266433866216
-4.969326891163905,0.0016548212905294457
-4.959447513646681,0.0016354767344416194
-4.949568136129456,0.0016181900398486828
-4.939688758612231,0.0016038376844755143
-4.929809381095008,0.0015931863522157263
-4.919930003577782,0.0015868673263401973
-4.910050626060557,0.0015853551131579024
-4.900171248543334,0.0015889510581333093
-4.890291871026109,0.0015977725157040048
-4.880412493508885,0.001611748010721968
-4.87053311599166,0.0016306185924288763
-4.8606537384744355,0.0016539454338929198
-4.850774360957211,0.0016811234794598866
-4.840894983439987,0.0017114007945030314
-4.8310156059227625,0.0017439030331216573
-4.821136228405538,0.0017776623159507729
-4.811256850888314,0.0018116496075774632
-4.8013774733710886,0.0018448096069910251
-4.791498095853864,0.0018760970181036756
-4.78161871833664,0.0019045130560577772
-4.7717393408194155,0.0019291409686781388
-4.761859963302191,0.0019491794155830848
-4.751980585784967,0.0019639725464694192
-4.7421012082677425,0.0019730357584360272
-4.732221830750517,0.0019760761825862463
-4.722342453233293,0.0019730071550780434
-4.712463075716069,0.001963956056486433
-4.702583698198844,0.0019492651577205514
-4.69270432068162,0.0019294852770004025
-4.682824943164396,0.001905362332461742
-4.672945565647171,0.0018778170526875355
-4.663066188129947,0.001847918385563102
-4.653186810612722,0.0018168513066639477
-4.643307433095497,0.0017858799762761838
-4.633428055578273,0.0017563073107938233
-4.623548678061049,0.0017294322265325806
-4.613669300543824,0.0017065058637344688
-4.6037899230266,0.001688688215893368
-4.593910545509376,0.0016770065570317746
-4.58403116799215,0.001672317091213495
-4.574151790474926,0.0016752711280190776
-4.564272412957702,0.0016862870330491579
-4.554393035440477,0.0017055289985733536
-4.544513657923253,0.0017328935483753157
-4.534634280406029,0.001768004418420693
-4.524754902888804,0.0018102162670602295
-4.514875525371579,0.0018586273512511719
-4.504996147854355,0.001912101087667564
-4.49511677033713,0.0019692960853875253
-4.485237392819906,0.0020287040212602814
-4.475358015302682,0.0020886944145742537
-4.465478637785457,0.002147565176744311
-4.455599260268233,0.0022035975466189804
-4.445719882751009,0.0022551139055264438
-4.4358405052337835,0.002300536777314909
-4.425961127716559,0.0023384472898091368
-4.416081750199335,0.0023676412803027096
-4.4062023726821105,0.0023871813003123223
-4.396322995164886,0.002396442784358202
-4.386443617647662,0.002395152824053028
-4.376564240130437,0.0023834200981405164
-4.366684862613212,0.002361754780088333
-4.356805485095988,0.0023310774387771825
-4.3469261075787635,0.002292716292595827
-4.337046730061539,0.002248392430229246
-4.327167352544315,0.0022001930002562616
-4.3172879750270905,0.002150532650513521
-4.307408597509866,0.002102103895389741
-4.297529219992641,0.002057817356689202
-4.287649842475417,0.002020733191579299
-4.277770464958192,0.0019939852400944025
-4.267891087440968,0.0019806997277001448
-4.258011709923744,0.0019839104959866296
-4.248132332406519,0.002006472943488187
-4.238252954889295,0.0020509788899933483
-4.2283735773720705,0.0021196746729547707
-4.218494199854845,0.0022143846959938687
-4.208614822337621,0.0023364426235485273
-4.198735444820397,0.002486632206122567
-4.188856067303172,0.002665139579096334
-4.178976689785948,0.002871518559650159
-4.169097312268724,0.003104670227723435
-4.159217934751499,0.003362837673916525
-4.149338557234274,0.0036436164908973103
-4.13945917971705,0.00394398113107411
-4.129579802199825,0.004260326916609718
-4.119700424682601,0.004588527023175845
-4.109821047165377,0.004924003433222336
-4.099941669648152,0.005261810420746175
-4.090062292130928,0.005596728856008927
-4.080182914613703,0.005923369254895952
-4.070303537096478,0.006236281312408194
-4.060424159579254,0.006530067398381856
-4.05054478206203,0.006799497424217245
-4.040665404544805,0.007039622352369123
-4.030786027027581,0.007245883682806432
-4.020906649510357,0.007414216247272886
-4.011027271993132,0.007541141838870475
-4.001147894475907,0.0076238513302919215
-3.991268516958683,0.007660273253686878
-3.9813891394414584,0.007649127052323185
-3.971509761924234,0.007589959632978056
-3.9616303844070098,0.007483164167228096
-3.951751006889786,0.007329980573719207
-3.941871629372561,0.007132477476998759
-3.9319922518553363,0.00689351594695347
-3.922112874338112,0.00661669568829141
-3.912233496820887,0.006306284839481958
-3.902354119303663,0.005967134865227376
-3.8924747417864385,0.005604582456925115
-3.8825953642692146,0.005224340600921125
-3.87271598675199,0.00483238131008996
-3.862836609234765,0.004434812649583186
-3.8529572317175407,0.004037752903083386
-3.843077854200316,0.0036472047312727327
-3.8331984766830915,0.003268932255762306
-3.823319099165867,0.0029083438698769234
-3.813439721648643,0.0025703835245705887
-3.803560344131419,0.0022594329744805926
-3.7936809666141937,0.0019792272934936427
-3.7838015890969694,0.001732785592584412
-3.7739222115797446,0.0015223585980730912
-3.7640428340625203,0.0013493942868106174
-3.754163456545296,0.0012145224336185185
-3.7442840790280716,0.0011175584152775192
-3.7344047015108477,0.001057526245613182
-3.724525323993623,0.0010327002952085558
-3.714645946476398,0.0010406647908807849
-3.704766568959174,0.0010783896985083349
-3.694887191441949,0.0011423212839011528
-3.6850078139247247,0.0012284852202777998
-3.6751284364075003,0.0013325998845672615
-3.6652490588902764,0.0014501971534826835
-3.6553696813730516,0.00157674789182706
-3.645490303855827,0.001707789109771662
-3.6356109263386025,0.0018390497710363846
-3.6257315488213777,0.0019665721444319484
-3.6158521713041534,0.0020868257256602225
-3.605972793786929,0.0021968107935183786
-3.5960934162697047,0.0022941489239358013
-3.586214038752481,0.002377157940223148
-3.5763346612352556,0.002444909148869746
-3.566455283718031,0.0024972649659883712
-3.5565759062008064,0.0025348955021730897
-3.546696528683582,0.002559273007680224
-3.5368171511663578,0.0025726436100912426
-3.5269377736491334,0.0025779761640587558
-3.5170583961319095,0.002578888605435434
-3.5071790186146847,0.0025795526185083523
-3.49729964109746,0.0025845780177778162
-3.4874202635802356,0.0025988786716381806
-3.477540886063011,0.002627522392846817
-3.4676615085457865,0.0026755676465744084
-3.457782131028562,0.0027478905271833866
-3.4479027535113382,0.0028490058884033465
-3.4380233759941135,0.002982887134714274
-3.4281439984768887,0.0031527896584882926
-3.4182646209596643,0.0033610836089332393
-3.4083852434424395,0.0036091022797067785
-3.398505865925215,0.0038970132949783967
-3.388626488407991,0.004223720652360232
-3.3787471108907665,0.0045868069703150285
-3.3688677333735426,0.004982526712271759
-3.3589883558563174,0.005405863190111113
-3.349108978339093,0.00585066455492672
-3.3392296008218683,0.006309877287567112
-3.329350223304644,0.006775899714715896
-3.3194708457874196,0.007241083345794774
-3.3095914682701952,0.007698416114970531
-3.2997120907529713,0.008142429300816077
-3.2898327132357466,0.008570378319815422
-3.2799533357185218,0.008983756247417665
-3.2700739582012974,0.009390205445795451
-3.2601945806840726,0.009805893505913835
-3.2503152031668483,0.010258407209554602
-3.240435825649624,0.010790180267327362
-3.2305564481324,0.011462386557706046
-3.2206770706151753,0.012359070531611326
-3.2107976930979505,0.013591009445223944
-3.200918315580726,0.0152983650196471
-3.1910389380635014,0.017650562160882132
-3.181159560546277,0.020841083653889515
-3.1712801830290527,0.025074218985395712
-3.1614008055118283,0.030540774258671702
-3.151521427994604,0.037381196946389146
-3.141642050477379,0.04563842630125623
-3.131762672960155,0.05520920637793403
-3.12188329544293,0.06580966369704833
-3.1120039179257057,0.07697399608918745
-3.1021245404084814,0.08809879858117754
-3.092245162891257,0.09852897059123103
-3.082365785374033,0.10766185971496933
-3.0724864078568084,0.1150367801710201
-3.0626070303395836,0.12038429622794557
-3.052727652822359,0.12362847408908881
-3.0428482753051345,0.12485321223345842
-3.03296889778791,0.12425180190320567
-3.023089520270686,0.12207674580582858
-3.013210142753462,0.11859975657680674
-3.003330765236237,0.11408491545470865
-2.9934513877190123,0.10877360947659845
-2.983572010201788,0.10287812710237425
-2.973692632684563,0.09658073252552186
-2.963813255167339,0.09003571319983719
-2.9539338776501145,0.08337270670632353
-2.9440545001328897,0.07670029419276235
-2.934175122615666,0.07010932935256656
-2.924295745098441,0.06367577633179805
-2.9144163675812167,0.057463004230746864
-2.904536990063992,0.05152357562489288
-2.8946576125467676,0.045900605256685975
-2.8847782350295432,0.04062877583408604
-2.874898857512319,0.035735094145619054
-2.865019479995095,0.03123946093391389
-2.85514010247787,0.02715511599341137
-2.8452607249606454,0.0234890083854466
-2.8353813474434206,0.020242130942536088
-2.8255019699261963,0.01740984913470292
-2.815622592408972,0.014982246395642225
-2.8057432148917476,0.012944501496585707
-2.795863837374523,0.011277307845901093
-2.785984459857299,0.009957340001053343
-2.776105082340074,0.008957768572996376
-2.76622570482285,0.00824882146012739
-2.756346327305625,0.007798386392313477
-2.7464669497884007,0.007572647530023039
-2.7365875722711763,0.007536746812416676
-2.7267081947539515,0.007655459351840179
-2.7168288172367276,0.00789387091501382
-2.706949439719503,0.008218044901286237
-2.6970700622022785,0.008595665717159954
-2.6871906846850537,0.008996645546405477
-2.6773113071678294,0.009393681716002664
-2.667431929650605,0.009762752648480484
-2.6575525521333807,0.010083541253692591
-2.647673174616157,0.010339776027283884
-2.637793797098932,0.010519481563447581
-2.6279144195817072,0.010615132124117901
-2.6180350420644825,0.0106237038026273
-2.608155664547258,0.010546623132938684
-2.5982762870300338,0.01038961218904692
-2.5883969095128094,0.01016243273741177
-2.5785175319955846,0.009878534312771501
-2.5686381544783607,0.00955461361900733
-2.558758776961136,0.00921009488429374
-2.5488793994439116,0.008866543150680539
-2.539000021926687,0.008547024440999597
-2.5291206444094625,0.0082754287425531
-2.519241266892238,0.008075773291330898
-2.509361889375014,0.007971505151589784
-2.4994825118577895,0.007984823113473885
-2.4896031343405642,0.008136039894011106
-2.4797237568233403,0.008443006122664506
-2.4698443793061156,0.00892061804050448
-2.459965001788891,0.009580430903908605
-2.450085624271667,0.010430400181818154
-2.4402062467544425,0.011474772515441736
-2.4303268692372177,0.012714148502293627
-2.4204474917199934,0.014145739530368785
-2.410568114202769,0.01576384157618183
-2.4006887366855443,0.01756055010667765
-2.39080935916832,0.019526742491258842
-2.3809299816510956,0.021653357877744455
-2.3710506041338713,0.023933009917091214
-2.3611712266166465,0.026361975615856088
-2.351291849099422,0.028942614744213255
-2.341412471582198,0.03168628971048847
-2.3315330940649734,0.034616876728134315
-2.3216537165477487,0.03777498719728309
-2.3117743390305243,0.04122305492080272
-2.3018949615133,0.045051492384860475
-2.292015583996075,0.04938617889242691
-2.282136206478851,0.05439761606646507
-2.2722568289616265,0.06031216883534824
-2.262377451444402,0.06742589452989813
-2.2524980739271774,0.0761215249660258
-2.242618696409953,0.08688915724176344
-2.2327393188927287,0.1003510221673469
-2.2228599413755044,0.11729013202376568
-2.2129805638582796,0.13868127341572767
-2.2031011863410552,0.1657200173423449
-2.193221808823831,0.19984000169586652
-2.183342431306606,0.2426989650828151
-2.1734630537893818,0.2960978424050034
-2.1635836762721574,0.36177400906214224
-2.153704298754933,0.44098517192391556
-2.1438249212377083,0.5337974258967287
-2.133945543720484,0.6380643200072778
-2.1240661662032596,0.7483140593993188
-2.1141867886860353,0.8551665875949397
-2.1043074111688105,0.9462243823364843
-2.094428033651586,1.0090009013740595
-2.084548656134362,1.0350192889675702
-2.074669278617137,1.0227698151458668
-2.0647899010999127,0.9776267394524595
-2.0549105235826883,0.909072793852369
-2.045031146065464,0.8272760251083048
-2.035151768548239,0.7407467330240184
-2.025272391031015,0.6554828861756302
-2.0153930135137905,0.5751321654498439
-2.005513635996566,0.5015659107963792
-1.9956342584793414,0.43548042216385713
-1.985754880962117,0.37687088349833625
-1.975875503444893,0.32535513518495035
-1.9659961259276681,0.2803754307369495
-1.9561167484104436,0.24131534357862497
-1.9462373708932192,0.20756269132713945
-1.936357993375995,0.17854016121052452
-1.9264786158587703,0.1537175989770162
-1.9165992383415458,0.13261446956842024
-1.9067198608243214,0.11479747167595267
-1.8968404833070969,0.09987611432990423
-1.8869611057898723,0.08749777363842742
-1.877081728272648,0.07734299667297476
-1.8672023507554238,0.0691213977284776
-1.857322973238199,0.06256825775624274
-1.8474435957209745,0.057441816880159285
-1.8375642182037502,0.05352118834522174
-1.8276848406865258,0.05060479845117892
-1.8178054631693012,0.04850924928197772
-1.8079260856520767,0.04706850578539992
-1.7980467081348523,0.04613331579203272
-1.7881673306176278,0.04557078302594894
-1.7782879531004032,0.04526402296351051
-1.7684085755831789,0.04511184321892141
-1.7585291980659548,0.045028399440558864
-1.74864982054873,0.04494278836169459
-1.7387704430315054,0.044798547803505055
-1.728891065514281,0.044553042746306386
-1.7190116879970567,0.044176723578710546
-1.7091323104798322,0.04365225068678147
-1.6992529329626076,0.04297348543070979
-1.6893735554453833,0.0421443543833934
-1.6794941779281587,0.04117759846763529
-1.6696148004109341,0.04009342419642065
-1.6597354228937098,0.03891807778687539
-1.6498560453764857,0.03768236715260962
-1.6399766678592609,0.03642015905977709
-1.6300972903420363,0.035166881561927064
-1.620217912824812,0.03395806276069632
-1.6103385353075876,0.03282793833678122
-1.600459157790363,0.0318081598755668
-1.5905797802731385,0.030926636020134346
-1.5807004027559142,0.030206536791648936
-1.5708210252386896,0.029665490169097978
-1.560941647721465,0.029314997230086362
-1.5510622702042407,0.029160089880648818
-1.5411828926870166,0.02919925158934068
-1.5313035151697918,0.029424618570681817
-1.5214241376525672,0.029822474800059916
-1.511544760135343,0.03037405099751736
-1.5016653826181185,0.031056633664862335
-1.491786005100894,0.03184498724419698
-1.4819066275836694,0.032713088956110095
-1.4720272500664449,0.03363617365204491
-1.4621478725492205,0.03459308362880617
-1.452268495031996,0.0355689175118445
-1.4423891175147716,0.03655797162541883
-1.4325097399975475,0.03756696834469037
-1.4226303624803227,0.03861856737983103
-1.4127509849630981,0.0397551592240986
-1.4028716074458738,0.04104294360237774
-1.3929922299286495,0.04257630078710598
-1.383112852411425,0.044482468185244185
-1.3732334748942003,0.04692653894102256
-1.3633540973769758,0.050116800380261686
-1.3534747198597514,0.05431042631161085
-1.3435953423425269,0.0598195225466622
-1.3337159648253025,0.06701749329386004
-1.3238365873080784,0.07634563448726037
-1.3139572097908536,0.08831975195270106
-1.304077832273629,0.1035364194221171
-1.2941984547564047,0.12267819503668195
-1.2843190772391804,0.14651664683567822
-1.2744396997219558,0.17591132072446675
-1.2645603222047312,0.21180171834676584
-1.254680944687507,0.2551878298032311
-1.2448015671702821,0.307092707017589
-1.2349221896530578,0.36849801282641137
-1.2250428121358334,0.44024079889374906
-1.2151634346186089,0.5228579790998534
-1.2052840571013845,0.6163662773099507
-1.19540467958416,0.7199737443797923
-1.1855253020669356,0.8317397851113485
-1.175645924549711,0.9482391162759426
-1.1657665470324867,1.064339917404225
-1.1558871695152622,1.1732597345703364
-1.1460077919980376,1.2670716776542437
-1.1361284144808133,1.3377415538090702
-1.1262490369635887,1.3785613492857063
-1.1163696594463643,1.3855828918584803
-1.1064902819291398,1.3585258540739789
-1.0966109044119154,1.300786616522288
-1.0867315268946909,1.218560062464478
-1.0768521493774665,1.1194574555366044
-1.066972771860242,1.0111293736074436
-1.0570933943430176,0.9002626630627443
-1.047214016825793,0.7920711781025785
-1.0373346393085685,0.6902044402160474
-1.0274552617913442,0.5969178180149803
-1.0175758842741196,0.5133568076017797
-1.0076965067568953,0.4398551401829295
-0.9978171292396707,0.3761946823693177
-0.9879377517224465,0.32180923824999164
-0.9780583742052218,0.27593333392992275
-0.9681789966879975,0.23770513644922464
-0.9582996191707729,0.2062344902627207
-0.9484202416535484,0.18064598419019046
-0.938540864136324,0.16010492289726788
-0.9286614866190995,0.14383200757585138
-0.9187821091018751,0.13111079524728786
-0.9089027315846506,0.12129068257990801
-0.8990233540674262,0.1137872076705692
-0.8891439765502016,0.10808080387892283
-0.8792645990329774,0.10371469741761191
-0.8693852215157527,0.10029235089651406
-0.8595058439985284,0.09747467108748178
-0.8496264664813038,0.09497708569018666
-0.8397470889640793,0.09256652749568764
-0.8298677114468549,0.09005832808025381
-0.8199883339296304,0.08731300668507086
-0.810108956412406,0.08423293533374458
-0.8002295788951815,0.08075886432561996
-0.7903502013779571,0.07686629924637069
-0.7804708238607325,0.07256173010154238
-0.7705914463435083,0.06787872314520195
-0.7607120688262836,0.06287389615767741
-0.7508326913090593,0.0576228071484493
-0.7409533137918347,0.05221579493124724
-0.7310739362746103,0.046753816908566864
-0.7211945587573858,0.041344335135358234
-0.7113151812401614,0.03609730564260885
-0.7014358037229369,0.031121328616143654
-0.6915564262057124,0.026520017775329387
-0.6816770486884879,0.02238864676450708
-0.6717976711712634,0.01881112805587551
-0.6619182936540392,0.015857376392389752
-0.6520389161368145,0.013581103728164302
-0.6421595386195902,0.012018086611933192
-0.6322801611023656,0.011184939609723457
-0.6224007835851411,0.011078420362608053
-0.6125214060679167,0.011675282867230448
-0.6026420285506923,0.0129326862546973
-0.5927626510334678,0.014789156399205769
-0.5828832735162434,0.01716608782132386
-0.5730038959990188,0.01996976324972695
-0.5631245184817943,0.023093858571881228
-0.5532451409645699,0.026422391427369726
-0.5433657634473454,0.029833063057691147
-0.533486385930121,0.03320093489791344
-0.5236070084128965,0.03640237442185549
-0.5137276308956721,0.039319198578301816
-0.5038482533784476,0.041842938372493955
-0.49396887586122323,0.0438791443547767
-0.4840894983439987,0.04535165050166089
-0.4742101208267742,0.04620671275389147
-0.46433074330954976,0.04641693875487279
-0.4544513657923253,0.04598492657545171
-0.4445719882751008,0.04494653276287731
-0.43469261075787635,0.04337369328211302
-0.4248132332406519,0.04137672505157109
-0.41493385572342745,0.03910604006026276
-0.405054478206203,0.03675320856178727
-0.39517510068897854,0.03455131165826103
-0.38529572317175415,0.03277452658599303
-0.37541634565452964,0.031736889060491484
-0.36553696813730513,0.03179017573594842
-0.3556575906200807,0.033320844758069706
-0.3457782131028562,0.03674596280848884
-0.3358988355856317,0.04250803118986126
-0.32601945806840726,0.05106860032636351
-0.3161400805511828,0.06290052957640996
-0.30626070303395836,0.07847870643250847
-0.2963813255167339,0.09826898455240925
-0.2865019479995094,0.12271503398112481
-0.27662257048228495,0.15222272087165467
-0.2667431929650605,0.18714155384043138
-0.25686381544783604,0.22774266082460912
-0.24698443793061162,0.27419271540863904
-0.2371050604133871,0.3265232504188185
-0.22722568289616266,0.38459493647723153
-0.21734630537893818,0.4480567489084326
-0.20746692786171372,0.5163006168278307
-0.19758755034448927,0.588413292742648
-0.18770817282726482,0.6631289610972104
-0.17782879531004034,0.7387886385660664
-0.16794941779281586,0.8133156775355896
-0.1580700402755914,0.8842203113785692
-0.14819066275836695,0.9486492683540776
-0.13831128524114247,1.003497378714532
-0.12843190772391802,1.0455944637494035
-0.11855253020669355,1.071970193128997
-0.10867315268946909,1.080180912147473
-0.09879377517224464,1.0686578821046249
-0.08891439765502017,1.0370130083076916
-0.0790350201377957,0.986227030582401
-0.06915564262057124,0.9186568186523262
-0.05927626510334678,0.8378356395024041
-0.04939688758612232,0.7480931814473165
-0.03951751006889785,0.6540706773360526
-0.02963813255167339,0.5602306798057832
-0.019758755034448926,0.47045240745095335
-0.009879377517224463,0.3877692090971121
0.0,0.314261532910892
0.009879377517224463,0.25108330617178154
0.019758755034448926,0.19858047184238065
0.02963813255167339,0.1564574206684561
0.03951751006889785,0.12395475357015459
0.04939688758612232,0.10001379253273353
0.05927626510334678,0.08341481361507043
0.06915564262057124,0.07288476652646861
0.0790350201377957,0.06717578814677191
0.08891439765502017,0.06511863361389182
0.09879377517224464,0.06565608128290931
0.10867315268946909,0.06786119975298646
0.11855253020669355,0.0709446730615165
0.12843190772391802,0.07425452806749883
0.13831128524114247,0.07727079290923011
0.14819066275836695,0.07959692455388483
0.1580700402755914,0.08094929943345118
0.16794941779281586,0.08114565480254665
0.17782879531004034,0.08009307681084615
0.18770817282726482,0.07777592936674471
0.19758755034448927,0.07424398231307759
0.20746692786171372,0.06960090956164569
0.21734630537893818,0.06399327260397372
0.22722568289616266,0.05760007159259379
0.2371050604133871,0.05062292677310493
0.24698443793061162,0.04327694221648926
0.25686381544783604,0.03578229746223702
0.2667431929650605,0.02835660862136454
0.27662257048228495,0.021208096782215052
0.2865019479995094,0.014529597524948066
0.2963813255167339,0.008493440131738545
0.30626070303395836,0.003247218727154591
0.3161400805511828,-0.0010895302478552366
0.32601945806840726,-0.00442773874892507
0.3358988355856317,-0.00671031068151045
0.3457782131028562,-0.007912733759515992
0.3556575906200807,-0.008042826647012218
0.36553696813730513,-0.00713965999516251
0.37541634565452964,-0.005271701738545519
0.38529572317175415,-0.0025342483063425804
0.39517510068897854,0.0009537857582143805
0.405054478206203,0.00505363744088128
0.41493385572342745,0.009610932956347318
0.4248132332406519,0.01446029488241992
0.43469261075787635,0.019430214054048628
0.4445719882751008,0.024348077293565248
0.4544513657923253,0.029045239450247274
0.46433074330954976,0.03336202763056313
0.4742101208267742,0.037152566694071985
0.4840894983439987,0.04028931835831634
0.49396887586122323,0.042667231301036834
0.5038482533784476,0.04420740668295361
0.5137276308956721,0.0448601921715245
0.5236070084128965,0.04460762796764359
0.533486385930121,0.04346518009321335
0.5433657634473454,0.041482709368546936
0.5532451409645699,0.0387446386141751
0.5631245184817943,0.0353692956849543
0.5730038959990188,0.031507425470236064
0.5828832735162434,0.02733987997536343
0.5927626510334678,0.023074511505913383
0.6026420285506923,0.018942309800039598
0.6125214060679167,0.01519283916994447
0.6224007835851411,0.012089046325422226
0.6322801611023656,0.009901523060832765
0.6421595386195902,0.00890232042882493
0.6520389161368145,0.009358421946655102
0.6619182936540392,0.011524992873071497
0.6717976711712634,0.015638530267126204
0.6816770486884879,0.021910044551929284
0.6915564262057124,0.03051840734597617
0.7014358037229369,0.04160400262752606
0.7113151812401614,0.055262818637671775
0.7211945587573858,0.0715411166203304
0.7310739362746103,0.09043080939634433
0.7409533137918347,0.11186567825712058
0.7508326913090593,0.13571855065286248
0.7607120688262836,0.16179955405837143
0.7705914463435083,0.18985555314656133
0.7804708238607325,0.2195708683683239
0.7903502013779571,0.25056936406363084
0.8002295788951815,0.2824179835365425
0.810108956412406,0.3146317967083125
0.8199883339296304,0.34668061288218693
0.8298677114468549,0.3779971959121767
0.8397470889640793,0.40798710088006285
0.8496264664813038,0.4360401285363428
0.8595058439985284,0.46154336448264605
0.8693852215157527,0.48389573154379056
0.8792645990329774,0.5025239330771978
0.8891439765502016,0.5168995982558374
0.8990233540674262,0.5265573541064794
0.9089027315846506,0.5311134396768135
0.9187821091018751,0.5302843432715343
0.9286614866190995,0.523904784487604
0.938540864136324,0.5119441838340839
0.9484202416535484,0.49452057505908326
0.9582996191707729,0.47191073900782127
0.9681789966879975,0.44455520281956773
0.9780583742052218,0.4130566954990201
0.9879377517224465,0.378170729194103
0.9978171292396707,0.34078723636266967
1.0076965067568953,0.30190267886977123
1.0175758842741196,0.26258277504393623
1.0274552617913442,0.22391694233322673
1.0373346393085685,0.1869666483016158
1.047214016825793,0.15271096096230408
1.0570933943430176,0.12199349983523423
1.066972771860242,0.09547550011985353
1.0768521493774665,0.07359963202823112
1.0867315268946909,0.056568468631958926
1.0966109044119154,0.04434010261179041
1.1064902819291398,0.036641554200115466
1.1163696594463643,0.03299858724259058
1.1262490369635887,0.032778707290745494
1.1361284144808133,0.035242771258928295
1.1460077919980376,0.03959999706794264
1.1558871695152622,0.045061274222096555
1.1657665470324867,0.050886440228433874
1.175645924549711,0.05642239221383216
1.1855253020669356,0.06113029190288531
1.19540467958416,0.06460145790985176
1.2052840571013845,0.06656264688516395
1.2151634346186089,0.06687221062238968
1.2250428121358334,0.06550906156045525
1.2349221896530578,0.06255652276818623
1.2448015671702821,0.058183050264188275
1.254680944687507,0.052621574964685246
1.2645603222047312,0.04614889128359617
1.2744396997219558,0.039066177263666374
1.2843190772391804,0.03168140667072494
1.2941984547564047,0.02429413022938106
1.304077832273629,0.01718287111060642
1.3139572097908536,0.01059520014584886
1.3238365873080784,0.004740424315038574
1.3337159648253025,-0.00021526923827776273
1.3435953423425269,-0.004151430346992735
1.3534747198597514,-0.006993974844903578
1.3633540973769758,-0.00871409220130621
1.3732334748942003,-0.009325701619121649
1.383112852411425,-0.00888172104178203
1.3929922299286495,-0.007469402407649394
1.4028716074458738,-0.005204972013965121
1.4127509849630981,-0.002227798240720572
1.4226303624803227,0.0013057087507541243
1.4325097399975475,0.005228279030202613
1.4423891175147716,0.009367878765065013
1.452268495031996,0.013553570726802676
1.4621478725492205,0.017621008772676076
1.4720272500664449,0.02141745424158103
1.4819066275836694,0.024806220624847844
1.491786005100894,0.027670471252900973
1.5016653826181185,0.029916312811900388
1.511544760135343,0.03147514536292052
1.5214241376525672,0.032305246868839996
1.5313035151697918,0.03239258708817248
1.5411828926870166,0.03175088172539882
1.5510622702042407,0.030420912955586566
1.560941647721465,0.02846915651052623
1.5708210252386896,0.025985768444325517
1.5807004027559142,0.023081996144144575
1.5905797802731385,0.01988708815783874
1.600459157790363,0.016544785663862586
1.6103385353075876,0.013209484991128546
1.620217912824812,0.010042165246179634
1.6300972903420363,0.007206177956424892
1.6399766678592609,0.00486299648954054
1.6498560453764857,0.0031680220553075484
1.6597354228937098,0.0022665401993609237
1.6696148004109341,0.0022899171152980847
1.6794941779281587,0.0033521187571339817
1.6893735554453833,0.005546627942749363
1.6992529329626076,0.008943825381532846
1.7091323104798322,0.013588890199343692
1.7190116879970567,0.019500264096962972
1.728891065514281,0.026668711163932945
1.7387704430315054,0.03505699263440389
1.74864982054873,0.044600162935329216
1.7585291980659548,0.055206480310282115
1.7684085755831789,0.06675891252750982
1.7782879531004032,0.07911720576512538
1.7881673306176278,0.09212047311840305
1.7980467081348523,0.10559024833962838
1.8079260856520767,0.11933394077780163
1.8178054631693012,0.1331486190428584
1.8276848406865258,0.14682504400968505
1.8375642182037502,0.1601518663609072
1.8474435957209745,0.17291990022065973
1.857322973238199,0.18492638245568316
1.8672023507554238,0.1959791271282374
1.877081728272648,0.20590048621554577
1.8869611057898723,0.21453103121001854
1.8968404833070969,0.2217328753578697
1.9067198608243214,0.2273925631643967
1.9165992383415458,0.2314234621074134
1.9264786158587703,0.23376760128225185
1.936357993375995,0.2343969126168049
1.9462373708932192,0.233313842322253
1.9561167484104436,0.23055131300961892
1.9659961259276681,0.22617203034880248
1.975875503444893,0.22026714187493554
1.985754880962117,0.2129542694813006
1.9956342584793414,0.2043749508670107
2.005513635996566,0.19469153864938504
2.0153930135137905,0.18408361859548
2.025272391031015,0.1727440203982637
2.035151768548239,0.16087450522221722
2.045031146065464,0.14868122380798776
2.0549105235826883,0.13637004687541684
2.0647899010999127,0.12414187585302222
2.074669278617137,0.11218804622766923
2.084548656134362,0.10068593802082212
2.094428033651586,0.08979490771138264
2.1043074111688105,0.07965265332309841
2.1141867886860353,0.07037211904580322
2.1240661662032596,0.06203903766369248
2.133945543720484,0.054710197913887
2.1438249212377083,0.04841250973014477
2.153704298754933,0.04314292289279301
2.1635836762721574,0.038869234033176485
2.1734630537893818,0.0355317931210235
2.183342431306606,0.03304609382088467
2.193221808823831,0.03130620260722581
2.2031011863410552,0.030188949965629434
2.2129805638582796,0.02955877401107334
2.2228599413755044,0.029273073670470613
2.2327393188927287,0.029187896478315538
2.242618696409953,0.029163756955920602
2.2524980739271774,0.02907135743735394
2.262377451444402,0.028796966584288045
2.2722568289616265,0.028247204024235285
2.282136206478851,0.02735298510418088
2.292015583996075,0.026072399564687463
2.3018949615133,0.02439233352602473
2.3117743390305243,0.022328695721068794
2.3216537165477487,0.01992517554341096
2.3315330940649734,0.01725053943397953
2.341412471582198,0.014394559248351492
2.351291849099422,0.011462755495532667
2.3611712266166465,0.008570222780866967
2.3710506041338713,0.005834876601375338
2.3809299816510956,0.0033705125632788172
2.39080935916832,0.001280094743709468
2.4006887366855443,-0.00035031466608029206
2.410568114202769,-0.0014566085526152906
2.4204474917199934,-0.0020003608542716656
2.4303268692372177,-0.00197100569201435
2.4402062467544425,-0.0013863570975450005
2.450085624271667,-0.00029147104387680124
2.459965001788891,0.001244037405452456
2.4698443793061156,0.00313001048950768
2.4797237568233403,0.005260808413077806
2.4896031343405642,0.007521072833308978
2.4994825118577895,0.009791827825509494
2.509361889375014,0.011956556661720586
2.519241266892238,0.013906921049890006
2.5291206444094625,0.015547837333437365
2.539000021926687,0.01680168565647159
2.5488793994439116,0.01761149679956182
2.558758776961136,0.017943031507660148
2.5686381544783607,0.017785733494508706
2.5785175319955846,0.017152596223210026
2.5883969095128094,0.016079032342235428
2.5982762870300338,0.014620872132096242
2.608155664547258,0.012851643102511873
2.6180350420644825,0.010859297705488317
2.6279144195817072,0.008742561030518379
2.637793797098932,0.006607066992888573
2.647673174616157,0.004561441451191337
2.6575525521333807,0.002713475708966929
2.667431929650605,0.0011665153847976153
2.6773113071678294,1.6169190641799626e-05
2.6871906846850537,-0.0006525792404983204
2.6970700622022785,-0.0007677946118200464
2.706949439719503,-0.00027250700365041456
2.7168288172367276,0.0008738994265158461
2.7267081947539515,0.0026948306580872818
2.7365875722711763,0.005196148963982452
2.7464669497884007,0.008366336497916014
2.756346327305625,0.012177120455880798
2.76622570482285,0.01658451465911091
2.776105082340074,0.021530225238910745
2.785984459857299,0.026943362838698443
2.795863837374523,0.03274240040721374
2.8057432148917476,0.038837313970300984
2.815622592408972,0.04513184372853558
2.8255019699261963,0.05152581414527225
2.8353813474434206,0.057917454341131616
2.8452607249606454,0.06420566379869508
2.85514010247787,0.07029217307570028
2.865019479995095,0.07608355462666337
2.874898857512319,0.08149304491200583
2.8847782350295432,0.08644214543477549
2.8946576125467676,0.09086197716411366
2.904536990063992,0.09469436969601262
2.9144163675812167,0.09789267345370611
2.924295745098441,0.10042228997263444
2.934175122615666,0.10226092185444426
2.9440545001328897,0.10339855006340262
2.9539338776501145,0.10383715190672634
2.963813255167339,0.10359017806733935
2.973692632684563,0.10268181150143081
2.983572010201788,0.10114603468445955
2.9934513877190123,0.09902553467681564
3.003330765236237,0.09637047762742196
3.013210142753462,0.09323718576066177
3.023089520270686,0.08968675047464791
3.03296889778791,0.08578361506774856
3.0428482753051345,0.08159415971071583
3.052727652822359,0.07718531977119931
3.0626070303395836,0.07262326640645966
3.0724864078568084,0.06797217566765171
3.082365785374033,0.06329310915505143
3.092245162891257,0.05864302574182473
3.1021245404084814,0.05407394000656569
3.1120039179257057,0.049632239003082
3.12188329544293,0.0453581648166272
3.131762672960155,0.04128546623001569
3.141642050477379,0.03744121871479913
3.151521427994604,0.03384580808553515
3.1614008055118283,0.030513069463370984
3.1712801830290527,0.02745056988846076
3.181159560546277,0.0246600199378015
3.1910389380635014,0.022137797226738167
3.200918315580726,0.019875562617416815
3.2107976930979505,0.01786094848426332
3.2206770706151753,0.016078297391379642
3.2305564481324,0.014509429153851906
3.240435825649624,0.013134414357287018
3.2503152031668483,0.011932333107681324
3.2601945806840726,0.010881998927575217
3.2700739582012974,0.009962629392403817
3.2799533357185218,0.009154447143876787
3.2898327132357466,0.008439197394268858
3.2997120907529713,0.007800570761744651
3.3095914682701952,0.0072245233070506246
3.3194708457874196,0.006699488780301767
3.329350223304644,0.00621648137887574
3.3392296008218683,0.005769090562533414
3.349108978339093,0.005353372712186991
3.3589883558563174,0.004967647453690145
3.3688677333735426,0.004612209342486039
3.3787471108907665,0.004288968124626639
3.388626488407991,0.004001033007514571
3.398505865925215,0.0037522581071053056
3.4083852434424395,0.0035467675534932713
3.4182646209596643,0.003388479467874174
3.4281439984768887,0.0032806482552001294
3.4380233759941135,0.0032254442438158564
3.4479027535113382,0.003223588752961013
3.457782131028562,0.003274061062288562
3.4676615085457865,0.0033738916283169306
3.477540886063011,0.0035180531518568298
3.4874202635802356,0.0036994579126558356
3.49729964109746,0.00390906609726006
3.5071790186146847,0.0041361058524512564
3.5170583961319095,0.004368401480458594
3.5269377736491334,0.00459280178858662
3.5368171511663578,0.004795696132407204
3.546696528683582,0.004963601417366751
3.5565759062008064,0.005083799297493795
3.566455283718031,0.005144999325941408
3.5763346612352556,0.0051380009367631655
3.586214038752481,0.0050563251697962495
3.5960934162697047,0.004896786048239147
3.605972793786929,0.004659971752358913
3.6158521713041534,0.004350607210934626
3.6257315488213777,0.003977772650944405
3.6356109263386025,0.0035549569143160076
3.645490303855827,0.003099930038806253
3.6553696813730516,0.0026344264690345877
3.6652490588902764,0.0021836382177828767
3.6751284364075003,0.001775525923651581
3.6850078139247247,0.0014399647815535768
3.694887191441949,0.001207751190373069
3.704766568959174,0.0011095042788390568
3.714645946476398,0.0011745035989071768
3.724525323993623,0.0014295098207009822
3.7344047015108477,0.001897618657415109
3.7442840790280716,0.00259719924870316
3.754163456545296,0.0035409665015891396
3.7640428340625203,0.004735232484659762
3.7739222115797446,0.006179374908825487
3.7838015890969694,0.007865551433827995
3.7936809666141937,0.009778677391373926
3.803560344131419,0.011896672259028858
3.813439721648643,0.014190967474328414
3.823319099165867,0.016627255832146415
3.8331984766830915,0.019166451403937298
3.843077854200316,0.02176581944146682
3.8529572317175407,0.02438022851127149
3.862836609234765,0.02696347262944992
3.87271598675199,0.0294696094919928
3.8825953642692146,0.03185426210654295
3.8924747417864385,0.03407583490206584
3.902354119303663,0.036096601460087176
3.912233496820887,0.03788362877343668
3.922112874338112,0.03940951194222824
3.9319922518553363,0.040652902765404245
3.941871629372561,0.04159882532202893
3.951751006889786,0.04223878074118047
3.9616303844070098,0.042570651617512625
3.971509761924234,0.04259842351072359
3.9813891394414584,0.04233174656707033
3.991268516958683,0.041785364305378055
4.001147894475907,0.040978439118139635
4.011027271993132,0.0399338050159984
4.020906649510357,0.03867717783747107
4.030786027027581,0.03723635163218501
4.040665404544805,0.03564040752530863
4.05054478206203,0.03391895820051104
4.060424159579254,0.03210144752845922
4.070303537096478,0.03021652092071901
4.080182914613703,0.02829147800132183
4.090062292130928,0.026351815217780693
4.099941669648152,0.02442086230229263
4.109821047165377,0.0225195130431343
4.119700424682601,0.020666047820849687
4.129579802199825,0.018876042750781984
4.13945917971705,0.017162358187812272
4.149338557234274,0.015535197694253561
4.159217934751499,0.014002227444611302
4.169097312268724,0.012568745313757243
4.178976689785948,0.011237888639338159
4.188856067303172,0.010010869718308939
4.198735444820397,0.00888722854826471
4.208614822337621,0.007865093001060537
4.218494199854845,0.006941437570372095
4.2283735773720705,0.006112332909317849
4.238252954889295,0.005373179621318043
4.248132332406519,0.0047189210341247135
4.258011709923744,0.004144231031250942
4.267891087440968,0.003643674291850069
4.277770464958192,0.0032118375657608873
4.287649842475417,0.002843431750052322
4.297529219992641,0.0025333656133688515
4.307408597509866,0.0022767929109417293
4.3172879750270905,0.0020691354332831842
4.327167352544315,0.0019060851227112703
4.337046730061539,0.0017835888711367463
4.3469261075787635,0.0016978198777057348
4.356805485095988,0.0016451396021101873
4.366684862613212,0.001622054305236282
4.376564240130437,0.0016251700367476193
4.386443617647662,0.0016511496226493826
4.396322995164886,0.0016966748433834093
4.4062023726821105,0.001758416492600775
4.416081750199335,0.001833014489720326
4.425961127716559,0.0019170696059433753
4.4358405052337835,0.002007147775209138
4.445719882751009,0.0020997973187765625
4.455599260268233,0.0021915788345687128
4.465478637785457,0.002279106908135029
4.475358015302682,0.0023591023073317612
4.485237392819906,0.00242845284190939
4.49511677033713,0.0024842807134520923
4.504996147854355,0.002524013860098396
4.514875525371579,0.0025454586198130594
4.524754902888804,0.0025468709000031637
4.534634280406029,0.002527023049736529
4.544513657923253,0.0024852636829193024
4.554393035440477,0.002421567890787172
4.564272412957702,0.002336575504642945
4.574151790474926,0.0022316154145449654
4.58403116799215,0.0021087143078308682
4.593910545509376,0.0019705886491080786
4.6037899230266,0.0018206191697192904
4.613669300543824,0.0016628076538216592
4.623548678061049,0.0015017162884631307
4.633428055578273,0.0013423903699559263
4.643307433095497,0.00119026561754031
4.653186810612722,0.0010510618221727687
4.663066188129947,0.0009306649444071223
4.672945565647171,0.0008350001571296948
4.682824943164396,0.0007698986005799565
4.69270432068162,0.0007409608678813872
4.702583698198844,0.0007534203672231133
4.712463075716069,0.0008120098045256224
4.722342453233293,0.0009208340000193172
4.732221830750517,0.001083252189890799
4.7421012082677425,0.0013017727762375077
4.751980585784967,0.001577963274639629
4.761859963302191,0.0019123778786951896
4.7717393408194155,0.002304504717401233
4.78161871833664,0.002752734437438926
4.791498095853864,0.0032543513029554536
4.8013774733710886,0.003805547485819061
4.811256850888314,0.004401460725599928
4.821136228405538,0.005036234987624607
4.8310156059227625,0.00570310324579027
4.840894983439987,0.0063944909818099745
4.850774360957211,0.007102138530058114
4.8606537384744355,0.007817239924139272
4.87053311599166,0.008530595522126136
4.880412493508885,0.009232775317730466
4.890291871026109,0.009914289586634543
4.900171248543334,0.010565763284382869
4.910050626060557,0.011178110503814537
4.919930003577782,0.011742705226887695
4.929809381095008,0.012251544663620348
4.939688758612231,0.012697401567479371
4.949568136129456,0.013073962143747115
4.959447513646681,0.013375946429487572
4.969326891163905,0.013599208408548976
4.9792062686811285,0.013740813533400106
4.989085646198354,0.013799091841382661
4.998965023715579,0.013773665373734787
5.008844401232802,0.013665449211811684
5.018723778750028,0.01347662603116193
5.028603156267252,0.013210594717997253
5.038482533784476,0.012871894187216097
5.048361911301701,0.012466104162313413
5.058241288818925,0.011999725217892387
5.06812066633615,0.011480040920735374
5.078000043853374,0.010914965329405609
5.087879421370598,0.01031287950244417
5.097758798887823,0.009682460918459522
5.107638176405048,0.009032509908677775
5.117517553922272,0.008371777245921412
5.127396931439496,0.007708797009764755
5.1372763089567215,0.007051728664448916
5.147155686473945,0.006408212036891664
5.157035063991169,0.005785238482923547
5.1669144415083945,0.0051890410806003885
5.176793819025619,0.004625006113542338
5.186673196542843,0.004097607510917036
5.1965525740600675,0.003610365223411941
5.206431951577293,0.003165827846935322
5.216311329094516,0.002765579090920409
5.226190706611742,0.0024102670381084246
5.236070084128965,0.002099654490919203
5.24594946164619,0.0018326881561130457
5.2558288391634145,0.0016075839144855978
5.265708216680639,0.001421925060471549
5.275587594197864,0.0012727701013603235
5.2854669717150875,0.0011567665737865628
5.295346349232314,0.0010702672812298347
5.305225726749536,0.0010094454672657843
5.315105104266761,0.00097040562104574
5.324984481783986,0.0009492869414427874
5.33486385930121,0.0009423568622384762
5.344743236818434,0.0009460925327691563
5.354622614335659,0.0009572486489657442
5.364501991852885,0.0009729106046989199
5.3743813693701075,0.0009905324733649325
5.384260746887333,0.0010079599003795514
5.394140124404557,0.0010234384813052892
5.404019501921781,0.0010356086866660198
5.413898879439006,0.0010434887710005086
5.42377825695623,0.0010464474453289803
5.433657634473455,0.0010441683042158255
5.443537011990679,0.0010366081633617296
5.453416389507903,0.0010239514944095013
5.463295767025128,0.0010065631300648298
5.473175144542353,0.0009849412751987182
5.483054522059577,0.0009596726939090763
5.492933899576801,0.0009313916744093662
5.502813277094027,0.0009007441023583637
5.51269265461125,0.0008683576275483153
5.522572032128474,0.0008348185890839059
5.5324514096457,0.0008006559992954511
5.542330787162924,0.0007663325756292141
5.552210164680148,0.0007322424796831793
5.562089542197373,0.0006987151691263304
5.571968919714598,0.0006660245149940164
5.581848297231821,0.0006344021750691563
5.591727674749046,0.0006040540630295321
5.601607052266271,0.0005751786992551953
5.611486429783495,0.0005479861877051769
5.6213658073007196,0.0005227166161593946
5.631245184817944,0.0004996567358671155
5.641124562335169,0.00047915391980476367
5.651003939852393,0.000461626535325914
5.660883317369619,0.000447570073252882
5.670762694886841,0.0004375585592260946
5.6806420724040665,0.0004322410096847884
5.690521449921291,0.0004323328921156814
5.700400827438515,0.00043860278270794925
5.71028020495574,0.0004518545934262598
5.720159582472964,0.00047290594151882105
5.73003895999019,0.000502563368798591
5.7399183375074125,0.0005415952643286943
5.749797715024638,0.0005907034161332726
5.759677092541862,0.0006504941961140676
5.7695564700590865,0.0007214503838929937
5.779435847576311,0.0008039046428977986
5.789315225093535,0.0008980155945904143
5.799194602610761,0.0010037473792910605
5.809073980127984,0.0011208534656070477
5.818953357645209,0.0012488653614194914
5.828832735162433,0.0013870867102628267
5.838712112679658,0.001534593114908523
5.848591490196882,0.0016902378384325125
5.858470867714106,0.0018526633792571045
5.868350245231332,0.0020203187241973255
5.878229622748555,0.0021914819391092503
5.888109000265779,0.0023642875835125352
5.897988377783005,0.002536758319152237
5.907867755300229,0.002706839945176814
5.917747132817453,0.0028724390185695466
5.927626510334678,0.0030314621287883706
5.937505887851903,0.0031818558726735315
5.947385265369126,0.0033216465393530506
5.957264642886351,0.003448978545794609
5.967144020403576,0.0035621506803055775
5.9770233979208,0.0036596492927222016
5.986902775438025,0.003740177633632724
5.996782152955249,0.0038026806684251136
6.006661530472474,0.0038463647918093153
6.016540907989698,0.0038707120213948383
6.026420285506924,0.003875488371056057
6.036299663024147,0.0038607462722332034
6.046179040541372,0.0038268210401462793
6.056058418058596,0.003774321547990482
6.06593779557582,0.003704115392098262
6.0758171730930455,0.003617308980841444
6.085696550610269,0.003515223077052806
6.095575928127495,0.0033993644445497666
6.105455305644718,0.0032713943123595973
6.115334683161943,0.0031330944528398207
6.125214060679167,0.00298633169174086
6.1350934381963915,0.0028330217076581858
6.144972815713617,0.0026750929563026777
6.15485219323084,0.0025144515508251793
6.164731570748066,0.0023529478654187386
6.174610948265289,0.0021923455857149987
6.184490325782514,0.0020342938296291067
6.1943697032997385,0.0018803028871110284
6.204249080816963,0.0017317240012301182
6.214128458334187,0.0015897335174013948
6.2240078358514115,0.00145532158751613
6.233887213368638,0.0013292855126130906
6.24376659088586,0.0012122276669919755
6.253645968403085,0.0011045578494169727
6.26352534592031,0.0010064997787109047
6.273404723437534,0.0009181013720742294
6.283284100954758,0.0008392483399187401
6.293163478471983,0.0007696805804322382
6.303042855989208,0.000709010784853984
6.3129222335064314,0.0006567446489343287
6.322801611023657,0.00061230205077097
6.332680988540881,0.000575038577260093
6.342560366058105,0.0005442667833275549
6.35243974357533,0.000519276625713869
6.362319121092554,0.0004993545480458054
6.372198498609779,0.0004838007808675924
6.382077876127003,0.00047194448019979385
6.391957253644227,0.00046315643475542886
6.401836631161452,0.000456859145763306
6.411716008678677,0.000452534197570746
6.421595386195901,0.0004497269124251362
6.431474763713125,0.00044804839205586405
6.4413541412303505,0.00044717511293252587
6.451233518747574,0.00044684633461975507
6.4611128962648,0.0004468596233513695
6.470992273782024,0.00044706485970429403
6.480871651299248,0.0004473571130772073
6.490751028816472,0.0004476688013631902
6.500630406333697,0.0004479615360909194
6.510509783850922,0.0004482180571857463
6.520389161368145,0.0004484346130587376
6.530268538885371,0.00044861411768882007
6.540147916402595,0.0004487603435990186
6.550027293919819,0.0004488733655546855
6.5599066714370435,0.0004489463821886534
6.569786048954268,0.00044896398931892727
6.579665426471493,0.0004489018876855243
6.589544803988717,0.0004487279568029677
6.599424181505943,0.0004484045438134467
6.609303559023165,0.0004478917786583286
6.6191829365403905,0.00044715166233235467
6.629062314057615,0.0004461526594991615
6.638941691574839,0.00044487448732192337
6.648821069092064,0.00044331280382240356
6.658700446609288,0.0004414834874631279
6.668579824126514,0.00043942623845245974
6.6784592016437365,0.0004372072465913638
6.688338579160962,0.0004349207325874114
6.698217956678186,0.00043268920398311874
6.70809733419541,0.0004306623444961778
6.717976711712635,0.000429014500542457
6.727856089229859,0.00042794081175159175
6.737735466747085,0.0004276520772747972
6.747614844264308,0.00042836852724242815
6.757494221781533,0.00043031270317498257
6.767373599298757,0.0004337017134075613
6.777252976815982,0.0004387391448015894
6.787132354333206,0.0004456069517605453
6.79701173185043,0.00045445763409060247
6.806891109367656,0.0004654070289785315
6.816770486884879,0.00047852800678197324
6.826649864402103,0.000493845348754689
6.836529241919329,0.0005113320259308949
6.846408619436553,0.0005309070662411496
6.856287996953777,0.0005524351211694149
6.866167374471002,0.0005757277984535408
6.876046751988227,0.0006005467437570815
6.88592612950545,0.000626608406595558
6.8958055070226765,0.000653590344607462
6.9056848845399,0.0006811388799317834
6.915564262057124,0.0007088778523686217
6.925443639574349,0.0007364181899075544
6.935323017091573,0.0007633679680038213
6.945202394608798,0.0007893426274653686
6.955081772126022,0.000813974996160048
6.964961149643248,0.0008369247836506543
6.974840527160471,0.0008578872186770836
6.9847199046776955,0.0008766005476947598
6.99459928219492,0.0008928521360462377
7.004478659712144,0.0009064829813574451
7.0143580372293695,0.0009173904884445405
7.024237414746593,0.0009255294352087257
7.034116792263819,0.0009309111064482918
7.043996169781042,0.0009336006556264539
7.053875547298267,0.0009337128002401894
7.063754924815491,0.0009314060328798146
7.0736343023327155,0.0009268755646239673
7.083513679849941,0.0009203452786960574
7.093393057367164,0.0009120589883324432
7.10327243488439,0.0009022713327391145
7.113151812401613,0.0008912386378139886
7.123031189918838,0.0008792100838532498
7.132910567436062,0.000866419490766407
7.142789944953287,0.0008530780230012482
7.152669322470511,0.0008393680624713257
7.1625486999877355,0.0008254384695386606
7.172428077504962,0.0008114013814341435
7.182307455022184,0.0007973306560994987
7.192186832539409,0.0007832619898150803
7.202066210056634,0.0007691946909907187
7.211945587573858,0.0007550950129530753
7.221824965091082,0.0007409009071376268
7.231704342608307,0.0007265279875716493
7.241583720125532,0.0007118764690990308
7.251463097642755,0.0006968387879052417
7.2613424751599815,0.0006813076039798672
7.271221852677205,0.0006651838531028173
7.281101230194429,0.0006483845302554305
7.290980607711654,0.0006308498782533345
7.300859985228878,0.0006125496933687231
7.310739362746103,0.000593488474278601
7.320618740263327,0.0005737091993835508
7.330498117780553,0.0005532955503281346
7.340377495297776,0.0005323724731669205
7.350256872815001,0.0005111050126205713
7.360136250332225,0.0004896954354584724
7.370015627849449,0.0004683787056870826
7.3798950053666745,0.00044741645287575785
7.389774382883898,0.00042708961528349523
7.399653760401124,0.0004076900074842762
7.409533137918348,0.00038951108810386296
7.419412515435572,0.0003728382534485009
7.429291892952796,0.0003579389881603342
7.439171270470021,0.0003450532315069614
7.449050647987246,0.0003343842993615965
7.458930025504469,0.0003260907049639315
7.468809403021695,0.0003202791790082974
7.478688780538918,0.00031699916978093485
7.488568158056143,0.00031623904072625256
7.4984475355733675,0.0003179241448360792
7.508326913090592,0.0003219168771664783
7.518206290607817,0.0003280187578373619
7.5280856681250405,0.0003359745131337764
7.537965045642267,0.00034547807115178637
7.547844423159489,0.0003561803061272468
7.5577238006767145,0.00036769832129543054
7.567603178193939,0.0003796259890990057
7.577482555711163,0.0003915454384363461
7.5873619332283875,0.0004030391263144602
7.597241310745612,0.0004137021236438517
7.607120688262838,0.000423154216313524
7.6170000657800605,0.00043105144009605677
7.626879443297286,0.0004370966649994688
7.63675882081451,0.000441048887399464
7.646638198331734,0.0004427309095946345
7.656517575848959,0.0004420351513808096
7.666396953366183,0.00043892737917660297
7.676276330883408,0.00043344821940307455
7.686155708400632,0.00042571237615505325
7.696035085917858,0.00041590556238954894
7.705914463435081,0.00040427921067868685
7.715793840952306,0.00039114311745048634
7.72567321846953,0.0003768562255067175
7.735552595986754,0.000361815826918809
7.74543197350398,0.00034644550455769133
7.755311351021203,0.00033118218928968957
7.765190728538429,0.00031646272438475324
7.775070106055653,0.00030271036326978365
7.784949483572877,0.00029032161543874604
7.794828861090101,0.00027965386313320677
7.804708238607326,0.0002710141333473769
7.814587616124551,0.0002646493915485586
7.824466993641774,0.00026073866122647065
7.8343463711590005,0.0002593872334058061
7.844225748676224,0.000260623149403983
7.854105126193448,0.0002643960852830812
7.863984503710673,0.00027057867507964214
7.873863881227897,0.0002789702491094827
7.883743258745122,0.0002893028712275132
7.893622636262346,0.0003012495018973505
7.903502013779572,0.00031443403011598836
7.913381391296795,0.0003284428732695905
7.9232607688140195,0.00034283777742299357
7.933140146331244,0.0003571694273228757
7.943019523848468,0.00037099143255355855
7.952898901365693,0.0003838742589070627
7.962778278882917,0.00039541865845326373
7.972657656400143,0.0004052681821130091
7.982537033917366,0.0004131203703322001
7.992416411434591,0.00041873627382101465
8.002295788951814,0.00042194799213925757
8.012175166469039,0.0004226639953770507
8.022054543986265,0.0004208720476277148
8.031933921503489,0.00041663964188361793
8.041813299020713,0.00041011191842634214
8.051692676537938,0.0004015071338127487
8.061572054055162,0.00039110980918936693
8.071451431572386,0.000379261775868207
8.08133080908961,0.00036635138718227507
8.091210186606835,0.00035280123977570073
8.10108956412406,0.0003390547795817549
8.110968941641286,0.0003255622194367726
8.120848319158508,0.0003127662023070247
8.130727696675734,0.00030108766876963116
8.140607074192957,0.00029091236639890383
8.150486451710181,0.00028257843512470224
8.160365829227405,0.0002763654541806207
8.170245206744632,0.00027248530674478186
8.180124584261856,0.00027107514647197264
8.19000396177908,0.00027219270024074087
8.199883339296305,0.00027581405303720005
8.209762716813529,0.0002818339987899796
8.219642094330753,0.0002900689451151436
8.229521471847978,0.00030026229526449735
8.239400849365202,0.00031209213726170925
8.249280226882428,0.00032518101299961876
8.25915960439965,0.0003391074590164464
8.269038981916877,0.0003534189700097007
8.2789183594341,0.0003676459755441849
8.288797736951324,0.000381316403347
8.298677114468548,0.0003939703680994044
8.308556491985772,0.00040517453527437653
8.318435869502999,0.00041453570362542225
8.328315247020223,0.00042171318892923786
8.338194624537447,0.00042642961305060565
8.348074002054672,0.0004284797668709823
8.357953379571896,0.00042773725995402275
8.36783275708912,0.00042415875370896194
8.377712134606345,0.0004177856346174705
8.38759151212357,0.0004087430789044435
8.397470889640793,0.0003972365259904359
8.40735026715802,0.00038354567394635917
8.417229644675242,0.0003680161721939494
8.427109022192466,0.0003510492736449447
8.43698839970969,0.00033308975696030266
8.446867777226915,0.00031461249873041794
8.456747154744141,0.00029610810241316167
8.466626532261365,0.00027806803546872314
8.47650590977859,0.0002609697264658536
8.486385287295814,0.00024526209037199304
8.496264664813038,0.0002313519219466102
8.506144042330263,0.00021959158527903514
8.516023419847487,0.00021026837221873562
8.525902797364711,0.00020359586561215166
8.535782174881936,0.00019970756594901013
8.545661552399162,0.0001986529846812078
8.555540929916384,0.00020039631586419665
8.56542030743361,0.00020481773266096872
8.575299684950833,0.00021171725881926335
8.585179062468058,0.00022082110029080873
8.595058439985282,0.00023179023099031545
8.604937817502508,0.00024423097182008687
8.614817195019732,0.00025770722558869825
8.624696572536957,0.00027175399428600825
8.634575950054181,0.0002858917509400517
8.644455327571405,0.00029964122712063904
8.65433470508863,0.00031253814999824517
8.664214082605854,0.0003241474798986072
8.674093460123078,0.00033407670067479443
8.683972837640304,0.0003419877601277035
8.693852215157527,0.00034760728554533135
8.703731592674753,0.00035073476844485333
8.713610970191976,0.000351248461549118
8.7234903477092,0.00034910881739004046
8.733369725226424,0.0003443593600378828
8.743249102743649,0.00033712497626862254
8.753128480260875,0.0003276076781866461
8.7630078577781,0.00031607998266239875
8.772887235295324,0.0003028761122695281
8.782766612812548,0.00028838130455578916
8.792645990329772,0.00027301956026858613
8.802525367846997,0.0002572402238018216
8.812404745364221,0.00024150381017203938
8.822284122881447,0.00022626753010015878
8.83216350039867,0.0002119709587082828
8.842042877915896,0.00019902230251385444
8.851922255433118,0.0001877856852439604
8.861801632950343,0.00017856985484092638
8.871681010467567,0.00017161865427941755
8.881560387984791,0.00016710355749378943
8.891439765502017,0.0001651184920442364
8.901319143019242,0.00016567711266881688
8.911198520536466,0.00016871259840740558
8.92107789805369,0.0001740799813329145
8.930957275570915,0.00018156092124127748
8.94083665308814,0.00019087077868077434
8.950716030605363,0.00020166775261273824
8.96059540812259,0.00021356379918593878
8.970474785639812,0.0002261369784635214
8.980354163157038,0.0002389448462322592
8.99023354067426,0.00025153846161040646
9.000112918191487,0.00026347657698054327
9.00999229570871,0.0002743395574736929
9.019871673225934,0.00028374260079367297
9.029751050743158,0.0002913478364952407
9.039630428260384,0.00029687493392287705
9.049509805777609,0.0003001098810538055
9.059389183294833,0.0003009116686004197
9.069268560812057,0.0002992166655088799
9.079147938329282,0.0002950405588890199
9.089027315846506,0.00028847779366805894
9.09890669336373,0.00027969853989795354
9.108786070880955,0.0002689432788413149
9.11866544839818,0.0002565151876061253
9.128544825915403,0.0002427705566094958
9.13842420343263,0.0002281075495970705
9.148303580949852,0.00021295365326145463
9.158182958467076,0.00019775221820566714
9.1680623359843,0.00018294850677680292
9.177941713501527,0.0001689756923055204
9.187821091018751,0.00015624124112715548
9.197700468535976,0.0001451141103286989
9.2075798460532,0.00013591315402195547
9.217459223570424,0.00012889710672631688
9.227338601087649,0.00012425644861999627
9.237217978604873,0.00012210741226091097
9.247097356122097,0.0001224883091054989
9.256976733639323,0.00012535829547689187
9.266856111156546,0.0001305986072885183
9.276735488673772,0.00013801622970163638
9.286614866190995,0.00014734987795266412
9.29649424370822,0.00015827810759254368
9.306373621225443,0.0001704292922352045
9.316252998742668,0.0001833931629627381
9.326132376259894,0.00019673354133760236
9.336011753777118,0.000210001875202335
9.345891131294342,0.0002227511480944179
9.355770508811567,0.00023454973599773232
9.365649886328791,0.00024499477356813685
9.375529263846015,0.0002537246218084655
9.38540864136324,0.00026043004395725106
9.395288018880466,0.0002648637510717374
9.405167396397689,0.000266848016286326
9.415046773914915,0.00026628013118372976
9.424926151432137,0.0002631355314709872
9.434805528949363,0.00025746850578087563
9.444684906466586,0.00024941046298964005
9.45456428398381,0.00023916582319531156
9.464443661501035,0.000227005657517079
9.47432303901826,0.00021325928535664954
9.484202416535485,0.00019830408709037512
9.49408179405271,0.0001825538587843865
9.503961171569934,0.0001664460663967244
9.513840549087158,0.0001504284039875165
9.523719926604382,0.00013494506743016828
9.533599304121607,0.00012042317659502133
9.543478681638831,0.00010725975959148262
9.553358059156057,9.580970772688598e-05
9.56323743667328,8.637506491890211e-05
9.573116814190506,7.919598640621738e-05
9.582996191707728,7.444363512779152e-05
9.592875569224953,7.221523668064142e-05
9.602754946742177,7.253143237401135e-05
9.612634324259403,7.533601153534573e-05
9.622513701776628,8.049801636769835e-05
9.632393079293852,8.781615236801289e-05
9.642272456811076,9.702535221117722e-05
9.6521518343283,0.00010780528795174486
9.662031211845525,0.00011979055287127863
9.67191058936275,0.00013258219670106192
9.681789966879974,0.00014576024335674604
9.6916693443972,0.00015889680443513792
9.701548721914422,0.00017156937102812069
9.711428099431648,0.0001833738757628135
9.721307476948871,0.00019393711216132245
9.731186854466097,0.00020292813338424026
9.74106623198332,0.0002100682722503013
9.750945609500544,0.00021513948220649147
9.76082498701777,0.00021799073911277344
9.770704364534994,0.00021854231867502944
9.780583742052219,0.00021678781812935828
9.790463119569443,0.00021279387521128877
9.800342497086667,0.00020669759636375101
9.810221874603892,0.00019870179117032575
9.820101252121114,0.00018906816505367694
9.829980629638342,0.0001781086990251022
9.839860007155565,0.00016617548797587416
9.84973938467279,0.0001536493696475092
9.859618762190015,0.00014092769987746775
9.86949813970724,0.00012841166849160288
9.879377517224462,0.00011649354996478819
9.889256894741687,0.00010554429685221657
9.899136272258913,9.590185854339171e-05
9.909015649776137,8.786059696582358e-05
9.918895027293361,8.166212186855624e-05
9.928774404810586,7.74878357516604e-05
9.93865378232781,7.545341054160151e-05
9.948533159845034,7.560536974825985e-05
9.958412537362257,7.791986981670374e-05
9.968291914879485,8.230371799184399e-05
9.978171292396707,8.859758031397582e-05
9.988050669913932,9.658127765912715e-05
9.997930047431158,0.00010598098915359605


==> anc/data/fig15/lam05.csv <==
time,maxbond,maxlbo
0.0,8.0,8.0
0.01,12.0,12.0
0.02,12.0,12.0
0.03,11.0,11.0
0.04,11.0,11.0
0.05,11.0,11.0
0.06,11.0,11.0
0.07,11.0,11.0
0.08,11.0,11.0
0.09,11.0,11.0
0.1,11.0,11.0
0.11,11.0,11.0
0.12,11.0,11.0
0.13,11.0,11.0
0.14,11.0,11.0
0.15,11.0,11.0
0.16,11.0,11.0
0.17,11.0,11.0
0.18,11.0,11.0
0.19,11.0,11.0
0.2,11.0,11.0
0.21,11.0,11.0
0.22,11.0,11.0
0.23,11.0,11.0
0.24,11.0,11.0
0.25,11.0,11.0
0.26,11.0,11.0
0.27,11.0,11.0
0.28,11.0,11.0
0.29,11.0,11.0
0.3,11.0,11.0
0.31,11.0,11.0
0.32,11.0,11.0
0.33,11.0,11.0
0.34,11.0,11.0
0.35,11.0,11.0
0.36,11.0,11.0
0.37,11.0,11.0
0.38,11.0,11.0
0.39,11.0,11.0
0.4,11.0,11.0
0.41,11.0,11.0
0.42,11.0,11.0
0.43,11.0,11.0
0.44,11.0,11.0
0.45,11.0,11.0
0.46,11.0,11.0
0.47,11.0,11.0
0.48,11.0,11.0
0.49,10.0,10.0
0.5,10.0,10.0
0.51,10.0,10.0
0.52,10.0,10.0
0.53,10.0,10.0
0.54,9.0,10.0
0.55,9.0,10.0
0.56,9.0,10.0
0.57,9.0,10.0
0.58,9.0,10.0
0.59,9.0,10.0
0.6,9.0,10.0
0.61,9.0,10.0
0.62,9.0,10.0
0.63,9.0,10.0
0.64,9.0,10.0
0.65,9.0,10.0
0.66,9.0,10.0
0.67,9.0,10.0
0.68,10.0,10.0
0.69,10.0,10.0
0.7,10.0,10.0
0.71,10.0,10.0
0.72,10.0,10.0
0.73,10.0,10.0
0.74,10.0,10.0
0.75,10.0,10.0
0.76,10.0,10.0
0.77,10.0,10.0
0.78,10.0,10.0
0.79,10.0,10.0
0.8,10.0,10.0
0.81,10.0,10.0
0.82,10.0,10.0
0.83,10.0,10.0
0.84,10.0,10.0
0.85,10.0,10.0
0.86,10.0,10.0
0.87,10.0,10.0
0.88,10.0,10.0
0.89,10.0,10.0
0.9,10.0,10.0
0.91,10.0,10.0
0.92,10.0,10.0
0.93,10.0,10.0
0.94,10.0,10.0
0.95,10.0,10.0
0.96,10.0,10.0
0.97,10.0,10.0
0.98,10.0,10.0
0.99,10.0,10.0
1.0,10.0,10.0
1.01,10.0,10.0
1.02,10.0,10.0
1.03,11.0,10.0
1.04,11.0,10.0
1.05,11.0,10.0
1.06,11.0,10.0
1.07,12.0,10.0
1.08,12.0,10.0
1.09,12.0,10.0
1.1,12.0,10.0
1.11,12.0,10.0
1.12,12.0,10.0
1.13,12.0,10.0
1.14,12.0,10.0
1.15,12.0,10.0
1.16,12.0,10.0
1.17,12.0,10.0
1.18,12.0,10.0
1.19,12.0,10.0
1.2,12.0,10.0
1.21,12.0,10.0
1.22,12.0,10.0
1.23,12.0,10.0
1.24,12.0,10.0
1.25,12.0,10.0
1.26,12.0,10.0
1.27,12.0,10.0
1.28,12.0,10.0
1.29,12.0,10.0
1.3,12.0,10.0
1.31,12.0,10.0
1.32,12.0,10.0
1.33,12.0,10.0
1.34,12.0,10.0
1.35,12.0,10.0
1.36,12.0,10.0
1.37,12.0,10.0
1.38,12.0,10.0
1.39,12.0,10.0
1.4,12.0,10.0
1.41,12.0,10.0
1.42,12.0,10.0
1.43,12.0,10.0
1.44,12.0,10.0
1.45,12.0,10.0
1.46,12.0,10.0
1.47,12.0,10.0
1.48,13.0,10.0
1.49,13.0,10.0
1.5,13.0,10.0
1.51,13.0,10.0
1.52,13.0,10.0
1.53,13.0,10.0
1.54,13.0,10.0
1.55,13.0,10.0
1.56,13.0,10.0
1.57,13.0,10.0
1.58,13.0,10.0
1.59,13.0,10.0
1.6,13.0,10.0
1.61,13.0,10.0
1.62,13.0,10.0
1.63,13.0,10.0
1.64,13.0,10.0
1.65,13.0,10.0
1.66,13.0,10.0
1.67,13.0,10.0
1.68,13.0,10.0
1.69,13.0,10.0
1.7,13.0,10.0
1.71,13.0,10.0
1.72,13.0,10.0
1.73,13.0,10.0
1.74,13.0,10.0
1.75,13.0,10.0
1.76,13.0,10.0
1.77,13.0,10.0
1.78,13.0,10.0
1.79,13.0,10.0
1.8,13.0,10.0
1.81,13.0,10.0
1.82,13.0,10.0
1.83,13.0,10.0
1.84,13.0,10.0
1.85,13.0,10.0
1.86,13.0,10.0
1.87,13.0,10.0
1.88,13.0,10.0
1.89,13.0,10.0
1.9,13.0,10.0
1.91,13.0,10.0
1.92,13.0,10.0
1.93,13.0,10.0
1.94,13.0,10.0
1.95,13.0,10.0
1.96,13.0,10.0
1.97,13.0,10.0
1.98,13.0,10.0
1.99,13.0,10.0
2.0,13.0,10.0
2.01,13.0,10.0
2.02,13.0,10.0
2.03,13.0,10.0
2.04,13.0,10.0
2.05,13.0,10.0
2.06,13.0,10.0
2.07,13.0,10.0
2.08,13.0,10.0
2.09,13.0,10.0
2.1,13.0,10.0
2.11,13.0,10.0
2.12,13.0,10.0
2.13,13.0,10.0
2.14,13.0,10.0
2.15,13.0,10.0
2.16,13.0,10.0
2.17,13.0,10.0
2.18,13.0,10.0
2.19,13.0,10.0
2.2,13.0,10.0
2.21,13.0,10.0
2.22,13.0,10.0
2.23,13.0,10.0
2.24,13.0,10.0
2.25,14.0,11.0
2.26,14.0,11.0
2.27,14.0,11.0
2.28,14.0,11.0
2.29,14.0,11.0
2.3,14.0,11.0
2.31,14.0,11.0
2.32,14.0,11.0
2.33,14.0,11.0
2.34,14.0,11.0
2.35,14.0,11.0
2.36,14.0,11.0
2.37,14.0,11.0
2.38,14.0,11.0
2.39,14.0,11.0
2.4,14.0,11.0
2.41,14.0,11.0
2.42,14.0,11.0
2.43,14.0,11.0
2.44,14.0,11.0
2.45,14.0,11.0
2.46,14.0,11.0
2.47,14.0,11.0
2.48,14.0,11.0
2.49,15.0,11.0
2.5,14.0,11.0
2.51,14.0,11.0
2.52,15.0,11.0
2.53,15.0,11.0
2.54,15.0,11.0
2.55,15.0,11.0
2.56,15.0,11.0
2.57,15.0,11.0
2.58,15.0,11.0
2.59,15.0,11.0
2.6,15.0,11.0
2.61,15.0,11.0
2.62,15.0,11.0
2.63,15.0,11.0
2.64,15.0,11.0
2.65,15.0,11.0
2.66,15.0,11.0
2.67,15.0,11.0
2.68,15.0,11.0
2.69,15.0,11.0
2.7,15.0,11.0
2.71,15.0,11.0
2.72,15.0,11.0
2.73,15.0,11.0
2.74,15.0,11.0
2.75,15.0,11.0
2.76,15.0,11.0
2.77,15.0,11.0
2.78,15.0,11.0
2.79,15.0,11.0
2.8,15.0,11.0
2.81,15.0,11.0
2.82,15.0,11.0
2.83,15.0,11.0
2.84,15.0,11.0
2.85,15.0,11.0
2.86,15.0,11.0
2.87,15.0,11.0
2.88,15.0,11.0
2.89,15.0,11.0
2.9,15.0,11.0
2.91,15.0,11.0
2.92,15.0,11.0
2.93,15.0,11.0
2.94,15.0,11.0
2.95,15.0,11.0
2.96,15.0,11.0
2.97,15.0,11.0
2.98,16.0,11.0
2.99,16.0,11.0
3.0,16.0,11.0
3.01,16.0,11.0
3.02,16.0,11.0
3.03,16.0,11.0
3.04,16.0,11.0
3.05,16.0,11.0
3.06,16.0,11.0
3.07,16.0,11.0
3.08,16.0,11.0
3.09,16.0,11.0
3.1,16.0,11.0
3.11,16.0,11.0
3.12,16.0,11.0
3.13,16.0,11.0
3.14,16.0,11.0
3.15,17.0,11.0
3.16,17.0,11.0
3.17,17.0,11.0
3.18,17.0,11.0
3.19,17.0,11.0
3.2,17.0,11.0
3.21,17.0,11.0
3.22,17.0,11.0
3.23,17.0,11.0
3.24,17.0,11.0
3.25,17.0,11.0
3.26,17.0,11.0
3.27,17.0,11.0
3.28,17.0,11.0
3.29,17.0,11.0
3.3,17.0,11.0
3.31,17.0,11.0
3.32,17.0,11.0
3.33,17.0,11.0
3.34,17.0,11.0
3.35,17.0,11.0
3.36,17.0,11.0
3.37,17.0,11.0
3.38,17.0,11.0
3.39,17.0,11.0
3.4,17.0,11.0
3.41,17.0,11.0
3.42,17.0,11.0
3.43,17.0,11.0
3.44,17.0,11.0
3.45,17.0,11.0
3.46,17.0,11.0
3.47,17.0,11.0
3.48,17.0,11.0
3.49,17.0,11.0
3.5,17.0,11.0
3.51,17.0,11.0
3.52,17.0,11.0
3.53,17.0,11.0
3.54,17.0,11.0
3.55,17.0,11.0
3.56,17.0,11.0
3.57,18.0,11.0
3.58,17.0,11.0
3.59,17.0,11.0
3.6,17.0,11.0
3.61,17.0,11.0
3.62,18.0,11.0
3.63,18.0,11.0
3.64,18.0,11.0
3.65,18.0,11.0
3.66,18.0,11.0
3.67,18.0,11.0
3.68,18.0,11.0
3.69,18.0,11.0
3.7,19.0,11.0
3.71,19.0,11.0
3.72,19.0,11.0
3.73,19.0,11.0
3.74,19.0,11.0
3.75,19.0,11.0
3.76,19.0,11.0
3.77,19.0,11.0
3.78,19.0,11.0
3.79,19.0,11.0
3.8,19.0,11.0
3.81,19.0,11.0
3.82,19.0,11.0
3.83,19.0,11.0
3.84,18.0,11.0
3.85,19.0,11.0
3.86,19.0,11.0
3.87,19.0,11.0
3.88,19.0,11.0
3.89,19.0,11.0
3.9,19.0,11.0
3.91,19.0,11.0
3.92,19.0,11.0
3.93,19.0,11.0
3.94,19.0,11.0
3.95,19.0,11.0
3.96,19.0,11.0
3.97,19.0,11.0
3.98,19.0,11.0
3.99,19.0,11.0
4.0,20.0,11.0
4.01,20.0,11.0
4.02,20.0,11.0
4.03,20.0,11.0
4.04,20.0,11.0
4.05,20.0,11.0
4.06,20.0,11.0
4.07,20.0,11.0
4.08,20.0,11.0
4.09,20.0,11.0
4.1,20.0,11.0
4.11,20.0,11.0
4.12,21.0,12.0
4.13,21.0,12.0
4.14,21.0,12.0
4.15,21.0,12.0
4.16,21.0,12.0
4.17,21.0,12.0
4.18,21.0,12.0
4.19,21.0,12.0
4.2,21.0,12.0
4.21,21.0,12.0
4.22,21.0,12.0
4.23,21.0,12.0
4.24,21.0,12.0
4.25,21.0,12.0
4.26,21.0,12.0
4.27,21.0,12.0
4.28,21.0,12.0
4.29,21.0,12.0
4.3,21.0,12.0
4.31,21.0,12.0
4.32,22.0,12.0
4.33,22.0,12.0
4.34,21.0,12.0
4.350000000000001,21.0,12.0
4.36,21.0,12.0
4.37,21.0,12.0
4.38,21.0,12.0
4.39,21.0,12.0
4.4,22.0,12.0
4.41,22.0,12.0
4.42,22.0,12.0
4.43,22.0,12.0
4.44,22.0,12.0
4.45,22.0,12.0
4.46,22.0,12.0
4.47,22.0,12.0
4.48,22.0,12.0
4.49,22.0,12.0
4.5,22.0,12.0
4.51,22.0,12.0
4.52,22.0,12.0
4.53,22.0,12.0
4.54,22.0,12.0
4.55,22.0,12.0
4.56,22.0,12.0
4.57,22.0,12.0
4.58,22.0,12.0
4.59,22.0,12.0
4.600000000000001,22.0,12.0
4.61,22.0,12.0
4.62,22.0,12.0
4.63,22.0,12.0
4.64,22.0,12.0
4.65,22.0,12.0
4.66,22.0,12.0
4.67,23.0,12.0
4.68,23.0,12.0
4.69,23.0,12.0
4.7,23.0,12.0
4.71,23.0,12.0
4.72,23.0,12.0
4.73,23.0,12.0
4.74,22.0,12.0
4.75,23.0,12.0
4.76,23.0,12.0
4.77,23.0,12.0
4.78,23.0,12.0
4.79,23.0,12.0
4.8,23.0,12.0
4.81,23.0,12.0
4.82,23.0,12.0
4.83,23.0,12.0
4.84,23.0,12.0
4.850000000000001,23.0,12.0
4.86,23.0,12.0
4.87,23.0,12.0
4.88,23.0,12.0
4.89,24.0,12.0
4.9,24.0,12.0
4.91,24.0,12.0
4.92,24.0,12.0
4.93,23.0,12.0
4.94,24.0,12.0
4.95,24.0,12.0
4.96,24.0,12.0
4.97,24.0,12.0
4.98,24.0,12.0
4.99,24.0,12.0
5.0,24.0,12.0
5.01,24.0,12.0
5.02,24.0,12.0
5.03,24.0,12.0
5.04,24.0,12.0
5.05,24.0,12.0
5.06,24.0,12.0
5.07,24.0,12.0
5.08,24.0,12.0
5.09,24.0,12.0
5.100000000000001,24.0,12.0
5.11,24.0,12.0
5.12,24.0,12.0
5.13,25.0,12.0
5.14,25.0,12.0
5.15,25.0,12.0
5.16,25.0,12.0
5.17,25.0,12.0
5.18,25.0,12.0
5.19,25.0,12.0
5.2,25.0,12.0
5.21,25.0,12.0
5.22,25.0,12.0
5.23,25.0,12.0
5.24,25.0,12.0
5.25,25.0,12.0
5.26,25.0,12.0
5.27,25.0,12.0
5.28,25.0,12.0
5.29,25.0,12.0
5.3,25.0,12.0
5.31,25.0,12.0
5.32,25.0,12.0
5.33,25.0,12.0
5.34,25.0,12.0
5.350000000000001,25.0,12.0
5.36,25.0,12.0
5.37,25.0,12.0
5.38,25.0,12.0
5.39,25.0,12.0
5.4,25.0,12.0
5.41,25.0,12.0
5.42,25.0,12.0
5.43,25.0,12.0
5.44,25.0,12.0
5.45,25.0,12.0
5.46,25.0,12.0
5.47,25.0,12.0
5.48,25.0,12.0
5.49,25.0,12.0
5.5,25.0,12.0
5.51,26.0,12.0
5.52,26.0,12.0
5.53,26.0,12.0
5.54,26.0,12.0
5.55,26.0,12.0
5.56,26.0,12.0
5.57,26.0,12.0
5.58,26.0,12.0
5.59,26.0,12.0
5.600000000000001,26.0,12.0
5.61,26.0,12.0
5.62,26.0,12.0
5.63,26.0,12.0
5.64,26.0,12.0
5.65,26.0,12.0
5.66,26.0,12.0
5.67,26.0,12.0
5.68,26.0,12.0
5.69,26.0,12.0
5.7,27.0,12.0
5.71,27.0,12.0
5.72,27.0,12.0
5.73,27.0,12.0
5.74,27.0,12.0
5.75,27.0,12.0
5.76,27.0,12.0
5.77,27.0,12.0
5.78,27.0,12.0
5.79,27.0,12.0
5.8,27.0,12.0
5.81,27.0,12.0
5.82,27.0,12.0
5.83,27.0,12.0
5.84,27.0,12.0
5.850000000000001,27.0,12.0
5.86,27.0,12.0
5.87,27.0,12.0
5.88,27.0,12.0
5.89,28.0,12.0
5.9,28.0,12.0
5.91,28.0,12.0
5.92,28.0,12.0
5.93,28.0,12.0
5.94,28.0,12.0
5.95,28.0,12.0
5.96,28.0,12.0
5.97,28.0,12.0
5.98,28.0,12.0
5.99,28.0,12.0
6.0,28.0,12.0
6.01,28.0,12.0
6.02,28.0,12.0
6.03,28.0,12.0
6.04,28.0,12.0
6.05,28.0,12.0
6.06,28.0,12.0
6.07,28.0,12.0
6.08,28.0,12.0
6.09,28.0,12.0
6.100000000000001,28.0,12.0
6.11,28.0,12.0
6.12,28.0,12.0
6.13,28.0,12.0
6.140000000000001,28.0,12.0
6.15,28.0,12.0
6.16,28.0,12.0
6.17,28.0,12.0
6.18,29.0,12.0
6.19,29.0,12.0
6.2,29.0,12.0
6.21,30.0,12.0
6.22,30.0,12.0
6.23,29.0,12.0
6.24,29.0,12.0
6.25,29.0,12.0
6.26,29.0,12.0
6.27,29.0,12.0
6.28,30.0,12.0
6.29,30.0,12.0
6.3,30.0,12.0
6.31,30.0,12.0
6.32,30.0,12.0
6.33,30.0,12.0
6.34,30.0,12.0
6.350000000000001,30.0,12.0
6.36,30.0,12.0
6.37,31.0,12.0
6.38,31.0,12.0
6.390000000000001,31.0,12.0
6.4,31.0,12.0
6.41,31.0,12.0
6.42,31.0,12.0
6.43,31.0,12.0
6.44,31.0,12.0
6.45,31.0,12.0
6.46,31.0,12.0
6.47,32.0,13.0
6.48,32.0,13.0
6.49,32.0,13.0
6.5,32.0,13.0
6.51,32.0,13.0
6.52,32.0,13.0
6.53,32.0,13.0
6.54,32.0,13.0
6.55,32.0,13.0
6.56,33.0,14.0
6.57,33.0,14.0
6.58,33.0,14.0
6.59,33.0,14.0
6.600000000000001,33.0,14.0
6.61,33.0,14.0
6.62,33.0,14.0
6.63,33.0,14.0
6.640000000000001,33.0,14.0
6.65,33.0,14.0
6.66,33.0,14.0
6.67,33.0,14.0
6.68,33.0,14.0
6.69,33.0,14.0
6.7,33.0,14.0
6.71,33.0,14.0
6.72,33.0,14.0
6.73,33.0,14.0
6.74,33.0,14.0
6.75,33.0,14.0
6.76,33.0,14.0
6.77,34.0,14.0
6.78,34.0,14.0
6.79,34.0,14.0
6.8,34.0,14.0
6.81,34.0,14.0
6.82,34.0,14.0
6.83,34.0,14.0
6.84,34.0,14.0
6.850000000000001,34.0,14.0
6.86,34.0,14.0
6.87,34.0,14.0
6.88,34.0,14.0
6.890000000000001,34.0,14.0
6.9,34.0,14.0
6.91,34.0,14.0
6.92,34.0,14.0
6.93,34.0,14.0
6.94,34.0,14.0
6.95,34.0,14.0
6.96,34.0,14.0
6.97,34.0,14.0
6.98,34.0,14.0
6.99,35.0,14.0
7.0,35.0,14.0
7.01,34.0,14.0
7.02,34.0,14.0
7.03,34.0,14.0
7.04,35.0,14.0
7.05,35.0,14.0
7.06,35.0,14.0
7.07,35.0,14.0
7.08,35.0,14.0
7.09,35.0,14.0
7.100000000000001,35.0,14.0
7.11,35.0,14.0
7.12,35.0,14.0
7.13,35.0,14.0
7.140000000000001,35.0,14.0
7.15,35.0,14.0
7.16,35.0,14.0
7.17,35.0,14.0
7.18,35.0,14.0
7.19,35.0,14.0
7.2,35.0,14.0
7.21,35.0,14.0
7.22,35.0,14.0
7.23,35.0,14.0
7.24,35.0,14.0
7.25,35.0,14.0
7.26,35.0,14.0
7.27,35.0,14.0
7.28,35.0,14.0
7.29,35.0,14.0
7.3,35.0,14.0
7.31,36.0,14.0
7.32,36.0,14.0
7.33,36.0,14.0
7.34,36.0,14.0
7.350000000000001,36.0,14.0
7.36,36.0,14.0
7.37,36.0,14.0
7.38,36.0,14.0
7.390000000000001,36.0,14.0
7.4,36.0,14.0
7.41,36.0,14.0
7.42,36.0,14.0
7.43,36.0,14.0
7.44,36.0,14.0
7.45,36.0,14.0
7.46,36.0,14.0
7.47,36.0,14.0
7.48,36.0,14.0
7.49,36.0,14.0
7.5,36.0,14.0
7.51,36.0,14.0
7.52,36.0,14.0
7.53,36.0,14.0
7.54,36.0,14.0
7.55,37.0,14.0
7.56,37.0,14.0
7.57,37.0,14.0
7.58,37.0,14.0
7.59,38.0,14.0
7.600000000000001,37.0,14.0
7.61,37.0,14.0
7.62,38.0,14.0
7.63,38.0,14.0
7.640000000000001,38.0,14.0
7.65,38.0,14.0
7.66,38.0,14.0
7.67,38.0,14.0
7.68,38.0,14.0
7.69,38.0,14.0
7.7,38.0,14.0
7.71,38.0,14.0
7.72,38.0,14.0
7.73,38.0,14.0
7.74,38.0,14.0
7.75,38.0,14.0
7.76,38.0,14.0
7.77,38.0,14.0
7.78,38.0,14.0
7.79,38.0,14.0
7.8,38.0,14.0
7.81,38.0,14.0
7.82,38.0,14.0
7.83,38.0,14.0
7.84,39.0,14.0
7.850000000000001,39.0,14.0
7.86,39.0,14.0
7.87,39.0,14.0
7.88,39.0,14.0
7.890000000000001,39.0,14.0
7.9,39.0,14.0
7.91,39.0,14.0
7.92,39.0,14.0
7.930000000000001,39.0,14.0
7.94,39.0,14.0
7.95,39.0,14.0
7.96,39.0,14.0
7.97,40.0,14.0
7.98,39.0,14.0
7.99,39.0,14.0
8.0,40.0,14.0
8.01,40.0,14.0
8.02,40.0,14.0
8.03,40.0,14.0
8.040000000000001,40.0,14.0
8.05,40.0,14.0
8.06,40.0,14.0
8.07,40.0,14.0
8.08,40.0,14.0
8.09,40.0,14.0
8.1,40.0,14.0
8.11,40.0,14.0
8.120000000000001,40.0,14.0
8.13,40.0,14.0
8.14,40.0,14.0
8.15,41.0,14.0
8.16,41.0,14.0
8.17,41.0,14.0
8.18,41.0,14.0
8.19,41.0,14.0
8.2,41.0,14.0
8.21,41.0,14.0
8.22,41.0,14.0
8.23,41.0,14.0
8.24,41.0,14.0
8.25,41.0,14.0
8.26,41.0,14.0
8.27,41.0,14.0
8.28,41.0,14.0
8.290000000000001,41.0,14.0
8.3,41.0,14.0
8.31,41.0,14.0
8.32,41.0,14.0
8.33,41.0,14.0
8.34,41.0,14.0
8.35,41.0,14.0
8.36,42.0,14.0
8.370000000000001,42.0,14.0
8.38,41.0,14.0
8.39,42.0,14.0
8.4,42.0,14.0
8.41,42.0,14.0
8.42,42.0,14.0
8.43,42.0,14.0
8.44,42.0,14.0
8.45,42.0,14.0
8.46,42.0,14.0
8.47,42.0,14.0
8.48,42.0,14.0
8.49,42.0,14.0
8.5,42.0,14.0
8.51,43.0,14.0
8.52,43.0,14.0
8.53,43.0,14.0
8.540000000000001,43.0,14.0
8.55,43.0,14.0
8.56,43.0,14.0
8.57,43.0,14.0
8.58,43.0,14.0
8.59,43.0,14.0
8.6,43.0,14.0
8.61,43.0,14.0
8.620000000000001,43.0,14.0
8.63,43.0,14.0
8.64,43.0,14.0
8.65,44.0,14.0
8.66,44.0,14.0
8.67,44.0,14.0
8.68,44.0,14.0
8.69,44.0,14.0
8.700000000000001,44.0,14.0
8.71,44.0,14.0
8.72,44.0,14.0
8.73,44.0,14.0
8.74,44.0,14.0
8.75,44.0,14.0
8.76,44.0,14.0
8.77,45.0,14.0
8.78,45.0,14.0
8.790000000000001,45.0,14.0
8.8,45.0,14.0
8.81,45.0,14.0
8.82,45.0,14.0
8.83,45.0,14.0
8.84,45.0,14.0
8.85,45.0,14.0
8.86,45.0,14.0
8.870000000000001,45.0,14.0
8.88,45.0,14.0
8.89,46.0,14.0
8.9,46.0,14.0
8.91,46.0,14.0
8.92,46.0,14.0
8.93,46.0,14.0
8.94,46.0,14.0
8.950000000000001,46.0,14.0
8.96,46.0,14.0
8.97,46.0,14.0
8.98,46.0,14.0
8.99,46.0,14.0
9.0,46.0,14.0
9.01,46.0,14.0
9.02,46.0,14.0
9.03,46.0,14.0
9.040000000000001,46.0,14.0
9.05,46.0,14.0
9.06,46.0,14.0
9.07,46.0,14.0
9.08,46.0,14.0
9.09,47.0,14.0
9.1,47.0,14.0
9.11,47.0,14.0
9.120000000000001,47.0,14.0
9.13,47.0,14.0
9.14,47.0,14.0
9.15,47.0,14.0
9.16,47.0,14.0
9.17,47.0,14.0
9.18,47.0,14.0
9.19,47.0,14.0
9.200000000000001,47.0,14.0
9.21,47.0,14.0
9.22,47.0,14.0
9.23,47.0,14.0
9.24,48.0,14.0
9.25,48.0,14.0
9.26,48.0,14.0
9.27,48.0,14.0
9.28,48.0,14.0
9.290000000000001,48.0,14.0
9.3,48.0,14.0
9.31,48.0,14.0
9.32,48.0,14.0
9.33,48.0,14.0
9.34,49.0,14.0
9.35,49.0,14.0
9.36,48.0,14.0
9.370000000000001,49.0,14.0
9.38,49.0,14.0
9.39,49.0,14.0
9.4,49.0,14.0
9.41,49.0,14.0
9.42,49.0,14.0
9.43,49.0,14.0
9.44,49.0,14.0
9.450000000000001,49.0,14.0
9.46,49.0,14.0
9.47,49.0,14.0
9.48,49.0,14.0
9.49,49.0,14.0
9.5,50.0,14.0
9.51,50.0,14.0
9.52,50.0,14.0
9.53,50.0,14.0
9.540000000000001,50.0,14.0
9.55,50.0,14.0
9.56,50.0,14.0
9.57,50.0,14.0
9.58,50.0,14.0
9.59,50.0,14.0
9.6,50.0,14.0
9.61,50.0,14.0
9.620000000000001,50.0,14.0
9.63,50.0,14.0
9.64,51.0,14.0
9.65,50.0,14.0
9.66,50.0,14.0
9.67,50.0,14.0
9.68,51.0,14.0
9.69,51.0,14.0
9.700000000000001,51.0,14.0
9.71,51.0,14.0
9.72,51.0,14.0
9.73,51.0,14.0
9.74,51.0,14.0
9.75,51.0,14.0
9.76,52.0,14.0
9.77,51.0,14.0
9.78,51.0,14.0
9.790000000000001,51.0,14.0
9.8,52.0,14.0
9.81,52.0,14.0
9.82,52.0,14.0
9.83,52.0,14.0
9.84,52.0,14.0
9.85,52.0,14.0
9.86,52.0,14.0
9.870000000000001,52.0,14.0
9.88,52.0,14.0
9.89,52.0,14.0
9.9,52.0,14.0
9.91,52.0,14.0
9.92,52.0,14.0
9.93,53.0,14.0
9.94,53.0,14.0
9.950000000000001,53.0,14.0
9.96,53.0,14.0
9.97,53.0,14.0
9.98,53.0,14.0
9.99,53.0,14.0
10.0,53.0,14.0
10.01,53.0,14.0
10.02,53.0,14.0
10.03,53.0,14.0
10.040000000000001,53.0,14.0
10.05,53.0,14.0
10.06,53.0,14.0
10.07,53.0,14.0
10.08,53.0,14.0
10.09,53.0,14.0
10.1,53.0,14.0
10.11,54.0,14.0
10.120000000000001,53.0,14.0
10.13,54.0,14.0
10.14,54.0,14.0
10.15,54.0,14.0
10.16,54.0,14.0
10.17,54.0,14.0
10.18,54.0,14.0
10.19,54.0,14.0
10.200000000000001,54.0,14.0
10.21,55.0,14.0
10.22,55.0,14.0
10.23,55.0,14.0
10.24,55.0,14.0
10.25,55.0,14.0
10.26,55.0,14.0
10.27,55.0,14.0
10.28,55.0,14.0
10.290000000000001,55.0,14.0
10.3,55.0,14.0
10.31,55.0,14.0
10.32,55.0,14.0
10.33,55.0,14.0
10.34,55.0,14.0
10.35,55.0,14.0
10.36,55.0,14.0
10.370000000000001,55.0,14.0
10.38,56.0,14.0
10.39,55.0,14.0
10.4,56.0,14.0
10.41,56.0,14.0
10.42,56.0,14.0
10.43,56.0,14.0
10.44,56.0,14.0
10.450000000000001,56.0,14.0
10.46,56.0,14.0
10.47,56.0,14.0
10.48,56.0,14.0
10.49,56.0,14.0
10.5,57.0,14.0
10.51,57.0,14.0
10.52,57.0,14.0
10.53,57.0,14.0
10.540000000000001,57.0,14.0
10.55,57.0,14.0
10.56,57.0,14.0
10.57,57.0,14.0
10.58,57.0,14.0
10.59,57.0,14.0
10.6,57.0,14.0
10.61,57.0,14.0
10.620000000000001,57.0,14.0
10.63,58.0,14.0
10.64,58.0,14.0
10.65,58.0,14.0
10.66,58.0,14.0
10.67,58.0,14.0
10.68,58.0,14.0
10.69,58.0,14.0
10.700000000000001,58.0,14.0
10.71,58.0,14.0
10.72,58.0,14.0
10.73,58.0,14.0
10.74,59.0,14.0
10.75,59.0,14.0
10.76,59.0,14.0
10.77,59.0,14.0
10.78,59.0,14.0
10.790000000000001,59.0,14.0
10.8,59.0,14.0
10.81,59.0,14.0
10.82,59.0,14.0
10.83,59.0,14.0
10.84,59.0,14.0
10.85,59.0,14.0
10.86,59.0,14.0
10.870000000000001,59.0,14.0
10.88,60.0,14.0
10.89,60.0,14.0
10.9,60.0,14.0
10.91,60.0,14.0
10.92,60.0,14.0
10.93,60.0,14.0
10.94,60.0,14.0
10.950000000000001,60.0,14.0
10.96,60.0,14.0
10.97,60.0,14.0
10.98,60.0,14.0
10.99,60.0,14.0
11.0,61.0,14.0
11.01,61.0,14.0
11.02,61.0,14.0
11.03,61.0,14.0
11.040000000000001,61.0,14.0
11.05,61.0,14.0
11.06,61.0,14.0
11.07,61.0,14.0
11.08,61.0,14.0
11.09,61.0,14.0
11.1,61.0,14.0
11.11,61.0,14.0
11.120000000000001,61.0,14.0
11.13,61.0,14.0
11.14,61.0,14.0
11.15,62.0,14.0
11.16,62.0,14.0
11.17,62.0,14.0
11.18,62.0,14.0
11.19,62.0,14.0
11.200000000000001,62.0,14.0
11.21,62.0,14.0
11.22,62.0,14.0
11.23,62.0,14.0
11.24,62.0,14.0
11.25,62.0,14.0
11.26,62.0,14.0
11.27,62.0,14.0
11.28,62.0,14.0
11.290000000000001,62.0,14.0
11.3,63.0,14.0
11.31,63.0,14.0
11.32,63.0,14.0
11.33,63.0,14.0
11.34,63.0,14.0
11.35,63.0,14.0
11.36,63.0,14.0
11.370000000000001,63.0,14.0
11.38,63.0,14.0
11.39,63.0,14.0
11.4,63.0,14.0
11.41,63.0,14.0
11.42,63.0,14.0
11.43,63.0,14.0
11.44,64.0,14.0
11.450000000000001,64.0,14.0
11.46,64.0,14.0
11.47,64.0,14.0
11.48,64.0,14.0
11.49,64.0,14.0
11.5,64.0,14.0
11.51,64.0,14.0
11.52,64.0,14.0
11.53,64.0,14.0
11.540000000000001,65.0,14.0
11.55,65.0,14.0
11.56,65.0,14.0
11.57,65.0,14.0
11.58,65.0,14.0
11.59,65.0,14.0
11.6,65.0,14.0
11.61,65.0,14.0
11.620000000000001,65.0,14.0
11.63,65.0,14.0
11.64,65.0,14.0
11.65,65.0,14.0
11.66,65.0,14.0
11.67,66.0,14.0
11.68,66.0,14.0
11.69,66.0,14.0
11.700000000000001,66.0,14.0
11.71,66.0,14.0
11.72,66.0,14.0
11.73,66.0,14.0
11.74,66.0,14.0
11.75,66.0,14.0
11.76,66.0,14.0
11.77,66.0,14.0
11.78,67.0,14.0
11.790000000000001,67.0,14.0
11.8,67.0,14.0
11.81,67.0,14.0
11.82,67.0,14.0
11.83,67.0,14.0
11.84,67.0,14.0
11.85,67.0,14.0
11.86,67.0,14.0
11.870000000000001,67.0,14.0
11.88,67.0,14.0
11.89,67.0,14.0
11.9,67.0,14.0
11.91,68.0,14.0
11.92,68.0,14.0
11.93,68.0,14.0
11.94,68.0,14.0
11.950000000000001,68.0,14.0
11.96,68.0,14.0
11.97,68.0,14.0
11.98,68.0,14.0
11.99,68.0,14.0
12.0,68.0,14.0
12.01,68.0,14.0
12.02,68.0,14.0
12.030000000000001,68.0,14.0
12.040000000000001,69.0,14.0
12.05,69.0,14.0
12.06,69.0,14.0
12.07,69.0,14.0
12.08,69.0,14.0
12.09,69.0,14.0
12.1,69.0,14.0
12.11,69.0,14.0
12.120000000000001,69.0,14.0
12.13,69.0,14.0
12.14,69.0,14.0
12.15,70.0,14.0
12.16,70.0,14.0
12.17,69.0,14.0
12.18,70.0,14.0
12.19,70.0,14.0
12.200000000000001,70.0,14.0
12.21,70.0,14.0
12.22,70.0,14.0
12.23,70.0,14.0
12.24,70.0,14.0
12.25,70.0,14.0
12.26,70.0,14.0
12.27,70.0,14.0
12.280000000000001,71.0,14.0
12.290000000000001,71.0,14.0
12.3,71.0,14.0
12.31,71.0,14.0
12.32,71.0,14.0
12.33,71.0,14.0
12.34,72.0,14.0
12.35,71.0,14.0
12.36,71.0,14.0
12.370000000000001,71.0,14.0
12.38,72.0,14.0
12.39,72.0,14.0
12.4,72.0,14.0
12.41,72.0,14.0
12.42,72.0,14.0
12.43,72.0,14.0
12.44,72.0,14.0
12.450000000000001,72.0,14.0
12.46,72.0,14.0
12.47,72.0,14.0
12.48,73.0,14.0
12.49,73.0,14.0
12.5,73.0,14.0
12.51,73.0,14.0
12.52,73.0,14.0
12.530000000000001,73.0,14.0
12.540000000000001,73.0,14.0
12.55,73.0,14.0
12.56,73.0,14.0
12.57,73.0,14.0
12.58,73.0,14.0
12.59,74.0,14.0
12.6,74.0,14.0
12.61,74.0,14.0
12.620000000000001,74.0,14.0
12.63,74.0,14.0
12.64,74.0,14.0
12.65,74.0,14.0
12.66,74.0,14.0
12.67,74.0,14.0
12.68,74.0,14.0
12.69,74.0,14.0
12.700000000000001,74.0,14.0
12.71,74.0,14.0
12.72,75.0,14.0
12.73,75.0,14.0
12.74,75.0,14.0
12.75,75.0,14.0
12.76,75.0,14.0
12.77,75.0,14.0
12.780000000000001,75.0,14.0
12.790000000000001,75.0,14.0
12.8,75.0,14.0
12.81,75.0,14.0
12.82,76.0,14.0
12.83,76.0,14.0
12.84,76.0,14.0
12.85,76.0,14.0
12.86,76.0,14.0
12.870000000000001,76.0,14.0
12.88,76.0,14.0
12.89,76.0,14.0
12.9,76.0,14.0
12.91,76.0,14.0
12.92,76.0,14.0
12.93,76.0,14.0
12.94,76.0,14.0
12.950000000000001,76.0,14.0
12.96,76.0,14.0
12.97,76.0,14.0
12.98,77.0,14.0
12.99,77.0,14.0
13.0,77.0,14.0
13.01,77.0,14.0
13.02,77.0,14.0
13.030000000000001,77.0,14.0
13.040000000000001,77.0,14.0
13.05,77.0,14.0
13.06,77.0,14.0
13.07,77.0,14.0
13.08,78.0,14.0
13.09,78.0,14.0
13.1,78.0,14.0
13.11,78.0,14.0
13.120000000000001,78.0,14.0
13.13,78.0,14.0
13.14,78.0,14.0
13.15,79.0,14.0
13.16,79.0,14.0
13.17,79.0,14.0
13.18,79.0,14.0
13.19,79.0,14.0
13.200000000000001,79.0,14.0
13.21,79.0,14.0
13.22,79.0,14.0
13.23,79.0,14.0
13.24,79.0,14.0
13.25,80.0,14.0
13.26,80.0,14.0
13.27,80.0,14.0
13.280000000000001,80.0,14.0
13.290000000000001,80.0,14.0
13.3,80.0,14.0
13.31,80.0,14.0
13.32,81.0,14.0
13.33,81.0,14.0
13.34,81.0,14.0
13.35,81.0,14.0
13.36,81.0,14.0
13.370000000000001,81.0,14.0
13.38,81.0,14.0
13.39,81.0,14.0
13.4,82.0,14.0
13.41,82.0,14.0
13.42,82.0,14.0
13.43,82.0,14.0
13.44,82.0,14.0
13.450000000000001,82.0,14.0
13.46,82.0,14.0
13.47,82.0,14.0
13.48,82.0,14.0
13.49,82.0,14.0
13.5,83.0,14.0
13.51,83.0,14.0
13.52,83.0,14.0
13.530000000000001,83.0,14.0
13.540000000000001,83.0,14.0
13.55,83.0,14.0
13.56,83.0,14.0
13.57,83.0,14.0
13.58,84.0,14.0
13.59,84.0,14.0
13.6,84.0,14.0
13.61,84.0,14.0
13.620000000000001,84.0,14.0
13.63,84.0,14.0
13.64,84.0,14.0
13.65,85.0,14.0
13.66,85.0,14.0
13.67,85.0,14.0
13.68,85.0,14.0
13.69,85.0,14.0
13.700000000000001,85.0,14.0
13.71,85.0,14.0
13.72,85.0,14.0
13.73,85.0,14.0
13.74,85.0,14.0
13.75,85.0,14.0
13.76,85.0,14.0
13.77,85.0,14.0
13.780000000000001,85.0,14.0
13.790000000000001,85.0,14.0
13.8,85.0,14.0
13.81,86.0,14.0
13.82,86.0,14.0
13.83,86.0,14.0
13.84,86.0,14.0
13.85,86.0,14.0
13.86,86.0,14.0
13.870000000000001,86.0,14.0
13.88,86.0,14.0
13.89,87.0,14.0
13.9,87.0,14.0
13.91,87.0,14.0
13.92,87.0,14.0
13.93,87.0,14.0
13.94,87.0,14.0
13.950000000000001,87.0,14.0
13.96,87.0,14.0
13.97,88.0,14.0
13.98,88.0,14.0
13.99,88.0,14.0
14.0,88.0,14.0
14.01,88.0,14.0
14.02,88.0,14.0
14.030000000000001,88.0,14.0
14.040000000000001,88.0,14.0
14.05,89.0,14.0
14.06,89.0,14.0
14.07,89.0,14.0
14.08,89.0,14.0
14.09,89.0,14.0
14.1,89.0,14.0
14.11,89.0,14.0
14.120000000000001,90.0,14.0
14.13,90.0,14.0
14.14,90.0,14.0
14.15,90.0,14.0
14.16,90.0,14.0
14.17,90.0,14.0
14.18,90.0,14.0
14.19,91.0,14.0
14.200000000000001,91.0,14.0
14.21,91.0,14.0
14.22,91.0,14.0
14.23,91.0,14.0
14.24,91.0,14.0
14.25,91.0,14.0
14.26,92.0,14.0
14.27,92.0,14.0
14.280000000000001,92.0,14.0
14.290000000000001,92.0,14.0
14.3,92.0,14.0
14.31,92.0,14.0
14.32,92.0,14.0
14.33,93.0,14.0
14.34,93.0,14.0
14.35,93.0,14.0
14.36,93.0,14.0
14.370000000000001,93.0,14.0
14.38,93.0,14.0
14.39,93.0,14.0
14.4,94.0,14.0
14.41,94.0,14.0
14.42,94.0,14.0
14.43,94.0,14.0
14.44,94.0,14.0
14.450000000000001,94.0,14.0
14.46,95.0,14.0
14.47,95.0,14.0
14.48,95.0,14.0
14.49,95.0,14.0
14.5,95.0,14.0
14.51,95.0,14.0
14.52,95.0,14.0
14.530000000000001,95.0,14.0
14.540000000000001,96.0,14.0
14.55,96.0,14.0
14.56,96.0,14.0
14.57,96.0,14.0
14.58,96.0,14.0
14.59,96.0,14.0
14.6,96.0,14.0
14.61,96.0,14.0
14.620000000000001,97.0,14.0
14.63,97.0,14.0
14.64,97.0,14.0
14.65,97.0,14.0
14.66,97.0,14.0
14.67,97.0,14.0
14.68,97.0,14.0
14.69,97.0,14.0
14.700000000000001,98.0,14.0
14.71,98.0,14.0
14.72,98.0,14.0
14.73,98.0,14.0
14.74,98.0,14.0
14.75,98.0,14.0
14.76,98.0,14.0
14.77,98.0,14.0
14.780000000000001,99.0,14.0
14.790000000000001,99.0,14.0
14.8,99.0,14.0
14.81,99.0,14.0
14.82,99.0,14.0
14.83,99.0,14.0
14.84,99.0,14.0
14.85,99.0,14.0
14.86,100.0,14.0
14.870000000000001,100.0,14.0
14.88,100.0,14.0
14.89,100.0,14.0
14.9,100.0,14.0
14.91,100.0,14.0
14.92,100.0,14.0
14.93,100.0,14.0
14.94,101.0,14.0
14.950000000000001,101.0,14.0
14.96,101.0,14.0
14.97,101.0,14.0
14.98,101.0,14.0
14.99,101.0,14.0
15.0,101.0,14.0
15.01,102.0,14.0
15.02,102.0,14.0
15.030000000000001,102.0,14.0
15.040000000000001,102.0,14.0
15.05,102.0,14.0
15.06,102.0,14.0
15.07,102.0,14.0
15.08,102.0,14.0
15.09,102.0,14.0
15.1,103.0,14.0
15.11,103.0,14.0
15.120000000000001,103.0,14.0
15.13,103.0,14.0
15.14,103.0,14.0
15.15,103.0,14.0
15.16,103.0,14.0
15.17,103.0,14.0
15.18,103.0,14.0
15.19,103.0,14.0
15.200000000000001,103.0,14.0
15.21,103.0,14.0
15.22,104.0,14.0
15.23,104.0,14.0
15.24,104.0,14.0
15.25,104.0,14.0
15.26,104.0,14.0
15.27,104.0,14.0
15.280000000000001,104.0,14.0
15.290000000000001,104.0,14.0
15.3,104.0,14.0
15.31,105.0,14.0
15.32,105.0,14.0
15.33,105.0,14.0
15.34,105.0,14.0
15.35,105.0,14.0
15.36,105.0,14.0
15.370000000000001,105.0,14.0
15.38,106.0,14.0
15.39,106.0,14.0
15.4,106.0,14.0
15.41,106.0,14.0
15.42,106.0,14.0
15.43,106.0,14.0
15.44,106.0,14.0
15.450000000000001,107.0,14.0
15.46,107.0,14.0
15.47,107.0,14.0
15.48,107.0,14.0
15.49,107.0,14.0
15.5,107.0,14.0
15.51,107.0,14.0
15.52,108.0,14.0
15.530000000000001,108.0,14.0
15.540000000000001,108.0,14.0
15.55,108.0,14.0
15.56,108.0,14.0
15.57,108.0,14.0
15.58,108.0,14.0
15.59,109.0,14.0
15.6,109.0,14.0
15.610000000000001,109.0,14.0
15.620000000000001,109.0,14.0
15.63,109.0,14.0
15.64,109.0,14.0
15.65,109.0,14.0
15.66,110.0,14.0
15.67,110.0,14.0
15.68,110.0,14.0
15.69,110.0,14.0
15.700000000000001,110.0,14.0
15.71,110.0,14.0
15.72,110.0,14.0
15.73,111.0,14.0
15.74,111.0,14.0
15.75,111.0,14.0
15.76,111.0,14.0
15.77,111.0,14.0
15.780000000000001,111.0,14.0
15.790000000000001,112.0,14.0
15.8,112.0,14.0
15.81,112.0,14.0
15.82,112.0,14.0
15.83,112.0,14.0
15.84,112.0,14.0
15.85,113.0,14.0
15.860000000000001,113.0,14.0
15.870000000000001,113.0,14.0
15.88,113.0,14.0
15.89,113.0,14.0
15.9,113.0,14.0
15.91,113.0,14.0
15.92,113.0,14.0
15.93,114.0,14.0
15.94,114.0,14.0
15.950000000000001,114.0,14.0
15.96,114.0,14.0
15.97,114.0,14.0
15.98,114.0,14.0
15.99,114.0,14.0
16.0,115.0,14.0
16.01,115.0,14.0
16.02,115.0,14.0
16.03,115.0,14.0
16.04,115.0,14.0
16.05,115.0,14.0
16.06,115.0,14.0
16.07,115.0,14.0
16.080000000000002,116.0,14.0
16.09,116.0,14.0
16.1,116.0,14.0
16.11,116.0,14.0
16.12,116.0,14.0
16.13,117.0,14.0
16.14,117.0,14.0
16.15,117.0,14.0
16.16,117.0,14.0
16.17,117.0,14.0
16.18,117.0,14.0
16.19,117.0,14.0
16.2,117.0,14.0
16.21,117.0,14.0
16.22,118.0,14.0
16.23,118.0,14.0
16.240000000000002,118.0,14.0
16.25,118.0,14.0
16.26,118.0,14.0
16.27,118.0,14.0
16.28,118.0,14.0
16.29,118.0,14.0
16.3,118.0,14.0
16.31,119.0,14.0
16.32,118.0,14.0
16.330000000000002,119.0,14.0
16.34,119.0,14.0
16.35,119.0,14.0
16.36,119.0,14.0
16.37,119.0,14.0
16.38,119.0,14.0
16.39,119.0,14.0
16.4,119.0,14.0
16.41,120.0,14.0
16.42,120.0,14.0
16.43,120.0,14.0
16.44,120.0,14.0
16.45,120.0,14.0
16.46,120.0,14.0
16.47,120.0,14.0
16.48,121.0,14.0
16.490000000000002,121.0,14.0
16.5,121.0,14.0
16.51,121.0,14.0
16.52,121.0,14.0
16.53,121.0,14.0
16.54,122.0,14.0
16.55,122.0,14.0
16.56,122.0,14.0
16.57,122.0,14.0
16.580000000000002,122.0,14.0
16.59,122.0,14.0
16.6,122.0,14.0
16.61,123.0,14.0
16.62,123.0,14.0
16.63,123.0,14.0
16.64,123.0,14.0
16.65,123.0,14.0
16.66,123.0,14.0
16.67,124.0,14.0
16.68,124.0,14.0
16.69,124.0,14.0
16.7,124.0,14.0
16.71,124.0,14.0
16.72,124.0,14.0
16.73,124.0,14.0
16.740000000000002,125.0,14.0
16.75,125.0,14.0
16.76,125.0,14.0
16.77,125.0,14.0
16.78,125.0,14.0
16.79,125.0,14.0
16.8,125.0,14.0
16.81,126.0,14.0
16.82,126.0,14.0
16.830000000000002,126.0,14.0
16.84,126.0,14.0
16.85,126.0,14.0
16.86,126.0,14.0
16.87,127.0,14.0
16.88,127.0,14.0
16.89,127.0,14.0
16.9,127.0,14.0
16.91,127.0,14.0
16.92,127.0,14.0
16.93,127.0,14.0
16.94,127.0,14.0
16.95,128.0,14.0
16.96,128.0,14.0
16.97,128.0,14.0
16.98,128.0,14.0
16.990000000000002,128.0,14.0
17.0,128.0,14.0
17.01,129.0,14.0
17.02,129.0,14.0
17.03,129.0,14.0
17.04,129.0,14.0
17.05,129.0,14.0
17.06,129.0,14.0
17.07,129.0,14.0
17.080000000000002,129.0,14.0
17.09,130.0,14.0
17.1,130.0,14.0
17.11,130.0,14.0
17.12,130.0,14.0
17.13,130.0,14.0
17.14,130.0,14.0
17.150000000000002,130.0,14.0
17.16,130.0,14.0
17.17,130.0,14.0
17.18,130.0,14.0
17.19,131.0,14.0
17.2,131.0,14.0
17.21,131.0,14.0
17.22,131.0,14.0
17.23,131.0,14.0
17.240000000000002,131.0,14.0
17.25,131.0,14.0
17.26,131.0,14.0
17.27,131.0,14.0
17.28,133.0,14.0
17.29,132.0,14.0
17.3,132.0,14.0
17.31,132.0,14.0
17.32,132.0,14.0
17.330000000000002,132.0,14.0
17.34,132.0,14.0
17.35,133.0,14.0
17.36,133.0,14.0
17.37,133.0,14.0
17.38,133.0,14.0
17.39,134.0,14.0
17.400000000000002,134.0,14.0
17.41,134.0,14.0
17.42,134.0,14.0
17.43,134.0,14.0
17.44,134.0,14.0
17.45,134.0,14.0
17.46,134.0,14.0
17.47,135.0,14.0
17.48,135.0,14.0
17.490000000000002,135.0,14.0
17.5,135.0,14.0
17.51,135.0,14.0
17.52,135.0,14.0
17.53,135.0,14.0
17.54,136.0,14.0
17.55,136.0,14.0
17.56,136.0,14.0
17.57,136.0,14.0
17.580000000000002,136.0,14.0
17.59,136.0,14.0
17.6,136.0,14.0
17.61,137.0,14.0
17.62,137.0,14.0
17.63,137.0,14.0
17.64,137.0,14.0
17.650000000000002,137.0,14.0
17.66,137.0,14.0
17.67,138.0,14.0
17.68,138.0,14.0
17.69,138.0,14.0
17.7,138.0,14.0
17.71,138.0,14.0
17.72,138.0,14.0
17.73,139.0,14.0
17.740000000000002,139.0,14.0
17.75,139.0,14.0
17.76,139.0,14.0
17.77,139.0,14.0
17.78,139.0,14.0
17.79,140.0,14.0
17.8,140.0,14.0
17.81,140.0,14.0
17.82,140.0,14.0
17.830000000000002,140.0,14.0
17.84,140.0,14.0
17.85,141.0,14.0
17.86,141.0,14.0
17.87,141.0,14.0
17.88,141.0,14.0
17.89,141.0,14.0
17.900000000000002,141.0,14.0
17.91,141.0,14.0
17.92,142.0,14.0
17.93,142.0,14.0
17.94,142.0,14.0
17.95,142.0,14.0
17.96,142.0,14.0
17.97,142.0,14.0
17.98,142.0,14.0
17.990000000000002,142.0,14.0
18.0,142.0,14.0
18.01,142.0,14.0
18.02,142.0,14.0
18.03,142.0,14.0
18.04,143.0,14.0
18.05,143.0,14.0
18.06,143.0,14.0
18.07,143.0,14.0
18.080000000000002,144.0,14.0
18.09,144.0,14.0
18.1,144.0,14.0
18.11,144.0,14.0
18.12,144.0,14.0
18.13,144.0,14.0
18.14,144.0,14.0
18.150000000000002,144.0,14.0
18.16,145.0,14.0
18.17,145.0,14.0
18.18,146.0,14.0
18.19,146.0,14.0
18.2,146.0,14.0
18.21,146.0,14.0
18.22,146.0,14.0
18.23,146.0,14.0
18.240000000000002,147.0,14.0
18.25,147.0,14.0
18.26,147.0,14.0
18.27,147.0,14.0
18.28,147.0,14.0
18.29,147.0,14.0
18.3,147.0,14.0
18.31,147.0,14.0
18.32,148.0,14.0
18.330000000000002,148.0,14.0
18.34,148.0,14.0
18.35,148.0,14.0
18.36,148.0,14.0
18.37,149.0,14.0
18.38,149.0,14.0
18.39,149.0,14.0
18.400000000000002,149.0,14.0
18.41,149.0,14.0
18.42,149.0,14.0
18.43,149.0,14.0
18.44,149.0,14.0
18.45,149.0,14.0
18.46,150.0,14.0
18.47,150.0,14.0
18.48,150.0,14.0
18.490000000000002,150.0,14.0
18.5,151.0,14.0
18.51,151.0,14.0
18.52,151.0,14.0
18.53,151.0,14.0
18.54,151.0,14.0
18.55,151.0,14.0
18.56,151.0,14.0
18.57,151.0,14.0
18.580000000000002,151.0,14.0
18.59,151.0,14.0
18.6,151.0,14.0
18.61,151.0,14.0
18.62,152.0,14.0
18.63,152.0,14.0
18.64,152.0,14.0
18.650000000000002,152.0,14.0
18.66,152.0,14.0
18.67,152.0,14.0
18.68,152.0,14.0
18.69,153.0,14.0
18.7,153.0,14.0
18.71,153.0,14.0
18.72,153.0,14.0
18.73,153.0,14.0
18.740000000000002,153.0,14.0
18.75,154.0,14.0
18.76,154.0,14.0
18.77,154.0,14.0
18.78,154.0,14.0
18.79,154.0,14.0
18.8,154.0,14.0
18.81,156.0,14.0
18.82,155.0,14.0
18.830000000000002,155.0,14.0
18.84,155.0,14.0
18.85,155.0,14.0
18.86,155.0,14.0
18.87,156.0,14.0
18.88,156.0,14.0
18.89,156.0,14.0
18.900000000000002,156.0,14.0
18.91,156.0,14.0
18.92,156.0,14.0
18.93,157.0,14.0
18.94,157.0,14.0
18.95,157.0,14.0
18.96,157.0,14.0
18.97,157.0,14.0
18.98,157.0,14.0
18.990000000000002,158.0,14.0
19.0,158.0,14.0
19.01,158.0,14.0
19.02,158.0,14.0
19.03,158.0,14.0
19.04,158.0,14.0
19.05,158.0,14.0
19.06,159.0,14.0
19.07,159.0,14.0
19.080000000000002,159.0,14.0
19.09,159.0,14.0
19.1,159.0,14.0
19.11,160.0,14.0
19.12,160.0,14.0
19.13,160.0,14.0
19.14,160.0,14.0
19.150000000000002,160.0,14.0
19.16,160.0,14.0
19.17,160.0,14.0
19.18,160.0,14.0
19.19,161.0,14.0
19.2,161.0,14.0
19.21,161.0,14.0
19.22,161.0,14.0
19.23,161.0,14.0
19.240000000000002,161.0,14.0
19.25,161.0,14.0
19.26,161.0,14.0
19.27,162.0,14.0
19.28,162.0,14.0
19.29,162.0,14.0
19.3,163.0,14.0
19.31,163.0,14.0
19.32,163.0,14.0
19.330000000000002,163.0,14.0
19.34,163.0,14.0
19.35,163.0,14.0
19.36,164.0,14.0
19.37,163.0,14.0
19.38,163.0,14.0
19.39,163.0,14.0
19.400000000000002,164.0,14.0
19.41,164.0,14.0
19.42,164.0,14.0
19.43,164.0,14.0
19.44,164.0,14.0
19.45,164.0,14.0
19.46,165.0,14.0
19.47,165.0,14.0
19.48,165.0,14.0
19.490000000000002,165.0,14.0
19.5,165.0,14.0
19.51,165.0,14.0
19.52,165.0,14.0
19.53,166.0,14.0
19.54,166.0,14.0
19.55,166.0,14.0
19.56,166.0,14.0
19.57,166.0,14.0
19.580000000000002,166.0,14.0
19.59,167.0,14.0
19.6,167.0,14.0
19.61,167.0,14.0
19.62,167.0,14.0
19.63,167.0,14.0
19.64,167.0,14.0
19.650000000000002,168.0,14.0
19.66,168.0,14.0
19.67,168.0,14.0
19.68,168.0,14.0
19.69,168.0,14.0
19.7,169.0,14.0
19.71,169.0,14.0
19.72,169.0,14.0
19.73,169.0,14.0
19.740000000000002,169.0,14.0
19.75,169.0,14.0
19.76,170.0,14.0
19.77,170.0,14.0
19.78,170.0,14.0
19.79,170.0,14.0
19.8,170.0,14.0
19.81,170.0,14.0
19.82,171.0,14.0
19.830000000000002,171.0,14.0
19.84,171.0,14.0
19.85,171.0,14.0
19.86,171.0,14.0
19.87,171.0,14.0
19.88,172.0,14.0
19.89,172.0,14.0
19.900000000000002,172.0,14.0
19.91,172.0,14.0
19.92,172.0,14.0
19.93,172.0,14.0
19.94,172.0,14.0
19.95,173.0,14.0
19.96,173.0,14.0
19.97,173.0,14.0
19.98,173.0,14.0
19.990000000000002,173.0,14.0
20.0,174.0,14.0
20.01,174.0,14.0
20.02,174.0,14.0
20.03,174.0,14.0
20.04,174.0,14.0
20.05,174.0,14.0
20.06,175.0,14.0
20.07,175.0,14.0
20.080000000000002,175.0,14.0
20.09,175.0,14.0
20.1,175.0,14.0
20.11,175.0,14.0
20.12,176.0,14.0
20.13,176.0,14.0
20.14,176.0,14.0
20.150000000000002,176.0,14.0
20.16,176.0,14.0
20.17,176.0,14.0
20.18,177.0,14.0
20.19,177.0,14.0
20.2,177.0,14.0
20.21,177.0,14.0
20.22,177.0,14.0
20.23,177.0,14.0
20.240000000000002,177.0,14.0
20.25,177.0,14.0
20.26,178.0,14.0
20.27,178.0,14.0
20.28,178.0,14.0
20.29,178.0,14.0
20.3,178.0,14.0
20.31,178.0,14.0
20.32,178.0,14.0
20.330000000000002,179.0,14.0
20.34,179.0,14.0
20.35,179.0,14.0
20.36,179.0,14.0
20.37,179.0,14.0
20.38,179.0,14.0
20.39,179.0,14.0
20.400000000000002,179.0,14.0
20.41,179.0,14.0
20.42,180.0,14.0
20.43,180.0,14.0
20.44,180.0,14.0
20.45,180.0,14.0
20.46,180.0,14.0
20.47,180.0,14.0
20.48,181.0,14.0
20.490000000000002,181.0,14.0
20.5,181.0,14.0
20.51,181.0,14.0
20.52,181.0,14.0
20.53,181.0,14.0
20.54,182.0,14.0
20.55,182.0,14.0
20.56,182.0,14.0
20.57,182.0,14.0
20.580000000000002,182.0,14.0
20.59,182.0,14.0
20.6,182.0,14.0
20.61,183.0,14.0
20.62,183.0,14.0
20.63,183.0,14.0
20.64,183.0,14.0
20.650000000000002,183.0,14.0
20.66,183.0,14.0
20.67,183.0,14.0
20.68,183.0,14.0
20.69,183.0,14.0
20.7,184.0,14.0
20.71,184.0,14.0
20.72,184.0,14.0
20.73,185.0,14.0
20.740000000000002,185.0,14.0
20.75,185.0,14.0
20.76,185.0,14.0
20.77,185.0,14.0
20.78,185.0,14.0
20.79,185.0,14.0
20.8,185.0,14.0
20.81,186.0,14.0
20.82,186.0,14.0
20.830000000000002,186.0,14.0
20.84,186.0,14.0
20.85,186.0,14.0
20.86,187.0,14.0
20.87,187.0,14.0
20.88,187.0,14.0
20.89,187.0,14.0
20.900000000000002,187.0,14.0
20.91,187.0,14.0
20.92,187.0,14.0
20.93,187.0,14.0
20.94,188.0,14.0
20.95,188.0,14.0
20.96,188.0,14.0
20.97,188.0,14.0
20.98,188.0,14.0
20.990000000000002,188.0,14.0
21.0,188.0,14.0
21.01,188.0,14.0
21.02,188.0,14.0
21.03,189.0,14.0
21.04,189.0,14.0
21.05,189.0,14.0
21.06,189.0,14.0
21.07,189.0,14.0
21.080000000000002,190.0,14.0
21.09,190.0,14.0
21.1,190.0,14.0
21.11,190.0,14.0
21.12,190.0,14.0
21.13,190.0,14.0
21.14,190.0,14.0
21.150000000000002,191.0,14.0
21.16,191.0,14.0
21.17,191.0,14.0
21.18,191.0,14.0
21.19,192.0,14.0
21.2,192.0,14.0
21.21,192.0,14.0
21.22,192.0,14.0
21.23,192.0,14.0
21.240000000000002,192.0,14.0
21.25,192.0,14.0
21.26,192.0,14.0
21.27,192.0,14.0
21.28,192.0,14.0
21.29,192.0,14.0
21.3,193.0,14.0
21.31,193.0,14.0
21.32,193.0,14.0
21.330000000000002,193.0,14.0
21.34,193.0,14.0
21.35,193.0,14.0
21.36,193.0,14.0
21.37,194.0,14.0
21.38,194.0,14.0
21.39,194.0,14.0
21.400000000000002,194.0,14.0
21.41,194.0,14.0
21.42,195.0,14.0
21.43,195.0,14.0
21.44,195.0,14.0
21.45,195.0,14.0
21.46,195.0,14.0
21.47,195.0,14.0
21.48,196.0,14.0
21.490000000000002,196.0,14.0
21.5,196.0,14.0
21.51,196.0,14.0
21.52,196.0,14.0
21.53,196.0,14.0
21.54,197.0,14.0
21.55,197.0,14.0
21.56,197.0,14.0
21.57,197.0,14.0
21.580000000000002,197.0,14.0
21.59,198.0,14.0
21.6,198.0,14.0
21.61,198.0,14.0
21.62,198.0,14.0
21.63,198.0,14.0
21.64,198.0,14.0
21.650000000000002,198.0,14.0
21.66,198.0,14.0
21.67,198.0,14.0
21.68,198.0,14.0
21.69,199.0,14.0
21.7,199.0,14.0
21.71,199.0,14.0
21.72,199.0,14.0
21.73,199.0,14.0
21.740000000000002,199.0,14.0
21.75,200.0,14.0
21.76,200.0,14.0
21.77,200.0,14.0
21.78,200.0,14.0
21.79,200.0,14.0
21.8,200.0,14.0
21.81,200.0,14.0
21.82,201.0,14.0
21.830000000000002,201.0,14.0
21.84,201.0,14.0
21.85,201.0,14.0
21.86,201.0,14.0
21.87,202.0,14.0
21.88,202.0,14.0
21.89,202.0,14.0
21.900000000000002,202.0,14.0
21.91,202.0,14.0
21.92,202.0,14.0
21.93,202.0,14.0
21.94,202.0,14.0
21.95,203.0,14.0
21.96,203.0,14.0
21.97,203.0,14.0
21.98,203.0,14.0
21.990000000000002,204.0,14.0


==> anc/data/fig15/lam1.csv <==
time,maxbond,maxlbo
0.0,8.0,8.0
0.01,12.0,12.0
0.02,12.0,12.0
0.03,11.0,11.0
0.04,11.0,11.0
0.05,11.0,11.0
0.06,11.0,11.0
0.07,11.0,11.0
0.08,11.0,11.0
0.09,11.0,11.0
0.1,11.0,11.0
0.11,11.0,11.0
0.12,11.0,11.0
0.13,11.0,11.0
0.14,11.0,11.0
0.15,11.0,11.0
0.16,11.0,11.0
0.17,11.0,11.0
0.18,11.0,11.0
0.19,11.0,11.0
0.2,11.0,11.0
0.21,11.0,11.0
0.22,11.0,11.0
0.23,11.0,11.0
0.24,11.0,11.0
0.25,11.0,11.0
0.26,11.0,11.0
0.27,11.0,11.0
0.28,11.0,11.0
0.29,11.0,11.0
0.3,11.0,11.0
0.31,11.0,11.0
0.32,11.0,11.0
0.33,11.0,11.0
0.34,11.0,11.0
0.35,11.0,11.0
0.36,11.0,11.0
0.37,11.0,11.0
0.38,11.0,11.0
0.39,11.0,11.0
0.4,11.0,11.0
0.41,11.0,11.0
0.42,11.0,11.0
0.43,11.0,11.0
0.44,11.0,11.0
0.45,11.0,11.0
0.46,11.0,11.0
0.47,11.0,11.0
0.48,10.0,11.0
0.49,9.0,10.0
0.5,9.0,10.0
0.51,9.0,10.0
0.52,9.0,10.0
0.53,9.0,10.0
0.54,9.0,10.0
0.55,9.0,10.0
0.56,9.0,10.0
0.57,9.0,10.0
0.58,9.0,10.0
0.59,9.0,10.0
0.6,9.0,10.0
0.61,10.0,10.0
0.62,10.0,10.0
0.63,10.0,10.0
0.64,11.0,10.0
0.65,11.0,10.0
0.66,11.0,10.0
0.67,11.0,10.0
0.68,11.0,10.0
0.69,11.0,10.0
0.7,11.0,10.0
0.71,11.0,10.0
0.72,11.0,10.0
0.73,11.0,10.0
0.74,11.0,10.0
0.75,11.0,10.0
0.76,11.0,10.0
0.77,11.0,10.0
0.78,11.0,10.0
0.79,11.0,10.0
0.8,11.0,10.0
0.81,11.0,10.0
0.82,11.0,10.0
0.83,11.0,10.0
0.84,11.0,10.0
0.85,11.0,10.0
0.86,11.0,10.0
0.87,11.0,10.0
0.88,11.0,10.0
0.89,11.0,10.0
0.9,11.0,10.0
0.91,11.0,10.0
0.92,11.0,10.0
0.93,11.0,10.0
0.94,11.0,10.0
0.95,11.0,10.0
0.96,12.0,10.0
0.97,12.0,10.0
0.98,12.0,10.0
0.99,12.0,10.0
1.0,12.0,10.0
1.01,12.0,10.0
1.02,12.0,10.0
1.03,12.0,10.0
1.04,12.0,10.0
1.05,12.0,10.0
1.06,12.0,10.0
1.07,12.0,10.0
1.08,12.0,10.0
1.09,12.0,10.0
1.1,12.0,10.0
1.11,12.0,10.0
1.12,12.0,10.0
1.13,12.0,10.0
1.14,12.0,10.0
1.15,12.0,10.0
1.16,12.0,10.0
1.17,12.0,10.0
1.18,12.0,10.0
1.19,12.0,10.0
1.2,12.0,10.0
1.21,12.0,10.0
1.22,12.0,10.0
1.23,12.0,10.0
1.24,12.0,10.0
1.25,12.0,10.0
1.26,12.0,10.0
1.27,12.0,10.0
1.28,12.0,10.0
1.29,12.0,10.0
1.3,13.0,10.0
1.31,13.0,10.0
1.32,13.0,10.0
1.33,13.0,10.0
1.34,13.0,10.0
1.35,13.0,10.0
1.36,13.0,10.0
1.37,13.0,10.0
1.38,13.0,10.0
1.39,13.0,10.0
1.4,13.0,10.0
1.41,13.0,10.0
1.42,13.0,10.0
1.43,13.0,10.0
1.44,13.0,10.0
1.45,13.0,10.0
1.46,13.0,10.0
1.47,13.0,10.0
1.48,13.0,10.0
1.49,13.0,10.0
1.5,13.0,10.0
1.51,13.0,10.0
1.52,13.0,10.0
1.53,13.0,10.0
1.54,13.0,10.0
1.55,13.0,10.0
1.56,13.0,10.0
1.57,13.0,10.0
1.58,13.0,10.0
1.59,13.0,10.0
1.6,13.0,10.0
1.61,13.0,10.0
1.62,13.0,10.0
1.63,13.0,10.0
1.64,13.0,10.0
1.65,13.0,10.0
1.66,13.0,10.0
1.67,13.0,10.0
1.68,13.0,10.0
1.69,13.0,10.0
1.7,13.0,10.0
1.71,13.0,10.0
1.72,13.0,10.0
1.73,13.0,10.0
1.74,13.0,10.0
1.75,13.0,10.0
1.76,13.0,10.0
1.77,14.0,11.0
1.78,14.0,11.0
1.79,14.0,11.0
1.8,14.0,11.0
1.81,14.0,11.0
1.82,14.0,11.0
1.83,14.0,11.0
1.84,14.0,11.0
1.85,14.0,11.0
1.86,14.0,11.0
1.87,14.0,11.0
1.88,14.0,11.0
1.89,14.0,11.0
1.9,14.0,11.0
1.91,14.0,11.0
1.92,14.0,11.0
1.93,14.0,11.0
1.94,14.0,11.0
1.95,14.0,11.0
1.96,14.0,11.0
1.97,14.0,11.0
1.98,14.0,11.0
1.99,14.0,11.0
2.0,14.0,11.0
2.01,14.0,11.0
2.02,14.0,11.0
2.03,14.0,11.0
2.04,14.0,11.0
2.05,14.0,11.0
2.06,14.0,11.0
2.07,14.0,11.0
2.08,14.0,11.0
2.09,14.0,11.0
2.1,14.0,11.0
2.11,14.0,11.0
2.12,14.0,11.0
2.13,14.0,11.0
2.14,15.0,11.0
2.15,14.0,11.0
2.16,14.0,11.0
2.17,14.0,11.0
2.18,14.0,11.0
2.19,15.0,11.0
2.2,15.0,11.0
2.21,15.0,11.0
2.22,15.0,11.0
2.23,15.0,11.0
2.24,15.0,11.0
2.25,15.0,11.0
2.26,15.0,11.0
2.27,15.0,11.0
2.28,15.0,11.0
2.29,15.0,11.0
2.3,15.0,11.0
2.31,15.0,11.0
2.32,15.0,11.0
2.33,15.0,11.0
2.34,15.0,11.0
2.35,15.0,11.0
2.36,15.0,11.0
2.37,15.0,11.0
2.38,15.0,11.0
2.39,15.0,11.0
2.4,15.0,11.0
2.41,15.0,11.0
2.42,15.0,11.0
2.43,15.0,11.0
2.44,15.0,11.0
2.45,15.0,11.0
2.46,15.0,11.0
2.47,15.0,11.0
2.48,15.0,11.0
2.49,15.0,11.0
2.5,15.0,11.0
2.51,15.0,11.0
2.52,15.0,11.0
2.53,15.0,11.0
2.54,15.0,11.0
2.55,15.0,11.0
2.56,15.0,11.0
2.57,15.0,11.0
2.58,15.0,11.0
2.59,16.0,11.0
2.6,16.0,11.0
2.61,16.0,11.0
2.62,16.0,11.0
2.63,16.0,11.0
2.64,16.0,11.0
2.65,16.0,11.0
2.66,16.0,11.0
2.67,16.0,11.0
2.68,16.0,11.0
2.69,16.0,11.0
2.7,16.0,11.0
2.71,16.0,11.0
2.72,16.0,11.0
2.73,16.0,11.0
2.74,16.0,11.0
2.75,16.0,11.0
2.76,16.0,11.0
2.77,16.0,11.0
2.78,16.0,11.0
2.79,16.0,11.0
2.8,16.0,11.0
2.81,16.0,11.0
2.82,16.0,11.0
2.83,16.0,11.0
2.84,16.0,11.0
2.85,16.0,11.0
2.86,16.0,11.0
2.87,17.0,11.0
2.88,17.0,11.0
2.89,17.0,11.0
2.9,17.0,11.0
2.91,17.0,11.0
2.92,17.0,11.0
2.93,17.0,11.0
2.94,17.0,11.0
2.95,17.0,11.0
2.96,17.0,11.0
2.97,17.0,11.0
2.98,18.0,12.0
2.99,18.0,12.0
3.0,18.0,12.0
3.01,17.0,12.0
3.02,18.0,12.0
3.03,18.0,12.0
3.04,18.0,12.0
3.05,18.0,12.0
3.06,18.0,12.0
3.07,18.0,12.0
3.08,18.0,12.0
3.09,18.0,12.0
3.1,18.0,12.0
3.11,18.0,12.0
3.12,18.0,12.0
3.13,18.0,12.0
3.14,18.0,12.0
3.15,18.0,12.0
3.16,18.0,12.0
3.17,18.0,12.0
3.18,18.0,12.0
3.19,18.0,12.0
3.2,19.0,12.0
3.21,19.0,12.0
3.22,19.0,12.0
3.23,19.0,12.0
3.24,19.0,12.0
3.25,19.0,12.0
3.26,19.0,12.0
3.27,19.0,12.0
3.28,19.0,12.0
3.29,19.0,12.0
3.3,19.0,12.0
3.31,19.0,12.0
3.32,19.0,12.0
3.33,19.0,12.0
3.34,19.0,12.0
3.35,19.0,12.0
3.36,19.0,12.0
3.37,19.0,12.0
3.38,19.0,12.0
3.39,19.0,12.0
3.4,19.0,12.0
3.41,19.0,12.0
3.42,19.0,12.0
3.43,20.0,12.0
3.44,20.0,12.0
3.45,20.0,12.0
3.46,20.0,12.0
3.47,20.0,12.0
3.48,20.0,12.0
3.49,20.0,12.0
3.5,20.0,12.0
3.51,20.0,12.0
3.52,20.0,12.0
3.53,20.0,12.0
3.54,20.0,12.0
3.55,20.0,12.0
3.56,20.0,12.0
3.57,20.0,12.0
3.58,20.0,12.0
3.59,20.0,12.0
3.6,20.0,12.0
3.61,20.0,12.0
3.62,20.0,12.0
3.63,20.0,12.0
3.64,20.0,12.0
3.65,20.0,12.0
3.66,20.0,12.0
3.67,20.0,12.0
3.68,20.0,12.0
3.69,20.0,12.0
3.7,21.0,12.0
3.71,21.0,12.0
3.72,21.0,12.0
3.73,21.0,12.0
3.74,21.0,12.0
3.75,21.0,12.0
3.76,21.0,12.0
3.77,21.0,12.0
3.78,21.0,12.0
3.79,21.0,12.0
3.8,21.0,12.0
3.81,21.0,12.0
3.82,21.0,12.0
3.83,21.0,12.0
3.84,21.0,12.0
3.85,21.0,12.0
3.86,21.0,12.0
3.87,21.0,12.0
3.88,21.0,12.0
3.89,21.0,12.0
3.9,21.0,12.0
3.91,22.0,12.0
3.92,22.0,12.0
3.93,22.0,12.0
3.94,22.0,12.0
3.95,22.0,12.0
3.96,22.0,12.0
3.97,22.0,12.0
3.98,22.0,12.0
3.99,22.0,12.0
4.0,22.0,12.0
4.01,22.0,12.0
4.02,22.0,12.0
4.03,22.0,12.0
4.04,22.0,12.0
4.05,22.0,12.0
4.06,22.0,12.0
4.07,22.0,12.0
4.08,22.0,12.0
4.09,23.0,12.0
4.1,23.0,12.0
4.11,23.0,12.0
4.12,23.0,12.0
4.13,23.0,13.0
4.14,23.0,13.0
4.15,24.0,13.0
4.16,24.0,13.0
4.17,24.0,13.0
4.18,24.0,13.0
4.19,24.0,13.0
4.2,24.0,13.0
4.21,24.0,13.0
4.22,24.0,14.0
4.23,24.0,14.0
4.24,24.0,14.0
4.25,24.0,14.0
4.26,24.0,14.0
4.27,24.0,14.0
4.28,24.0,14.0
4.29,24.0,14.0
4.3,24.0,14.0
4.31,24.0,14.0
4.32,24.0,14.0
4.33,24.0,14.0
4.34,24.0,14.0
4.350000000000001,24.0,14.0
4.36,24.0,14.0
4.37,24.0,14.0
4.38,24.0,14.0
4.39,24.0,14.0
4.4,25.0,14.0
4.41,25.0,14.0
4.42,25.0,14.0
4.43,25.0,14.0
4.44,25.0,14.0
4.45,25.0,14.0
4.46,25.0,14.0
4.47,25.0,14.0
4.48,25.0,14.0
4.49,25.0,14.0
4.5,25.0,14.0
4.51,25.0,14.0
4.52,25.0,14.0
4.53,25.0,14.0
4.54,25.0,14.0
4.55,25.0,14.0
4.56,25.0,14.0
4.57,25.0,14.0
4.58,25.0,14.0
4.59,26.0,14.0
4.600000000000001,26.0,14.0
4.61,26.0,14.0
4.62,26.0,14.0
4.63,26.0,14.0
4.64,26.0,14.0
4.65,26.0,14.0
4.66,26.0,14.0
4.67,26.0,14.0
4.68,26.0,14.0
4.69,26.0,14.0
4.7,26.0,14.0
4.71,26.0,14.0
4.72,26.0,14.0
4.73,26.0,14.0
4.74,26.0,14.0
4.75,26.0,14.0
4.76,26.0,14.0
4.77,26.0,14.0
4.78,26.0,14.0
4.79,27.0,14.0
4.8,27.0,14.0
4.81,27.0,14.0
4.82,27.0,14.0
4.83,27.0,14.0
4.84,27.0,14.0
4.850000000000001,27.0,14.0
4.86,27.0,14.0
4.87,27.0,14.0
4.88,27.0,14.0
4.89,27.0,14.0
4.9,27.0,14.0
4.91,27.0,14.0
4.92,27.0,14.0
4.93,27.0,14.0
4.94,27.0,14.0
4.95,27.0,14.0
4.96,27.0,14.0
4.97,28.0,14.0
4.98,28.0,14.0
4.99,28.0,14.0
5.0,28.0,14.0
5.01,28.0,14.0
5.02,28.0,14.0
5.03,28.0,14.0
5.04,28.0,14.0
5.05,28.0,14.0
5.06,28.0,14.0
5.07,28.0,14.0
5.08,28.0,14.0
5.09,28.0,14.0
5.100000000000001,28.0,14.0
5.11,28.0,14.0
5.12,28.0,14.0
5.13,28.0,14.0
5.14,28.0,14.0
5.15,28.0,14.0
5.16,28.0,14.0
5.17,28.0,14.0
5.18,28.0,14.0
5.19,28.0,14.0
5.2,28.0,14.0
5.21,29.0,14.0
5.22,29.0,14.0
5.23,29.0,14.0
5.24,29.0,14.0
5.25,29.0,14.0
5.26,29.0,14.0
5.27,29.0,14.0
5.28,29.0,14.0
5.29,29.0,14.0
5.3,29.0,14.0
5.31,29.0,14.0
5.32,29.0,14.0
5.33,29.0,14.0
5.34,29.0,14.0
5.350000000000001,29.0,14.0
5.36,30.0,14.0
5.37,30.0,14.0
5.38,30.0,14.0
5.39,30.0,14.0
5.4,30.0,14.0
5.41,30.0,14.0
5.42,30.0,14.0
5.43,30.0,14.0
5.44,30.0,14.0
5.45,31.0,15.0
5.46,31.0,15.0
5.47,31.0,15.0
5.48,31.0,15.0
5.49,31.0,15.0
5.5,31.0,15.0
5.51,31.0,15.0
5.52,31.0,15.0
5.53,31.0,15.0
5.54,31.0,15.0
5.55,31.0,15.0
5.56,31.0,15.0
5.57,31.0,15.0
5.58,31.0,15.0
5.59,31.0,15.0
5.600000000000001,32.0,15.0
5.61,32.0,15.0
5.62,32.0,15.0
5.63,32.0,15.0
5.64,32.0,15.0
5.65,32.0,15.0
5.66,32.0,15.0
5.67,32.0,15.0
5.68,32.0,15.0
5.69,32.0,15.0
5.7,32.0,15.0
5.71,33.0,15.0
5.72,33.0,15.0
5.73,33.0,15.0
5.74,33.0,15.0
5.75,34.0,16.0
5.76,34.0,16.0
5.77,34.0,16.0
5.78,34.0,16.0
5.79,34.0,16.0
5.8,34.0,16.0
5.81,34.0,16.0
5.82,34.0,16.0
5.83,34.0,16.0
5.84,34.0,16.0
5.850000000000001,34.0,16.0
5.86,34.0,16.0
5.87,34.0,16.0
5.88,34.0,16.0
5.89,34.0,16.0
5.9,34.0,16.0
5.91,34.0,16.0
5.92,34.0,16.0
5.93,34.0,16.0
5.94,34.0,16.0
5.95,34.0,16.0
5.96,35.0,16.0
5.97,35.0,16.0
5.98,35.0,16.0
5.99,35.0,16.0
6.0,35.0,16.0
6.01,35.0,16.0
6.02,35.0,16.0
6.03,35.0,16.0
6.04,35.0,16.0
6.05,35.0,16.0
6.06,35.0,16.0
6.07,35.0,16.0
6.08,35.0,16.0
6.09,35.0,16.0
6.100000000000001,35.0,16.0
6.11,35.0,16.0
6.12,35.0,16.0
6.13,35.0,16.0
6.140000000000001,35.0,16.0
6.15,35.0,16.0
6.16,35.0,16.0
6.17,36.0,16.0
6.18,36.0,16.0
6.19,36.0,16.0
6.2,36.0,16.0
6.21,36.0,16.0
6.22,36.0,16.0
6.23,36.0,16.0
6.24,36.0,16.0
6.25,36.0,16.0
6.26,36.0,16.0
6.27,36.0,16.0
6.28,36.0,16.0
6.29,36.0,16.0
6.3,36.0,16.0
6.31,36.0,16.0
6.32,36.0,16.0
6.33,36.0,16.0
6.34,36.0,16.0
6.350000000000001,36.0,16.0
6.36,37.0,16.0
6.37,37.0,16.0
6.38,37.0,16.0
6.390000000000001,37.0,16.0
6.4,37.0,16.0
6.41,37.0,16.0
6.42,37.0,16.0
6.43,37.0,16.0
6.44,37.0,16.0
6.45,37.0,16.0
6.46,37.0,16.0
6.47,37.0,16.0
6.48,37.0,16.0
6.49,38.0,16.0
6.5,38.0,16.0
6.51,37.0,16.0
6.52,38.0,16.0
6.53,38.0,16.0
6.54,38.0,16.0
6.55,38.0,16.0
6.56,38.0,16.0
6.57,38.0,16.0
6.58,38.0,16.0
6.59,38.0,16.0
6.600000000000001,38.0,16.0
6.61,38.0,16.0
6.62,38.0,16.0
6.63,38.0,16.0
6.640000000000001,38.0,16.0
6.65,38.0,16.0
6.66,38.0,16.0
6.67,38.0,16.0
6.68,38.0,16.0
6.69,39.0,16.0
6.7,38.0,16.0
6.71,38.0,16.0
6.72,39.0,16.0
6.73,39.0,16.0
6.74,39.0,16.0
6.75,39.0,16.0
6.76,39.0,16.0
6.77,39.0,16.0
6.78,39.0,16.0
6.79,39.0,16.0
6.8,39.0,16.0
6.81,39.0,16.0
6.82,39.0,16.0
6.83,39.0,16.0
6.84,40.0,16.0
6.850000000000001,40.0,16.0
6.86,40.0,16.0
6.87,40.0,16.0
6.88,40.0,16.0
6.890000000000001,40.0,16.0
6.9,40.0,16.0
6.91,40.0,16.0
6.92,40.0,16.0
6.93,41.0,16.0
6.94,41.0,16.0
6.95,40.0,16.0
6.96,41.0,16.0
6.97,41.0,16.0
6.98,41.0,16.0
6.99,41.0,16.0
7.0,41.0,16.0
7.01,41.0,16.0
7.02,41.0,16.0
7.03,41.0,16.0
7.04,41.0,16.0
7.05,41.0,16.0
7.06,41.0,16.0
7.07,42.0,16.0
7.08,42.0,16.0
7.09,41.0,16.0
7.100000000000001,41.0,16.0
7.11,42.0,16.0
7.12,42.0,16.0
7.13,42.0,16.0
7.140000000000001,42.0,16.0
7.15,42.0,16.0
7.16,42.0,16.0
7.17,42.0,16.0
7.18,42.0,16.0
7.19,42.0,16.0
7.2,42.0,16.0
7.21,42.0,16.0
7.22,42.0,16.0
7.23,42.0,16.0
7.24,43.0,16.0
7.25,43.0,16.0
7.26,43.0,16.0
7.27,43.0,16.0
7.28,43.0,16.0
7.29,43.0,16.0
7.3,43.0,16.0
7.31,43.0,16.0
7.32,43.0,16.0
7.33,43.0,16.0
7.34,43.0,16.0
7.350000000000001,43.0,16.0
7.36,43.0,16.0
7.37,43.0,16.0
7.38,43.0,16.0
7.390000000000001,43.0,16.0
7.4,44.0,16.0
7.41,44.0,16.0
7.42,44.0,16.0
7.43,44.0,16.0
7.44,44.0,16.0
7.45,44.0,16.0
7.46,44.0,16.0
7.47,44.0,16.0
7.48,44.0,16.0
7.49,44.0,16.0
7.5,45.0,16.0
7.51,45.0,16.0
7.52,45.0,16.0
7.53,45.0,16.0
7.54,45.0,16.0
7.55,45.0,16.0
7.56,45.0,16.0
7.57,45.0,16.0
7.58,45.0,16.0
7.59,45.0,16.0
7.600000000000001,46.0,16.0
7.61,45.0,16.0
7.62,46.0,16.0
7.63,46.0,16.0
7.640000000000001,46.0,16.0
7.65,46.0,16.0
7.66,46.0,16.0
7.67,46.0,16.0
7.68,46.0,16.0
7.69,46.0,16.0
7.7,46.0,16.0
7.71,46.0,16.0
7.72,46.0,16.0
7.73,46.0,16.0
7.74,46.0,16.0
7.75,46.0,16.0
7.76,46.0,16.0
7.77,46.0,16.0
7.78,46.0,16.0
7.79,47.0,16.0
7.8,47.0,16.0
7.81,47.0,16.0
7.82,47.0,16.0
7.83,47.0,16.0
7.84,47.0,16.0
7.850000000000001,47.0,16.0
7.86,47.0,16.0
7.87,47.0,16.0
7.88,47.0,16.0
7.890000000000001,47.0,16.0
7.9,48.0,16.0
7.91,48.0,16.0
7.92,48.0,16.0
7.930000000000001,48.0,16.0
7.94,48.0,16.0
7.95,48.0,16.0
7.96,48.0,16.0
7.97,48.0,16.0
7.98,48.0,16.0
7.99,48.0,16.0
8.0,48.0,16.0
8.01,48.0,16.0
8.02,48.0,16.0
8.03,48.0,16.0
8.040000000000001,48.0,16.0
8.05,49.0,16.0
8.06,49.0,16.0
8.07,49.0,16.0
8.08,49.0,16.0
8.09,49.0,16.0
8.1,49.0,16.0
8.11,49.0,16.0
8.120000000000001,49.0,16.0
8.13,49.0,16.0
8.14,50.0,16.0
8.15,50.0,16.0
8.16,50.0,16.0
8.17,50.0,16.0
8.18,50.0,16.0
8.19,50.0,16.0
8.2,50.0,16.0
8.21,50.0,16.0
8.22,50.0,16.0
8.23,50.0,16.0
8.24,50.0,16.0
8.25,50.0,16.0
8.26,51.0,17.0
8.27,51.0,17.0
8.28,51.0,17.0
8.290000000000001,51.0,17.0
8.3,51.0,17.0
8.31,51.0,17.0
8.32,51.0,17.0
8.33,52.0,17.0
8.34,52.0,17.0
8.35,52.0,17.0
8.36,52.0,17.0
8.370000000000001,52.0,17.0
8.38,52.0,18.0
8.39,52.0,18.0
8.4,52.0,18.0
8.41,53.0,18.0
8.42,53.0,18.0
8.43,53.0,18.0
8.44,53.0,18.0
8.45,53.0,18.0
8.46,53.0,18.0
8.47,53.0,18.0
8.48,53.0,18.0
8.49,53.0,18.0
8.5,53.0,18.0
8.51,54.0,18.0
8.52,54.0,18.0
8.53,54.0,18.0
8.540000000000001,54.0,18.0
8.55,54.0,18.0
8.56,54.0,18.0
8.57,54.0,18.0
8.58,54.0,18.0
8.59,54.0,18.0
8.6,54.0,18.0
8.61,54.0,18.0
8.620000000000001,54.0,18.0
8.63,54.0,18.0
8.64,54.0,18.0
8.65,54.0,18.0
8.66,54.0,18.0
8.67,55.0,18.0
8.68,55.0,18.0
8.69,55.0,18.0
8.700000000000001,55.0,18.0
8.71,55.0,18.0
8.72,55.0,18.0
8.73,55.0,18.0
8.74,55.0,18.0
8.75,55.0,18.0
8.76,55.0,18.0
8.77,55.0,18.0
8.78,55.0,18.0
8.790000000000001,55.0,18.0
8.8,56.0,18.0
8.81,56.0,18.0
8.82,56.0,18.0
8.83,56.0,18.0
8.84,56.0,18.0
8.85,56.0,18.0
8.86,56.0,18.0
8.870000000000001,57.0,18.0
8.88,57.0,18.0
8.89,57.0,18.0
8.9,57.0,18.0
8.91,57.0,18.0
8.92,57.0,18.0
8.93,57.0,18.0
8.94,57.0,18.0
8.950000000000001,57.0,18.0
8.96,57.0,18.0
8.97,57.0,18.0
8.98,58.0,18.0
8.99,58.0,18.0
9.0,58.0,18.0
9.01,58.0,18.0
9.02,58.0,18.0
9.03,58.0,18.0
9.040000000000001,58.0,18.0
9.05,58.0,18.0
9.06,58.0,18.0
9.07,58.0,18.0
9.08,58.0,18.0
9.09,59.0,18.0
9.1,59.0,18.0
9.11,59.0,18.0
9.120000000000001,59.0,18.0
9.13,59.0,18.0
9.14,59.0,18.0
9.15,59.0,18.0
9.16,59.0,18.0
9.17,59.0,18.0
9.18,59.0,18.0
9.19,60.0,18.0
9.200000000000001,60.0,18.0
9.21,59.0,18.0
9.22,60.0,18.0
9.23,60.0,18.0
9.24,60.0,18.0
9.25,60.0,18.0
9.26,60.0,18.0
9.27,60.0,18.0
9.28,60.0,18.0
9.290000000000001,60.0,18.0
9.3,60.0,18.0
9.31,60.0,18.0
9.32,60.0,18.0
9.33,61.0,18.0
9.34,61.0,18.0
9.35,61.0,18.0
9.36,61.0,18.0
9.370000000000001,61.0,18.0
9.38,61.0,18.0
9.39,61.0,18.0
9.4,61.0,18.0
9.41,61.0,18.0
9.42,61.0,18.0
9.43,62.0,18.0
9.44,61.0,18.0
9.450000000000001,62.0,18.0
9.46,62.0,18.0
9.47,62.0,18.0
9.48,62.0,18.0
9.49,62.0,18.0
9.5,62.0,18.0
9.51,62.0,18.0
9.52,62.0,18.0
9.53,62.0,18.0
9.540000000000001,63.0,18.0
9.55,63.0,18.0
9.56,63.0,18.0
9.57,63.0,18.0
9.58,63.0,18.0
9.59,63.0,18.0
9.6,63.0,18.0
9.61,63.0,18.0
9.620000000000001,63.0,18.0
9.63,63.0,18.0
9.64,63.0,18.0
9.65,64.0,18.0
9.66,63.0,18.0
9.67,63.0,18.0
9.68,64.0,18.0
9.69,64.0,18.0
9.700000000000001,64.0,18.0
9.71,64.0,18.0
9.72,64.0,18.0
9.73,64.0,18.0
9.74,64.0,18.0
9.75,64.0,18.0
9.76,64.0,18.0
9.77,64.0,18.0
9.78,65.0,18.0
9.790000000000001,65.0,18.0
9.8,65.0,18.0
9.81,65.0,18.0
9.82,65.0,18.0
9.83,65.0,18.0
9.84,65.0,18.0
9.85,65.0,18.0
9.86,66.0,18.0
9.870000000000001,66.0,18.0
9.88,66.0,18.0
9.89,66.0,18.0
9.9,66.0,18.0
9.91,66.0,18.0
9.92,66.0,18.0
9.93,66.0,18.0
9.94,67.0,18.0
9.950000000000001,67.0,18.0
9.96,67.0,18.0
9.97,67.0,18.0
9.98,67.0,18.0
9.99,67.0,18.0
10.0,67.0,18.0
10.01,67.0,18.0
10.02,67.0,18.0
10.03,67.0,18.0
10.040000000000001,68.0,18.0
10.05,68.0,18.0
10.06,68.0,18.0
10.07,68.0,18.0
10.08,68.0,18.0
10.09,68.0,18.0
10.1,68.0,18.0
10.11,68.0,18.0
10.120000000000001,69.0,18.0
10.13,68.0,18.0
10.14,68.0,18.0
10.15,69.0,18.0
10.16,69.0,18.0
10.17,69.0,18.0
10.18,69.0,18.0
10.19,69.0,18.0
10.200000000000001,69.0,18.0
10.21,69.0,18.0
10.22,69.0,18.0
10.23,69.0,18.0
10.24,69.0,18.0
10.25,69.0,18.0
10.26,70.0,18.0
10.27,70.0,18.0
10.28,69.0,18.0
10.290000000000001,70.0,18.0
10.3,69.0,18.0
10.31,70.0,18.0
10.32,70.0,18.0
10.33,70.0,18.0
10.34,70.0,18.0
10.35,70.0,18.0
10.36,70.0,18.0
10.370000000000001,70.0,18.0
10.38,70.0,18.0
10.39,70.0,18.0
10.4,70.0,18.0
10.41,70.0,18.0
10.42,71.0,18.0
10.43,70.0,18.0
10.44,70.0,18.0
10.450000000000001,71.0,18.0
10.46,71.0,18.0
10.47,71.0,18.0
10.48,71.0,18.0
10.49,71.0,18.0
10.5,71.0,18.0
10.51,71.0,18.0
10.52,71.0,18.0
10.53,71.0,18.0
10.540000000000001,71.0,18.0
10.55,72.0,18.0
10.56,72.0,18.0
10.57,72.0,18.0
10.58,72.0,18.0
10.59,72.0,18.0
10.6,72.0,18.0
10.61,72.0,18.0
10.620000000000001,73.0,19.0
10.63,73.0,19.0
10.64,73.0,19.0
10.65,73.0,19.0
10.66,73.0,19.0
10.67,73.0,19.0
10.68,73.0,19.0
10.69,73.0,19.0
10.700000000000001,73.0,19.0
10.71,73.0,19.0
10.72,73.0,19.0
10.73,73.0,19.0
10.74,73.0,19.0
10.75,74.0,19.0
10.76,74.0,19.0
10.77,74.0,19.0
10.78,74.0,19.0
10.790000000000001,74.0,19.0
10.8,74.0,19.0
10.81,74.0,19.0
10.82,74.0,19.0
10.83,75.0,19.0
10.84,75.0,19.0
10.85,75.0,19.0
10.86,75.0,19.0
10.870000000000001,75.0,19.0
10.88,75.0,19.0
10.89,75.0,19.0
10.9,75.0,19.0
10.91,76.0,19.0
10.92,76.0,19.0
10.93,76.0,19.0
10.94,76.0,19.0
10.950000000000001,76.0,19.0
10.96,76.0,19.0
10.97,76.0,19.0
10.98,76.0,19.0
10.99,77.0,19.0
11.0,77.0,19.0
11.01,77.0,19.0
11.02,77.0,19.0
11.03,77.0,19.0
11.040000000000001,77.0,19.0
11.05,78.0,19.0
11.06,78.0,19.0
11.07,78.0,19.0
11.08,78.0,19.0
11.09,78.0,19.0
11.1,78.0,19.0
11.11,78.0,19.0
11.120000000000001,79.0,19.0
11.13,79.0,19.0
11.14,79.0,19.0
11.15,79.0,19.0
11.16,79.0,19.0
11.17,79.0,19.0
11.18,79.0,19.0
11.19,80.0,19.0
11.200000000000001,80.0,19.0
11.21,80.0,19.0
11.22,80.0,19.0
11.23,80.0,19.0
11.24,80.0,19.0
11.25,80.0,19.0
11.26,81.0,19.0
11.27,81.0,19.0
11.28,81.0,19.0
11.290000000000001,81.0,19.0
11.3,81.0,19.0
11.31,81.0,19.0
11.32,82.0,19.0
11.33,82.0,19.0
11.34,82.0,19.0
11.35,82.0,19.0
11.36,82.0,19.0
11.370000000000001,82.0,19.0
11.38,82.0,19.0
11.39,83.0,19.0
11.4,83.0,19.0
11.41,83.0,19.0
11.42,83.0,19.0
11.43,83.0,19.0
11.44,84.0,19.0
11.450000000000001,84.0,19.0
11.46,84.0,19.0
11.47,84.0,19.0
11.48,84.0,19.0
11.49,84.0,19.0
11.5,84.0,19.0
11.51,84.0,19.0
11.52,84.0,19.0
11.53,85.0,19.0
11.540000000000001,85.0,19.0
11.55,85.0,19.0
11.56,85.0,19.0
11.57,85.0,19.0
11.58,85.0,19.0
11.59,85.0,19.0
11.6,85.0,19.0
11.61,86.0,19.0
11.620000000000001,86.0,19.0
11.63,86.0,19.0
11.64,86.0,19.0
11.65,86.0,19.0
11.66,86.0,19.0
11.67,87.0,19.0
11.68,87.0,19.0
11.69,87.0,19.0
11.700000000000001,87.0,19.0
11.71,87.0,19.0
11.72,87.0,19.0
11.73,87.0,19.0
11.74,87.0,19.0
11.75,88.0,19.0
11.76,88.0,19.0
11.77,88.0,19.0
11.78,88.0,19.0
11.790000000000001,88.0,19.0
11.8,88.0,19.0
11.81,88.0,19.0
11.82,89.0,19.0
11.83,89.0,19.0
11.84,89.0,19.0
11.85,89.0,19.0
11.86,89.0,19.0
11.870000000000001,89.0,19.0
11.88,89.0,19.0
11.89,89.0,19.0
11.9,90.0,19.0
11.91,90.0,19.0
11.92,90.0,19.0
11.93,90.0,19.0
11.94,90.0,19.0
11.950000000000001,91.0,19.0
11.96,91.0,19.0
11.97,91.0,19.0
11.98,91.0,19.0
11.99,91.0,19.0
12.0,91.0,19.0
12.01,91.0,19.0
12.02,91.0,19.0
12.030000000000001,91.0,19.0
12.040000000000001,91.0,19.0
12.05,91.0,19.0
12.06,92.0,19.0
12.07,92.0,19.0
12.08,92.0,19.0
12.09,92.0,19.0
12.1,92.0,19.0
12.11,92.0,19.0
12.120000000000001,94.0,19.0
12.13,94.0,19.0
12.14,94.0,19.0
12.15,94.0,19.0
12.16,94.0,19.0
12.17,94.0,19.0
12.18,94.0,19.0
12.19,94.0,19.0
12.200000000000001,94.0,19.0
12.21,94.0,19.0
12.22,94.0,19.0
12.23,94.0,19.0
12.24,94.0,19.0
12.25,95.0,19.0
12.26,95.0,19.0
12.27,95.0,19.0
12.280000000000001,95.0,19.0
12.290000000000001,95.0,19.0
12.3,95.0,19.0
12.31,95.0,19.0
12.32,96.0,19.0
12.33,96.0,19.0
12.34,96.0,19.0
12.35,96.0,19.0
12.36,96.0,19.0
12.370000000000001,96.0,19.0
12.38,96.0,19.0
12.39,97.0,19.0
12.4,97.0,19.0
12.41,97.0,19.0
12.42,97.0,19.0
12.43,97.0,19.0
12.44,97.0,19.0
12.450000000000001,98.0,19.0
12.46,98.0,19.0
12.47,98.0,19.0
12.48,98.0,19.0
12.49,98.0,19.0
12.5,98.0,19.0
12.51,98.0,19.0
12.52,99.0,19.0
12.530000000000001,99.0,19.0
12.540000000000001,99.0,19.0
12.55,99.0,19.0
12.56,99.0,19.0
12.57,99.0,19.0
12.58,99.0,19.0
12.59,100.0,19.0
12.6,100.0,19.0
12.61,100.0,19.0
12.620000000000001,100.0,19.0
12.63,100.0,19.0
12.64,100.0,19.0
12.65,100.0,19.0
12.66,101.0,19.0
12.67,101.0,19.0
12.68,101.0,19.0
12.69,101.0,19.0
12.700000000000001,101.0,19.0
12.71,101.0,19.0
12.72,101.0,19.0
12.73,102.0,19.0
12.74,102.0,19.0
12.75,102.0,19.0
12.76,102.0,19.0
12.77,102.0,19.0
12.780000000000001,102.0,19.0
12.790000000000001,103.0,19.0
12.8,103.0,19.0
12.81,103.0,19.0
12.82,103.0,19.0
12.83,103.0,19.0
12.84,103.0,19.0
12.85,103.0,19.0
12.86,103.0,19.0
12.870000000000001,103.0,19.0
12.88,103.0,19.0
12.89,103.0,19.0
12.9,104.0,19.0
12.91,104.0,19.0
12.92,104.0,19.0
12.93,104.0,19.0
12.94,104.0,19.0
12.950000000000001,104.0,19.0
12.96,104.0,19.0
12.97,104.0,19.0
12.98,105.0,19.0
12.99,105.0,19.0
13.0,105.0,19.0
13.01,105.0,19.0
13.02,105.0,19.0
13.030000000000001,105.0,19.0
13.040000000000001,105.0,19.0
13.05,106.0,19.0
13.06,106.0,19.0
13.07,106.0,19.0
13.08,107.0,19.0
13.09,107.0,19.0
13.1,107.0,19.0
13.11,107.0,19.0
13.120000000000001,107.0,19.0
13.13,107.0,19.0
13.14,108.0,19.0
13.15,108.0,19.0
13.16,108.0,19.0
13.17,108.0,19.0
13.18,108.0,19.0
13.19,108.0,19.0
13.200000000000001,109.0,19.0
13.21,109.0,19.0
13.22,109.0,19.0
13.23,109.0,19.0
13.24,109.0,19.0
13.25,109.0,19.0
13.26,109.0,19.0
13.27,109.0,19.0
13.280000000000001,110.0,19.0
13.290000000000001,110.0,19.0
13.3,110.0,19.0
13.31,110.0,19.0
13.32,110.0,19.0
13.33,110.0,19.0
13.34,110.0,19.0
13.35,110.0,19.0
13.36,111.0,19.0
13.370000000000001,111.0,19.0
13.38,111.0,19.0
13.39,112.0,19.0
13.4,112.0,19.0
13.41,112.0,19.0
13.42,112.0,19.0
13.43,112.0,19.0
13.44,112.0,19.0
13.450000000000001,112.0,19.0
13.46,112.0,19.0
13.47,114.0,19.0
13.48,113.0,19.0
13.49,113.0,19.0
13.5,113.0,19.0
13.51,113.0,19.0
13.52,113.0,19.0
13.530000000000001,113.0,19.0
13.540000000000001,113.0,19.0
13.55,113.0,19.0
13.56,114.0,19.0
13.57,114.0,19.0
13.58,114.0,19.0
13.59,114.0,19.0
13.6,115.0,19.0
13.61,115.0,19.0
13.620000000000001,115.0,19.0
13.63,115.0,19.0
13.64,115.0,19.0
13.65,115.0,19.0
13.66,115.0,19.0
13.67,115.0,19.0
13.68,115.0,19.0
13.69,116.0,19.0
13.700000000000001,116.0,19.0
13.71,116.0,19.0
13.72,116.0,19.0
13.73,116.0,19.0
13.74,116.0,19.0
13.75,117.0,19.0
13.76,117.0,19.0
13.77,117.0,19.0
13.780000000000001,117.0,19.0
13.790000000000001,117.0,19.0
13.8,117.0,19.0
13.81,118.0,19.0
13.82,118.0,19.0
13.83,118.0,19.0
13.84,118.0,19.0
13.85,118.0,19.0
13.86,118.0,19.0
13.870000000000001,119.0,19.0
13.88,119.0,19.0
13.89,119.0,19.0
13.9,119.0,19.0
13.91,119.0,19.0
13.92,119.0,19.0
13.93,120.0,19.0
13.94,120.0,19.0
13.950000000000001,120.0,19.0
13.96,120.0,19.0
13.97,120.0,19.0
13.98,120.0,19.0
13.99,120.0,19.0
14.0,121.0,19.0
14.01,121.0,19.0
14.02,121.0,19.0
14.030000000000001,121.0,19.0
14.040000000000001,121.0,19.0
14.05,122.0,19.0
14.06,122.0,19.0
14.07,122.0,19.0
14.08,122.0,19.0
14.09,122.0,19.0
14.1,122.0,19.0
14.11,122.0,19.0
14.120000000000001,122.0,19.0
14.13,123.0,19.0
14.14,123.0,19.0
14.15,123.0,19.0
14.16,123.0,19.0
14.17,123.0,19.0
14.18,123.0,19.0
14.19,123.0,19.0
14.200000000000001,123.0,19.0
14.21,123.0,19.0
14.22,124.0,19.0
14.23,124.0,19.0
14.24,124.0,19.0
14.25,125.0,19.0
14.26,125.0,19.0
14.27,125.0,19.0
14.280000000000001,125.0,19.0
14.290000000000001,125.0,19.0
14.3,125.0,19.0
14.31,126.0,19.0
14.32,126.0,19.0
14.33,126.0,19.0
14.34,126.0,19.0
14.35,127.0,19.0
14.36,127.0,19.0
14.370000000000001,127.0,19.0
14.38,127.0,19.0
14.39,127.0,19.0
14.4,127.0,19.0
14.41,127.0,19.0
14.42,128.0,19.0
14.43,128.0,19.0
14.44,128.0,19.0
14.450000000000001,128.0,19.0
14.46,128.0,19.0
14.47,128.0,19.0
14.48,128.0,19.0
14.49,129.0,19.0
14.5,129.0,19.0
14.51,129.0,19.0
14.52,129.0,19.0
14.530000000000001,129.0,19.0
14.540000000000001,129.0,19.0
14.55,129.0,19.0
14.56,129.0,19.0
14.57,130.0,19.0
14.58,130.0,19.0
14.59,130.0,19.0
14.6,130.0,19.0
14.61,130.0,19.0
14.620000000000001,130.0,19.0
14.63,130.0,19.0
14.64,131.0,19.0
14.65,131.0,19.0
14.66,131.0,19.0
14.67,131.0,19.0
14.68,131.0,19.0
14.69,131.0,19.0
14.700000000000001,132.0,19.0
14.71,132.0,19.0
14.72,132.0,19.0
14.73,132.0,19.0
14.74,132.0,19.0
14.75,132.0,19.0
14.76,133.0,19.0
14.77,133.0,19.0
14.780000000000001,133.0,19.0
14.790000000000001,133.0,19.0
14.8,133.0,19.0
14.81,133.0,19.0
14.82,133.0,19.0
14.83,133.0,19.0
14.84,133.0,19.0
14.85,133.0,19.0
14.86,133.0,19.0
14.870000000000001,133.0,19.0
14.88,133.0,19.0
14.89,133.0,19.0
14.9,134.0,19.0
14.91,134.0,19.0
14.92,134.0,19.0
14.93,134.0,19.0
14.94,135.0,19.0
14.950000000000001,135.0,19.0
14.96,135.0,19.0
14.97,135.0,19.0
14.98,135.0,19.0
14.99,135.0,19.0
15.0,135.0,19.0
15.01,135.0,19.0
15.02,135.0,19.0
15.030000000000001,136.0,19.0
15.040000000000001,136.0,19.0
15.05,136.0,19.0
15.06,136.0,19.0
15.07,136.0,19.0
15.08,136.0,19.0
15.09,137.0,19.0
15.1,137.0,19.0
15.11,137.0,19.0
15.120000000000001,137.0,19.0
15.13,137.0,19.0
15.14,137.0,19.0
15.15,137.0,19.0
15.16,138.0,19.0
15.17,138.0,19.0
15.18,138.0,19.0
15.19,138.0,19.0
15.200000000000001,138.0,19.0
15.21,138.0,19.0
15.22,139.0,19.0
15.23,139.0,19.0
15.24,139.0,19.0
15.25,140.0,19.0
15.26,140.0,19.0
15.27,140.0,19.0
15.280000000000001,140.0,19.0
15.290000000000001,140.0,19.0
15.3,140.0,19.0
15.31,140.0,19.0
15.32,140.0,19.0
15.33,140.0,19.0
15.34,141.0,19.0
15.35,141.0,19.0
15.36,141.0,19.0
15.370000000000001,141.0,19.0
15.38,141.0,19.0
15.39,141.0,19.0
15.4,142.0,19.0
15.41,142.0,19.0
15.42,142.0,19.0
15.43,142.0,19.0
15.44,142.0,19.0
15.450000000000001,142.0,19.0
15.46,143.0,19.0
15.47,143.0,19.0
15.48,143.0,19.0
15.49,143.0,19.0
15.5,143.0,19.0
15.51,144.0,19.0
15.52,144.0,19.0
15.530000000000001,144.0,19.0
15.540000000000001,144.0,19.0
15.55,145.0,19.0
15.56,144.0,19.0
15.57,144.0,19.0
15.58,144.0,19.0
15.59,145.0,19.0
15.6,145.0,19.0
15.610000000000001,145.0,19.0
15.620000000000001,146.0,19.0
15.63,146.0,19.0
15.64,146.0,19.0
15.65,146.0,19.0
15.66,146.0,19.0
15.67,146.0,19.0
15.68,146.0,19.0
15.69,146.0,19.0
15.700000000000001,147.0,19.0
15.71,147.0,19.0
15.72,147.0,19.0
15.73,147.0,19.0
15.74,148.0,19.0
15.75,148.0,19.0
15.76,148.0,19.0
15.77,148.0,19.0
15.780000000000001,148.0,19.0
15.790000000000001,148.0,19.0
15.8,148.0,19.0
15.81,148.0,19.0
15.82,148.0,19.0
15.83,148.0,19.0
15.84,149.0,19.0
15.85,149.0,19.0
15.860000000000001,149.0,19.0
15.870000000000001,150.0,19.0
15.88,150.0,19.0
15.89,150.0,19.0
15.9,150.0,19.0
15.91,150.0,19.0
15.92,150.0,19.0
15.93,150.0,19.0
15.94,151.0,19.0
15.950000000000001,151.0,19.0
15.96,151.0,19.0
15.97,151.0,19.0
15.98,152.0,19.0
15.99,152.0,19.0
16.0,152.0,19.0
16.01,152.0,19.0
16.02,152.0,19.0
16.03,152.0,19.0
16.04,152.0,19.0
16.05,153.0,19.0
16.06,153.0,19.0
16.07,153.0,19.0
16.080000000000002,153.0,19.0
16.09,153.0,19.0
16.1,153.0,19.0
16.11,155.0,19.0
16.12,154.0,19.0
16.13,154.0,19.0
16.14,154.0,19.0
16.15,154.0,19.0
16.16,155.0,19.0
16.17,155.0,19.0
16.18,155.0,19.0
16.19,155.0,19.0
16.2,155.0,19.0
16.21,156.0,19.0
16.22,156.0,19.0
16.23,156.0,19.0
16.240000000000002,156.0,19.0
16.25,156.0,19.0
16.26,156.0,19.0
16.27,157.0,19.0
16.28,157.0,19.0
16.29,157.0,19.0
16.3,157.0,19.0
16.31,157.0,19.0
16.32,158.0,19.0
16.330000000000002,158.0,19.0
16.34,159.0,19.0
16.35,159.0,19.0
16.36,159.0,19.0
16.37,159.0,19.0
16.38,159.0,19.0
16.39,159.0,19.0
16.4,159.0,19.0
16.41,159.0,19.0
16.42,159.0,19.0
16.43,160.0,19.0
16.44,160.0,19.0
16.45,160.0,19.0
16.46,160.0,19.0
16.47,160.0,19.0
16.48,161.0,19.0
16.490000000000002,161.0,19.0
16.5,161.0,19.0
16.51,161.0,19.0
16.52,161.0,19.0
16.53,162.0,19.0
16.54,162.0,19.0
16.55,162.0,19.0
16.56,162.0,19.0
16.57,162.0,19.0
16.580000000000002,162.0,19.0
16.59,162.0,19.0
16.6,164.0,19.0
16.61,164.0,19.0
16.62,164.0,19.0
16.63,164.0,19.0
16.64,164.0,19.0
16.65,164.0,19.0
16.66,164.0,19.0
16.67,164.0,19.0
16.68,164.0,19.0
16.69,164.0,19.0
16.7,165.0,19.0
16.71,165.0,19.0
16.72,165.0,19.0
16.73,165.0,19.0
16.740000000000002,165.0,19.0
16.75,165.0,19.0
16.76,166.0,19.0
16.77,166.0,19.0
16.78,166.0,19.0
16.79,166.0,19.0
16.8,166.0,19.0
16.81,167.0,19.0
16.82,167.0,19.0
16.830000000000002,167.0,19.0
16.84,167.0,19.0
16.85,167.0,19.0
16.86,168.0,19.0
16.87,168.0,19.0
16.88,168.0,19.0
16.89,168.0,19.0
16.9,168.0,19.0
16.91,168.0,19.0
16.92,168.0,19.0
16.93,168.0,19.0
16.94,169.0,19.0
16.95,169.0,19.0
16.96,169.0,19.0
16.97,169.0,19.0
16.98,170.0,19.0
16.990000000000002,170.0,19.0
17.0,170.0,19.0
17.01,170.0,19.0
17.02,170.0,19.0
17.03,171.0,19.0
17.04,171.0,19.0
17.05,171.0,19.0
17.06,171.0,19.0
17.07,171.0,19.0
17.080000000000002,171.0,19.0
17.09,172.0,19.0
17.1,172.0,19.0
17.11,172.0,19.0
17.12,172.0,19.0
17.13,172.0,19.0
17.14,172.0,19.0
17.150000000000002,173.0,19.0
17.16,173.0,19.0
17.17,173.0,19.0
17.18,173.0,19.0
17.19,173.0,19.0
17.2,173.0,19.0
17.21,174.0,19.0
17.22,174.0,19.0
17.23,174.0,19.0
17.240000000000002,174.0,19.0
17.25,174.0,19.0
17.26,175.0,19.0
17.27,175.0,19.0
17.28,175.0,19.0
17.29,175.0,19.0
17.3,175.0,19.0
17.31,175.0,19.0
17.32,176.0,19.0
17.330000000000002,176.0,19.0
17.34,176.0,19.0
17.35,176.0,19.0
17.36,177.0,19.0
17.37,177.0,19.0
17.38,177.0,19.0
17.39,177.0,19.0
17.400000000000002,177.0,19.0
17.41,177.0,19.0
17.42,177.0,19.0
17.43,177.0,19.0
17.44,177.0,19.0
17.45,178.0,19.0
17.46,178.0,19.0
17.47,178.0,19.0
17.48,178.0,19.0
17.490000000000002,178.0,19.0
17.5,178.0,19.0
17.51,179.0,19.0
17.52,179.0,19.0
17.53,179.0,19.0
17.54,179.0,19.0
17.55,179.0,19.0
17.56,179.0,19.0
17.57,180.0,19.0
17.580000000000002,180.0,19.0
17.59,180.0,19.0
17.6,180.0,19.0
17.61,180.0,19.0
17.62,181.0,19.0
17.63,181.0,19.0
17.64,181.0,19.0
17.650000000000002,181.0,19.0
17.66,181.0,19.0
17.67,181.0,19.0
17.68,183.0,19.0
17.69,182.0,19.0
17.7,182.0,19.0
17.71,182.0,19.0
17.72,182.0,19.0
17.73,183.0,19.0
17.740000000000002,183.0,19.0
17.75,183.0,19.0
17.76,183.0,19.0
17.77,183.0,19.0
17.78,183.0,19.0
17.79,184.0,19.0
17.8,184.0,19.0
17.81,184.0,19.0
17.82,184.0,19.0
17.830000000000002,184.0,19.0
17.84,185.0,19.0
17.85,185.0,19.0
17.86,185.0,19.0
17.87,185.0,19.0
17.88,185.0,19.0
17.89,185.0,19.0
17.900000000000002,186.0,19.0
17.91,186.0,19.0
17.92,186.0,19.0
17.93,186.0,19.0
17.94,186.0,19.0
17.95,187.0,19.0
17.96,187.0,19.0
17.97,187.0,19.0
17.98,187.0,19.0
17.990000000000002,188.0,19.0
18.0,188.0,19.0
18.01,188.0,19.0
18.02,188.0,19.0
18.03,188.0,19.0
18.04,188.0,19.0
18.05,189.0,19.0
18.06,189.0,19.0
18.07,189.0,19.0
18.080000000000002,189.0,19.0
18.09,190.0,19.0
18.1,190.0,19.0
18.11,190.0,19.0
18.12,190.0,19.0
18.13,190.0,19.0
18.14,190.0,19.0
18.150000000000002,190.0,19.0
18.16,190.0,19.0
18.17,191.0,19.0
18.18,191.0,19.0
18.19,191.0,19.0
18.2,191.0,19.0
18.21,191.0,19.0
18.22,192.0,19.0
18.23,192.0,19.0
18.240000000000002,192.0,19.0
18.25,192.0,19.0
18.26,192.0,19.0
18.27,192.0,19.0
18.28,193.0,19.0
18.29,193.0,19.0
18.3,193.0,19.0
18.31,194.0,19.0
18.32,194.0,19.0
18.330000000000002,194.0,19.0
18.34,194.0,19.0
18.35,194.0,19.0
18.36,194.0,19.0
18.37,194.0,19.0
18.38,194.0,19.0
18.39,195.0,19.0
18.400000000000002,195.0,19.0
18.41,195.0,19.0
18.42,195.0,19.0
18.43,195.0,19.0
18.44,196.0,19.0
18.45,196.0,19.0
18.46,196.0,19.0
18.47,196.0,19.0
18.48,196.0,19.0
18.490000000000002,197.0,19.0
18.5,197.0,19.0
18.51,197.0,19.0
18.52,197.0,19.0
18.53,197.0,19.0
18.54,199.0,19.0
18.55,198.0,19.0
18.56,198.0,19.0
18.57,198.0,19.0
18.580000000000002,198.0,19.0
18.59,199.0,19.0
18.6,199.0,19.0
18.61,199.0,19.0
18.62,200.0,19.0
18.63,200.0,19.0
18.64,200.0,19.0
18.650000000000002,200.0,19.0
18.66,200.0,19.0
18.67,200.0,19.0
18.68,200.0,19.0
18.69,201.0,19.0
18.7,201.0,19.0
18.71,201.0,19.0
18.72,201.0,19.0
18.73,202.0,19.0
18.740000000000002,202.0,19.0
18.75,202.0,19.0
18.76,202.0,19.0
18.77,202.0,19.0
18.78,203.0,19.0
18.79,203.0,19.0
18.8,203.0,19.0
18.81,203.0,19.0
18.82,203.0,19.0
18.830000000000002,204.0,19.0
18.84,204.0,19.0
18.85,204.0,19.0
18.86,204.0,19.0
18.87,204.0,19.0
18.88,205.0,19.0
18.89,205.0,19.0
18.900000000000002,205.0,19.0
18.91,205.0,19.0
18.92,205.0,19.0
18.93,206.0,19.0
18.94,206.0,19.0
18.95,206.0,19.0
18.96,206.0,19.0
18.97,206.0,19.0
18.98,207.0,19.0
18.990000000000002,207.0,19.0
19.0,207.0,19.0
19.01,207.0,19.0
19.02,207.0,19.0
19.03,208.0,19.0
19.04,208.0,19.0
19.05,208.0,19.0
19.06,208.0,19.0
19.07,208.0,19.0
19.080000000000002,209.0,20.0
19.09,209.0,20.0
19.1,209.0,20.0
19.11,209.0,20.0
19.12,210.0,20.0
19.13,210.0,20.0
19.14,210.0,20.0
19.150000000000002,210.0,20.0
19.16,210.0,20.0
19.17,211.0,20.0
19.18,211.0,20.0
19.19,211.0,20.0
19.2,211.0,20.0
19.21,211.0,20.0
19.22,212.0,20.0
19.23,212.0,20.0
19.240000000000002,212.0,20.0
19.25,212.0,20.0
19.26,213.0,20.0
19.27,213.0,20.0
19.28,213.0,20.0
19.29,213.0,20.0
19.3,213.0,20.0
19.31,213.0,20.0
19.32,213.0,20.0
19.330000000000002,213.0,20.0
19.34,214.0,20.0
19.35,214.0,20.0
19.36,214.0,20.0
19.37,214.0,20.0
19.38,214.0,20.0
19.39,215.0,20.0
19.400000000000002,215.0,20.0
19.41,215.0,20.0
19.42,215.0,20.0
19.43,215.0,20.0
19.44,215.0,20.0
19.45,215.0,20.0
19.46,216.0,20.0
19.47,216.0,20.0
19.48,216.0,20.0
19.490000000000002,216.0,20.0
19.5,217.0,20.0
19.51,217.0,20.0
19.52,217.0,20.0
19.53,217.0,20.0
19.54,218.0,20.0
19.55,218.0,20.0
19.56,218.0,20.0
19.57,218.0,20.0
19.580000000000002,218.0,20.0
19.59,219.0,20.0
19.6,219.0,20.0
19.61,219.0,20.0
19.62,219.0,20.0
19.63,219.0,20.0
19.64,220.0,20.0
19.650000000000002,220.0,20.0
19.66,220.0,20.0
19.67,220.0,20.0
19.68,220.0,20.0
19.69,221.0,20.0
19.7,221.0,20.0
19.71,221.0,20.0
19.72,221.0,20.0
19.73,222.0,20.0
19.740000000000002,222.0,20.0
19.75,222.0,20.0
19.76,222.0,20.0
19.77,223.0,20.0
19.78,223.0,20.0
19.79,223.0,20.0
19.8,223.0,20.0
19.81,224.0,20.0
19.82,224.0,20.0
19.830000000000002,224.0,20.0
19.84,224.0,20.0
19.85,224.0,20.0
19.86,224.0,20.0
19.87,225.0,20.0
19.88,225.0,20.0
19.89,225.0,20.0
19.900000000000002,226.0,20.0
19.91,226.0,20.0
19.92,226.0,20.0


==> anc/data/fig15/lam5omg02.csv <==
time,maxbond,maxlbo
0.0,8.0,8.0
0.01,12.0,12.0
0.02,12.0,12.0
0.03,11.0,11.0
0.04,11.0,11.0
0.05,11.0,11.0
0.06,11.0,11.0
0.07,11.0,11.0
0.08,11.0,11.0
0.09,11.0,11.0
0.1,11.0,11.0
0.11,11.0,11.0
0.12,11.0,11.0
0.13,11.0,11.0
0.14,11.0,11.0
0.15,11.0,11.0
0.16,11.0,11.0
0.17,11.0,11.0
0.18,11.0,11.0
0.19,11.0,11.0
0.2,11.0,11.0
0.21,11.0,11.0
0.22,11.0,11.0
0.23,11.0,11.0
0.24,11.0,11.0
0.25,11.0,11.0
0.26,11.0,11.0
0.27,11.0,11.0
0.28,11.0,11.0
0.29,11.0,11.0
0.3,11.0,11.0
0.31,11.0,11.0
0.32,11.0,11.0
0.33,11.0,11.0
0.34,11.0,11.0
0.35,11.0,11.0
0.36,11.0,11.0
0.37,11.0,11.0
0.38,11.0,11.0
0.39,11.0,11.0
0.4,11.0,11.0
0.41,11.0,11.0
0.42,11.0,11.0
0.43,11.0,11.0
0.44,11.0,11.0
0.45,11.0,11.0
0.46,11.0,11.0
0.47,11.0,11.0
0.48,10.0,11.0
0.49,9.0,10.0
0.5,9.0,10.0
0.51,9.0,10.0
0.52,9.0,10.0
0.53,9.0,10.0
0.54,9.0,10.0
0.55,9.0,10.0
0.56,9.0,10.0
0.57,9.0,10.0
0.58,9.0,10.0
0.59,9.0,10.0
0.6,9.0,10.0
0.61,10.0,10.0
0.62,10.0,10.0
0.63,11.0,10.0
0.64,11.0,10.0
0.65,11.0,10.0
0.66,11.0,10.0
0.67,11.0,10.0
0.68,11.0,10.0
0.69,11.0,10.0
0.7,11.0,10.0
0.71,11.0,10.0
0.72,11.0,10.0
0.73,11.0,10.0
0.74,11.0,10.0
0.75,11.0,10.0
0.76,11.0,10.0
0.77,11.0,10.0
0.78,11.0,10.0
0.79,11.0,10.0
0.8,11.0,10.0
0.81,11.0,10.0
0.82,11.0,10.0
0.83,11.0,10.0
0.84,11.0,10.0
0.85,11.0,10.0
0.86,11.0,10.0
0.87,11.0,10.0
0.88,11.0,10.0
0.89,11.0,10.0
0.9,11.0,10.0
0.91,11.0,10.0
0.92,11.0,10.0
0.93,11.0,10.0
0.94,11.0,10.0
0.95,11.0,10.0
0.96,12.0,10.0
0.97,12.0,10.0
0.98,12.0,10.0
0.99,12.0,10.0
1.0,12.0,10.0
1.01,12.0,10.0
1.02,12.0,10.0
1.03,12.0,10.0
1.04,12.0,10.0
1.05,12.0,10.0
1.06,12.0,10.0
1.07,12.0,10.0
1.08,12.0,10.0
1.09,12.0,10.0
1.1,12.0,10.0
1.11,12.0,10.0
1.12,12.0,10.0
1.13,12.0,10.0
1.14,12.0,10.0
1.15,12.0,10.0
1.16,12.0,10.0
1.17,12.0,10.0
1.18,12.0,10.0
1.19,12.0,10.0
1.2,12.0,10.0
1.21,12.0,10.0
1.22,12.0,10.0
1.23,12.0,10.0
1.24,12.0,10.0
1.25,12.0,10.0
1.26,12.0,10.0
1.27,12.0,10.0
1.28,12.0,10.0
1.29,12.0,10.0
1.3,13.0,10.0
1.31,13.0,10.0
1.32,13.0,10.0
1.33,13.0,10.0
1.34,13.0,10.0
1.35,13.0,10.0
1.36,13.0,10.0
1.37,13.0,10.0
1.38,13.0,10.0
1.39,13.0,10.0
1.4,13.0,10.0
1.41,13.0,10.0
1.42,13.0,10.0
1.43,13.0,10.0
1.44,13.0,10.0
1.45,13.0,10.0
1.46,13.0,10.0
1.47,13.0,10.0
1.48,13.0,10.0
1.49,13.0,10.0
1.5,13.0,10.0
1.51,13.0,10.0
1.52,13.0,10.0
1.53,13.0,10.0
1.54,13.0,10.0
1.55,13.0,10.0
1.56,13.0,10.0
1.57,13.0,10.0
1.58,13.0,10.0
1.59,13.0,10.0
1.6,13.0,10.0
1.61,13.0,10.0
1.62,13.0,10.0
1.63,13.0,10.0
1.64,13.0,10.0
1.65,13.0,10.0
1.66,13.0,10.0
1.67,13.0,10.0
1.68,13.0,10.0
1.69,13.0,10.0
1.7,13.0,10.0
1.71,13.0,10.0
1.72,13.0,10.0
1.73,13.0,10.0
1.74,14.0,11.0
1.75,14.0,11.0
1.76,14.0,11.0
1.77,14.0,11.0
1.78,14.0,11.0
1.79,14.0,11.0
1.8,14.0,11.0
1.81,14.0,11.0
1.82,14.0,11.0
1.83,14.0,11.0
1.84,14.0,11.0
1.85,14.0,11.0
1.86,14.0,11.0
1.87,14.0,11.0
1.88,14.0,11.0
1.89,14.0,11.0
1.9,14.0,11.0
1.91,14.0,11.0
1.92,14.0,11.0
1.93,14.0,11.0
1.94,14.0,11.0
1.95,14.0,11.0
1.96,14.0,11.0
1.97,14.0,11.0
1.98,14.0,11.0
1.99,14.0,11.0
2.0,14.0,11.0
2.01,14.0,11.0
2.02,14.0,11.0
2.03,14.0,11.0
2.04,14.0,11.0
2.05,14.0,11.0
2.06,14.0,11.0
2.07,14.0,11.0
2.08,14.0,11.0
2.09,14.0,11.0
2.1,14.0,11.0
2.11,14.0,11.0
2.12,14.0,11.0
2.13,14.0,11.0
2.14,14.0,11.0
2.15,14.0,11.0
2.16,14.0,11.0
2.17,14.0,11.0
2.18,14.0,11.0
2.19,14.0,11.0
2.2,14.0,11.0
2.21,14.0,11.0
2.22,14.0,11.0
2.23,14.0,11.0
2.24,14.0,11.0
2.25,14.0,11.0
2.26,14.0,11.0
2.27,15.0,11.0
2.28,15.0,11.0
2.29,15.0,11.0
2.3,15.0,11.0
2.31,15.0,11.0
2.32,15.0,11.0
2.33,15.0,11.0
2.34,15.0,11.0
2.35,15.0,11.0
2.36,15.0,11.0
2.37,15.0,11.0
2.38,15.0,11.0
2.39,15.0,11.0
2.4,15.0,11.0
2.41,15.0,11.0
2.42,15.0,11.0
2.43,15.0,11.0
2.44,15.0,11.0
2.45,15.0,11.0
2.46,15.0,11.0
2.47,15.0,11.0
2.48,15.0,11.0
2.49,15.0,11.0
2.5,15.0,11.0
2.51,15.0,11.0
2.52,15.0,11.0
2.53,15.0,11.0
2.54,15.0,11.0
2.55,15.0,11.0
2.56,15.0,11.0
2.57,15.0,11.0
2.58,15.0,11.0
2.59,15.0,11.0
2.6,15.0,11.0
2.61,15.0,11.0
2.62,15.0,11.0
2.63,15.0,11.0
2.64,15.0,11.0
2.65,15.0,11.0
2.66,15.0,11.0
2.67,15.0,11.0
2.68,15.0,11.0
2.69,15.0,11.0
2.7,15.0,11.0
2.71,15.0,11.0
2.72,15.0,11.0
2.73,15.0,11.0
2.74,15.0,11.0
2.75,15.0,11.0
2.76,15.0,11.0
2.77,15.0,11.0
2.78,15.0,11.0
2.79,16.0,11.0
2.8,16.0,11.0
2.81,16.0,11.0
2.82,15.0,11.0
2.83,15.0,11.0
2.84,15.0,11.0
2.85,15.0,11.0
2.86,15.0,11.0
2.87,16.0,11.0
2.88,16.0,11.0
2.89,16.0,11.0
2.9,16.0,11.0
2.91,16.0,11.0
2.92,16.0,11.0
2.93,16.0,11.0
2.94,16.0,11.0
2.95,16.0,11.0
2.96,16.0,11.0
2.97,16.0,11.0
2.98,16.0,11.0
2.99,16.0,11.0
3.0,17.0,12.0
3.01,17.0,12.0
3.02,17.0,12.0
3.03,17.0,12.0
3.04,17.0,12.0
3.05,17.0,12.0
3.06,17.0,12.0
3.07,16.0,12.0
3.08,17.0,12.0
3.09,17.0,12.0
3.1,17.0,12.0
3.11,17.0,12.0
3.12,17.0,12.0
3.13,17.0,12.0
3.14,17.0,12.0
3.15,17.0,12.0
3.16,17.0,12.0
3.17,17.0,12.0
3.18,17.0,12.0
3.19,17.0,12.0
3.2,17.0,12.0
3.21,17.0,12.0
3.22,17.0,12.0
3.23,17.0,12.0
3.24,17.0,12.0
3.25,17.0,12.0
3.26,17.0,12.0
3.27,17.0,12.0
3.28,17.0,12.0
3.29,17.0,12.0
3.3,17.0,12.0
3.31,17.0,12.0
3.32,17.0,12.0
3.33,17.0,12.0
3.34,17.0,12.0
3.35,17.0,12.0
3.36,17.0,12.0
3.37,17.0,12.0
3.38,17.0,12.0
3.39,17.0,12.0
3.4,18.0,12.0
3.41,18.0,12.0
3.42,18.0,12.0
3.43,17.0,12.0
3.44,18.0,12.0
3.45,18.0,12.0
3.46,18.0,12.0
3.47,18.0,12.0
3.48,18.0,12.0
3.49,18.0,12.0
3.5,18.0,12.0
3.51,18.0,12.0
3.52,18.0,12.0
3.53,18.0,12.0
3.54,18.0,12.0
3.55,18.0,12.0
3.56,18.0,12.0
3.57,18.0,12.0
3.58,18.0,12.0
3.59,18.0,12.0
3.6,18.0,12.0
3.61,18.0,12.0
3.62,18.0,12.0
3.63,18.0,12.0
3.64,18.0,12.0
3.65,18.0,12.0
3.66,18.0,12.0
3.67,18.0,12.0
3.68,18.0,12.0
3.69,18.0,12.0
3.7,18.0,12.0
3.71,18.0,12.0
3.72,19.0,12.0
3.73,19.0,12.0
3.74,18.0,12.0
3.75,19.0,12.0
3.76,19.0,12.0
3.77,18.0,12.0
3.78,18.0,12.0
3.79,18.0,12.0
3.8,18.0,12.0
3.81,18.0,12.0
3.82,19.0,12.0
3.83,18.0,12.0
3.84,18.0,12.0
3.85,18.0,12.0
3.86,19.0,12.0
3.87,19.0,12.0
3.88,19.0,12.0
3.89,19.0,12.0
3.9,19.0,12.0
3.91,19.0,12.0
3.92,19.0,12.0
3.93,19.0,12.0
3.94,19.0,12.0
3.95,19.0,12.0
3.96,19.0,12.0
3.97,19.0,12.0
3.98,19.0,12.0
3.99,19.0,12.0
4.0,20.0,12.0
4.01,20.0,13.0
4.02,20.0,13.0
4.03,20.0,13.0
4.04,20.0,13.0
4.05,20.0,13.0
4.06,20.0,13.0
4.07,20.0,13.0
4.08,20.0,13.0
4.09,20.0,13.0
4.1,21.0,13.0
4.11,21.0,13.0
4.12,21.0,13.0
4.13,21.0,13.0
4.14,21.0,13.0
4.15,21.0,13.0
4.16,21.0,13.0
4.17,21.0,13.0
4.18,21.0,13.0
4.19,21.0,13.0
4.2,21.0,13.0
4.21,21.0,14.0
4.22,21.0,14.0
4.23,21.0,14.0
4.24,21.0,14.0
4.25,21.0,14.0
4.26,21.0,14.0
4.27,21.0,14.0
4.28,21.0,14.0
4.29,21.0,14.0
4.3,21.0,14.0
4.31,21.0,14.0
4.32,21.0,14.0
4.33,21.0,14.0
4.34,21.0,14.0
4.350000000000001,21.0,14.0
4.36,21.0,14.0
4.37,21.0,14.0
4.38,21.0,14.0
4.39,22.0,14.0
4.4,22.0,14.0
4.41,22.0,14.0
4.42,22.0,14.0
4.43,22.0,14.0
4.44,22.0,14.0
4.45,22.0,14.0
4.46,22.0,14.0
4.47,22.0,14.0
4.48,22.0,14.0
4.49,22.0,14.0
4.5,22.0,14.0
4.51,22.0,14.0
4.52,22.0,14.0
4.53,22.0,14.0
4.54,22.0,14.0
4.55,22.0,14.0
4.56,23.0,14.0
4.57,22.0,14.0
4.58,22.0,14.0
4.59,22.0,14.0
4.600000000000001,22.0,14.0
4.61,23.0,14.0
4.62,23.0,14.0
4.63,23.0,14.0
4.64,23.0,14.0
4.65,23.0,14.0
4.66,23.0,14.0
4.67,23.0,14.0
4.68,23.0,14.0
4.69,23.0,14.0
4.7,23.0,14.0
4.71,23.0,14.0
4.72,23.0,14.0
4.73,23.0,14.0
4.74,23.0,14.0
4.75,23.0,14.0
4.76,23.0,14.0
4.77,23.0,14.0
4.78,23.0,14.0
4.79,23.0,14.0
4.8,23.0,14.0
4.81,23.0,14.0
4.82,23.0,14.0
4.83,23.0,14.0
4.84,23.0,14.0
4.850000000000001,23.0,14.0
4.86,23.0,14.0
4.87,23.0,14.0
4.88,23.0,14.0
4.89,23.0,14.0
4.9,23.0,14.0
4.91,23.0,14.0
4.92,23.0,14.0
4.93,23.0,14.0
4.94,23.0,14.0
4.95,23.0,14.0
4.96,23.0,14.0
4.97,24.0,14.0
4.98,24.0,14.0
4.99,24.0,14.0
5.0,24.0,14.0
5.01,24.0,14.0
5.02,24.0,14.0
5.03,24.0,14.0
5.04,24.0,14.0
5.05,24.0,14.0
5.06,24.0,14.0
5.07,24.0,14.0
5.08,24.0,14.0
5.09,24.0,14.0
5.100000000000001,24.0,14.0
5.11,24.0,14.0
5.12,24.0,14.0
5.13,24.0,14.0
5.14,24.0,14.0
5.15,24.0,14.0
5.16,25.0,14.0
5.17,25.0,14.0
5.18,25.0,14.0
5.19,25.0,14.0
5.2,25.0,14.0
5.21,25.0,14.0
5.22,25.0,14.0
5.23,25.0,14.0
5.24,25.0,14.0
5.25,25.0,14.0
5.26,25.0,14.0
5.27,25.0,14.0
5.28,25.0,14.0
5.29,25.0,14.0
5.3,25.0,14.0
5.31,26.0,14.0
5.32,26.0,14.0
5.33,26.0,14.0
5.34,26.0,14.0
5.350000000000001,26.0,14.0
5.36,26.0,14.0
5.37,26.0,14.0
5.38,26.0,14.0
5.39,26.0,14.0
5.4,26.0,14.0
5.41,26.0,14.0
5.42,26.0,14.0
5.43,26.0,14.0
5.44,26.0,14.0
5.45,26.0,14.0
5.46,26.0,15.0
5.47,26.0,15.0
5.48,27.0,15.0
5.49,27.0,15.0
5.5,27.0,15.0
5.51,27.0,15.0
5.52,28.0,16.0
5.53,27.0,16.0
5.54,28.0,16.0
5.55,27.0,16.0
5.56,28.0,16.0
5.57,28.0,16.0
5.58,28.0,16.0
5.59,28.0,16.0
5.600000000000001,28.0,16.0
5.61,28.0,16.0
5.62,28.0,16.0
5.63,28.0,16.0
5.64,28.0,16.0
5.65,28.0,16.0
5.66,28.0,16.0
5.67,28.0,16.0
5.68,28.0,16.0
5.69,28.0,16.0
5.7,28.0,16.0
5.71,28.0,16.0
5.72,28.0,16.0
5.73,28.0,16.0
5.74,28.0,16.0
5.75,29.0,16.0
5.76,28.0,16.0
5.77,28.0,16.0
5.78,28.0,16.0
5.79,28.0,16.0
5.8,29.0,16.0
5.81,29.0,16.0
5.82,29.0,16.0
5.83,29.0,16.0
5.84,29.0,16.0
5.850000000000001,29.0,16.0
5.86,29.0,16.0
5.87,29.0,16.0
5.88,29.0,16.0
5.89,29.0,16.0
5.9,29.0,16.0
5.91,29.0,16.0
5.92,29.0,16.0
5.93,29.0,16.0
5.94,29.0,16.0
5.95,29.0,16.0
5.96,29.0,16.0
5.97,29.0,16.0
5.98,30.0,16.0
5.99,30.0,16.0
6.0,30.0,16.0
6.01,31.0,16.0
6.02,31.0,16.0
6.03,31.0,16.0
6.04,31.0,16.0
6.05,30.0,16.0
6.06,30.0,16.0
6.07,31.0,16.0
6.08,31.0,16.0
6.09,31.0,16.0
6.100000000000001,30.0,16.0
6.11,30.0,16.0
6.12,30.0,16.0
6.13,30.0,16.0
6.140000000000001,31.0,16.0
6.15,31.0,16.0
6.16,31.0,16.0
6.17,30.0,16.0
6.18,31.0,16.0
6.19,31.0,16.0
6.2,30.0,16.0
6.21,31.0,16.0
6.22,31.0,16.0
6.23,31.0,16.0
6.24,31.0,16.0
6.25,31.0,16.0
6.26,31.0,16.0
6.27,31.0,16.0
6.28,31.0,16.0
6.29,31.0,16.0
6.3,31.0,16.0
6.31,31.0,16.0
6.32,31.0,16.0
6.33,31.0,16.0
6.34,31.0,16.0
6.350000000000001,31.0,16.0
6.36,31.0,16.0
6.37,31.0,16.0
6.38,31.0,16.0
6.390000000000001,31.0,16.0
6.4,31.0,16.0
6.41,31.0,16.0
6.42,32.0,16.0
6.43,32.0,16.0
6.44,32.0,16.0
6.45,32.0,16.0
6.46,32.0,16.0
6.47,32.0,16.0
6.48,32.0,16.0
6.49,32.0,16.0
6.5,32.0,16.0
6.51,32.0,16.0
6.52,32.0,16.0
6.53,32.0,16.0
6.54,32.0,16.0
6.55,32.0,16.0
6.56,32.0,16.0
6.57,33.0,16.0
6.58,33.0,16.0
6.59,33.0,16.0
6.600000000000001,33.0,16.0
6.61,33.0,17.0
6.62,33.0,17.0
6.63,33.0,17.0
6.640000000000001,33.0,17.0
6.65,33.0,17.0
6.66,33.0,17.0
6.67,33.0,17.0
6.68,33.0,17.0
6.69,33.0,17.0
6.7,33.0,17.0
6.71,33.0,17.0
6.72,33.0,17.0
6.73,34.0,17.0
6.74,33.0,17.0
6.75,34.0,17.0
6.76,34.0,17.0
6.77,34.0,17.0
6.78,34.0,17.0
6.79,34.0,17.0
6.8,34.0,17.0
6.81,34.0,17.0
6.82,34.0,17.0
6.83,34.0,17.0
6.84,34.0,17.0
6.850000000000001,34.0,17.0
6.86,35.0,17.0
6.87,35.0,17.0
6.88,34.0,17.0
6.890000000000001,35.0,17.0
6.9,35.0,17.0
6.91,34.0,17.0
6.92,35.0,17.0
6.93,35.0,17.0
6.94,35.0,17.0
6.95,35.0,17.0
6.96,36.0,17.0
6.97,36.0,17.0
6.98,36.0,17.0
6.99,36.0,17.0
7.0,36.0,18.0
7.01,36.0,18.0
7.02,36.0,18.0
7.03,36.0,18.0
7.04,36.0,18.0
7.05,36.0,18.0
7.06,36.0,18.0
7.07,36.0,18.0
7.08,37.0,18.0
7.09,36.0,18.0
7.100000000000001,36.0,18.0
7.11,37.0,18.0
7.12,37.0,18.0
7.13,37.0,18.0
7.140000000000001,37.0,18.0
7.15,37.0,18.0
7.16,37.0,18.0
7.17,37.0,18.0
7.18,37.0,18.0
7.19,37.0,18.0
7.2,37.0,18.0
7.21,37.0,18.0
7.22,37.0,18.0
7.23,37.0,18.0
7.24,37.0,18.0
7.25,38.0,18.0
7.26,38.0,18.0
7.27,38.0,18.0
7.28,38.0,18.0
7.29,39.0,18.0
7.3,39.0,18.0
7.31,39.0,18.0
7.32,39.0,18.0
7.33,39.0,18.0
7.34,39.0,18.0
7.350000000000001,39.0,18.0
7.36,39.0,18.0
7.37,39.0,18.0
7.38,39.0,18.0
7.390000000000001,39.0,18.0
7.4,39.0,18.0
7.41,39.0,18.0
7.42,39.0,18.0
7.43,39.0,18.0
7.44,39.0,19.0
7.45,40.0,19.0
7.46,39.0,19.0
7.47,39.0,19.0
7.48,39.0,19.0
7.49,40.0,19.0
7.5,40.0,19.0
7.51,40.0,19.0
7.52,40.0,19.0
7.53,40.0,19.0
7.54,40.0,19.0
7.55,40.0,19.0
7.56,40.0,19.0
7.57,40.0,19.0
7.58,40.0,19.0
7.59,40.0,19.0
7.600000000000001,41.0,19.0
7.61,40.0,19.0
7.62,41.0,19.0
7.63,41.0,19.0
7.640000000000001,41.0,19.0
7.65,41.0,19.0
7.66,41.0,19.0
7.67,41.0,19.0
7.68,41.0,19.0
7.69,41.0,19.0
7.7,41.0,19.0
7.71,42.0,19.0
7.72,41.0,19.0
7.73,42.0,19.0
7.74,42.0,19.0
7.75,42.0,19.0
7.76,42.0,19.0
7.77,42.0,19.0
7.78,42.0,19.0
7.79,42.0,19.0
7.8,42.0,19.0
7.81,42.0,19.0
7.82,42.0,19.0
7.83,42.0,19.0
7.84,42.0,19.0
7.850000000000001,42.0,19.0
7.86,43.0,19.0
7.87,43.0,19.0
7.88,43.0,19.0
7.890000000000001,43.0,19.0
7.9,43.0,19.0
7.91,43.0,19.0
7.92,43.0,19.0
7.930000000000001,43.0,19.0
7.94,43.0,19.0
7.95,43.0,19.0
7.96,43.0,19.0
7.97,43.0,19.0
7.98,43.0,19.0
7.99,43.0,19.0
8.0,43.0,19.0
8.01,43.0,19.0
8.02,44.0,19.0
8.03,44.0,19.0
8.040000000000001,44.0,19.0
8.05,44.0,19.0
8.06,44.0,19.0
8.07,45.0,19.0
8.08,45.0,19.0
8.09,45.0,19.0
8.1,45.0,19.0
8.11,45.0,19.0
8.120000000000001,45.0,20.0
8.13,45.0,20.0
8.14,45.0,20.0
8.15,45.0,20.0
8.16,45.0,20.0
8.17,45.0,20.0
8.18,45.0,20.0
8.19,46.0,20.0
8.2,46.0,20.0
8.21,46.0,20.0
8.22,46.0,20.0
8.23,46.0,20.0
8.24,46.0,20.0
8.25,46.0,20.0
8.26,46.0,20.0
8.27,46.0,20.0
8.28,46.0,20.0
8.290000000000001,46.0,20.0
8.3,47.0,20.0
8.31,47.0,20.0
8.32,47.0,20.0
8.33,47.0,20.0
8.34,47.0,20.0
8.35,47.0,20.0
8.36,47.0,20.0
8.370000000000001,47.0,20.0
8.38,47.0,20.0
8.39,47.0,21.0
8.4,47.0,21.0
8.41,47.0,21.0
8.42,47.0,21.0
8.43,48.0,21.0
8.44,48.0,21.0
8.45,48.0,21.0
8.46,48.0,21.0
8.47,48.0,21.0
8.48,48.0,21.0
8.49,48.0,21.0
8.5,48.0,21.0
8.51,48.0,21.0
8.52,48.0,21.0
8.53,49.0,21.0
8.540000000000001,49.0,21.0
8.55,49.0,21.0
8.56,48.0,21.0
8.57,49.0,21.0
8.58,49.0,21.0
8.59,49.0,21.0
8.6,49.0,21.0
8.61,49.0,21.0
8.620000000000001,49.0,22.0
8.63,49.0,22.0
8.64,49.0,22.0
8.65,50.0,22.0
8.66,49.0,22.0
8.67,50.0,22.0
8.68,50.0,22.0
8.69,50.0,22.0
8.700000000000001,50.0,22.0
8.71,50.0,22.0
8.72,50.0,22.0
8.73,50.0,22.0
8.74,50.0,22.0
8.75,50.0,22.0
8.76,50.0,22.0
8.77,50.0,22.0
8.78,50.0,22.0
8.790000000000001,50.0,22.0
8.8,50.0,22.0
8.81,51.0,22.0
8.82,51.0,22.0
8.83,51.0,22.0
8.84,51.0,22.0
8.85,51.0,22.0
8.86,51.0,22.0
8.870000000000001,51.0,22.0
8.88,51.0,22.0
8.89,51.0,22.0
8.9,51.0,22.0
8.91,51.0,22.0
8.92,51.0,22.0
8.93,51.0,22.0
8.94,52.0,22.0
8.950000000000001,51.0,22.0
8.96,52.0,22.0
8.97,52.0,22.0
8.98,52.0,22.0
8.99,53.0,22.0
9.0,53.0,22.0
9.01,54.0,22.0
9.02,53.0,22.0
9.03,53.0,22.0
9.040000000000001,53.0,22.0
9.05,54.0,22.0
9.06,53.0,22.0
9.07,53.0,22.0
9.08,54.0,22.0
9.09,54.0,22.0
9.1,54.0,22.0
9.11,55.0,23.0
9.120000000000001,54.0,23.0
9.13,54.0,23.0
9.14,54.0,23.0
9.15,55.0,23.0
9.16,54.0,23.0
9.17,54.0,23.0
9.18,54.0,23.0
9.19,55.0,23.0
9.200000000000001,55.0,23.0
9.21,55.0,23.0
9.22,55.0,23.0
9.23,55.0,23.0
9.24,55.0,23.0
9.25,55.0,23.0
9.26,55.0,23.0
9.27,55.0,23.0
9.28,56.0,23.0
9.290000000000001,56.0,23.0
9.3,56.0,23.0
9.31,56.0,23.0
9.32,57.0,23.0
9.33,56.0,23.0
9.34,56.0,23.0
9.35,56.0,23.0
9.36,56.0,23.0
9.370000000000001,56.0,23.0
9.38,56.0,23.0
9.39,57.0,23.0
9.4,56.0,23.0
9.41,57.0,23.0
9.42,57.0,23.0
9.43,57.0,23.0
9.44,57.0,23.0
9.450000000000001,57.0,23.0
9.46,57.0,23.0
9.47,58.0,23.0
9.48,57.0,23.0
9.49,57.0,23.0
9.5,58.0,23.0
9.51,57.0,23.0
9.52,57.0,23.0
9.53,58.0,23.0
9.540000000000001,58.0,23.0
9.55,58.0,23.0
9.56,58.0,23.0
9.57,58.0,23.0
9.58,58.0,23.0
9.59,59.0,23.0
9.6,58.0,23.0
9.61,59.0,24.0
9.620000000000001,59.0,24.0
9.63,59.0,24.0
9.64,59.0,24.0
9.65,59.0,24.0
9.66,59.0,24.0
9.67,59.0,24.0
9.68,59.0,24.0
9.69,59.0,24.0
9.700000000000001,59.0,24.0
9.71,60.0,24.0
9.72,60.0,24.0
9.73,60.0,24.0
9.74,60.0,24.0
9.75,60.0,24.0
9.76,60.0,24.0
9.77,61.0,24.0
9.78,60.0,24.0
9.790000000000001,61.0,24.0
9.8,61.0,24.0
9.81,61.0,24.0
9.82,61.0,24.0
9.83,61.0,24.0
9.84,61.0,24.0
9.85,61.0,24.0
9.86,61.0,24.0
9.870000000000001,61.0,24.0
9.88,62.0,24.0
9.89,63.0,24.0
9.9,62.0,24.0
9.91,62.0,24.0
9.92,62.0,24.0
9.93,62.0,24.0
9.94,62.0,24.0
9.950000000000001,62.0,24.0
9.96,62.0,24.0
9.97,63.0,24.0
9.98,62.0,24.0
9.99,63.0,24.0
10.0,64.0,24.0
10.01,64.0,24.0
10.02,64.0,24.0
10.03,64.0,24.0
10.040000000000001,64.0,24.0
10.05,64.0,24.0
10.06,64.0,24.0
10.07,64.0,24.0
10.08,64.0,24.0
10.09,64.0,24.0
10.1,64.0,24.0
10.11,64.0,24.0
10.120000000000001,65.0,24.0
10.13,65.0,24.0
10.14,65.0,24.0
10.15,65.0,24.0
10.16,65.0,24.0
10.17,65.0,24.0
10.18,66.0,24.0
10.19,65.0,24.0
10.200000000000001,66.0,24.0
10.21,66.0,24.0
10.22,67.0,24.0
10.23,66.0,24.0
10.24,66.0,24.0
10.25,67.0,24.0
10.26,66.0,24.0
10.27,67.0,24.0
10.28,67.0,24.0
10.290000000000001,67.0,24.0
10.3,67.0,24.0
10.31,68.0,24.0
10.32,67.0,24.0
10.33,68.0,24.0
10.34,68.0,24.0
10.35,67.0,24.0
10.36,68.0,24.0
10.370000000000001,68.0,24.0
10.38,68.0,24.0
10.39,68.0,24.0
10.4,68.0,24.0
10.41,68.0,24.0
10.42,69.0,24.0
10.43,69.0,24.0
10.44,69.0,24.0
10.450000000000001,69.0,24.0
10.46,69.0,24.0
10.47,69.0,24.0
10.48,69.0,24.0
10.49,69.0,24.0
10.5,69.0,24.0
10.51,70.0,24.0
10.52,70.0,24.0
10.53,70.0,24.0
10.540000000000001,70.0,24.0
10.55,71.0,24.0
10.56,70.0,24.0
10.57,71.0,24.0
10.58,70.0,24.0
10.59,71.0,24.0
10.6,71.0,24.0
10.61,71.0,24.0
10.620000000000001,72.0,24.0
10.63,71.0,25.0
10.64,72.0,25.0
10.65,72.0,25.0
10.66,72.0,25.0
10.67,72.0,25.0
10.68,72.0,25.0
10.69,72.0,25.0
10.700000000000001,72.0,25.0
10.71,73.0,25.0
10.72,73.0,25.0
10.73,73.0,25.0
10.74,73.0,25.0
10.75,73.0,25.0
10.76,73.0,25.0
10.77,73.0,25.0
10.78,73.0,25.0
10.790000000000001,74.0,25.0
10.8,74.0,26.0
10.81,74.0,26.0
10.82,74.0,26.0
10.83,74.0,26.0
10.84,75.0,26.0
10.85,75.0,26.0
10.86,75.0,26.0
10.870000000000001,75.0,26.0
10.88,75.0,26.0
10.89,75.0,26.0
10.9,75.0,26.0
10.91,75.0,26.0
10.92,76.0,26.0
10.93,76.0,26.0
10.94,76.0,26.0
10.950000000000001,76.0,26.0
10.96,76.0,26.0
10.97,76.0,26.0
10.98,76.0,26.0
10.99,76.0,26.0
11.0,77.0,26.0
11.01,77.0,26.0
11.02,77.0,26.0
11.03,77.0,26.0
11.040000000000001,78.0,26.0
11.05,77.0,26.0
11.06,78.0,26.0
11.07,78.0,26.0
11.08,78.0,26.0
11.09,78.0,26.0
11.1,79.0,26.0
11.11,78.0,26.0
11.120000000000001,78.0,26.0
11.13,79.0,26.0
11.14,79.0,26.0
11.15,79.0,26.0
11.16,80.0,26.0
11.17,80.0,26.0
11.18,80.0,26.0
11.19,80.0,26.0
11.200000000000001,80.0,26.0
11.21,80.0,26.0
11.22,80.0,26.0
11.23,81.0,26.0
11.24,80.0,26.0
11.25,81.0,26.0
11.26,81.0,26.0
11.27,81.0,26.0
11.28,81.0,26.0
11.290000000000001,82.0,26.0
11.3,82.0,26.0
11.31,82.0,26.0
11.32,82.0,26.0
11.33,82.0,26.0
11.34,82.0,26.0
11.35,82.0,26.0
11.36,82.0,26.0
11.370000000000001,83.0,26.0
11.38,83.0,26.0
11.39,83.0,26.0
11.4,83.0,26.0
11.41,83.0,26.0
11.42,83.0,26.0
11.43,83.0,26.0
11.44,84.0,26.0
11.450000000000001,84.0,26.0
11.46,84.0,26.0
11.47,85.0,26.0
11.48,84.0,26.0
11.49,84.0,26.0
11.5,84.0,26.0
11.51,84.0,26.0
11.52,85.0,26.0
11.53,85.0,26.0
11.540000000000001,86.0,26.0
11.55,85.0,26.0
11.56,86.0,26.0
11.57,86.0,26.0
11.58,86.0,26.0
11.59,86.0,26.0
11.6,86.0,27.0
11.61,86.0,27.0
11.620000000000001,86.0,27.0
11.63,87.0,27.0
11.64,88.0,27.0
11.65,87.0,27.0
11.66,87.0,27.0
11.67,87.0,27.0
11.68,88.0,27.0
11.69,88.0,27.0
11.700000000000001,88.0,27.0
11.71,88.0,27.0
11.72,88.0,27.0
11.73,88.0,27.0
11.74,88.0,27.0
11.75,88.0,27.0
11.76,88.0,27.0
11.77,89.0,27.0
11.78,89.0,27.0
11.790000000000001,89.0,27.0
11.8,89.0,27.0
11.81,89.0,27.0
11.82,89.0,27.0
11.83,89.0,27.0
11.84,89.0,27.0
11.85,90.0,27.0
11.86,90.0,27.0
11.870000000000001,90.0,27.0
11.88,90.0,27.0
11.89,91.0,27.0
11.9,90.0,27.0
11.91,91.0,27.0
11.92,91.0,27.0
11.93,91.0,27.0
11.94,91.0,27.0
11.950000000000001,91.0,27.0
11.96,92.0,27.0
11.97,92.0,27.0
11.98,92.0,27.0
11.99,92.0,27.0
12.0,93.0,27.0
12.01,93.0,27.0
12.02,92.0,27.0
12.030000000000001,93.0,27.0
12.040000000000001,93.0,27.0
12.05,93.0,27.0
12.06,94.0,27.0
12.07,94.0,27.0
12.08,94.0,27.0
12.09,94.0,27.0
12.1,94.0,27.0
12.11,94.0,27.0
12.120000000000001,94.0,27.0
12.13,95.0,27.0
12.14,95.0,27.0
12.15,96.0,27.0
12.16,95.0,27.0
12.17,95.0,27.0
12.18,95.0,27.0
12.19,96.0,27.0
12.200000000000001,96.0,27.0
12.21,97.0,27.0
12.22,97.0,27.0
12.23,96.0,27.0
12.24,97.0,27.0
12.25,97.0,27.0
12.26,97.0,27.0
12.27,97.0,27.0
12.280000000000001,98.0,27.0
12.290000000000001,98.0,28.0
12.3,98.0,28.0
12.31,98.0,28.0
12.32,98.0,28.0
12.33,99.0,28.0
12.34,99.0,28.0
12.35,99.0,28.0
12.36,99.0,28.0
12.370000000000001,99.0,28.0
12.38,99.0,28.0
12.39,100.0,28.0
12.4,100.0,28.0
12.41,101.0,28.0
12.42,100.0,28.0
12.43,101.0,28.0
12.44,101.0,28.0
12.450000000000001,101.0,28.0
12.46,101.0,28.0
12.47,101.0,28.0
12.48,101.0,28.0
12.49,102.0,28.0
12.5,102.0,28.0
12.51,102.0,28.0
12.52,102.0,28.0
12.530000000000001,102.0,28.0
12.540000000000001,102.0,28.0
12.55,102.0,28.0
12.56,103.0,28.0
12.57,103.0,28.0
12.58,104.0,28.0
12.59,103.0,28.0
12.6,104.0,28.0
12.61,103.0,28.0
12.620000000000001,104.0,28.0
12.63,104.0,28.0
12.64,105.0,28.0
12.65,104.0,28.0
12.66,105.0,28.0
12.67,105.0,28.0
12.68,105.0,28.0
12.69,106.0,28.0
12.700000000000001,106.0,28.0
12.71,106.0,28.0
12.72,106.0,28.0
12.73,106.0,28.0
12.74,106.0,28.0
12.75,106.0,28.0
12.76,107.0,28.0
12.77,106.0,28.0
12.780000000000001,107.0,28.0
12.790000000000001,107.0,28.0
12.8,107.0,28.0
12.81,107.0,28.0
12.82,108.0,28.0
12.83,108.0,28.0
12.84,109.0,28.0
12.85,108.0,28.0
12.86,109.0,28.0
12.870000000000001,109.0,28.0
12.88,108.0,28.0
12.89,110.0,28.0
12.9,110.0,28.0
12.91,110.0,28.0
12.92,110.0,28.0
12.93,110.0,28.0
12.94,110.0,28.0
12.950000000000001,110.0,28.0
12.96,111.0,28.0
12.97,111.0,28.0
12.98,111.0,28.0
12.99,111.0,28.0
13.0,111.0,28.0
13.01,112.0,28.0
13.02,112.0,28.0
13.030000000000001,112.0,28.0
13.040000000000001,112.0,28.0
13.05,113.0,28.0
13.06,113.0,28.0
13.07,113.0,28.0
13.08,113.0,28.0
13.09,113.0,28.0
13.1,114.0,28.0
13.11,114.0,28.0
13.120000000000001,114.0,28.0
13.13,114.0,28.0
13.14,115.0,28.0
13.15,115.0,28.0
13.16,115.0,28.0
13.17,115.0,28.0
13.18,115.0,28.0
13.19,116.0,28.0
13.200000000000001,116.0,28.0
13.21,116.0,28.0
13.22,116.0,28.0
13.23,116.0,28.0
13.24,116.0,28.0
13.25,117.0,28.0
13.26,117.0,28.0
13.27,117.0,29.0
13.280000000000001,117.0,29.0
13.290000000000001,118.0,29.0
13.3,118.0,29.0
13.31,118.0,29.0
13.32,119.0,29.0
13.33,119.0,29.0
13.34,119.0,29.0
13.35,119.0,29.0
13.36,120.0,29.0
13.370000000000001,120.0,29.0
13.38,120.0,30.0
13.39,120.0,30.0
13.4,120.0,30.0
13.41,121.0,30.0
13.42,121.0,30.0
13.43,121.0,30.0
13.44,121.0,30.0
13.450000000000001,121.0,30.0
13.46,122.0,30.0
13.47,122.0,30.0
13.48,122.0,30.0
13.49,122.0,30.0
13.5,123.0,30.0
13.51,123.0,30.0
13.52,123.0,30.0
13.530000000000001,124.0,30.0
13.540000000000001,124.0,30.0
13.55,124.0,30.0
13.56,125.0,30.0
13.57,125.0,30.0
13.58,125.0,30.0
13.59,125.0,30.0
13.6,126.0,30.0
13.61,126.0,30.0
13.620000000000001,126.0,30.0
13.63,127.0,30.0
13.64,127.0,30.0
13.65,127.0,30.0
13.66,128.0,30.0
13.67,128.0,30.0
13.68,128.0,30.0
13.69,128.0,30.0
13.700000000000001,128.0,30.0
13.71,129.0,30.0
13.72,129.0,30.0
13.73,129.0,30.0
13.74,129.0,30.0
13.75,129.0,30.0
13.76,131.0,30.0
13.77,131.0,30.0
13.780000000000001,131.0,30.0
13.790000000000001,131.0,30.0
13.8,131.0,30.0
13.81,131.0,30.0
13.82,132.0,30.0
13.83,132.0,30.0
13.84,132.0,30.0
13.85,133.0,30.0
13.86,133.0,30.0
13.870000000000001,134.0,30.0
13.88,134.0,30.0
13.89,134.0,30.0
13.9,134.0,30.0
13.91,135.0,30.0
13.92,135.0,30.0
13.93,135.0,30.0
13.94,136.0,30.0
13.950000000000001,136.0,30.0
13.96,136.0,30.0
13.97,136.0,30.0
13.98,136.0,30.0
13.99,137.0,30.0
14.0,137.0,30.0
14.01,137.0,30.0
14.02,137.0,30.0
14.030000000000001,137.0,30.0
14.040000000000001,138.0,30.0
14.05,138.0,30.0
14.06,138.0,30.0
14.07,139.0,30.0
14.08,139.0,30.0
14.09,139.0,30.0
14.1,140.0,30.0
14.11,140.0,30.0
14.120000000000001,140.0,30.0
14.13,141.0,30.0
14.14,141.0,30.0
14.15,141.0,30.0
14.16,142.0,30.0
14.17,142.0,30.0
14.18,142.0,30.0
14.19,142.0,30.0
14.200000000000001,143.0,30.0
14.21,143.0,30.0
14.22,143.0,30.0
14.23,144.0,30.0
14.24,144.0,30.0
14.25,144.0,30.0
14.26,144.0,30.0
14.27,145.0,30.0
14.280000000000001,145.0,30.0
14.290000000000001,145.0,30.0
14.3,146.0,30.0
14.31,146.0,30.0
14.32,146.0,30.0
14.33,147.0,30.0
14.34,147.0,30.0
14.35,149.0,30.0
14.36,149.0,30.0
14.370000000000001,149.0,30.0
14.38,149.0,30.0
14.39,150.0,30.0
14.4,151.0,30.0
14.41,151.0,30.0
14.42,152.0,30.0
14.43,152.0,30.0
14.44,152.0,30.0
14.450000000000001,152.0,30.0
14.46,153.0,30.0
14.47,153.0,30.0
14.48,153.0,30.0
14.49,153.0,30.0
14.5,154.0,30.0
14.51,154.0,30.0
14.52,155.0,30.0
14.530000000000001,155.0,30.0
14.540000000000001,156.0,30.0
14.55,155.0,30.0
14.56,156.0,30.0
14.57,156.0,30.0
14.58,156.0,30.0
14.59,157.0,30.0
14.6,157.0,30.0
14.61,157.0,30.0
14.620000000000001,158.0,30.0
14.63,158.0,30.0
14.64,158.0,30.0
14.65,159.0,31.0
14.66,159.0,31.0
14.67,159.0,31.0
14.68,159.0,31.0
14.69,160.0,31.0
14.700000000000001,160.0,31.0
14.71,160.0,31.0
14.72,161.0,31.0
14.73,161.0,31.0
14.74,161.0,31.0
14.75,162.0,31.0
14.76,163.0,31.0
14.77,163.0,31.0
14.780000000000001,163.0,31.0
14.790000000000001,163.0,31.0
14.8,163.0,31.0
14.81,164.0,31.0
14.82,164.0,31.0
14.83,164.0,31.0
14.84,165.0,31.0
14.85,165.0,31.0
14.86,166.0,32.0
14.870000000000001,166.0,32.0
14.88,166.0,32.0
14.89,166.0,32.0
14.9,166.0,32.0
14.91,167.0,32.0
14.92,167.0,32.0
14.93,167.0,32.0
14.94,168.0,32.0
14.950000000000001,168.0,32.0
14.96,168.0,32.0
14.97,169.0,32.0
14.98,169.0,32.0
14.99,169.0,32.0
15.0,169.0,32.0
15.01,170.0,32.0
15.02,170.0,32.0
15.030000000000001,170.0,32.0
15.040000000000001,170.0,32.0
15.05,171.0,32.0
15.06,171.0,32.0
15.07,172.0,32.0
15.08,172.0,32.0
15.09,172.0,32.0
15.1,173.0,32.0
15.11,173.0,32.0
15.120000000000001,173.0,32.0
15.13,173.0,32.0
15.14,174.0,32.0
15.15,174.0,32.0
15.16,175.0,32.0
15.17,175.0,32.0
15.18,176.0,32.0
15.19,176.0,32.0
15.200000000000001,176.0,32.0
15.21,176.0,32.0
15.22,177.0,32.0
15.23,177.0,32.0
15.24,177.0,32.0
15.25,178.0,32.0
15.26,178.0,32.0
15.27,178.0,32.0
15.280000000000001,178.0,32.0
15.290000000000001,180.0,32.0
15.3,180.0,32.0
15.31,180.0,32.0
15.32,180.0,32.0
15.33,180.0,32.0
15.34,181.0,32.0
15.35,181.0,32.0
15.36,181.0,32.0
15.370000000000001,182.0,32.0
15.38,182.0,32.0
15.39,183.0,32.0
15.4,183.0,32.0
15.41,183.0,32.0
15.42,184.0,32.0
15.43,184.0,32.0
15.44,185.0,32.0
15.450000000000001,185.0,32.0
15.46,185.0,33.0
15.47,186.0,33.0
15.48,186.0,33.0
15.49,187.0,33.0
15.5,187.0,33.0
15.51,187.0,33.0
15.52,188.0,33.0
15.530000000000001,188.0,33.0
15.540000000000001,188.0,33.0
15.55,189.0,33.0
15.56,189.0,33.0
15.57,190.0,33.0
15.58,190.0,33.0
15.59,190.0,33.0
15.6,191.0,33.0
15.610000000000001,191.0,33.0
15.620000000000001,192.0,33.0
15.63,192.0,33.0
15.64,193.0,33.0
15.65,193.0,33.0
15.66,193.0,33.0
15.67,194.0,33.0
15.68,194.0,33.0
15.69,195.0,33.0
15.700000000000001,195.0,33.0
15.71,196.0,33.0
15.72,196.0,33.0
15.73,197.0,33.0
15.74,197.0,33.0
15.75,197.0,33.0
15.76,197.0,33.0
15.77,198.0,33.0
15.780000000000001,199.0,33.0
15.790000000000001,199.0,33.0
15.8,199.0,33.0
15.81,199.0,33.0
15.82,200.0,33.0
15.83,200.0,33.0
15.84,201.0,33.0
15.85,201.0,33.0
15.860000000000001,201.0,34.0
15.870000000000001,203.0,34.0
15.88,202.0,34.0
15.89,203.0,34.0
15.9,203.0,34.0
15.91,204.0,34.0
15.92,204.0,34.0
15.93,205.0,34.0
15.94,205.0,34.0
15.950000000000001,206.0,34.0
15.96,206.0,34.0
15.97,206.0,34.0
15.98,207.0,34.0
15.99,207.0,34.0
16.0,208.0,34.0
16.01,208.0,34.0
16.02,208.0,34.0
16.03,208.0,34.0
16.04,208.0,34.0
16.05,209.0,34.0
16.06,209.0,34.0
16.07,211.0,34.0
16.080000000000002,211.0,34.0
16.09,211.0,34.0
16.1,212.0,34.0
16.11,213.0,34.0
16.12,213.0,34.0
16.13,213.0,34.0
16.14,214.0,34.0
16.15,214.0,34.0
16.16,215.0,34.0
16.17,215.0,34.0
16.18,216.0,34.0
16.19,216.0,34.0
16.2,216.0,34.0
16.21,217.0,34.0
16.22,217.0,34.0
16.23,218.0,34.0
16.240000000000002,218.0,34.0
16.25,219.0,34.0
16.26,219.0,34.0
16.27,220.0,34.0
16.28,220.0,34.0
16.29,220.0,34.0
16.3,221.0,34.0
16.31,221.0,34.0
16.32,222.0,34.0
16.330000000000002,222.0,34.0
16.34,222.0,34.0
16.35,223.0,34.0
16.36,223.0,34.0
16.37,224.0,34.0
16.38,224.0,34.0
16.39,225.0,34.0
16.4,225.0,34.0
16.41,226.0,34.0
16.42,226.0,34.0
16.43,227.0,34.0
16.44,227.0,34.0
16.45,227.0,34.0
16.46,228.0,34.0
16.47,229.0,34.0
16.48,229.0,34.0
16.490000000000002,229.0,34.0
16.5,229.0,34.0
16.51,230.0,34.0
16.52,230.0,34.0
16.53,231.0,34.0
16.54,231.0,34.0
16.55,231.0,34.0
16.56,232.0,34.0
16.57,232.0,34.0
16.580000000000002,233.0,34.0
16.59,233.0,34.0
16.6,234.0,34.0
16.61,235.0,34.0
16.62,235.0,34.0
16.63,235.0,34.0
16.64,235.0,34.0
16.65,236.0,34.0
16.66,236.0,34.0
16.67,237.0,34.0
16.68,237.0,34.0
16.69,238.0,34.0
16.7,238.0,34.0
16.71,238.0,34.0
16.72,239.0,34.0
16.73,239.0,34.0
16.740000000000002,240.0,34.0
16.75,240.0,34.0
16.76,240.0,34.0
16.77,241.0,34.0
16.78,242.0,34.0
16.79,242.0,34.0
16.8,243.0,34.0
16.81,243.0,34.0
16.82,243.0,34.0
16.830000000000002,243.0,34.0
16.84,244.0,34.0
16.85,244.0,34.0
16.86,244.0,34.0
16.87,245.0,34.0
16.88,245.0,34.0
16.89,246.0,34.0
16.9,246.0,34.0
16.91,247.0,34.0
16.92,248.0,34.0
16.93,248.0,34.0
16.94,249.0,34.0
16.95,249.0,34.0
16.96,250.0,34.0
16.97,250.0,34.0
16.98,251.0,34.0
16.990000000000002,251.0,34.0
17.0,252.0,34.0
17.01,252.0,34.0
17.02,253.0,34.0
17.03,254.0,34.0
17.04,254.0,34.0
17.05,254.0,34.0
17.06,255.0,34.0
17.07,256.0,34.0
17.080000000000002,256.0,34.0
17.09,256.0,34.0
17.1,257.0,34.0
17.11,258.0,34.0
17.12,258.0,34.0
17.13,259.0,34.0
17.14,260.0,34.0
17.150000000000002,260.0,34.0
17.16,260.0,34.0
17.17,260.0,34.0
17.18,261.0,34.0
17.19,261.0,34.0
17.2,262.0,34.0
17.21,262.0,34.0
17.22,263.0,34.0
17.23,263.0,34.0
17.240000000000002,264.0,34.0
17.25,264.0,34.0
17.26,265.0,34.0
17.27,265.0,34.0
17.28,266.0,34.0
17.29,267.0,34.0
17.3,267.0,34.0
17.31,268.0,34.0
17.32,268.0,34.0
17.330000000000002,269.0,34.0
17.34,269.0,34.0
17.35,270.0,34.0
17.36,270.0,34.0
17.37,271.0,34.0
17.38,271.0,34.0
17.39,272.0,34.0
17.400000000000002,272.0,34.0
17.41,273.0,34.0
17.42,273.0,34.0
17.43,274.0,34.0
17.44,274.0,34.0
17.45,275.0,34.0
17.46,276.0,34.0
17.47,276.0,34.0
17.48,277.0,34.0
17.490000000000002,277.0,34.0
17.5,278.0,34.0
17.51,278.0,34.0
17.52,279.0,34.0
17.53,279.0,34.0
17.54,280.0,34.0
17.55,281.0,34.0
17.56,281.0,34.0
17.57,282.0,34.0
17.580000000000002,282.0,34.0
17.59,283.0,34.0
17.6,283.0,34.0
17.61,284.0,34.0
17.62,284.0,34.0
17.63,285.0,34.0
17.64,285.0,34.0
17.650000000000002,285.0,34.0
17.66,285.0,34.0
17.67,286.0,34.0
17.68,286.0,34.0
17.69,287.0,34.0
17.7,288.0,34.0
17.71,288.0,34.0
17.72,289.0,34.0
17.73,289.0,34.0
17.740000000000002,290.0,34.0
17.75,290.0,34.0
17.76,291.0,34.0
17.77,291.0,34.0
17.78,291.0,34.0
17.79,292.0,35.0
17.8,293.0,35.0
17.81,293.0,35.0
17.82,295.0,35.0
17.830000000000002,294.0,35.0
17.84,295.0,35.0
17.85,295.0,35.0
17.86,296.0,35.0
17.87,297.0,35.0
17.88,297.0,35.0
17.89,298.0,35.0
17.900000000000002,299.0,35.0
17.91,299.0,35.0
17.92,299.0,35.0
17.93,300.0,35.0
17.94,300.0,35.0
17.95,301.0,35.0
17.96,302.0,35.0
17.97,302.0,35.0
17.98,304.0,35.0
17.990000000000002,303.0,35.0
18.0,303.0,35.0
18.01,304.0,35.0
18.02,305.0,35.0
18.03,305.0,35.0
18.04,306.0,35.0
18.05,306.0,35.0
18.06,306.0,35.0
18.07,307.0,35.0
18.080000000000002,308.0,35.0
18.09,308.0,35.0
18.1,309.0,35.0
18.11,309.0,35.0
18.12,310.0,35.0
18.13,310.0,35.0
18.14,312.0,35.0
18.150000000000002,312.0,35.0
18.16,313.0,35.0
18.17,313.0,35.0
18.18,314.0,35.0
18.19,315.0,35.0
18.2,315.0,35.0
18.21,316.0,35.0
18.22,317.0,35.0
18.23,317.0,35.0
18.240000000000002,318.0,35.0
18.25,318.0,35.0
18.26,319.0,35.0
18.27,319.0,35.0
18.28,321.0,35.0
18.29,321.0,35.0
18.3,321.0,35.0
18.31,322.0,35.0
18.32,322.0,35.0
18.330000000000002,323.0,35.0
18.34,323.0,35.0
18.35,324.0,35.0
18.36,325.0,35.0
18.37,327.0,35.0
18.38,327.0,35.0
18.39,328.0,35.0
18.400000000000002,328.0,35.0
18.41,329.0,35.0
18.42,330.0,35.0
18.43,330.0,35.0
18.44,331.0,35.0
18.45,331.0,35.0
18.46,332.0,35.0
18.47,332.0,35.0
18.48,333.0,35.0
18.490000000000002,334.0,35.0
18.5,334.0,35.0


==> anc/data/fig15/lam5t002.csv <==
time,maxbond,maxlbo
0.0,8.0,8.0
0.01,10.0,10.0
0.02,10.0,10.0
0.03,9.0,9.0
0.04,9.0,9.0
0.05,9.0,9.0
0.06,9.0,9.0
0.07,9.0,9.0
0.08,9.0,9.0
0.09,9.0,9.0
0.1,9.0,9.0
0.11,9.0,9.0
0.12,9.0,9.0
0.13,9.0,9.0
0.14,9.0,9.0
0.15,9.0,9.0
0.16,9.0,9.0
0.17,9.0,9.0
0.18,9.0,9.0
0.19,9.0,9.0
0.2,9.0,9.0
0.21,9.0,9.0
0.22,9.0,9.0
0.23,9.0,9.0
0.24,9.0,9.0
0.25,9.0,9.0
0.26,9.0,9.0
0.27,9.0,9.0
0.28,9.0,9.0
0.29,9.0,9.0
0.3,9.0,9.0
0.31,9.0,9.0
0.32,9.0,9.0
0.33,9.0,9.0
0.34,9.0,9.0
0.35,9.0,9.0
0.36,9.0,9.0
0.37,9.0,9.0
0.38,9.0,9.0
0.39,9.0,9.0
0.4,9.0,9.0
0.41,9.0,9.0
0.42,9.0,9.0
0.43,9.0,9.0
0.44,9.0,9.0
0.45,9.0,9.0
0.46,9.0,9.0
0.47,8.0,9.0
0.48,8.0,9.0
0.49,8.0,9.0
0.5,8.0,8.0
0.51,8.0,8.0
0.52,8.0,8.0
0.53,8.0,8.0
0.54,8.0,8.0
0.55,8.0,8.0
0.56,8.0,8.0
0.57,8.0,8.0
0.58,8.0,8.0
0.59,8.0,8.0
0.6,8.0,8.0
0.61,8.0,8.0
0.62,8.0,8.0
0.63,8.0,8.0
0.64,8.0,8.0
0.65,8.0,8.0
0.66,8.0,8.0
0.67,8.0,8.0
0.68,8.0,8.0
0.69,8.0,8.0
0.7,8.0,8.0
0.71,8.0,8.0
0.72,8.0,8.0
0.73,8.0,8.0
0.74,8.0,8.0
0.75,8.0,8.0
0.76,8.0,8.0
0.77,8.0,8.0
0.78,8.0,8.0
0.79,8.0,8.0
0.8,8.0,8.0
0.81,8.0,8.0
0.82,8.0,8.0
0.83,8.0,8.0
0.84,8.0,8.0
0.85,8.0,8.0
0.86,8.0,8.0
0.87,8.0,8.0
0.88,8.0,8.0
0.89,8.0,8.0
0.9,8.0,8.0
0.91,8.0,8.0
0.92,8.0,8.0
0.93,8.0,8.0
0.94,8.0,8.0
0.95,8.0,8.0
0.96,8.0,8.0
0.97,8.0,8.0
0.98,8.0,8.0
0.99,8.0,8.0
1.0,8.0,8.0
1.01,8.0,8.0
1.02,8.0,8.0
1.03,8.0,8.0
1.04,8.0,8.0
1.05,8.0,8.0
1.06,8.0,8.0
1.07,8.0,8.0
1.08,8.0,8.0
1.09,8.0,8.0
1.1,8.0,8.0
1.11,8.0,8.0
1.12,8.0,8.0
1.13,8.0,8.0
1.14,8.0,8.0
1.15,8.0,8.0
1.16,8.0,8.0
1.17,8.0,8.0
1.18,8.0,8.0
1.19,8.0,8.0
1.2,8.0,8.0
1.21,8.0,8.0
1.22,8.0,8.0
1.23,8.0,8.0
1.24,8.0,8.0
1.25,8.0,8.0
1.26,8.0,8.0
1.27,8.0,8.0
1.28,8.0,8.0
1.29,8.0,8.0
1.3,8.0,8.0
1.31,8.0,8.0
1.32,8.0,9.0
1.33,8.0,9.0
1.34,8.0,9.0
1.35,8.0,9.0
1.36,8.0,9.0
1.37,8.0,9.0
1.38,8.0,9.0
1.39,8.0,9.0
1.4,9.0,9.0
1.41,9.0,9.0
1.42,9.0,9.0
1.43,9.0,9.0
1.44,9.0,9.0
1.45,9.0,9.0
1.46,9.0,9.0
1.47,9.0,9.0
1.48,9.0,9.0
1.49,9.0,9.0
1.5,9.0,9.0
1.51,9.0,9.0
1.52,9.0,9.0
1.53,9.0,9.0
1.54,9.0,9.0
1.55,9.0,9.0
1.56,9.0,9.0
1.57,9.0,9.0
1.58,9.0,9.0
1.59,9.0,9.0
1.6,9.0,9.0
1.61,9.0,9.0
1.62,9.0,9.0
1.63,9.0,9.0
1.64,9.0,9.0
1.65,9.0,9.0
1.66,9.0,9.0
1.67,9.0,9.0
1.68,9.0,9.0
1.69,9.0,9.0
1.7,9.0,9.0
1.71,9.0,9.0
1.72,9.0,9.0
1.73,9.0,9.0
1.74,9.0,9.0
1.75,9.0,9.0
1.76,9.0,9.0
1.77,9.0,9.0
1.78,9.0,9.0
1.79,9.0,9.0
1.8,9.0,9.0
1.81,9.0,9.0
1.82,9.0,9.0
1.83,9.0,9.0
1.84,9.0,9.0
1.85,9.0,9.0
1.86,9.0,9.0
1.87,9.0,9.0
1.88,9.0,9.0
1.89,9.0,9.0
1.9,9.0,9.0
1.91,9.0,9.0
1.92,9.0,9.0
1.93,9.0,9.0
1.94,9.0,9.0
1.95,9.0,9.0
1.96,9.0,9.0
1.97,9.0,9.0
1.98,9.0,9.0
1.99,9.0,9.0
2.0,9.0,9.0
2.01,9.0,9.0
2.02,9.0,9.0
2.03,9.0,9.0
2.04,9.0,9.0
2.05,9.0,9.0
2.06,9.0,9.0
2.07,9.0,9.0
2.08,9.0,9.0
2.09,9.0,9.0
2.1,9.0,9.0
2.11,9.0,9.0
2.12,9.0,9.0
2.13,9.0,9.0
2.14,9.0,9.0
2.15,9.0,9.0
2.16,9.0,9.0
2.17,9.0,9.0
2.18,9.0,9.0
2.19,9.0,9.0
2.2,9.0,9.0
2.21,9.0,9.0
2.22,9.0,9.0
2.23,9.0,9.0
2.24,9.0,9.0
2.25,9.0,9.0
2.26,9.0,9.0
2.27,9.0,9.0
2.28,9.0,9.0
2.29,9.0,9.0
2.3,9.0,9.0
2.31,9.0,9.0
2.32,9.0,9.0
2.33,9.0,9.0
2.34,9.0,9.0
2.35,9.0,9.0
2.36,9.0,9.0
2.37,9.0,9.0
2.38,9.0,9.0
2.39,9.0,9.0
2.4,9.0,9.0
2.41,9.0,9.0
2.42,9.0,9.0
2.43,9.0,9.0
2.44,9.0,9.0
2.45,9.0,9.0
2.46,9.0,9.0
2.47,9.0,9.0
2.48,9.0,9.0
2.49,9.0,9.0
2.5,9.0,9.0
2.51,9.0,9.0
2.52,9.0,9.0
2.53,9.0,9.0
2.54,9.0,9.0
2.55,9.0,9.0
2.56,9.0,9.0
2.57,9.0,9.0
2.58,9.0,9.0
2.59,9.0,9.0
2.6,9.0,9.0
2.61,9.0,9.0
2.62,9.0,9.0
2.63,9.0,9.0
2.64,9.0,9.0
2.65,9.0,9.0
2.66,9.0,9.0
2.67,9.0,9.0
2.68,9.0,9.0
2.69,9.0,9.0
2.7,9.0,9.0
2.71,9.0,9.0
2.72,9.0,9.0
2.73,9.0,9.0
2.74,9.0,9.0
2.75,9.0,9.0
2.76,9.0,9.0
2.77,9.0,9.0
2.78,9.0,9.0
2.79,9.0,9.0
2.8,9.0,9.0
2.81,9.0,9.0
2.82,9.0,9.0
2.83,9.0,9.0
2.84,9.0,9.0
2.85,9.0,9.0
2.86,9.0,9.0
2.87,9.0,9.0
2.88,9.0,9.0
2.89,9.0,9.0
2.9,9.0,9.0
2.91,9.0,9.0
2.92,9.0,9.0
2.93,9.0,9.0
2.94,9.0,9.0
2.95,9.0,9.0
2.96,9.0,9.0
2.97,9.0,9.0
2.98,9.0,9.0
2.99,9.0,9.0
3.0,9.0,9.0
3.01,9.0,9.0
3.02,9.0,9.0
3.03,9.0,9.0
3.04,9.0,9.0
3.05,9.0,10.0
3.06,9.0,10.0
3.07,9.0,10.0
3.08,9.0,10.0
3.09,10.0,10.0
3.1,10.0,10.0
3.11,10.0,10.0
3.12,10.0,10.0
3.13,10.0,10.0
3.14,10.0,10.0
3.15,10.0,10.0
3.16,10.0,10.0
3.17,10.0,10.0
3.18,10.0,10.0
3.19,10.0,10.0
3.2,10.0,10.0
3.21,10.0,10.0
3.22,10.0,10.0
3.23,10.0,10.0
3.24,10.0,10.0
3.25,10.0,10.0
3.26,10.0,10.0
3.27,10.0,10.0
3.28,10.0,10.0
3.29,10.0,10.0
3.3,10.0,10.0
3.31,10.0,10.0
3.32,10.0,10.0
3.33,10.0,10.0
3.34,10.0,10.0
3.35,10.0,10.0
3.36,10.0,10.0
3.37,10.0,10.0
3.38,10.0,10.0
3.39,10.0,10.0
3.4,10.0,10.0
3.41,10.0,10.0
3.42,10.0,10.0
3.43,10.0,10.0
3.44,10.0,10.0
3.45,10.0,10.0
3.46,10.0,10.0
3.47,10.0,10.0
3.48,10.0,10.0
3.49,10.0,10.0
3.5,10.0,10.0
3.51,10.0,10.0
3.52,10.0,10.0
3.53,10.0,10.0
3.54,10.0,10.0
3.55,10.0,10.0
3.56,10.0,10.0
3.57,10.0,10.0
3.58,10.0,10.0
3.59,10.0,10.0
3.6,10.0,10.0
3.61,10.0,10.0
3.62,10.0,10.0
3.63,10.0,10.0
3.64,10.0,10.0
3.65,10.0,10.0
3.66,10.0,10.0
3.67,10.0,10.0
3.68,10.0,10.0
3.69,10.0,10.0
3.7,10.0,10.0
3.71,10.0,10.0
3.72,10.0,10.0
3.73,10.0,10.0
3.74,10.0,10.0
3.75,10.0,10.0
3.76,10.0,10.0
3.77,10.0,10.0
3.78,10.0,10.0
3.79,10.0,10.0
3.8,10.0,10.0
3.81,10.0,10.0
3.82,10.0,10.0
3.83,10.0,10.0
3.84,10.0,10.0
3.85,10.0,10.0
3.86,10.0,10.0
3.87,10.0,10.0
3.88,10.0,10.0
3.89,10.0,10.0
3.9,10.0,10.0
3.91,10.0,10.0
3.92,10.0,10.0
3.93,10.0,10.0
3.94,10.0,10.0
3.95,10.0,10.0
3.96,10.0,10.0
3.97,10.0,10.0
3.98,10.0,10.0
3.99,10.0,10.0
4.0,10.0,10.0
4.01,10.0,10.0
4.02,10.0,10.0
4.03,10.0,10.0
4.04,10.0,10.0
4.05,10.0,10.0
4.06,10.0,10.0
4.07,10.0,10.0
4.08,10.0,10.0
4.09,10.0,10.0
4.1,10.0,10.0
4.11,10.0,10.0
4.12,10.0,10.0
4.13,10.0,10.0
4.14,10.0,10.0
4.15,10.0,10.0
4.16,10.0,10.0
4.17,10.0,10.0
4.18,10.0,10.0
4.19,10.0,10.0
4.2,10.0,10.0
4.21,10.0,10.0
4.22,10.0,10.0
4.23,10.0,10.0
4.24,10.0,10.0
4.25,10.0,10.0
4.26,10.0,10.0
4.27,10.0,10.0
4.28,10.0,10.0
4.29,10.0,10.0
4.3,10.0,10.0
4.31,10.0,10.0
4.32,10.0,10.0
4.33,10.0,10.0
4.34,10.0,10.0
4.350000000000001,10.0,10.0
4.36,10.0,10.0
4.37,10.0,10.0
4.38,10.0,10.0
4.39,10.0,10.0
4.4,10.0,10.0
4.41,10.0,10.0
4.42,10.0,10.0
4.43,10.0,10.0
4.44,10.0,10.0
4.45,10.0,10.0
4.46,10.0,10.0
4.47,10.0,10.0
4.48,10.0,10.0
4.49,10.0,10.0
4.5,10.0,10.0
4.51,10.0,10.0
4.52,10.0,10.0
4.53,10.0,10.0
4.54,10.0,10.0
4.55,10.0,10.0
4.56,10.0,10.0
4.57,10.0,10.0
4.58,10.0,10.0
4.59,10.0,11.0
4.600000000000001,10.0,11.0
4.61,10.0,11.0
4.62,10.0,11.0
4.63,10.0,11.0
4.64,10.0,11.0
4.65,10.0,11.0
4.66,11.0,11.0
4.67,11.0,11.0
4.68,11.0,11.0
4.69,11.0,11.0
4.7,11.0,11.0
4.71,11.0,11.0
4.72,11.0,11.0
4.73,11.0,11.0
4.74,11.0,11.0
4.75,11.0,11.0
4.76,11.0,11.0
4.77,11.0,11.0
4.78,11.0,11.0
4.79,11.0,11.0
4.8,11.0,11.0
4.81,11.0,11.0
4.82,11.0,11.0
4.83,11.0,11.0
4.84,11.0,11.0
4.850000000000001,11.0,11.0
4.86,11.0,11.0
4.87,11.0,11.0
4.88,11.0,11.0
4.89,11.0,11.0
4.9,11.0,11.0
4.91,11.0,11.0
4.92,11.0,11.0
4.93,11.0,11.0
4.94,11.0,11.0
4.95,11.0,11.0
4.96,11.0,11.0
4.97,11.0,11.0
4.98,11.0,11.0
4.99,11.0,11.0
5.0,11.0,11.0
5.01,11.0,11.0
5.02,11.0,11.0
5.03,11.0,11.0
5.04,11.0,11.0
5.05,11.0,11.0
5.06,11.0,11.0
5.07,11.0,11.0
5.08,11.0,11.0
5.09,11.0,11.0
5.100000000000001,11.0,11.0
5.11,11.0,11.0
5.12,11.0,11.0
5.13,11.0,11.0
5.14,11.0,11.0
5.15,11.0,11.0
5.16,11.0,11.0
5.17,11.0,11.0
5.18,11.0,11.0
5.19,11.0,11.0
5.2,11.0,11.0
5.21,11.0,11.0
5.22,11.0,11.0
5.23,11.0,11.0
5.24,11.0,11.0
5.25,11.0,11.0
5.26,11.0,11.0
5.27,11.0,11.0
5.28,11.0,11.0
5.29,11.0,11.0
5.3,11.0,11.0
5.31,11.0,11.0
5.32,11.0,11.0
5.33,11.0,11.0
5.34,11.0,11.0
5.350000000000001,11.0,11.0
5.36,11.0,11.0
5.37,11.0,11.0
5.38,11.0,11.0
5.39,11.0,11.0
5.4,11.0,11.0
5.41,11.0,11.0
5.42,11.0,11.0
5.43,11.0,11.0
5.44,11.0,11.0
5.45,11.0,11.0
5.46,11.0,11.0
5.47,11.0,11.0
5.48,11.0,11.0
5.49,11.0,11.0
5.5,11.0,11.0
5.51,11.0,11.0
5.52,11.0,11.0
5.53,11.0,11.0
5.54,11.0,11.0
5.55,11.0,11.0
5.56,11.0,11.0
5.57,11.0,11.0
5.58,11.0,11.0
5.59,11.0,11.0
5.600000000000001,11.0,11.0
5.61,11.0,11.0
5.62,11.0,11.0
5.63,11.0,11.0
5.64,11.0,11.0
5.65,11.0,11.0
5.66,11.0,11.0
5.67,11.0,11.0
5.68,11.0,11.0
5.69,11.0,11.0
5.7,11.0,11.0
5.71,11.0,11.0
5.72,11.0,11.0
5.73,11.0,11.0
5.74,11.0,11.0
5.75,11.0,11.0
5.76,11.0,11.0
5.77,11.0,11.0
5.78,11.0,11.0
5.79,11.0,11.0
5.8,11.0,11.0
5.81,11.0,11.0
5.82,11.0,11.0
5.83,11.0,11.0
5.84,11.0,11.0
5.850000000000001,11.0,11.0
5.86,11.0,11.0
5.87,11.0,11.0
5.88,11.0,11.0
5.89,11.0,11.0
5.9,11.0,11.0
5.91,11.0,11.0
5.92,11.0,11.0
5.93,11.0,11.0
5.94,11.0,11.0
5.95,11.0,11.0
5.96,11.0,11.0
5.97,11.0,11.0
5.98,11.0,11.0
5.99,11.0,11.0
6.0,11.0,11.0
6.01,11.0,11.0
6.02,11.0,11.0
6.03,11.0,11.0
6.04,11.0,11.0
6.05,11.0,11.0
6.06,11.0,11.0
6.07,11.0,11.0
6.08,11.0,11.0
6.09,11.0,11.0
6.100000000000001,11.0,11.0
6.11,11.0,11.0
6.12,11.0,11.0
6.13,11.0,11.0
6.140000000000001,11.0,11.0
6.15,11.0,11.0
6.16,11.0,11.0
6.17,11.0,11.0
6.18,11.0,11.0
6.19,11.0,11.0
6.2,11.0,11.0
6.21,11.0,11.0
6.22,11.0,11.0
6.23,11.0,11.0
6.24,11.0,11.0
6.25,11.0,11.0
6.26,11.0,11.0
6.27,11.0,11.0
6.28,11.0,11.0
6.29,11.0,11.0
6.3,11.0,11.0
6.31,11.0,11.0
6.32,11.0,11.0
6.33,11.0,11.0
6.34,11.0,11.0
6.350000000000001,11.0,11.0
6.36,11.0,11.0
6.37,11.0,11.0
6.38,11.0,11.0
6.390000000000001,11.0,11.0
6.4,11.0,11.0
6.41,11.0,11.0
6.42,11.0,11.0
6.43,11.0,11.0
6.44,11.0,11.0
6.45,11.0,11.0
6.46,11.0,11.0
6.47,11.0,11.0
6.48,11.0,11.0
6.49,11.0,11.0
6.5,11.0,11.0
6.51,11.0,11.0
6.52,11.0,11.0
6.53,11.0,11.0
6.54,11.0,11.0
6.55,11.0,11.0
6.56,11.0,11.0
6.57,11.0,11.0
6.58,11.0,11.0
6.59,11.0,11.0
6.600000000000001,11.0,11.0
6.61,11.0,11.0
6.62,11.0,11.0
6.63,11.0,11.0
6.640000000000001,11.0,11.0
6.65,11.0,11.0
6.66,11.0,11.0
6.67,11.0,11.0
6.68,11.0,11.0
6.69,11.0,11.0
6.7,11.0,11.0
6.71,11.0,11.0
6.72,11.0,11.0
6.73,11.0,11.0
6.74,11.0,11.0
6.75,11.0,11.0
6.76,11.0,11.0
6.77,11.0,11.0
6.78,11.0,11.0
6.79,11.0,11.0
6.8,11.0,11.0
6.81,11.0,11.0
6.82,11.0,11.0
6.83,11.0,11.0
6.84,11.0,11.0
6.850000000000001,11.0,11.0
6.86,11.0,11.0
6.87,11.0,11.0
6.88,11.0,11.0
6.890000000000001,11.0,11.0
6.9,11.0,11.0
6.91,11.0,11.0
6.92,11.0,11.0
6.93,11.0,11.0
6.94,11.0,11.0
6.95,11.0,11.0
6.96,11.0,11.0
6.97,11.0,11.0
6.98,11.0,11.0
6.99,11.0,11.0
7.0,11.0,11.0
7.01,11.0,11.0
7.02,11.0,11.0
7.03,11.0,11.0
7.04,11.0,11.0
7.05,11.0,11.0
7.06,11.0,11.0
7.07,11.0,11.0
7.08,11.0,11.0
7.09,11.0,11.0
7.100000000000001,11.0,11.0
7.11,11.0,11.0
7.12,11.0,11.0
7.13,11.0,11.0
7.140000000000001,11.0,11.0
7.15,11.0,11.0
7.16,11.0,11.0
7.17,11.0,11.0
7.18,11.0,11.0
7.19,11.0,11.0
7.2,11.0,11.0
7.21,11.0,11.0
7.22,11.0,11.0
7.23,11.0,11.0
7.24,11.0,11.0
7.25,11.0,11.0
7.26,11.0,11.0
7.27,11.0,11.0
7.28,11.0,11.0
7.29,11.0,11.0
7.3,11.0,11.0
7.31,11.0,11.0
7.32,11.0,11.0
7.33,11.0,11.0
7.34,11.0,11.0
7.350000000000001,11.0,11.0
7.36,11.0,11.0
7.37,11.0,11.0
7.38,11.0,11.0
7.390000000000001,11.0,11.0
7.4,11.0,11.0
7.41,11.0,11.0
7.42,11.0,11.0
7.43,11.0,11.0
7.44,11.0,11.0
7.45,11.0,11.0
7.46,11.0,11.0
7.47,11.0,11.0
7.48,11.0,11.0
7.49,11.0,11.0
7.5,11.0,11.0
7.51,11.0,11.0
7.52,11.0,11.0
7.53,11.0,11.0
7.54,11.0,11.0
7.55,11.0,11.0
7.56,11.0,11.0
7.57,11.0,11.0
7.58,11.0,11.0
7.59,11.0,11.0
7.600000000000001,11.0,11.0
7.61,11.0,11.0
7.62,11.0,11.0
7.63,11.0,11.0
7.640000000000001,11.0,11.0
7.65,11.0,11.0
7.66,11.0,11.0
7.67,11.0,11.0
7.68,11.0,11.0
7.69,11.0,11.0
7.7,11.0,11.0
7.71,11.0,11.0
7.72,11.0,11.0
7.73,11.0,11.0
7.74,11.0,11.0
7.75,11.0,11.0
7.76,11.0,11.0
7.77,11.0,11.0
7.78,11.0,11.0
7.79,11.0,11.0
7.8,11.0,11.0
7.81,11.0,11.0
7.82,11.0,11.0
7.83,11.0,11.0
7.84,11.0,11.0
7.850000000000001,11.0,11.0
7.86,11.0,11.0
7.87,11.0,11.0
7.88,11.0,11.0
7.890000000000001,11.0,11.0
7.9,11.0,11.0
7.91,11.0,11.0
7.92,11.0,11.0
7.930000000000001,11.0,11.0
7.94,11.0,11.0
7.95,11.0,11.0
7.96,11.0,11.0
7.97,11.0,11.0
7.98,11.0,11.0
7.99,11.0,11.0
8.0,12.0,12.0
8.01,11.0,11.0
8.02,11.0,11.0
8.03,11.0,11.0
8.040000000000001,11.0,11.0
8.05,11.0,11.0
8.06,11.0,11.0
8.07,11.0,11.0
8.08,11.0,11.0
8.09,11.0,11.0
8.1,11.0,11.0
8.11,11.0,11.0
8.120000000000001,11.0,11.0
8.13,11.0,11.0
8.14,11.0,11.0
8.15,11.0,11.0
8.16,11.0,11.0
8.17,11.0,11.0
8.18,11.0,11.0
8.19,11.0,11.0
8.2,11.0,11.0
8.21,11.0,11.0
8.22,11.0,11.0
8.23,11.0,11.0
8.24,11.0,11.0
8.25,11.0,11.0
8.26,11.0,11.0
8.27,11.0,11.0
8.28,11.0,11.0
8.290000000000001,11.0,11.0
8.3,11.0,11.0
8.31,11.0,11.0
8.32,11.0,11.0
8.33,11.0,11.0
8.34,11.0,11.0
8.35,11.0,11.0
8.36,11.0,11.0
8.370000000000001,11.0,11.0
8.38,11.0,11.0
8.39,11.0,11.0
8.4,11.0,11.0
8.41,11.0,11.0
8.42,11.0,11.0
8.43,11.0,11.0
8.44,11.0,11.0
8.45,11.0,11.0
8.46,11.0,11.0
8.47,11.0,11.0
8.48,11.0,11.0
8.49,11.0,11.0
8.5,11.0,11.0
8.51,11.0,11.0
8.52,11.0,11.0
8.53,11.0,11.0
8.540000000000001,11.0,11.0
8.55,11.0,11.0
8.56,11.0,11.0
8.57,11.0,11.0
8.58,11.0,11.0
8.59,11.0,11.0
8.6,11.0,11.0
8.61,11.0,11.0
8.620000000000001,11.0,11.0
8.63,11.0,11.0
8.64,11.0,11.0
8.65,11.0,11.0
8.66,11.0,11.0
8.67,11.0,11.0
8.68,11.0,11.0
8.69,11.0,11.0
8.700000000000001,11.0,11.0
8.71,11.0,11.0
8.72,11.0,11.0
8.73,11.0,11.0
8.74,11.0,11.0
8.75,11.0,11.0
8.76,11.0,11.0
8.77,11.0,11.0
8.78,11.0,11.0
8.790000000000001,11.0,11.0
8.8,11.0,11.0
8.81,11.0,11.0
8.82,11.0,11.0
8.83,11.0,11.0
8.84,11.0,11.0
8.85,11.0,11.0
8.86,11.0,11.0
8.870000000000001,11.0,11.0
8.88,11.0,11.0
8.89,11.0,11.0
8.9,11.0,11.0
8.91,11.0,11.0
8.92,11.0,11.0
8.93,11.0,11.0
8.94,11.0,11.0
8.950000000000001,11.0,11.0
8.96,11.0,11.0
8.97,11.0,11.0
8.98,11.0,11.0
8.99,11.0,11.0
9.0,11.0,11.0
9.01,11.0,11.0
9.02,11.0,11.0
9.03,11.0,11.0
9.040000000000001,11.0,11.0
9.05,11.0,11.0
9.06,11.0,11.0
9.07,11.0,11.0
9.08,11.0,11.0
9.09,11.0,11.0
9.1,11.0,11.0
9.11,11.0,11.0
9.120000000000001,11.0,11.0
9.13,11.0,11.0
9.14,11.0,11.0
9.15,11.0,11.0
9.16,11.0,11.0
9.17,11.0,11.0
9.18,11.0,11.0
9.19,11.0,11.0
9.200000000000001,11.0,11.0
9.21,11.0,11.0
9.22,11.0,11.0
9.23,11.0,11.0
9.24,11.0,11.0
9.25,11.0,11.0
9.26,11.0,11.0
9.27,11.0,11.0
9.28,11.0,11.0
9.290000000000001,11.0,11.0
9.3,11.0,11.0
9.31,11.0,11.0
9.32,11.0,11.0
9.33,11.0,11.0
9.34,11.0,11.0
9.35,11.0,11.0
9.36,11.0,11.0
9.370000000000001,11.0,11.0
9.38,11.0,11.0
9.39,11.0,11.0
9.4,11.0,11.0
9.41,11.0,11.0
9.42,11.0,11.0
9.43,11.0,11.0
9.44,11.0,11.0
9.450000000000001,11.0,11.0
9.46,11.0,11.0
9.47,11.0,11.0
9.48,11.0,11.0
9.49,11.0,11.0
9.5,11.0,11.0
9.51,11.0,11.0
9.52,11.0,11.0
9.53,11.0,11.0
9.540000000000001,11.0,11.0
9.55,11.0,11.0
9.56,11.0,11.0
9.57,11.0,11.0
9.58,11.0,11.0
9.59,11.0,11.0
9.6,11.0,11.0
9.61,11.0,11.0
9.620000000000001,11.0,11.0
9.63,11.0,11.0
9.64,11.0,11.0
9.65,11.0,11.0
9.66,11.0,11.0
9.67,11.0,11.0
9.68,11.0,11.0
9.69,11.0,11.0
9.700000000000001,11.0,11.0
9.71,11.0,11.0
9.72,11.0,11.0
9.73,11.0,11.0
9.74,11.0,11.0
9.75,11.0,11.0
9.76,11.0,11.0
9.77,11.0,11.0
9.78,11.0,11.0
9.790000000000001,11.0,11.0
9.8,11.0,11.0
9.81,11.0,11.0
9.82,11.0,11.0
9.83,11.0,11.0
9.84,11.0,11.0
9.85,11.0,11.0
9.86,11.0,11.0
9.870000000000001,11.0,11.0
9.88,11.0,11.0
9.89,11.0,11.0
9.9,11.0,11.0
9.91,11.0,11.0
9.92,11.0,11.0
9.93,11.0,11.0
9.94,11.0,11.0
9.950000000000001,11.0,11.0
9.96,11.0,11.0
9.97,11.0,11.0
9.98,11.0,11.0
9.99,11.0,11.0
10.0,11.0,11.0
10.01,11.0,11.0
10.02,11.0,11.0
10.03,11.0,11.0
10.040000000000001,11.0,11.0
10.05,11.0,11.0
10.06,11.0,11.0
10.07,11.0,11.0
10.08,11.0,11.0
10.09,11.0,11.0
10.1,11.0,11.0
10.11,11.0,11.0
10.120000000000001,11.0,11.0
10.13,11.0,11.0
10.14,11.0,11.0
10.15,11.0,11.0
10.16,11.0,11.0
10.17,11.0,11.0
10.18,11.0,11.0
10.19,11.0,11.0
10.200000000000001,11.0,11.0
10.21,11.0,11.0
10.22,11.0,11.0
10.23,11.0,11.0
10.24,11.0,11.0
10.25,11.0,11.0
10.26,11.0,11.0
10.27,11.0,11.0
10.28,11.0,11.0
10.290000000000001,11.0,11.0
10.3,11.0,11.0
10.31,11.0,11.0
10.32,11.0,11.0
10.33,11.0,11.0
10.34,11.0,11.0
10.35,11.0,11.0
10.36,11.0,11.0
10.370000000000001,11.0,11.0
10.38,11.0,11.0
10.39,11.0,11.0
10.4,11.0,11.0
10.41,11.0,11.0
10.42,11.0,11.0
10.43,11.0,11.0
10.44,11.0,11.0
10.450000000000001,11.0,11.0
10.46,11.0,11.0
10.47,11.0,11.0
10.48,11.0,11.0
10.49,11.0,11.0
10.5,11.0,11.0
10.51,11.0,11.0
10.52,11.0,11.0
10.53,11.0,11.0
10.540000000000001,11.0,11.0
10.55,11.0,11.0
10.56,11.0,11.0
10.57,11.0,11.0
10.58,11.0,11.0
10.59,11.0,11.0
10.6,11.0,11.0
10.61,11.0,11.0
10.620000000000001,11.0,11.0
10.63,11.0,11.0
10.64,11.0,11.0
10.65,11.0,11.0
10.66,11.0,11.0
10.67,11.0,11.0
10.68,11.0,11.0
10.69,11.0,11.0
10.700000000000001,11.0,11.0
10.71,11.0,11.0
10.72,11.0,11.0
10.73,11.0,11.0
10.74,11.0,11.0
10.75,11.0,11.0
10.76,11.0,11.0
10.77,11.0,11.0
10.78,11.0,11.0
10.790000000000001,11.0,11.0
10.8,11.0,11.0
10.81,11.0,11.0
10.82,11.0,11.0
10.83,11.0,11.0
10.84,11.0,11.0
10.85,11.0,11.0
10.86,11.0,11.0
10.870000000000001,11.0,11.0
10.88,11.0,11.0
10.89,11.0,11.0
10.9,11.0,11.0
10.91,11.0,11.0
10.92,11.0,11.0
10.93,11.0,11.0
10.94,11.0,11.0
10.950000000000001,11.0,11.0
10.96,11.0,11.0
10.97,11.0,11.0
10.98,11.0,11.0
10.99,11.0,11.0
11.0,11.0,11.0
11.01,11.0,11.0
11.02,11.0,11.0
11.03,11.0,11.0
11.040000000000001,11.0,11.0
11.05,11.0,11.0
11.06,11.0,11.0
11.07,11.0,11.0
11.08,11.0,11.0
11.09,11.0,11.0
11.1,11.0,11.0
11.11,11.0,11.0
11.120000000000001,11.0,11.0
11.13,11.0,11.0
11.14,11.0,11.0
11.15,11.0,11.0
11.16,11.0,11.0
11.17,11.0,11.0
11.18,11.0,11.0
11.19,11.0,11.0
11.200000000000001,11.0,11.0
11.21,11.0,11.0
11.22,11.0,11.0
11.23,11.0,11.0
11.24,11.0,11.0
11.25,11.0,11.0
11.26,11.0,11.0
11.27,11.0,11.0
11.28,11.0,11.0
11.290000000000001,11.0,11.0
11.3,11.0,11.0
11.31,11.0,11.0
11.32,11.0,11.0
11.33,11.0,11.0
11.34,11.0,11.0
11.35,11.0,11.0
11.36,11.0,11.0
11.370000000000001,11.0,11.0
11.38,11.0,11.0
11.39,11.0,11.0
11.4,11.0,11.0
11.41,11.0,11.0
11.42,11.0,11.0
11.43,11.0,11.0
11.44,11.0,11.0
11.450000000000001,11.0,11.0
11.46,11.0,11.0
11.47,11.0,11.0
11.48,11.0,11.0
11.49,11.0,11.0
11.5,11.0,11.0
11.51,11.0,11.0
11.52,11.0,11.0
11.53,11.0,11.0
11.540000000000001,11.0,11.0
11.55,11.0,11.0
11.56,11.0,11.0
11.57,11.0,11.0
11.58,11.0,11.0
11.59,11.0,11.0
11.6,11.0,11.0
11.61,11.0,11.0
11.620000000000001,11.0,11.0
11.63,11.0,11.0
11.64,11.0,11.0
11.65,11.0,11.0
11.66,11.0,11.0
11.67,11.0,11.0
11.68,11.0,11.0
11.69,11.0,11.0
11.700000000000001,11.0,11.0
11.71,11.0,11.0
11.72,11.0,11.0
11.73,11.0,11.0
11.74,11.0,11.0
11.75,11.0,11.0
11.76,11.0,11.0
11.77,11.0,11.0
11.78,11.0,11.0
11.790000000000001,11.0,11.0
11.8,11.0,11.0
11.81,11.0,11.0
11.82,11.0,11.0
11.83,11.0,11.0
11.84,11.0,11.0
11.85,11.0,11.0
11.86,11.0,11.0
11.870000000000001,11.0,11.0
11.88,11.0,11.0
11.89,11.0,11.0
11.9,11.0,11.0
11.91,11.0,11.0
11.92,11.0,11.0
11.93,11.0,11.0
11.94,11.0,11.0
11.950000000000001,11.0,11.0
11.96,11.0,11.0
11.97,11.0,11.0
11.98,11.0,11.0
11.99,11.0,11.0
12.0,11.0,11.0
12.01,11.0,11.0
12.02,11.0,11.0
12.030000000000001,11.0,11.0
12.040000000000001,11.0,11.0
12.05,11.0,11.0
12.06,11.0,11.0
12.07,11.0,11.0
12.08,11.0,11.0
12.09,11.0,11.0
12.1,11.0,11.0
12.11,11.0,11.0
12.120000000000001,11.0,11.0
12.13,11.0,11.0
12.14,11.0,11.0
12.15,11.0,11.0
12.16,11.0,11.0
12.17,11.0,11.0
12.18,11.0,11.0
12.19,11.0,11.0
12.200000000000001,11.0,11.0
12.21,11.0,11.0
12.22,11.0,11.0
12.23,11.0,11.0
12.24,11.0,11.0
12.25,11.0,11.0
12.26,11.0,11.0
12.27,11.0,11.0
12.280000000000001,11.0,11.0
12.290000000000001,11.0,11.0
12.3,11.0,11.0
12.31,11.0,11.0
12.32,11.0,11.0
12.33,11.0,11.0
12.34,11.0,11.0
12.35,11.0,11.0
12.36,11.0,11.0
12.370000000000001,11.0,11.0
12.38,11.0,11.0
12.39,11.0,11.0
12.4,11.0,11.0
12.41,11.0,11.0
12.42,11.0,11.0
12.43,11.0,11.0
12.44,11.0,11.0
12.450000000000001,11.0,11.0
12.46,11.0,11.0
12.47,11.0,11.0
12.48,11.0,11.0
12.49,11.0,11.0
12.5,11.0,11.0
12.51,11.0,11.0
12.52,11.0,11.0
12.530000000000001,11.0,11.0
12.540000000000001,11.0,11.0
12.55,11.0,11.0
12.56,11.0,11.0
12.57,11.0,11.0
12.58,11.0,11.0
12.59,11.0,11.0
12.6,11.0,11.0
12.61,11.0,11.0
12.620000000000001,11.0,11.0
12.63,11.0,11.0
12.64,11.0,11.0
12.65,11.0,11.0
12.66,11.0,11.0
12.67,11.0,11.0
12.68,11.0,11.0
12.69,11.0,11.0
12.700000000000001,11.0,11.0
12.71,11.0,11.0
12.72,11.0,11.0
12.73,11.0,11.0
12.74,11.0,11.0
12.75,11.0,11.0
12.76,11.0,11.0
12.77,11.0,11.0
12.780000000000001,11.0,11.0
12.790000000000001,11.0,11.0
12.8,11.0,11.0
12.81,11.0,11.0
12.82,11.0,11.0
12.83,11.0,11.0
12.84,11.0,11.0
12.85,11.0,11.0
12.86,11.0,11.0
12.870000000000001,11.0,11.0
12.88,11.0,11.0
12.89,11.0,11.0
12.9,11.0,11.0
12.91,11.0,11.0
12.92,11.0,11.0
12.93,11.0,11.0
12.94,11.0,11.0
12.950000000000001,11.0,11.0
12.96,11.0,11.0
12.97,11.0,11.0
12.98,11.0,11.0
12.99,11.0,11.0
13.0,11.0,11.0
13.01,11.0,11.0
13.02,11.0,11.0
13.030000000000001,11.0,11.0
13.040000000000001,11.0,11.0
13.05,11.0,11.0
13.06,11.0,11.0
13.07,11.0,11.0
13.08,11.0,11.0
13.09,11.0,11.0
13.1,11.0,11.0
13.11,11.0,11.0
13.120000000000001,11.0,11.0
13.13,11.0,11.0
13.14,11.0,11.0
13.15,11.0,11.0
13.16,11.0,11.0
13.17,11.0,11.0
13.18,11.0,11.0
13.19,11.0,11.0
13.200000000000001,11.0,11.0
13.21,11.0,11.0
13.22,11.0,11.0
13.23,11.0,11.0
13.24,11.0,11.0
13.25,11.0,11.0
13.26,11.0,11.0
13.27,11.0,11.0
13.280000000000001,11.0,11.0
13.290000000000001,11.0,11.0
13.3,11.0,11.0
13.31,11.0,11.0
13.32,11.0,11.0
13.33,11.0,11.0
13.34,11.0,11.0
13.35,11.0,11.0
13.36,11.0,11.0
13.370000000000001,11.0,11.0
13.38,11.0,11.0
13.39,11.0,11.0
13.4,11.0,11.0
13.41,11.0,11.0
13.42,11.0,11.0
13.43,11.0,11.0
13.44,11.0,11.0
13.450000000000001,11.0,11.0
13.46,11.0,11.0
13.47,11.0,11.0
13.48,11.0,11.0
13.49,11.0,11.0
13.5,11.0,11.0
13.51,11.0,11.0
13.52,11.0,11.0
13.530000000000001,11.0,11.0
13.540000000000001,11.0,11.0
13.55,11.0,11.0
13.56,11.0,11.0
13.57,11.0,11.0
13.58,11.0,11.0
13.59,11.0,11.0
13.6,11.0,11.0
13.61,11.0,11.0
13.620000000000001,11.0,11.0
13.63,11.0,11.0
13.64,11.0,11.0
13.65,11.0,11.0
13.66,11.0,11.0
13.67,11.0,11.0
13.68,11.0,11.0
13.69,11.0,11.0
13.700000000000001,11.0,11.0
13.71,11.0,11.0
13.72,11.0,11.0
13.73,11.0,11.0
13.74,11.0,11.0
13.75,11.0,11.0
13.76,11.0,11.0
13.77,11.0,11.0
13.780000000000001,11.0,11.0
13.790000000000001,11.0,11.0
13.8,11.0,11.0
13.81,11.0,11.0
13.82,11.0,11.0
13.83,11.0,11.0
13.84,11.0,11.0
13.85,11.0,11.0
13.86,11.0,11.0
13.870000000000001,11.0,11.0
13.88,11.0,11.0
13.89,11.0,11.0
13.9,11.0,11.0
13.91,11.0,11.0
13.92,11.0,11.0
13.93,11.0,11.0
13.94,11.0,11.0
13.950000000000001,11.0,11.0
13.96,11.0,11.0
13.97,11.0,11.0
13.98,11.0,11.0
13.99,11.0,11.0
14.0,11.0,11.0
14.01,11.0,11.0
14.02,11.0,11.0
14.030000000000001,11.0,11.0
14.040000000000001,11.0,11.0
14.05,11.0,11.0
14.06,11.0,11.0
14.07,11.0,11.0
14.08,11.0,11.0
14.09,11.0,11.0
14.1,11.0,11.0
14.11,11.0,11.0
14.120000000000001,11.0,11.0
14.13,11.0,11.0
14.14,11.0,11.0
14.15,11.0,11.0
14.16,11.0,11.0
14.17,11.0,11.0
14.18,11.0,11.0
14.19,11.0,11.0
14.200000000000001,11.0,11.0
14.21,11.0,11.0
14.22,11.0,11.0
14.23,11.0,11.0
14.24,11.0,11.0
14.25,11.0,11.0
14.26,11.0,11.0
14.27,11.0,11.0
14.280000000000001,11.0,11.0
14.290000000000001,11.0,11.0
14.3,11.0,11.0
14.31,11.0,11.0
14.32,11.0,11.0
14.33,11.0,11.0
14.34,11.0,11.0
14.35,11.0,11.0
14.36,11.0,11.0
14.370000000000001,11.0,11.0
14.38,11.0,11.0
14.39,11.0,11.0
14.4,11.0,11.0
14.41,11.0,11.0
14.42,11.0,11.0
14.43,11.0,11.0
14.44,11.0,11.0
14.450000000000001,11.0,11.0
14.46,11.0,11.0
14.47,11.0,11.0
14.48,11.0,11.0
14.49,11.0,11.0
14.5,11.0,11.0
14.51,11.0,11.0
14.52,11.0,11.0
14.530000000000001,11.0,11.0
14.540000000000001,11.0,11.0
14.55,11.0,11.0
14.56,11.0,11.0
14.57,11.0,11.0
14.58,11.0,11.0
14.59,11.0,11.0
14.6,11.0,11.0
14.61,11.0,11.0
14.620000000000001,11.0,11.0
14.63,11.0,11.0
14.64,11.0,11.0
14.65,11.0,11.0
14.66,11.0,11.0
14.67,11.0,11.0
14.68,11.0,11.0
14.69,11.0,11.0
14.700000000000001,11.0,11.0
14.71,11.0,11.0
14.72,11.0,11.0
14.73,11.0,11.0
14.74,11.0,11.0
14.75,11.0,11.0
14.76,11.0,11.0
14.77,11.0,11.0
14.780000000000001,11.0,11.0
14.790000000000001,11.0,11.0
14.8,11.0,11.0
14.81,11.0,11.0
14.82,11.0,11.0
14.83,11.0,11.0
14.84,11.0,11.0
14.85,11.0,11.0
14.86,11.0,11.0
14.870000000000001,11.0,11.0
14.88,11.0,11.0
14.89,11.0,11.0
14.9,11.0,11.0
14.91,11.0,11.0
14.92,11.0,11.0
14.93,11.0,11.0
14.94,11.0,11.0
14.950000000000001,11.0,11.0
14.96,11.0,11.0
14.97,11.0,11.0
14.98,11.0,11.0
14.99,11.0,11.0
15.0,11.0,11.0
15.01,11.0,11.0
15.02,11.0,11.0
15.030000000000001,11.0,11.0
15.040000000000001,11.0,11.0
15.05,11.0,11.0
15.06,11.0,11.0
15.07,11.0,11.0
15.08,11.0,11.0
15.09,11.0,11.0
15.1,11.0,11.0
15.11,11.0,11.0
15.120000000000001,11.0,11.0
15.13,11.0,11.0
15.14,11.0,11.0
15.15,11.0,11.0
15.16,11.0,11.0
15.17,11.0,11.0
15.18,11.0,11.0
15.19,11.0,11.0
15.200000000000001,11.0,11.0
15.21,11.0,11.0
15.22,11.0,11.0
15.23,11.0,11.0
15.24,11.0,11.0
15.25,11.0,11.0
15.26,11.0,11.0
15.27,11.0,11.0
15.280000000000001,11.0,11.0
15.290000000000001,11.0,11.0
15.3,11.0,11.0
15.31,11.0,11.0
15.32,11.0,11.0
15.33,11.0,11.0
15.34,12.0,11.0
15.35,12.0,11.0
15.36,12.0,11.0
15.370000000000001,12.0,11.0
15.38,12.0,11.0
15.39,12.0,11.0
15.4,12.0,11.0
15.41,12.0,11.0
15.42,12.0,11.0
15.43,12.0,11.0
15.44,12.0,11.0
15.450000000000001,12.0,11.0
15.46,12.0,11.0
15.47,12.0,11.0
15.48,12.0,11.0
15.49,12.0,11.0
15.5,12.0,11.0
15.51,12.0,11.0
15.52,12.0,11.0
15.530000000000001,12.0,11.0
15.540000000000001,12.0,11.0
15.55,12.0,11.0
15.56,12.0,11.0
15.57,12.0,11.0
15.58,12.0,11.0
15.59,12.0,11.0
15.6,13.0,11.0
15.610000000000001,13.0,11.0
15.620000000000001,12.0,11.0
15.63,12.0,11.0
15.64,12.0,11.0
15.65,12.0,11.0
15.66,12.0,11.0
15.67,12.0,11.0
15.68,12.0,11.0
15.69,12.0,11.0
15.700000000000001,12.0,11.0
15.71,12.0,11.0
15.72,12.0,12.0
15.73,12.0,12.0
15.74,12.0,12.0
15.75,12.0,12.0
15.76,12.0,12.0
15.77,12.0,12.0
15.780000000000001,12.0,12.0
15.790000000000001,12.0,12.0
15.8,12.0,12.0
15.81,12.0,12.0
15.82,12.0,12.0
15.83,12.0,12.0
15.84,12.0,12.0
15.85,12.0,12.0
15.860000000000001,12.0,12.0
15.870000000000001,12.0,12.0
15.88,12.0,12.0
15.89,12.0,12.0
15.9,12.0,12.0
15.91,12.0,12.0
15.92,12.0,12.0
15.93,12.0,12.0
15.94,12.0,12.0
15.950000000000001,12.0,12.0
15.96,12.0,12.0
15.97,12.0,12.0
15.98,12.0,12.0
15.99,12.0,12.0
16.0,12.0,12.0
16.01,12.0,12.0
16.02,12.0,12.0
16.03,12.0,12.0
16.04,13.0,12.0
16.05,12.0,12.0
16.06,12.0,12.0
16.07,12.0,12.0
16.080000000000002,12.0,12.0
16.09,12.0,12.0
16.1,12.0,12.0
16.11,12.0,12.0
16.12,12.0,12.0
16.13,12.0,12.0
16.14,12.0,12.0
16.15,12.0,12.0
16.16,12.0,12.0
16.17,12.0,12.0
16.18,12.0,12.0
16.19,12.0,12.0
16.2,12.0,12.0
16.21,12.0,12.0
16.22,12.0,12.0
16.23,12.0,12.0
16.240000000000002,12.0,12.0
16.25,12.0,12.0
16.26,12.0,12.0
16.27,12.0,12.0
16.28,12.0,12.0
16.29,12.0,12.0
16.3,12.0,12.0
16.31,12.0,12.0
16.32,12.0,12.0
16.330000000000002,12.0,12.0
16.34,13.0,12.0
16.35,13.0,12.0
16.36,13.0,12.0
16.37,13.0,12.0
16.38,13.0,12.0
16.39,13.0,12.0
16.4,13.0,12.0
16.41,13.0,12.0
16.42,13.0,12.0
16.43,13.0,12.0
16.44,13.0,12.0
16.45,13.0,12.0
16.46,13.0,12.0
16.47,13.0,12.0
16.48,13.0,12.0
16.490000000000002,13.0,12.0
16.5,13.0,12.0
16.51,13.0,12.0
16.52,13.0,12.0
16.53,13.0,12.0
16.54,13.0,12.0
16.55,13.0,13.0
16.56,13.0,12.0
16.57,13.0,12.0
16.580000000000002,13.0,12.0
16.59,13.0,13.0
16.6,13.0,13.0
16.61,13.0,13.0
16.62,13.0,13.0
16.63,13.0,13.0
16.64,13.0,13.0
16.65,13.0,13.0
16.66,13.0,13.0
16.67,13.0,13.0
16.68,13.0,13.0
16.69,13.0,13.0
16.7,13.0,13.0
16.71,13.0,13.0
16.72,13.0,13.0
16.73,13.0,13.0
16.740000000000002,13.0,13.0
16.75,13.0,13.0
16.76,13.0,13.0
16.77,13.0,13.0
16.78,13.0,13.0
16.79,13.0,13.0
16.8,13.0,13.0
16.81,13.0,13.0
16.82,13.0,13.0
16.830000000000002,13.0,13.0
16.84,13.0,13.0
16.85,13.0,13.0
16.86,13.0,13.0
16.87,13.0,13.0
16.88,13.0,13.0
16.89,13.0,13.0
16.9,13.0,13.0
16.91,13.0,13.0
16.92,13.0,13.0
16.93,13.0,13.0
16.94,13.0,13.0
16.95,13.0,13.0
16.96,13.0,13.0
16.97,13.0,13.0
16.98,13.0,13.0
16.990000000000002,13.0,13.0
17.0,13.0,13.0
17.01,13.0,13.0
17.02,13.0,13.0
17.03,13.0,13.0
17.04,13.0,13.0
17.05,13.0,13.0
17.06,13.0,13.0
17.07,13.0,13.0
17.080000000000002,13.0,13.0
17.09,13.0,13.0
17.1,13.0,13.0
17.11,13.0,13.0
17.12,13.0,13.0
17.13,13.0,13.0
17.14,13.0,13.0
17.150000000000002,13.0,13.0
17.16,13.0,13.0
17.17,13.0,13.0
17.18,13.0,13.0
17.19,13.0,13.0
17.2,13.0,13.0
17.21,13.0,13.0
17.22,13.0,13.0
17.23,13.0,13.0
17.240000000000002,13.0,13.0
17.25,13.0,13.0
17.26,13.0,13.0
17.27,13.0,13.0
17.28,13.0,13.0
17.29,13.0,13.0
17.3,13.0,13.0
17.31,13.0,13.0
17.32,13.0,13.0
17.330000000000002,13.0,13.0
17.34,13.0,13.0
17.35,13.0,13.0
17.36,13.0,13.0
17.37,13.0,13.0
17.38,13.0,13.0
17.39,13.0,13.0
17.400000000000002,13.0,13.0
17.41,13.0,13.0
17.42,13.0,13.0
17.43,13.0,13.0
17.44,13.0,13.0
17.45,13.0,13.0
17.46,13.0,13.0
17.47,13.0,13.0
17.48,13.0,13.0
17.490000000000002,13.0,13.0
17.5,13.0,13.0
17.51,13.0,13.0
17.52,13.0,13.0
17.53,13.0,13.0
17.54,13.0,13.0
17.55,13.0,13.0
17.56,13.0,13.0
17.57,13.0,13.0
17.580000000000002,13.0,13.0
17.59,13.0,13.0
17.6,13.0,13.0
17.61,13.0,13.0
17.62,13.0,13.0
17.63,13.0,13.0
17.64,13.0,13.0
17.650000000000002,13.0,13.0
17.66,13.0,13.0
17.67,13.0,13.0
17.68,13.0,13.0
17.69,13.0,13.0
17.7,13.0,13.0
17.71,13.0,13.0
17.72,13.0,13.0
17.73,13.0,13.0
17.740000000000002,13.0,13.0
17.75,13.0,13.0
17.76,13.0,13.0
17.77,13.0,13.0
17.78,13.0,13.0
17.79,13.0,13.0
17.8,13.0,13.0
17.81,13.0,13.0
17.82,13.0,13.0
17.830000000000002,13.0,13.0
17.84,13.0,13.0
17.85,13.0,13.0
17.86,13.0,13.0
17.87,13.0,13.0
17.88,13.0,13.0
17.89,13.0,13.0
17.900000000000002,13.0,13.0
17.91,13.0,13.0
17.92,13.0,13.0
17.93,13.0,13.0
17.94,13.0,13.0
17.95,13.0,13.0
17.96,13.0,13.0
17.97,14.0,13.0
17.98,14.0,13.0
17.990000000000002,14.0,13.0
18.0,14.0,13.0
18.01,14.0,13.0
18.02,14.0,13.0
18.03,14.0,13.0
18.04,14.0,13.0
18.05,14.0,14.0
18.06,14.0,14.0
18.07,14.0,14.0
18.080000000000002,14.0,14.0
18.09,14.0,14.0
18.1,14.0,14.0
18.11,14.0,14.0
18.12,14.0,14.0
18.13,14.0,14.0
18.14,14.0,14.0
18.150000000000002,14.0,14.0
18.16,14.0,14.0
18.17,14.0,14.0
18.18,14.0,14.0
18.19,14.0,14.0
18.2,14.0,14.0
18.21,14.0,14.0
18.22,14.0,14.0
18.23,14.0,14.0
18.240000000000002,14.0,14.0
18.25,14.0,14.0
18.26,14.0,14.0
18.27,14.0,14.0
18.28,14.0,14.0
18.29,14.0,14.0
18.3,14.0,14.0
18.31,14.0,14.0
18.32,14.0,14.0
18.330000000000002,14.0,14.0
18.34,14.0,14.0
18.35,14.0,14.0
18.36,14.0,14.0
18.37,14.0,14.0
18.38,14.0,14.0
18.39,14.0,14.0
18.400000000000002,14.0,14.0
18.41,14.0,14.0
18.42,14.0,14.0
18.43,14.0,14.0
18.44,14.0,14.0
18.45,14.0,14.0
18.46,14.0,14.0
18.47,14.0,14.0
18.48,14.0,14.0
18.490000000000002,14.0,14.0
18.5,14.0,14.0
18.51,14.0,14.0
18.52,14.0,14.0
18.53,14.0,14.0
18.54,14.0,14.0
18.55,14.0,14.0
18.56,14.0,14.0
18.57,14.0,14.0
18.580000000000002,14.0,14.0
18.59,14.0,14.0
18.6,14.0,14.0
18.61,14.0,14.0
18.62,14.0,14.0
18.63,14.0,14.0
18.64,14.0,14.0
18.650000000000002,14.0,14.0
18.66,14.0,14.0
18.67,14.0,14.0
18.68,14.0,14.0
18.69,14.0,14.0
18.7,14.0,14.0
18.71,14.0,14.0
18.72,14.0,14.0
18.73,14.0,14.0
18.740000000000002,14.0,14.0
18.75,14.0,14.0
18.76,14.0,14.0
18.77,14.0,14.0
18.78,14.0,14.0
18.79,14.0,14.0
18.8,14.0,14.0
18.81,14.0,14.0
18.82,14.0,14.0
18.830000000000002,14.0,14.0
18.84,14.0,14.0
18.85,14.0,14.0
18.86,14.0,14.0
18.87,14.0,14.0
18.88,14.0,14.0
18.89,14.0,14.0
18.900000000000002,14.0,14.0
18.91,14.0,14.0
18.92,14.0,14.0
18.93,14.0,14.0
18.94,14.0,14.0
18.95,14.0,14.0
18.96,14.0,14.0
18.97,14.0,14.0
18.98,14.0,14.0
18.990000000000002,14.0,14.0
19.0,14.0,14.0
19.01,14.0,14.0
19.02,14.0,14.0
19.03,14.0,14.0
19.04,14.0,14.0
19.05,14.0,14.0
19.06,14.0,14.0
19.07,14.0,14.0
19.080000000000002,14.0,14.0
19.09,14.0,14.0
19.1,14.0,14.0
19.11,14.0,14.0
19.12,14.0,14.0
19.13,14.0,14.0
19.14,14.0,14.0
19.150000000000002,14.0,14.0
19.16,14.0,14.0
19.17,14.0,14.0
19.18,14.0,14.0
19.19,14.0,14.0
19.2,14.0,14.0
19.21,14.0,14.0
19.22,14.0,14.0
19.23,14.0,14.0
19.240000000000002,14.0,14.0
19.25,14.0,14.0
19.26,14.0,14.0
19.27,14.0,14.0
19.28,14.0,14.0
19.29,14.0,14.0
19.3,14.0,14.0
19.31,14.0,14.0
19.32,14.0,14.0
19.330000000000002,14.0,14.0
19.34,14.0,14.0
19.35,14.0,14.0
19.36,14.0,14.0
19.37,14.0,14.0
19.38,14.0,14.0
19.39,14.0,14.0
19.400000000000002,14.0,14.0
19.41,14.0,14.0
19.42,14.0,14.0
19.43,14.0,14.0
19.44,14.0,14.0
19.45,14.0,14.0
19.46,14.0,14.0
19.47,14.0,14.0
19.48,14.0,14.0
19.490000000000002,14.0,14.0
19.5,14.0,14.0
19.51,14.0,14.0
19.52,14.0,14.0
19.53,14.0,14.0
19.54,14.0,14.0
19.55,15.0,14.0
19.56,15.0,14.0
19.57,15.0,14.0
19.580000000000002,15.0,14.0
19.59,15.0,14.0
19.6,15.0,14.0
19.61,15.0,14.0
19.62,15.0,14.0
19.63,15.0,14.0
19.64,15.0,14.0
19.650000000000002,14.0,14.0
19.66,14.0,14.0
19.67,14.0,14.0
19.68,14.0,14.0
19.69,14.0,14.0
19.7,14.0,14.0
19.71,14.0,14.0
19.72,14.0,14.0
19.73,14.0,14.0
19.740000000000002,14.0,14.0
19.75,14.0,14.0
19.76,14.0,14.0
19.77,14.0,14.0
19.78,14.0,14.0
19.79,14.0,14.0
19.8,14.0,14.0
19.81,14.0,14.0
19.82,14.0,14.0
19.830000000000002,14.0,14.0
19.84,14.0,14.0
19.85,14.0,14.0
19.86,14.0,14.0
19.87,14.0,14.0
19.88,14.0,14.0
19.89,14.0,14.0
19.900000000000002,14.0,14.0
19.91,14.0,14.0
19.92,14.0,14.0
19.93,15.0,14.0
19.94,15.0,14.0
19.95,15.0,14.0
19.96,15.0,14.0
19.97,15.0,14.0
19.98,15.0,14.0
19.990000000000002,15.0,14.0
20.0,15.0,14.0
20.01,15.0,14.0
20.02,15.0,14.0
20.03,15.0,14.0
20.04,15.0,14.0
20.05,15.0,14.0
20.06,15.0,14.0
20.07,15.0,14.0
20.080000000000002,15.0,14.0
20.09,15.0,14.0
20.1,15.0,14.0
20.11,15.0,14.0
20.12,15.0,14.0
20.13,15.0,14.0
20.14,15.0,14.0
20.150000000000002,15.0,14.0
20.16,15.0,14.0
20.17,15.0,14.0
20.18,15.0,14.0
20.19,15.0,14.0
20.2,15.0,14.0
20.21,15.0,14.0
20.22,15.0,14.0
20.23,15.0,14.0
20.240000000000002,15.0,14.0
20.25,15.0,14.0
20.26,15.0,14.0
20.27,15.0,14.0
20.28,15.0,14.0
20.29,15.0,14.0
20.3,15.0,14.0
20.31,15.0,14.0
20.32,15.0,14.0
20.330000000000002,15.0,14.0
20.34,15.0,14.0
20.35,15.0,14.0
20.36,15.0,14.0
20.37,15.0,14.0
20.38,15.0,14.0
20.39,15.0,14.0
20.400000000000002,15.0,14.0
20.41,15.0,14.0
20.42,15.0,14.0
20.43,15.0,14.0
20.44,15.0,14.0
20.45,15.0,14.0
20.46,15.0,14.0
20.47,15.0,14.0
20.48,15.0,14.0
20.490000000000002,15.0,14.0
20.5,15.0,14.0
20.51,15.0,14.0
20.52,15.0,14.0
20.53,15.0,14.0
20.54,15.0,14.0
20.55,15.0,14.0
20.56,15.0,14.0
20.57,15.0,14.0
20.580000000000002,15.0,14.0
20.59,15.0,14.0
20.6,15.0,14.0
20.61,15.0,14.0
20.62,15.0,14.0
20.63,15.0,14.0
20.64,15.0,14.0
20.650000000000002,15.0,14.0
20.66,15.0,14.0
20.67,15.0,14.0
20.68,15.0,14.0
20.69,15.0,14.0
20.7,15.0,14.0
20.71,15.0,14.0
20.72,15.0,14.0
20.73,15.0,14.0
20.740000000000002,15.0,14.0
20.75,15.0,14.0
20.76,15.0,14.0
20.77,15.0,14.0
20.78,15.0,14.0
20.79,15.0,14.0
20.8,15.0,14.0
20.81,15.0,14.0
20.82,15.0,14.0
20.830000000000002,15.0,14.0
20.84,15.0,14.0
20.85,15.0,14.0
20.86,15.0,14.0
20.87,15.0,14.0
20.88,15.0,14.0
20.89,15.0,14.0
20.900000000000002,15.0,14.0
20.91,15.0,14.0
20.92,15.0,14.0
20.93,15.0,14.0
20.94,15.0,14.0
20.95,15.0,14.0
20.96,15.0,14.0
20.97,15.0,14.0
20.98,15.0,14.0
20.990000000000002,15.0,14.0
21.0,15.0,14.0
21.01,15.0,14.0
21.02,15.0,14.0
21.03,15.0,14.0
21.04,15.0,14.0
21.05,15.0,14.0
21.06,15.0,14.0
21.07,15.0,14.0
21.080000000000002,15.0,14.0
21.09,15.0,14.0
21.1,15.0,14.0
21.11,15.0,14.0
21.12,15.0,14.0
21.13,15.0,14.0
21.14,15.0,14.0
21.150000000000002,15.0,14.0
21.16,15.0,14.0
21.17,15.0,14.0
21.18,15.0,14.0
21.19,15.0,14.0
21.2,15.0,14.0
21.21,15.0,14.0
21.22,15.0,14.0
21.23,15.0,14.0
21.240000000000002,15.0,14.0
21.25,15.0,14.0
21.26,15.0,14.0
21.27,15.0,14.0
21.28,15.0,14.0
21.29,15.0,14.0
21.3,15.0,14.0
21.31,15.0,14.0
21.32,15.0,14.0
21.330000000000002,15.0,14.0
21.34,15.0,14.0
21.35,15.0,14.0
21.36,15.0,14.0
21.37,15.0,14.0
21.38,15.0,14.0
21.39,15.0,14.0
21.400000000000002,15.0,14.0
21.41,15.0,14.0
21.42,15.0,14.0
21.43,15.0,14.0
21.44,15.0,14.0
21.45,15.0,14.0
21.46,15.0,14.0
21.47,16.0,14.0
21.48,16.0,14.0
21.490000000000002,16.0,14.0
21.5,16.0,14.0
21.51,16.0,14.0
21.52,16.0,14.0
21.53,16.0,14.0
21.54,16.0,14.0
21.55,16.0,14.0
21.56,16.0,14.0
21.57,16.0,14.0
21.580000000000002,16.0,14.0
21.59,16.0,14.0
21.6,16.0,14.0
21.61,16.0,14.0
21.62,16.0,14.0
21.63,16.0,14.0
21.64,16.0,14.0
21.650000000000002,16.0,14.0
21.66,16.0,14.0
21.67,16.0,14.0
21.68,16.0,14.0
21.69,16.0,14.0
21.7,16.0,14.0
21.71,16.0,14.0
21.72,16.0,14.0
21.73,16.0,14.0
21.740000000000002,16.0,14.0
21.75,16.0,14.0
21.76,16.0,14.0
21.77,16.0,14.0
21.78,16.0,14.0
21.79,16.0,14.0
21.8,16.0,14.0
21.81,16.0,14.0
21.82,16.0,14.0
21.830000000000002,16.0,14.0
21.84,16.0,14.0
21.85,16.0,14.0
21.86,16.0,14.0
21.87,16.0,14.0
21.88,16.0,14.0
21.89,16.0,14.0
21.900000000000002,16.0,14.0
21.91,16.0,14.0
21.92,16.0,14.0
21.93,16.0,14.0
21.94,17.0,14.0
21.95,17.0,14.0
21.96,17.0,14.0
21.97,17.0,14.0
21.98,17.0,14.0
21.990000000000002,17.0,14.0


==> anc/data/fig15/lambda8.csv <==
time,maxbond,maxlbo
0.0,8.0,8.0
0.01,12.0,12.0
0.02,12.0,12.0
0.03,11.0,11.0
0.04,11.0,11.0
0.05,11.0,11.0
0.06,11.0,11.0
0.07,11.0,11.0
0.08,11.0,11.0
0.09,11.0,11.0
0.1,11.0,11.0
0.11,11.0,11.0
0.12,11.0,11.0
0.13,11.0,11.0
0.14,11.0,11.0
0.15,11.0,11.0
0.16,11.0,11.0
0.17,11.0,11.0
0.18,11.0,11.0
0.19,11.0,11.0
0.2,11.0,11.0
0.21,11.0,11.0
0.22,11.0,11.0
0.23,11.0,11.0
0.24,11.0,11.0
0.25,11.0,11.0
0.26,11.0,11.0
0.27,11.0,11.0
0.28,11.0,11.0
0.29,11.0,11.0
0.3,11.0,11.0
0.31,11.0,11.0
0.32,11.0,11.0
0.33,11.0,11.0
0.34,11.0,11.0
0.35,11.0,11.0
0.36,11.0,11.0
0.37,11.0,11.0
0.38,11.0,11.0
0.39,11.0,11.0
0.4,11.0,11.0
0.41,11.0,11.0
0.42,11.0,11.0
0.43,11.0,11.0
0.44,11.0,11.0
0.45,11.0,11.0
0.46,11.0,11.0
0.47,11.0,11.0
0.48,11.0,11.0
0.49,11.0,11.0
0.5,11.0,11.0
0.51,11.0,11.0
0.52,11.0,11.0
0.53,11.0,11.0
0.54,11.0,11.0
0.55,11.0,11.0
0.56,11.0,11.0
0.57,11.0,11.0
0.58,11.0,11.0
0.59,11.0,11.0
0.6,11.0,11.0
0.61,11.0,11.0
0.62,11.0,11.0
0.63,11.0,11.0
0.64,11.0,11.0
0.65,12.0,12.0
0.66,12.0,12.0
0.67,12.0,12.0
0.68,12.0,12.0
0.69,12.0,12.0
0.7,12.0,12.0
0.71,12.0,12.0
0.72,12.0,12.0
0.73,12.0,12.0
0.74,12.0,12.0
0.75,12.0,12.0
0.76,12.0,12.0
0.77,12.0,12.0
0.78,12.0,12.0
0.79,12.0,12.0
0.8,12.0,12.0
0.81,12.0,12.0
0.82,12.0,12.0
0.83,12.0,12.0
0.84,12.0,12.0
0.85,12.0,12.0
0.86,12.0,12.0
0.87,12.0,12.0
0.88,12.0,12.0
0.89,12.0,12.0
0.9,12.0,12.0
0.91,12.0,12.0
0.92,12.0,12.0
0.93,12.0,12.0
0.94,12.0,12.0
0.95,13.0,12.0
0.96,12.0,12.0
0.97,12.0,12.0
0.98,12.0,12.0
0.99,12.0,12.0
1.0,13.0,12.0
1.01,13.0,12.0
1.02,13.0,12.0
1.03,12.0,12.0
1.04,13.0,12.0
1.05,13.0,12.0
1.06,13.0,12.0
1.07,13.0,12.0
1.08,13.0,12.0
1.09,14.0,13.0
1.1,14.0,13.0
1.11,14.0,13.0
1.12,14.0,13.0
1.13,14.0,13.0
1.14,14.0,13.0
1.15,14.0,13.0
1.16,14.0,13.0
1.17,14.0,13.0
1.18,14.0,13.0
1.19,14.0,13.0
1.2,14.0,13.0
1.21,14.0,13.0
1.22,14.0,13.0
1.23,14.0,13.0
1.24,14.0,13.0
1.25,14.0,13.0
1.26,15.0,13.0
1.27,14.0,13.0
1.28,15.0,13.0
1.29,15.0,13.0
1.3,15.0,13.0
1.31,15.0,13.0
1.32,15.0,13.0
1.33,15.0,13.0
1.34,15.0,13.0
1.35,15.0,13.0
1.36,15.0,13.0
1.37,15.0,13.0
1.38,15.0,13.0
1.39,15.0,13.0
1.4,15.0,13.0
1.41,15.0,13.0
1.42,15.0,13.0
1.43,15.0,13.0
1.44,15.0,13.0
1.45,15.0,13.0
1.46,15.0,13.0
1.47,15.0,13.0
1.48,15.0,13.0
1.49,15.0,13.0
1.5,15.0,13.0
1.51,15.0,13.0
1.52,15.0,13.0
1.53,16.0,13.0
1.54,15.0,13.0
1.55,16.0,14.0
1.56,16.0,14.0
1.57,16.0,14.0
1.58,16.0,14.0
1.59,16.0,14.0
1.6,16.0,14.0
1.61,16.0,14.0
1.62,16.0,14.0
1.63,16.0,14.0
1.64,16.0,14.0
1.65,16.0,14.0
1.66,16.0,14.0
1.67,16.0,14.0
1.68,16.0,14.0
1.69,16.0,14.0
1.7,16.0,14.0
1.71,16.0,14.0
1.72,16.0,14.0
1.73,16.0,14.0
1.74,16.0,14.0
1.75,17.0,14.0
1.76,17.0,14.0
1.77,17.0,14.0
1.78,17.0,14.0
1.79,17.0,14.0
1.8,17.0,14.0
1.81,17.0,14.0
1.82,17.0,14.0
1.83,17.0,14.0
1.84,17.0,14.0
1.85,17.0,14.0
1.86,18.0,14.0
1.87,18.0,14.0
1.88,18.0,15.0
1.89,19.0,15.0
1.9,18.0,15.0
1.91,19.0,16.0
1.92,19.0,16.0
1.93,19.0,16.0
1.94,19.0,16.0
1.95,19.0,16.0
1.96,19.0,16.0
1.97,19.0,16.0
1.98,19.0,16.0
1.99,19.0,16.0
2.0,19.0,16.0
2.01,19.0,16.0
2.02,19.0,16.0
2.03,19.0,16.0
2.04,19.0,16.0
2.05,19.0,16.0
2.06,19.0,16.0
2.07,19.0,16.0
2.08,20.0,16.0
2.09,20.0,16.0
2.1,20.0,16.0
2.11,20.0,16.0
2.12,20.0,16.0
2.13,20.0,16.0
2.14,20.0,16.0
2.15,20.0,16.0
2.16,20.0,16.0
2.17,20.0,17.0
2.18,20.0,17.0
2.19,20.0,17.0
2.2,20.0,17.0
2.21,20.0,17.0
2.22,20.0,17.0
2.23,20.0,17.0
2.24,20.0,17.0
2.25,20.0,17.0
2.26,20.0,17.0
2.27,20.0,17.0
2.28,20.0,17.0
2.29,20.0,17.0
2.3,20.0,17.0
2.31,20.0,17.0
2.32,21.0,17.0
2.33,20.0,17.0
2.34,21.0,17.0
2.35,21.0,17.0
2.36,21.0,17.0
2.37,21.0,17.0
2.38,21.0,17.0
2.39,21.0,17.0
2.4,21.0,17.0
2.41,22.0,17.0
2.42,22.0,18.0
2.43,22.0,18.0
2.44,23.0,18.0
2.45,23.0,19.0
2.46,23.0,19.0
2.47,23.0,19.0
2.48,23.0,19.0
2.49,23.0,19.0
2.5,23.0,19.0
2.51,23.0,19.0
2.52,23.0,19.0
2.53,23.0,19.0
2.54,23.0,19.0
2.55,23.0,19.0
2.56,23.0,19.0
2.57,23.0,19.0
2.58,24.0,19.0
2.59,24.0,19.0
2.6,24.0,19.0
2.61,23.0,19.0
2.62,23.0,19.0
2.63,24.0,19.0
2.64,24.0,19.0
2.65,24.0,19.0
2.66,24.0,19.0
2.67,24.0,19.0
2.68,24.0,19.0
2.69,24.0,19.0
2.7,24.0,19.0
2.71,24.0,19.0
2.72,25.0,19.0
2.73,25.0,19.0
2.74,25.0,19.0
2.75,25.0,19.0
2.76,25.0,19.0
2.77,25.0,20.0
2.78,25.0,20.0
2.79,25.0,21.0
2.8,25.0,21.0
2.81,25.0,21.0
2.82,25.0,21.0
2.83,25.0,21.0
2.84,25.0,21.0
2.85,26.0,21.0
2.86,26.0,21.0
2.87,26.0,21.0
2.88,26.0,21.0
2.89,26.0,21.0
2.9,26.0,21.0
2.91,26.0,21.0
2.92,26.0,21.0
2.93,27.0,21.0
2.94,27.0,21.0
2.95,27.0,22.0
2.96,27.0,22.0
2.97,27.0,22.0
2.98,27.0,22.0
2.99,27.0,22.0
3.0,27.0,22.0
3.01,27.0,22.0
3.02,27.0,22.0
3.03,27.0,22.0
3.04,28.0,22.0
3.05,28.0,22.0
3.06,28.0,22.0
3.07,28.0,22.0
3.08,28.0,23.0
3.09,28.0,23.0
3.1,28.0,23.0
3.11,28.0,23.0
3.12,28.0,23.0
3.13,29.0,23.0
3.14,29.0,23.0
3.15,29.0,23.0
3.16,29.0,23.0
3.17,29.0,23.0
3.18,29.0,23.0
3.19,29.0,23.0
3.2,29.0,23.0
3.21,29.0,23.0
3.22,29.0,23.0
3.23,29.0,23.0
3.24,29.0,23.0
3.25,29.0,23.0
3.26,30.0,24.0
3.27,30.0,24.0
3.28,30.0,24.0
3.29,30.0,24.0
3.3,30.0,24.0
3.31,30.0,24.0
3.32,31.0,24.0
3.33,31.0,25.0
3.34,31.0,25.0
3.35,31.0,25.0
3.36,31.0,25.0
3.37,31.0,25.0
3.38,32.0,25.0
3.39,32.0,26.0
3.4,32.0,26.0
3.41,32.0,26.0
3.42,32.0,26.0
3.43,32.0,26.0
3.44,32.0,26.0
3.45,32.0,26.0
3.46,32.0,26.0
3.47,33.0,26.0
3.48,33.0,26.0
3.49,33.0,26.0
3.5,33.0,26.0
3.51,33.0,26.0
3.52,33.0,26.0
3.53,33.0,26.0
3.54,33.0,26.0
3.55,33.0,26.0
3.56,33.0,26.0
3.57,34.0,26.0
3.58,34.0,26.0
3.59,34.0,26.0
3.6,34.0,26.0
3.61,34.0,26.0
3.62,34.0,26.0
3.63,35.0,27.0
3.64,35.0,27.0
3.65,35.0,27.0
3.66,35.0,27.0
3.67,35.0,27.0
3.68,35.0,27.0
3.69,36.0,27.0
3.7,36.0,28.0
3.71,36.0,28.0
3.72,36.0,28.0
3.73,36.0,28.0
3.74,36.0,28.0
3.75,36.0,28.0
3.76,37.0,28.0
3.77,36.0,28.0
3.78,37.0,28.0
3.79,37.0,28.0
3.8,37.0,28.0
3.81,37.0,28.0
3.82,37.0,28.0
3.83,37.0,28.0
3.84,37.0,28.0
3.85,37.0,28.0
3.86,37.0,28.0
3.87,38.0,28.0
3.88,38.0,28.0
3.89,38.0,28.0
3.9,38.0,28.0
3.91,38.0,28.0
3.92,38.0,29.0
3.93,38.0,29.0
3.94,38.0,29.0
3.95,39.0,29.0
3.96,40.0,29.0
3.97,39.0,29.0
3.98,39.0,29.0
3.99,39.0,29.0
4.0,39.0,29.0
4.01,39.0,29.0
4.02,40.0,29.0
4.03,40.0,29.0
4.04,40.0,30.0
4.05,40.0,30.0
4.06,41.0,30.0
4.07,41.0,30.0
4.08,41.0,31.0
4.09,41.0,31.0
4.1,41.0,31.0
4.11,42.0,31.0
4.12,41.0,31.0
4.13,42.0,31.0
4.14,42.0,31.0
4.15,42.0,31.0
4.16,42.0,31.0
4.17,42.0,31.0
4.18,42.0,31.0
4.19,42.0,31.0
4.2,42.0,31.0
4.21,42.0,31.0
4.22,42.0,31.0
4.23,42.0,31.0
4.24,42.0,31.0
4.25,42.0,31.0
4.26,43.0,31.0
4.27,43.0,31.0
4.28,44.0,31.0
4.29,44.0,31.0
4.3,44.0,31.0
4.31,44.0,31.0
4.32,44.0,31.0
4.33,44.0,31.0
4.34,44.0,31.0
4.350000000000001,44.0,31.0
4.36,44.0,31.0
4.37,44.0,31.0
4.38,46.0,31.0
4.39,46.0,32.0
4.4,46.0,32.0
4.41,46.0,32.0
4.42,47.0,33.0
4.43,47.0,33.0
4.44,47.0,33.0
4.45,47.0,33.0
4.46,48.0,33.0
4.47,48.0,33.0
4.48,48.0,33.0
4.49,48.0,33.0
4.5,48.0,33.0
4.51,48.0,33.0
4.52,48.0,33.0
4.53,48.0,33.0
4.54,49.0,33.0
4.55,49.0,33.0
4.56,49.0,33.0
4.57,49.0,33.0
4.58,49.0,33.0
4.59,49.0,33.0
4.600000000000001,50.0,33.0
4.61,50.0,33.0
4.62,50.0,33.0
4.63,51.0,33.0
4.64,51.0,33.0
4.65,51.0,33.0
4.66,51.0,33.0
4.67,51.0,33.0
4.68,51.0,33.0
4.69,51.0,33.0
4.7,52.0,33.0
4.71,52.0,33.0
4.72,52.0,33.0
4.73,52.0,33.0
4.74,52.0,33.0
4.75,52.0,33.0
4.76,52.0,33.0
4.77,52.0,33.0
4.78,52.0,33.0
4.79,52.0,33.0
4.8,54.0,33.0
4.81,54.0,34.0
4.82,54.0,34.0
4.83,54.0,34.0
4.84,54.0,34.0
4.850000000000001,54.0,35.0
4.86,54.0,35.0
4.87,54.0,35.0
4.88,54.0,35.0
4.89,54.0,35.0
4.9,55.0,35.0
4.91,55.0,35.0
4.92,55.0,35.0
4.93,56.0,35.0
4.94,56.0,35.0
4.95,56.0,35.0
4.96,56.0,35.0
4.97,56.0,35.0
4.98,56.0,35.0
4.99,57.0,35.0
5.0,57.0,35.0
5.01,57.0,35.0
5.02,57.0,35.0
5.03,58.0,35.0
5.04,58.0,35.0
5.05,58.0,35.0
5.06,58.0,35.0
5.07,59.0,35.0
5.08,59.0,35.0
5.09,59.0,35.0
5.100000000000001,59.0,35.0
5.11,59.0,36.0
5.12,60.0,36.0
5.13,60.0,36.0
5.14,60.0,36.0
5.15,60.0,36.0
5.16,60.0,36.0
5.17,60.0,36.0
5.18,60.0,36.0
5.19,60.0,36.0
5.2,61.0,36.0
5.21,61.0,36.0
5.22,61.0,36.0
5.23,61.0,36.0
5.24,62.0,36.0
5.25,62.0,36.0
5.26,62.0,36.0
5.27,62.0,36.0
5.28,62.0,36.0
5.29,62.0,36.0
5.3,63.0,36.0
5.31,63.0,36.0
5.32,63.0,36.0
5.33,63.0,36.0
5.34,63.0,36.0
5.350000000000001,64.0,37.0
5.36,64.0,37.0
5.37,64.0,37.0
5.38,64.0,37.0
5.39,64.0,37.0
5.4,65.0,37.0
5.41,65.0,37.0
5.42,65.0,37.0
5.43,65.0,37.0
5.44,66.0,37.0
5.45,66.0,37.0
5.46,67.0,37.0
5.47,67.0,37.0
5.48,67.0,37.0
5.49,67.0,37.0
5.5,67.0,37.0
5.51,67.0,37.0
5.52,67.0,37.0
5.53,68.0,37.0
5.54,68.0,37.0
5.55,68.0,37.0
5.56,68.0,37.0
5.57,68.0,37.0
5.58,69.0,37.0
5.59,69.0,37.0
5.600000000000001,69.0,37.0
5.61,70.0,37.0
5.62,70.0,37.0
5.63,70.0,37.0
5.64,70.0,37.0
5.65,71.0,37.0
5.66,71.0,37.0
5.67,71.0,37.0
5.68,72.0,37.0
5.69,72.0,37.0
5.7,72.0,37.0
5.71,72.0,37.0
5.72,72.0,37.0
5.73,73.0,37.0
5.74,73.0,37.0
5.75,73.0,37.0
5.76,73.0,37.0
5.77,74.0,37.0
5.78,74.0,37.0
5.79,74.0,37.0
5.8,74.0,37.0
5.81,74.0,37.0
5.82,74.0,37.0
5.83,75.0,38.0
5.84,75.0,38.0
5.850000000000001,75.0,38.0
5.86,75.0,38.0
5.87,75.0,38.0
5.88,75.0,38.0
5.89,76.0,38.0
5.9,76.0,38.0
5.91,76.0,38.0
5.92,76.0,38.0
5.93,76.0,38.0
5.94,76.0,38.0
5.95,77.0,38.0
5.96,77.0,38.0
5.97,77.0,38.0
5.98,77.0,38.0
5.99,78.0,38.0
6.0,78.0,38.0
6.01,78.0,38.0
6.02,78.0,38.0
6.03,79.0,38.0
6.04,79.0,38.0
6.05,79.0,38.0
6.06,79.0,38.0
6.07,80.0,38.0
6.08,80.0,38.0
6.09,80.0,38.0
6.100000000000001,80.0,38.0
6.11,80.0,38.0
6.12,80.0,38.0
6.13,81.0,38.0
6.140000000000001,81.0,38.0
6.15,81.0,38.0
6.16,81.0,38.0
6.17,81.0,38.0
6.18,81.0,38.0
6.19,82.0,38.0
6.2,82.0,38.0
6.21,82.0,38.0
6.22,82.0,38.0
6.23,82.0,38.0
6.24,82.0,38.0
6.25,82.0,38.0
6.26,83.0,38.0
6.27,84.0,38.0
6.28,84.0,38.0
6.29,84.0,38.0
6.3,84.0,38.0
6.31,85.0,38.0
6.32,85.0,38.0
6.33,85.0,38.0
6.34,85.0,38.0
6.350000000000001,86.0,38.0
6.36,86.0,38.0
6.37,86.0,38.0
6.38,86.0,38.0
6.390000000000001,86.0,38.0
6.4,86.0,38.0
6.41,86.0,38.0
6.42,87.0,38.0
6.43,87.0,38.0
6.44,87.0,38.0
6.45,88.0,38.0
6.46,88.0,38.0
6.47,88.0,38.0
6.48,88.0,38.0
6.49,88.0,38.0
6.5,89.0,38.0
6.51,89.0,38.0
6.52,90.0,38.0
6.53,90.0,38.0
6.54,90.0,38.0
6.55,91.0,38.0
6.56,91.0,38.0
6.57,91.0,38.0
6.58,91.0,38.0
6.59,92.0,38.0
6.600000000000001,92.0,38.0
6.61,92.0,38.0
6.62,92.0,38.0
6.63,92.0,38.0
6.640000000000001,93.0,38.0
6.65,93.0,38.0
6.66,93.0,38.0
6.67,93.0,38.0
6.68,93.0,38.0
6.69,93.0,38.0
6.7,94.0,38.0
6.71,94.0,38.0
6.72,94.0,38.0
6.73,94.0,38.0
6.74,94.0,38.0
6.75,95.0,38.0
6.76,95.0,38.0
6.77,95.0,38.0
6.78,95.0,38.0
6.79,96.0,38.0
6.8,96.0,38.0
6.81,96.0,38.0
6.82,96.0,38.0
6.83,97.0,38.0
6.84,98.0,38.0
6.850000000000001,98.0,38.0
6.86,98.0,38.0
6.87,98.0,39.0
6.88,98.0,39.0
6.890000000000001,98.0,39.0
6.9,98.0,39.0
6.91,98.0,39.0
6.92,98.0,39.0
6.93,98.0,39.0
6.94,99.0,39.0
6.95,99.0,40.0
6.96,99.0,40.0
6.97,99.0,40.0
6.98,99.0,40.0
6.99,100.0,40.0
7.0,100.0,40.0
7.01,101.0,40.0
7.02,101.0,40.0
7.03,101.0,40.0
7.04,101.0,40.0
7.05,101.0,40.0
7.06,101.0,40.0
7.07,101.0,40.0
7.08,102.0,40.0
7.09,102.0,40.0
7.100000000000001,102.0,40.0
7.11,102.0,40.0
7.12,103.0,40.0
7.13,103.0,40.0
7.140000000000001,103.0,40.0
7.15,104.0,40.0
7.16,104.0,40.0
7.17,104.0,40.0
7.18,104.0,40.0
7.19,104.0,40.0
7.2,104.0,40.0
7.21,105.0,40.0
7.22,105.0,40.0
7.23,105.0,40.0
7.24,105.0,40.0
7.25,105.0,40.0
7.26,105.0,40.0
7.27,105.0,40.0
7.28,106.0,40.0
7.29,106.0,40.0
7.3,106.0,40.0
7.31,106.0,40.0
7.32,107.0,40.0
7.33,107.0,40.0
7.34,107.0,40.0
7.350000000000001,108.0,40.0
7.36,108.0,40.0
7.37,108.0,40.0
7.38,108.0,40.0
7.390000000000001,109.0,41.0
7.4,109.0,41.0
7.41,109.0,41.0
7.42,109.0,41.0
7.43,109.0,41.0
7.44,109.0,41.0
7.45,110.0,41.0
7.46,110.0,41.0
7.47,110.0,41.0
7.48,110.0,41.0
7.49,110.0,41.0
7.5,111.0,41.0
7.51,111.0,41.0
7.52,111.0,41.0
7.53,111.0,41.0
7.54,112.0,41.0
7.55,112.0,41.0
7.56,112.0,41.0
7.57,112.0,41.0
7.58,113.0,41.0
7.59,113.0,41.0
7.600000000000001,114.0,41.0
7.61,114.0,41.0
7.62,115.0,41.0
7.63,115.0,41.0
7.640000000000001,115.0,41.0
7.65,115.0,41.0
7.66,115.0,41.0
7.67,116.0,41.0
7.68,116.0,41.0
7.69,116.0,41.0
7.7,116.0,41.0
7.71,117.0,41.0
7.72,117.0,41.0
7.73,117.0,41.0
7.74,117.0,41.0
7.75,118.0,41.0
7.76,118.0,41.0
7.77,118.0,41.0
7.78,118.0,41.0
7.79,119.0,41.0
7.8,119.0,41.0
7.81,119.0,41.0
7.82,120.0,41.0
7.83,120.0,41.0
7.84,120.0,41.0
7.850000000000001,120.0,41.0
7.86,120.0,41.0
7.87,121.0,42.0
7.88,121.0,42.0
7.890000000000001,121.0,42.0
7.9,121.0,42.0
7.91,122.0,42.0
7.92,122.0,42.0
7.930000000000001,122.0,42.0
7.94,123.0,42.0
7.95,123.0,42.0
7.96,123.0,42.0
7.97,123.0,42.0
7.98,124.0,42.0
7.99,124.0,42.0
8.0,124.0,42.0
8.01,124.0,42.0
8.02,125.0,42.0
8.03,125.0,42.0
8.040000000000001,125.0,42.0
8.05,125.0,42.0
8.06,125.0,42.0
8.07,126.0,42.0
8.08,126.0,42.0
8.09,126.0,42.0
8.1,127.0,42.0
8.11,127.0,42.0
8.120000000000001,127.0,42.0
8.13,127.0,42.0
8.14,128.0,42.0
8.15,128.0,42.0
8.16,128.0,42.0
8.17,129.0,42.0
8.18,129.0,42.0
8.19,129.0,42.0
8.2,129.0,42.0
8.21,130.0,42.0
8.22,130.0,42.0
8.23,130.0,42.0
8.24,130.0,42.0
8.25,131.0,42.0
8.26,131.0,42.0
8.27,131.0,42.0
8.28,131.0,42.0
8.290000000000001,132.0,42.0
8.3,132.0,42.0
8.31,132.0,42.0
8.32,132.0,42.0
8.33,132.0,42.0


==> anc/data/fig17/fig_a_.csv <==
k,"T=0.1,expval","T=0.4,expval","T=0.1,DMRG","T=0.4,DMRG"
0.045454545454545456,5.919167555193034,6.276687906564403,5.933780189477684,6.192247591969186
0.09090909090909091,5.6826886736264015,6.04020902499777,5.689798281244892,5.962428435148738
0.13636363636363635,5.30990307585461,5.6674234272259785,5.3085596034132365,5.602805202944347
0.18181818181818182,4.831011633967812,5.188531985339182,4.824664015684569,5.144349977707293
0.22727272727272727,4.28481128451061,4.6423316358819795,4.279133239657764,4.624660489291274
0.2727272727272727,3.71555193141747,4.073072282788839,3.715353629097853,4.085031406203457
0.3181818181818182,3.1693515819602665,3.526871933331636,3.177158755854877,3.567946482549814
0.36363636363636365,2.690460140073469,3.0479804914448385,2.706945110122132,3.1146384876352107
0.4090909090909091,2.3176745423016767,2.675194893673046,2.341874588037467,2.761794873973553
0.45454545454545453,2.0811956607350446,2.438716012106414,2.1105587511869692,2.5375767376998013
0.5,2.000181607964039,2.3577019593354085,2.0323072585044644,2.471352573031643
0.5454545454545454,2.081195660735044,2.4387160121064135,2.1096768957772225,2.5363540206223023
0.5909090909090909,2.3176745423016767,2.675194893673046,2.340201018152692,2.7598631837318415
0.6363636363636364,2.6904601400734687,3.047980491444838,2.7048060809973786,3.112310003679627
0.6818181818181818,3.1693515819602647,3.526871933331634,3.1743038196361377,3.5656301090034597
0.7272727272727273,3.7155519314174685,4.0730722827888375,3.7123630619614736,4.083777948569069
0.7727272727272727,4.284811284510608,4.642331635881979,4.277251387423472,4.625098591153704
0.8181818181818182,4.8310116339678135,5.188531985339182,4.823118081268805,5.14606092059149
0.8636363636363636,5.30990307585461,5.6674234272259785,5.304634365100692,5.604761695107792
0.9090909090909091,5.682688673626401,6.04020902499777,5.681469886823645,5.963682683880072
0.9545454545454546,5.919167555193034,6.276687906564403,5.921457720244419,6.19247982591431


==> anc/data/fig17/fig_b_.csv <==
k,"T=0.1,expval","T=0.4,expval","T=0.1,DMRG","T=0.4,DMRG"
0.045454545454545456,-0.905361369805819,-0.606401730013277,-0.9052219666724326,-0.6061915260991826
0.09090909090909091,-0.709306130610608,-0.559417533066725,-0.7094460622434877,-0.5593875118502397
0.13636363636363635,-0.502336693157451,-0.4924276589362,-0.5024600545612098,-0.4925539897157786
0.18181818181818182,-0.346689846052057,-0.417581146689312,-0.34674583012318405,-0.4177470576987203
0.22727272727272727,-0.247835114434878,-0.345156857717045,-0.24787579769355658,-0.34527448700443353
0.2727272727272727,-0.187348274632963,-0.281477487403348,-0.1873724883513967,-0.2815263549839322
0.3181818181818182,-0.148271604591003,-0.228961296949828,-0.14827767707167214,-0.2289606889473001
0.36363636363636365,-0.120892204571912,-0.187333852155107,-0.12089831518235526,-0.18731706722919275
0.4090909090909091,-0.100484316217698,-0.155034772496412,-0.10050402998611602,-0.15501531423136242
0.45454545454545453,-0.084732034881969,-0.130170894773218,-0.08475974913491337,-0.13015464469087873
0.5,-0.072309559584909,-0.11098737333582,-0.0723291961098355,-0.1109830549889245
0.5454545454545454,-0.062580673136836,-0.096285795681179,-0.06258477636481613,-0.09628730628750755
0.5909090909090909,-0.054830072952357,-0.084860463529847,-0.054813627809025656,-0.08486478655526591
0.6363636363636364,-0.04871753056151,-0.076013589928249,-0.04868645632561026,-0.07602093471257142
0.6818181818181818,-0.043962935161706,-0.069185853358818,-0.04393046251534186,-0.0691862547926305
0.7272727272727273,-0.040388560300742,-0.063965307792314,-0.0403663985570914,-0.06395730592425374
0.7727272727272727,-0.03791326546393,-0.060038326752846,-0.03790600559778701,-0.06002382155649889
0.8181818181818182,-0.036531863322181,-0.057162396629963,-0.03653546642648273,-0.057145460976274924
0.8636363636363636,-0.036224288592589,-0.055140923609554,-0.03623179038523737,-0.05512392756698336
0.9090909090909091,-0.036769848145859,-0.05381786103219,-0.036769360126183655,-0.05380580961905972
0.9545454545454546,-0.037599102784166,-0.053072537080072,-0.03758724587660068,-0.05306479249326334


==> anc/data/fig17/fig_c_.csv <==
k,"T=0.1,expval","T=0.4,expval","T=0.1,DMRG","T=0.4,DMRG"
0.045454545454545456,0.999706224859011,1.178939814743307,1.0065362752789957,1.1875687190634057
0.09090909090909091,0.997557722752466,1.178652961560699,1.0060255105117177,1.189014561786532
0.13636363636363635,0.993863498880424,1.178271670909208,1.0023364375675048,1.188270617325136
0.18181818181818182,0.989009637598087,1.177745256628496,0.9974929114885587,1.1875553643665595
0.22727272727272727,0.983823625115018,1.177100697087663,0.9917104862111218,1.1863132594834191
0.2727272727272727,0.979023632181634,1.176361910611667,0.9861293263447534,1.1850870369643092
0.3181818181818182,0.974997567077803,1.175572100910301,0.9814908979533307,1.183833955733225
0.36363636363636365,0.971860009796603,1.174764023849622,0.977994703858435,1.1826297934313943
0.4090909090909091,0.969562038072086,1.17397651633641,0.9756157351592718,1.1815753902073045
0.45454545454545453,0.967995013538421,1.173227299685387,0.9741033177551054,1.1796420588269982
0.5,0.967153926817773,1.17271165883043,0.9730379151131691,1.1831053568920609
0.5454545454545454,0.966507757897365,1.171914033612921,0.9727070597932503,1.1791051175096872
0.5909090909090909,0.966326472024231,1.171353364730912,0.9724386583409905,1.1786339410977988
0.6363636363636364,0.966363780728656,1.170845430009564,0.972456449363534,1.1781656384942794
0.6818181818181818,0.966491768089223,1.170378984640482,0.9725778419574087,1.1778147362113616
0.7272727272727273,0.96658254783138,1.16994142525971,0.9726699729133567,1.177517738649055
0.7727272727272727,0.966450031758401,1.16952884038798,0.972455487062281,1.1772075289474817
0.8181818181818182,0.965847054963886,1.169140710650269,0.971760323950224,1.1770842944954645
0.8636363636363636,0.964559514010569,1.168789539614316,0.970464983168948,1.1768088437165658
0.9090909090909091,0.962660718391739,1.168503269693429,0.9685803910683962,1.176685409651644
0.9545454545454546,0.960821224056888,1.16831214707341,0.9667710536419577,1.1766021648430227


==> anc/data/fig2/DMRG_M3.csv <==
T,E/L,Ekin,Eph/L,Ecoup
10.0,1.2319749093104506,-0.15790054975566759,1.3775787622419018,-0.5701201510218057
5.0,0.9907361058585658,-0.30452194956369205,1.2619982371337186,-1.0517913562515413
3.333333333333333,0.7822732620235335,-0.43331447373970966,1.154547089692634,-1.4280582618533844
2.5,0.6053818947424092,-0.5427109717969922,1.0554567858559476,-1.7076677853485764
2.0,0.4557099688310794,-0.6341684325110801,0.9645672718740048,-1.9101228942614266
1.6666666666666667,0.32853184898366455,-0.7102874143614877,0.881643934399265,-2.0552781899174146
1.4285714285714286,0.21984019538960653,-0.7737600140419256,0.8064317677060513,-2.1592032865262474
1.25,0.12649271141642637,-0.8269642743503262,0.7386222348896619,-2.23368896962961
1.1111111111111112,0.046042429616601765,-0.8718780487431153,0.6778262584325446,-2.28704685635771
1.0000000000000002,-0.023461014668342155,-0.9101070903820601,0.6235747901171484,-2.325077790365597
0.9090909090909092,-0.08361823543531653,-0.9429435766303037,0.5753400221515157,-2.3518536355718305
0.8333333333333334,-0.13577358305283205,-0.9714231375431083,0.5325637955915359,-2.3702697263364345
0.7692307692307692,-0.1810713739211088,-0.9963728725813161,0.49468509576687164,-2.382415477111171
0.7142857142857142,-0.22049149044756683,-1.018452458449531,0.4611619489180903,-2.389820758285082
0.6666666666666665,-0.2548738901660895,-1.0381868249778687,0.4314864781896068,-2.3936210462797827
0.6249999999999999,-0.28493751383202154,-1.0559930836069438,0.4051936804052434,-2.394668919698119
0.588235294117647,-0.3112964748097168,-1.0722028347036128,0.38186529398841806,-2.3936120387435422
0.5555555555555554,-0.33447408915571,-1.0870797296340626,0.3611299876072964,-2.3909466769234604
0.5263157894736841,-0.3549154943953471,-1.1008336880705372,0.3426612604015714,-2.387056098856266
0.4999999999999999,-0.3729989315212374,-1.1136321612614577,0.3261740301060252,-2.382238647682011
0.47619047619047605,-0.38904562355146954,-1.1256091368781949,0.3114206122389129,-2.3767280289997452
0.4545454545454544,-0.4033285292772925,-1.136872408086342,0.2981863937168862,-2.3707081786467077
0.43478260869565205,-0.4160797851473531,-1.1475087481061692,0.286285712164175,-2.3643246941337686
0.4166666666666665,-0.42749706409855365,-1.1575885674358286,0.2755581054213586,-2.35769321914149
0.39999999999999986,-0.437749024057202,-1.1671692765010484,0.2658647744406609,-2.3509056378682542
0.38461538461538447,-0.44697991477217486,-1.1762981118275284,0.2570855797132023,-2.344035265173026
0.37037037037037024,-0.45531340567626116,-1.1850140697126321,0.24911633301575473,-2.3371405109533807
0.357142857142857,-0.4628558152322917,-1.1933496904861614,0.241866551496352,-2.3302680130513207
0.3448275862068964,-0.46969882472433194,-1.2013323912491753,0.23525745169828366,-2.323454843595937
0.3333333333333332,-0.47592169759798464,-1.2089854842543581,0.2292202786732754,-2.31673023289483
0.32258064516129015,-0.48159320477297474,-1.2163290664381148,0.22369487893891957,-2.3101171712560853
0.31249999999999983,-0.4867731522298152,-1.223380483877701,0.21862849162932108,-2.3036335382205824
0.30303030303030287,-0.4915137414722489,-1.23015511793848,0.2139747289086717,-2.2972930207970994
0.2941176470588234,-0.4958606420927607,-1.236666569294817,0.2096926940780214,-2.2911058828048025
0.2857142857142856,-0.4998539505408968,-1.242927158194153,0.20574625250777873,-2.2850796131148914
0.2777777777777776,-0.5035289502044977,-1.2489480175147074,0.2021033737935804,-2.279219343779462
0.2702702702702701,-0.5069167645410441,-1.2547392805975999,0.19873562082979987,-2.273528373224966
0.263157894736842,-0.510044926081181,-1.260310314691286,0.19561769050385,-2.2680084812977293
0.2564102564102563,-0.5129378376198984,-1.2656698408308498,0.19272702402938233,-2.2626601670071262
0.2499999999999999,-0.515617221424457,-1.2708261338608207,0.19004344378021673,-2.2574828787126444
0.24390243902439016,-0.5181023853620174,-1.2757868088296,0.1875488874870968,-2.2524752293519072
0.23809523809523803,-0.5204106026769404,-1.2805592304697386,0.1852271491473891,-2.2476351903958953
0.2325581395348837,-0.5225573140943891,-1.2851503619667632,0.18306366063440127,-2.242960161644878
0.22727272727272727,-0.5245563761831147,-1.2895669021260963,0.1810453009665464,-2.2384471222216518
0.2222222222222222,-0.5264202259939886,-1.2938151901530173,0.17916023250691646,-2.234092729982332
0.2173913043478261,-0.5281600506067728,-1.2979013265286339,0.17739775563558638,-2.229893321735767
0.21276595744680854,-0.5297859467359036,-1.3018312291825693,0.17574818502520279,-2.2258450364780233
0.20833333333333337,-0.5313070420599814,-1.305610646310112,0.17420274060415467,-2.221943864038663
0.20408163265306128,-0.5327315888135618,-1.3092450709648853,0.17275346347716014,-2.2181857780502825
0.20000000000000007,-0.5340670581762883,-1.3127398025473112,0.1713931020603482,-2.214566577080742
0.1960784313725491,-0.5353202388846224,-1.3160999922942211,0.17011505054386977,-2.211082024515599
0.1923076923076924,-0.5364973079338234,-1.3193306432412368,0.16891328507203263,-2.207727883006392
0.18867924528301896,-0.5376038848877934,-1.3224365668752471,0.16778230503227234,-2.204499935812303
0.18518518518518529,-0.5386451002383648,-1.3254224220586182,0.16671708221186488,-2.2013940354560555
0.18181818181818193,-0.5396256341903507,-1.3282927280792654,0.16571300668575148,-2.1984060140380097
0.1785714285714287,-0.5405497619367914,-1.3310518077520574,0.16476585768583846,-2.195531820857825
0.1754385964912282,-0.5414214053390018,-1.333703870779795,0.1638717590104849,-2.192767474501044
0.17241379310344843,-0.5422441665477603,-1.3362530103586205,0.16302714805337082,-2.1901090794840004
0.16949152542372894,-0.54302134095143,-1.3387031252907562,0.1622287478728123,-2.187552829228282
0.16666666666666682,-0.5437559618972175,-1.3410580163735233,0.161473539305702,-2.1850949938476685
0.16393442622950835,-0.5444508314092509,-1.343321386133451,0.1607587346002753,-2.1827319421683
0.16129032258064532,-0.5451085397584028,-1.3454968533392428,0.16008176172053673,-2.18046014658697
0.1587301587301589,-0.5457314576793423,-1.3475877896709156,0.15944024797366682,-2.178276225624396
0.15625000000000017,-0.5463217647424978,-1.3495974272467388,0.15883199039892762,-2.1761768302023237
0.15384615384615402,-0.5468814953632396,-1.3515289648308026,0.15825494859367797,-2.174158731612175
0.15151515151515169,-0.5474125309714986,-1.3533854700240702,0.15770723119704783,-2.1722188125904363
0.14925373134328376,-0.5479166182025554,-1.3551699141990714,0.15718708171328086,-2.170354052454596
0.14705882352941194,-0.5483953743369143,-1.3568851426402568,0.15669287023922288,-2.1685615427996248
0.14492753623188423,-0.5488503015967314,-1.358533888123537,0.15622307916394787,-2.1668384738986806
0.14285714285714304,-0.5492827971157321,-1.3601187855209302,0.15577629613002014,-2.1651821347543705
0.14084507042253538,-0.549694162039059,-1.361642373498566,0.1553512052578036,-2.163589913021512
0.13888888888888906,-0.5500856062156432,-1.3631070826442748,0.15494657888414673,-2.1620592890348296
0.1369863013698632,-0.5504582589050065,-1.364515257218083,0.15456127117295745,-2.1605878356453347
0.13513513513513534,-0.5508131748373974,-1.3658691437690498,0.15419421142795114,-2.1591732264679218
0.13333333333333353,-0.5511513372289926,-1.3671709155785747,0.1538443991751918,-2.1578132019267056
0.13157894736842124,-0.5514736659467201,-1.3684226499953076,0.15351089726144665,-2.1565055982360546
0.12987012987013005,-0.5517810248489387,-1.3696263604511405,0.15319282829300307,-2.15524833428208
0.1282051282051284,-0.5520742194057857,-1.370783944051442,0.1528893715142396,-2.154039436527009
0.12658227848101286,-0.5523540007222467,-1.3718972357422339,0.15259975607283938,-2.1528769712832947
0.1250000000000002,-0.552621077337161,-1.3729680120993608,0.15232325758854826,-2.1517590827633453
0.12345679012345699,-0.5528761138862333,-1.3739979736200576,0.15205919588523686,-2.1506839927633274
0.12195121951219531,-0.5531197352708204,-1.3749887467522433,0.1518069314480907,-2.149650001763744
0.12048192771084357,-0.553352526394965,-1.37594189758545,0.15156586363825755,-2.148655464996878
0.11904761904761925,-0.5535750419798434,-1.3768589401750175,0.15133542738462677,-2.1476988166537763
0.1176470588235296,-0.5537877980336674,-1.3777412829786966,0.15111509008467966,-2.1467785653013878
0.11627906976744205,-0.5539912832449909,-1.3785903182456436,0.1509043498053014,-2.145893252464082
0.11494252873563238,-0.5541859568354741,-1.3794073665100852,0.15070273311408774,-2.145041486550409
0.11363636363636383,-0.5543722525406003,-1.3801936952959992,0.15050979342730963,-2.1442219357918044
0.11235955056179794,-0.5545505796600223,-1.3809505209986754,0.1503251091244772,-2.143433322185574
0.11111111111111131,-0.5547213243653666,-1.381679010007566,0.15014828216115605,-2.142674419975144
0.10989010989011008,-0.5548848512770467,-1.3823802807148906,0.1499789364729739,-2.1419440535455285
0.10869565217391323,-0.5550415080509303,-1.3830554219880078,0.1498167165799174,-2.1412410949058116
0.1075268817204303,-0.5551916196880307,-1.3837054464726022,0.14966128587590843,-2.140564473382279
0.10638297872340445,-0.5553354902240721,-1.3843313376265687,0.14951232779951532,-2.139913142885869
0.10526315789473704,-0.5554734114216686,-1.3849340394710363,0.1493695403609831,-2.139286108257235
0.10416666666666687,-0.5556056588668781,-1.3855144555241288,0.1492326377694715,-2.1386824149519414
0.10309278350515484,-0.5557324949896928,-1.386073466332434,0.14910134997852637,-2.1381011443387754
0.10204081632653081,-0.5558541656937105,-1.3866118900541438,0.1489754192510035,-2.1375414190896054
0.1010101010101012,-0.5559709077874043,-1.387130550112428,0.1488546050818707,-2.1370023972963406
0.1000000000000002,-0.5560829429217201,-1.38763020206053,0.14873867610010835,-2.1364832748033487


==> anc/data/fig2/DMRG_M4.csv <==
T,E/L,Ekin,Eph/L,Ecoup
10.0,1.624782749728547,-0.15744412735183608,1.8052064703215625,-0.7446763514367164
5.0,1.2956378699297515,-0.3016564933139953,1.6241283072891826,-1.3407990709267519
3.333333333333333,1.0179847377613007,-0.42609688318915917,1.4590275822031515,-1.7791218205891273
2.5,0.7866730191840047,-0.5301633549793404,1.3101723648680585,-2.08733863140138
2.0,0.5938212278139877,-0.6161063327361351,1.177171506290708,-2.3006508549367517
1.6666666666666667,0.43236495654204876,-0.6868976872818608,1.059380214199082,-2.4481847679272977
1.4285714285714286,0.2967178262309778,-0.745343411173919,0.9559161328138261,-2.550654546783452
1.25,0.18248868458147158,-0.7938432087163089,0.8656577213758803,-2.6220085800381168
1.1111111111111112,0.08612384300594014,-0.8343786386865568,0.7873084895575275,-2.671551323650851
1.0000000000000002,0.004675426817413781,-0.8685594904486031,0.7194962202917324,-2.705551292147641
0.9090909090909092,-0.06433094648707935,-0.8976795748759003,0.660865233523641,-2.728308197726502
0.8333333333333334,-0.12297385952272852,-0.9227701692938345,0.6101443660871952,-2.7428278678793143
0.7692307692307692,-0.17299110373997878,-0.9446471325095523,0.5661866933799167,-2.7512487834255595
0.7142857142857142,-0.21582682898162936,-0.9639525375813222,0.5279854936284506,-2.7551160155461853
0.6666666666666665,-0.25267473373403854,-0.9811895492252534,0.49467407012911985,-2.7555614112895874
0.6249999999999999,-0.2845175984444298,-0.9967520196738479,0.4655163114242173,-2.753424465485516
0.588235294117647,-0.31216295455373666,-1.0109480208832915,0.4398921992335974,-2.7493346735674105
0.5555555555555554,-0.3362741087692485,-1.024019066721716,0.41728205617263664,-2.743768669481101
0.5263157894736841,-0.35739660111286053,-1.0361547854053486,0.3972511450325026,-2.73709083999355
0.4999999999999999,-0.37597998614723693,-1.0475043228785965,0.37943588648514226,-2.7295819160405665
0.47619047619047605,-0.39239616286902446,-1.0581857836283481,0.3635315893239798,-2.7214598326345882
0.4545454545454544,-0.40695382962855386,-1.0682928752123297,0.349282361054678,-2.7128949119268992
0.43478260869565205,-0.4199104275838776,-1.0779003543895773,0.336472524934437,-2.7040212195724265
0.4166666666666665,-0.43148163991487776,-1.0870681255590402,0.3249195990785955,-2.6949448579156035
0.39999999999999986,-0.4418490793970105,-1.095844612660966,0.31446849746534355,-2.685750036996525
0.38461538461538447,-0.4511663287701936,-1.1042688890769192,0.3049868653931558,-2.676503823794538
0.37037037037037024,-0.4595639502387902,-1.1123730204980167,0.2963612748665555,-2.667259823797987
0.357142857142857,-0.46715339323575755,-1.1201831928067016,0.28849408331269927,-2.6580608855329344
0.3448275862068964,-0.4740302602157869,-1.12772120415866,0.2813008985681684,-2.648941262386338
0.3333333333333332,-0.4802768697239463,-1.135005190863783,0.27470849351837195,-2.6399282752695115
0.32258064516129015,-0.4859643894952369,-1.1420503983075312,0.2686531105949631,-2.6310437296851963
0.31249999999999983,-0.4911545796952238,-1.1488697345634211,0.26307903245253594,-2.6223049317042624
0.30303030303030287,-0.4959012168040934,-1.1554743247462445,0.2579374237115833,-2.6137254617495267
0.2941176470588234,-0.5002513308848354,-1.1618738950425258,0.2531853232182935,-2.605315938207102
0.2857142857142856,-0.5042460724067712,-1.1680766921348853,0.24878485671318723,-2.5970844954640633
0.2777777777777776,-0.5079216169967251,-1.1740901104618573,0.24470252626984507,-2.589037127599009
0.2702702702702701,-0.5113098495172125,-1.1799207961140452,0.24090863715442606,-2.5811781391755386
0.263157894736842,-0.5144389242809209,-1.1855747207684082,0.23737681902841357,-2.573510478394986
0.2564102564102563,-0.5173337758855054,-1.191057390260351,0.23408357821288212,-2.56603584401987
0.2499999999999999,-0.5200165156475389,-1.1963738537996171,0.2310079541128204,-2.5587549404500223
0.24390243902439016,-0.5225068324447933,-1.2015289108413032,0.22813121140652237,-2.5516677360106073
0.23809523809523803,-0.5248222401554857,-1.2065269497880027,0.22543656164143083,-2.5447734694254014
0.2325581395348837,-0.526978376530182,-1.2113721485206363,0.22290894728577051,-2.538070863904234
0.22727272727272727,-0.5289892362344799,-1.2160685635175001,0.22053481460388533,-2.531558067613842
0.2222222222222222,-0.5308673512959285,-1.2206200734060009,0.2183019584918445,-2.5252328365392596
0.2173913043478261,-0.5326239579880854,-1.2250303993718867,0.2161993653124099,-2.5190925626697713
0.21276595744680854,-0.5342691671148181,-1.2293032031948978,0.21421708245744714,-2.513134375197065
0.20833333333333337,-0.5358120791339605,-1.2334420187691428,0.21234610148338556,-2.5073552002906077
0.20408163265306128,-0.5372608845505382,-1.2374502771374845,0.2105782566116972,-2.5017517305316943
0.20000000000000007,-0.5386229813771728,-1.241331347814398,0.20890612996841118,-2.496320497090365
0.1960784313725491,-0.5399050678231146,-1.2450885578108006,0.20732297607650127,-2.4910579366078505
0.1923076923076924,-0.5411132105672798,-1.2487251840378764,0.205822654466085,-2.4859604032089426
0.18867924528301896,-0.5422529106780083,-1.2522444916847812,0.2043995563459955,-2.4810240930807748
0.18518518518518529,-0.5433291745164798,-1.255649721553983,0.2030485611328515,-2.4762451943002723
0.18181818181818193,-0.5443465388618483,-1.2589439370989406,0.20176497968174562,-2.4716198815755606
0.1785714285714287,-0.5453091426498708,-1.262130193388787,0.20054451363262923,-2.4671443027063624
0.1754385964912282,-0.546220766631593,-1.2652115261003838,0.1993832166691985,-2.4628145941797785
0.17241379310344843,-0.5470848626309095,-1.2681909047880526,0.19827746097315796,-2.4586269064597994
0.16949152542372894,-0.5479045862240752,-1.271071261312303,0.19722390365054662,-2.454577371087628
0.16666666666666682,-0.5486828334339321,-1.2738554920812208,0.19621946180260244,-2.450662157265935
0.16393442622950835,-0.5494222637590203,-1.2765464459982736,0.19526128771377568,-2.4468774749966578
0.16129032258064532,-0.5501253200276662,-1.2791469114266145,0.19434674607842087,-2.4432195735205977
0.1587301587301589,-0.5507942503065132,-1.2816596241236635,0.19347339432303884,-2.4396847445367174
0.15625000000000017,-0.5514311257355338,-1.2840872428587382,0.1926389683165973,-2.4362693643112716
0.15384615384615402,-0.5520378584314868,-1.2864324040139647,0.19184136094142498,-2.432969821448468
0.15151515151515169,-0.5526162156881554,-1.2886976815455344,0.1910786117583605,-2.4297825762563194
0.14925373134328376,-0.5531678360038979,-1.2908855974576585,0.19034889311533504,-2.4267041609533186
0.14705882352941194,-0.5536942353958729,-1.2929986065290446,0.18965049931770017,-2.423731172364743
0.14492753623188423,-0.554196827320543,-1.2950391379448145,0.18898183620673986,-2.420860277785798
0.14285714285714304,-0.5546769201627744,-1.2970094986709106,0.188341413755076,-2.418088262029892
0.14084507042253538,-0.5551357276962844,-1.2989119751714147,0.1877278348205163,-2.4154119217824963
0.13888888888888906,-0.5555743862638401,-1.3007488119480508,0.18713978714899693,-2.4128281329775336
0.1369863013698632,-0.5559939558089372,-1.3025221839337278,0.18657603773569997,-2.410333855367829
0.13513513513513534,-0.5563954273709533,-1.3042342093724102,0.18603542711577564,-2.4079261285745956
0.13333333333333353,-0.5567797292824276,-1.3058869599129288,0.18551686409571055,-2.40560206663686
0.13157894736842124,-0.5571477250172286,-1.307482415097807,0.18501932054148337,-2.4033588667042816
0.12987012987013005,-0.5575002326193454,-1.3090225436229128,0.1845418258111,-2.4011937970840784
0.1282051282051284,-0.5578380137736177,-1.3105092076477258,0.1840834624596108,-2.399104216809571
0.12658227848101286,-0.5581617825294576,-1.3119442491267106,0.18364336640997148,-2.397087533781611
0.1250000000000002,-0.5584722140310333,-1.3133294403608922,0.18322071712791083,-2.395141248742349
0.12345679012345699,-0.5587699442488804,-1.314666508856861,0.18281473813407018,-2.3932629316349776
0.12195121951219531,-0.559055571392565,-1.3159571219841322,0.18242469401117883,-2.391450229045516
0.12048192771084357,-0.559329662691603,-1.3172029150759337,0.1820498876956444,-2.3897008564645987
0.11904761904761925,-0.5595927485668147,-1.3184054359097734,0.18168965651244248,-2.3880126048381443
0.1176470588235296,-0.5598453371172039,-1.3195662353710684,0.18134337328540234,-2.3863833278894764
0.11627906976744205,-0.560087901480313,-1.3206867513839127,0.18101043909622444,-2.384810958785525
0.11494252873563238,-0.5603208919025466,-1.3217684066406274,0.18069028795667202,-2.3832934961197614
0.11363636363636383,-0.5605447358613123,-1.322812579915197,0.18038237882847943,-2.3818289933090053
0.11235955056179794,-0.5607598395485002,-1.3238205984449145,0.18008619674855122,-2.3804155792552266
0.11111111111111131,-0.5609665850998746,-1.3247937420616391,0.17980125164928457,-2.379051434462792
0.10989010989011008,-0.5611653394928983,-1.3257332615212079,0.17952707619172248,-2.377734806363973
0.10869565217391323,-0.5613564472663648,-1.3266403454180593,0.17926322630116065,-2.3764640086805344
0.1075268817204303,-0.5615402346854663,-1.3275161359405518,0.17900927702605812,-2.375237405788253
0.10638297872340445,-0.561717014986787,-1.3283617558095966,0.17876482364000543,-2.374053417513104
0.10526315789473704,-0.5618870842263206,-1.3291782668433594,0.17852947794153443,-2.3729105213057253
0.10416666666666687,-0.5620507273855422,-1.3299667324018751,0.17830287279743215,-2.37180724304367
0.10309278350515484,-0.5622082120292985,-1.3307281372697264,0.17808465429142445,-2.3707421661816563
0.10204081632653081,-0.5623598013878912,-1.3314634851175549,0.17787448608499692,-2.36971392150453
0.1010101010101012,-0.562505732631791,-1.3321736612439736,0.177672046975142,-2.3687212035477008
0.1000000000000002,-0.5626462386943871,-1.332859571785697,0.1774770295153057,-2.367762733605412


==> anc/data/fig2/DMRG_M5.csv <==
T,E/L,Ekin,Eph/L,Ecoup
10.0,2.0034550586669715,-0.15700836879125174,2.2172308029496692,-0.9118726496095362
5.0,1.5776152965715693,-0.29907831922178757,1.9581539417926017,-1.6036189463644972
3.333333333333333,1.2259464281428751,-0.4199610369727412,1.7266167378834687,-2.0833957597586714
2.5,0.9382342248492301,-0.5199762462642965,1.522977461705284,-2.4037459929996605
2.0,0.7026362931877053,-0.6019426341952073,1.346252588872186,-2.616145434240442
1.6666666666666667,0.5093107556837405,-0.6690397288789278,1.19464888362729,-2.7576578573187676
1.4285714285714286,0.35043828081803385,-0.7241293790069159,1.0657381526613654,-2.852377165285563
1.25,0.2196685054281596,-0.7696287445332552,0.9567202222800582,-2.9156371841526636
1.1111111111111112,0.11175563194501356,-0.8075230994472963,0.8647193405754375,-2.95730289308626
1.0000000000000002,0.02236527142077316,-0.839413844155562,0.7870197358952121,-2.9838659945099453
0.9090909090909092,-0.052051722387525666,-0.8665737675731634,0.7212025476392626,-2.9997051387525473
0.8333333333333334,-0.11436816142007336,-0.8900026450658226,0.6651982975294568,-3.0078372263581477
0.7692307692307692,-0.166887130742192,-0.9104793695580411,0.6172831024640966,-3.0103793795533518
0.7142857142857142,-0.21144327210016267,-0.9286075647929196,0.5760448112757758,-3.0088404312901442
0.6666666666666665,-0.24949403232832384,-0.9448544246291056,0.5403375170373312,-3.004310889992727
0.6249999999999999,-0.28219737076033496,-0.9595816433762603,0.5092350089189311,-2.9975878058783243
0.588235294117647,-0.3104756260797032,-0.9730698452082182,0.4819887489560859,-2.98925955985031
0.5555555555555554,-0.33506674670148695,-0.9855375316026951,0.45799220711901095,-2.9797647434621437
0.5263157894736841,-0.3565644568773497,-0.9971557109134097,0.43675176096901563,-2.969432858254975
0.4999999999999999,-0.3754496278716597,-1.0080588072154208,0.4178632497934075,-2.9585130335396697
0.47619047619047605,-0.39211435595422334,-1.0183531304596807,0.4009938132610971,-2.9471951395371465
0.4545454545454544,-0.4068806486534446,-1.0281231901824956,0.38586745246902077,-2.935624710204399
0.43478260869565205,-0.42001485006572087,-1.0374368392186843,0.37225371260890927,-2.9239133394283474
0.4166666666666665,-0.4317387296745352,-1.0463485707704565,0.35995898058074277,-2.9121473161414593
0.39999999999999986,-0.442238197670991,-1.0549026178843797,0.34881958095742743,-2.9003935812858335
0.38461538461538447,-0.4516700295050394,-1.0631349330765045,0.33869630101634857,-2.8887039961127483
0.37037037037037024,-0.46016722320376,-1.0710751301115276,0.32947009222578205,-2.8771186944353744
0.357142857142857,-0.46784320252360745,-1.0787475522006933,0.3210386659688925,-2.865669008819492
0.3448275862068964,-0.47479518896412437,-1.0861724162546174,0.3133136679293203,-2.85437905833115
0.3333333333333332,-0.48110690271562273,-1.0933666752806903,0.30621846260969204,-2.843267313474185
0.32258064516129015,-0.4868507588726527,-1.1003446878490803,0.2996863295643973,-2.8323478889586786
0.31249999999999983,-0.49208958812330117,-1.1071184275896513,0.29365896968846983,-2.8216314690972846
0.30303030303030287,-0.4968781415526425,-1.1136981907768995,0.2880852736823022,-2.811125966562775
0.2941176470588234,-0.5012643067243685,-1.1200928660323533,0.28292028065821195,-2.800837126128136
0.2857142857142856,-0.5052900444001223,-1.1263101003468812,0.2781243414125169,-2.7907688586021555
0.2777777777777776,-0.5089922610493793,-1.132356587083817,0.2736623969332766,-2.780923707915584
0.2702702702702701,-0.5124034885432243,-1.1382382205618784,0.2695033712747168,-2.771303059379744
0.263157894736842,-0.5155524749618043,-1.1439603427516267,0.2656196758521579,-2.761907368502562
0.2564102564102563,-0.5184646897720064,-1.1495276861639139,0.2619867355657514,-2.7527363746077183
0.2499999999999999,-0.5211627185707016,-1.1549444686128008,0.2585826236726288,-2.7437891541488395
0.24390243902439016,-0.523666650711035,-1.1602146510116338,0.25538774962098826,-2.7350642402156056
0.23809523809523803,-0.5259943958057728,-1.1653419447823916,0.252384571750372,-2.726559761142855
0.2325581395348837,-0.5281619208729759,-1.1703297138739088,0.24955736048002483,-2.718273540162809
0.22727272727272727,-0.5301835036900714,-1.1751811688429674,0.24689197185377934,-2.7102030358185756
0.2222222222222222,-0.5320719211280418,-1.1798993482177755,0.244375679476844,-2.7023454619558858
0.2173913043478261,-0.5338386325163522,-1.184487177519688,0.24199701273049143,-2.6946978365995653
0.21276595744680854,-0.5354939392153109,-1.1889474888910982,0.239745608410359,-2.6872570183790243
0.20833333333333337,-0.5370470869941175,-1.1932830546105708,0.23761210784331901,-2.6800196704876664
0.20408163265306128,-0.5385063984608204,-1.1974964959172265,0.23558801985864064,-2.6729823288642183
0.20000000000000007,-0.5398793859613173,-1.201590441669537,0.23366564789971417,-2.6661414435877213
0.1960784313725491,-0.5411728356489416,-1.205567486720917,0.23183800233372703,-2.6594934023982613
0.1923076923076924,-0.5423928827921028,-1.2094302069462515,0.23009871846407953,-2.6530344822706122
0.18867924528301896,-0.5435450784680063,-1.2131811136344628,0.228441999788842,-2.6467609447828253
0.18518518518518529,-0.5446344538802619,-1.2168226892731724,0.22686255534448665,-2.6406690086381643
0.18181818181818193,-0.5456655781429076,-1.2203574124222891,0.22535555378657168,-2.634754884115151
0.1785714285714287,-0.5466426132473462,-1.2237877601039997,0.2239165631309054,-2.6290147442180167
0.1754385964912282,-0.5475693261539479,-1.2271160798324963,0.2225415181075447,-2.6234447498750306
0.17241379310344843,-0.5484491618835654,-1.2303447818282394,0.22122668360653214,-2.618041040410484
0.16949152542372894,-0.5492852690098095,-1.2334762729814484,0.21996862980423693,-2.6127998026744548
0.16666666666666682,-0.5500805160319524,-1.2365128533236187,0.21876417197981332,-2.6077171555178036
0.16393442622950835,-0.5508375383110659,-1.2394569053748616,0.21761037994413993,-2.6027892422704566
0.16129032258064532,-0.5515587420695357,-1.2423107335716763,0.21650454224613305,-2.5980122323427732
0.1587301587301589,-0.5522463486620464,-1.2450766882011552,0.21544415000903183,-2.593382337827739
0.15625000000000017,-0.5529023927512029,-1.2477570326083625,0.21442687454499137,-2.5888958252446854
0.15384615384615402,-0.5535287410542661,-1.2503539905494823,0.21345054549042378,-2.584548952596364
0.15151515151515169,-0.5541271233216347,-1.2528697929548387,0.21251314220301037,-2.5803380344835714
0.14925373134328376,-0.5546991348570904,-1.2553066262028205,0.21161277772832632,-2.5762594262655263
0.14705882352941194,-0.5552462522233378,-1.2576666628438777,0.2107476901188053,-2.5723095284583937
0.14492753623188423,-0.555769843836078,-1.2599520379451694,0.20991622873926202,-2.568484794888664
0.14285714285714304,-0.5562711742158781,-1.2621648120628606,0.20911684442775275,-2.5647817417845205
0.14084507042253538,-0.5567514321884578,-1.264307137267011,0.2083480867982165,-2.561196909265472
0.13888888888888906,-0.5572117092554473,-1.2663809886918045,0.20760858662710593,-2.5577269335792785
0.1369863013698632,-0.5576530226220143,-1.2683883453061713,0.20689705659617172,-2.5543684851832156
0.13513513513513534,-0.5580763343742372,-1.2703311821661136,0.20621228320806897,-2.551118331956814
0.13333333333333353,-0.5584825270686405,-1.2722113901128318,0.20555311992935507,-2.5479732631661807
0.13157894736842124,-0.5588724346317113,-1.2740308326715515,0.2049184798638329,-2.544930150429668
0.12987012987013005,-0.5592468383359911,-1.2757913569202686,0.2043073353974047,-2.541985914953746
0.1282051282051284,-0.5596064763636139,-1.2774947915783659,0.20371871484272314,-2.539137560485411
0.12658227848101286,-0.5599520342709774,-1.2791428520774741,0.20315169292650617,-2.536382173001278
0.1250000000000002,-0.5602841577784178,-1.2807372450648988,0.20260539113665182,-2.533716881887972
0.12345679012345699,-0.5606034575001674,-1.2822796449450178,0.20207897408385297,-2.5311388888587
0.12195121951219531,-0.5609105088986267,-1.2837716828223114,0.201571646734849,-2.5286454649477994
0.12048192771084357,-0.5612058562217861,-1.285214950150022,0.20108265168647987,-2.526233952919494
0.11904761904761925,-0.561490011319309,-1.2866109928483334,0.20061126682580604,-2.5239017555306726
0.1176470588235296,-0.5617634626804964,-1.2879613345401917,0.20015680314197642,-2.5216463465442778
0.11627906976744205,-0.5620266680302766,-1.2892674271932478,0.19971860296876676,-2.5194652742800026
0.11494252873563238,-0.5622800637787106,-1.290530702893376,0.1992960374571123,-2.517356144450919
0.11363636363636383,-0.5625240600267432,-1.2917525340769809,0.19888850606581737,-2.515316632413513
0.11235955056179794,-0.562759049844929,-1.2929342741642325,0.19849543350203747,-2.5133444736304686
0.11111111111111131,-0.5629854073555778,-1.294077239352956,0.19811626895825896,-2.5114374684723937
0.10989010989011008,-0.5632034885610211,-1.2951827101719497,0.1977504857879334,-2.5095934831840263
0.10869565217391323,-0.5634136293912574,-1.2962519113578976,0.19739757993978888,-2.5078104524171247
0.1075268817204303,-0.5636161493266858,-1.297286030753333,0.19705706722991614,-2.5060863648065297
0.10638297872340445,-0.5638113548926158,-1.2982862308060044,0.19672848347134603,-2.5044192695912804
0.10526315789473704,-0.5639995382263839,-1.2992536365125191,0.196411383310995,-2.5028072756912754
0.10416666666666687,-0.5641809777053505,-1.300189340998902,0.1961053400267639,-2.5012485482521694
0.10309278350515484,-0.5643559390563205,-1.3010943958087815,0.19580994344738162,-2.4997413135035362
0.10204081632653081,-0.5645246792314431,-1.301969843178127,0.1955248003688813,-2.4982838479459786
0.1010101010101012,-0.5646874439437295,-1.302816686325035,0.19524953345543788,-2.496874490243142
0.1000000000000002,-0.5648444604009325,-1.3036358555361414,0.19498378130273267,-2.4955116391215335


==> anc/data/fig2/ED_M3.csv <==
T,E,Ekin,Eph,Ecoup
0.05,-0.5589009630245801,-1.4009553465825655,0.14574660110880444,-2.122282474084401
0.1,-0.5560854562205149,-1.3876660538261376,0.14864809265740586,-2.1360016905635018
0.15000000000000002,-0.547754569084689,-1.3546164693408114,0.15726992952674335,-2.1705060237163742
0.2,-0.5340701741219899,-1.3127649420717589,0.17130981064387457,-2.214134981757573
0.25,-0.5156209743856919,-1.2708429268008405,0.18996199722113064,-2.2570719312332628
0.30000000000000004,-0.4930090630898353,-1.2323638158558285,0.21242746947149233,-2.2948188469508355
0.35000000000000003,-0.4668515741419258,-1.1979561452708747,0.23793696764381064,-2.325986563657854
0.4,-0.4377537001550157,-1.167165255096028,0.265788110451272,-2.350543797935446
0.45,-0.4062903375417838,-1.1392745106862048,0.29535922173119433,-2.3689732856787074
0.5,-0.3730002236458487,-1.1136097585214193,0.32610429843065836,-2.38191285186112
0.55,-0.3383812982472054,-1.08962736717806,0.3575461745360993,-2.3900099967385
0.6000000000000001,-0.30288419702535574,-1.066920381675563,0.3892732479267829,-2.393866843085123
0.65,-0.2669060327620303,-1.045197761508924,0.42093813947762093,-2.3940230996893463
0.7000000000000001,-0.2307867902503647,-1.0242582072162887,0.452255791058608,-2.3909546993285855
0.75,-0.19480916802447806,-1.0039663483165733,0.4829997912918994,-2.3850784482653156
0.8,-0.15920147903414758,-0.9842335016274686,0.5129969272357375,-2.3767585297219793
0.8500000000000001,-0.12414267767592072,-0.9650030501990855,0.5421205606949819,-2.366313141655438
0.9,-0.08976852827719614,-0.9462397582217212,0.5702835480550482,-2.354020623439509
0.9500000000000001,-0.05617811415252653,-0.9279221849932061,0.597431299475384,-2.340124883146341
1.0,-0.02344013313519772,-0.9100374302248008,0.6235353765551761,-2.3248401182270806
1.05,0.008401351055627004,-0.892577579849823,0.6485878440933412,-2.308354885338741


==> anc/data/fig2/ED_M4.csv <==
T,E,Ekin,Eph,Ecoup
0.05,-0.5664408209333398,-1.3523834514439634,0.17207193289980635,-2.340180317721794
0.1,-0.5626488373952692,-1.3329140992054094,0.17735731143014627,-2.367116644921689
0.15000000000000002,-0.5529883803634562,-1.2902036865950992,0.19047662101308122,-2.4271213202875894
0.2,-0.5386231735296552,-1.2413497762220564,0.20880446753202925,-2.4957884290863483
0.25,-0.5200171264766833,-1.1963781376481994,0.23091235700771615,-2.558269279773714
0.30000000000000004,-0.4973953891737641,-1.1576262475783843,0.256219032967281,-2.6104458631267464
0.35000000000000003,-0.47116845618370584,-1.1245138401558654,0.284214509652488,-2.6524009890249993
0.4,-0.44185361516910043,-1.095830453328544,0.3143784286367698,-2.6853297657009194
0.45,-0.4099676662800671,-1.0704481143333984,0.34623012543795617,-2.710540844256814
0.5,-0.37598356408280054,-1.0474762841679743,0.37935020464829383,-2.729192559487584
0.55,-0.3403247308525541,-1.026254527470491,0.41337676912034366,-2.7422529723940934
0.6000000000000001,-0.30337108046164313,-1.0063083684962033,0.4479947040500895,-2.750520554062465
0.65,-0.2654651639493156,-0.9873042956923741,0.4829268744233045,-2.754655896170698
0.7000000000000001,-0.22691556139040378,-0.9690124935309522,0.5179290354882808,-2.7552104908625004
0.75,-0.18799808061958398,-0.9512780032050703,0.5527874591447951,-2.752649695616824
0.8,-0.14895604143273514,-0.933999048626909,0.5873178192105847,-2.7473702545896965
0.8500000000000001,-0.1100006314603933,-0.9171110115507841,0.6213642706138622,-2.7397134988205276
0.9,-0.07131183576680453,-0.9005747289871561,0.6547981753756389,-2.7299753267250133
0.9500000000000001,-0.0330400624587021,-0.8843680477727217,0.6875163167020143,-2.7184138480308886
1.0,0.004691633971948853,-0.8684798079055989,0.7194386644355779,-2.705255344412487
1.05,0.04178492255849194,-0.8529056197799765,0.7505058486870941,-2.690699010863047


==> anc/data/fig2/ED_M5.csv <==
T,E,Ekin,Eph,Ecoup
0.05,-0.5692586732369567,-1.3277828502410018,0.18732156168593234,-2.4551183243734984
0.1,-0.5648474839342738,-1.303711884404713,0.19484043600304835,-2.494727715281949
0.15000000000000002,-0.5545130089302341,-1.2545582683010839,0.2117754686200513,-2.5768841194503653
0.2,-0.5398799014626051,-1.20161983828509,0.2335452958269451,-2.6655061481626015
0.25,-0.521164137267724,-1.1549582575974826,0.2584704565606019,-2.743214711544005
0.30000000000000004,-0.49838625667032843,-1.1158554049732046,0.28621226529069005,-2.8071372048316854
0.35000000000000003,-0.47190452245129705,-1.0830198087070424,0.31643744440601995,-2.85869002557934
0.4,-0.44224551119431393,-1.0548978654524448,0.3487154876736802,-2.899907128887346
0.45,-0.40993991880962277,-1.030218950666964,0.38261625945935285,-2.9325619406776755
0.5,-0.37545741353292716,-1.008039592705416,0.41776265061101603,-2.9580607280147055
0.55,-0.33919706991822096,-0.98768093758537,0.4538398974056138,-2.9775038990340787
0.6000000000000001,-0.30149813775280254,-0.9686602948538728,0.490586473172873,-2.991762759774687
0.65,-0.2626543535385968,-0.9506367784501909,0.5277811054613711,-3.001540516549845
0.7000000000000001,-0.2229256112179761,-0.9333713709380875,0.5652318539217498,-3.0074159547606474
0.75,-0.18254568412227756,-0.916698129073075,0.602768722464308,-3.0098739038598814
0.8,-0.1417265896674263,-0.9005034249379265,0.6402394023171307,-3.009326534984844
0.8500000000000001,-0.10066069136724672,-0.8847109097974439,0.6775071851430099,-3.006128472753788
0.9,-0.05952154911282511,-0.8692705782586492,0.7144501154179074,-3.0005877443950237
0.9500000000000001,-0.018464256313515177,-0.8541508027772464,0.750960685154737,-2.9929739045639945
1.0,0.022374278565615177,-0.8393325418888177,0.7869456304554017,-2.983524217560171
1.05,0.06287487120654411,-0.8248051504198722,0.8223255973644168,-2.972448480369413


==> anc/data/fig3/DMRG_L101.csv <==
T,E/L,Ekin,Eph/L,Ecoup
10.0,6.5547177532152,-0.18879514556220933,6.583107713430311,-2.6785975834922127
5.0,4.171171200035275,-0.34666505424691973,4.209691204448038,-3.5438643183587812
3.333333333333333,2.7942810794678863,-0.4767884713904183,2.8363564597613657,-3.772834441938786
2.5,2.003144831483803,-0.5843543533225533,2.0466358936690403,-3.8082525202909188
2.0,1.515261143168371,-0.6731693278605285,1.5593604608473772,-3.780871281650978
1.6666666666666667,1.190322750677558,-0.7464649148995852,1.2346671787512176,-3.7323317222015855
1.4285714285714286,0.9601747885101207,-0.8070972282559914,1.0045750502073096,-3.6773384662953337
1.25,0.7895027916139914,-0.85753049737489,0.8338499866123109,-3.6215453200488614
1.1111111111111112,0.6584989512502931,-0.8998166906073307,0.702727353130777,-3.5672608851738596
1.0000000000000002,0.5552452181680639,-0.935615142284842,0.599314874256621,-3.5154289779480408
0.9090909090909092,0.47214849745940213,-0.9662437811525356,0.5160360289202821,-3.4664056281962385
0.8333333333333334,0.40414288706417295,-0.9927360971881712,0.4478359126397207,-3.42026810152285
0.7692307692307692,0.3477189258660859,-1.015905848315365,0.39121229209208636,-3.376932646930301
0.7142857142857142,0.3003682082648682,-1.0363812202967484,0.34366169236329763,-3.3362690776335437
0.6666666666666665,0.2602502612872936,-1.0546568361639248,0.30334680218388865,-3.2981021022394805
0.6249999999999999,0.22598389660630464,-1.0711248823948603,0.2688884649925899,-3.2622447421434284
0.588235294117647,0.19651230647240636,-1.0860913241149326,0.23923109729802308,-3.228514681830398
0.5555555555555554,0.1710130882159578,-1.0998059822011619,0.21355303551602,-3.1967367476153536
0.5263157894736841,0.14883664989997222,-1.1124616553431355,0.1912049823512808,-3.166747899207949
0.4999999999999999,0.1294631365773806,-1.1242215363604124,0.17166720922633277,-3.1383977067391
0.47619047619047605,0.11247158740105262,-1.1352108357874886,0.1545186345352408,-3.111548762688959
0.4545454545454544,0.09751759367923804,-1.1455329749621366,0.1394146392900516,-3.086076405489218
0.43478260869565205,0.08431664847493192,-1.155274815448973,0.12607045585827562,-3.0618674430460353
0.4166666666666665,0.07263177904164478,-1.164509815107281,0.11424881919035432,-3.038818894631012
0.39999999999999986,0.062264077450568216,-1.1732937547074853,0.10375046608672352,-3.016839096896078
0.38461538461538447,0.053045433063260906,-1.1816779036059464,0.09440697255828036,-2.995845131859511
0.37037037037037024,0.04483283101732613,-1.189705757837727,0.08607501813593878,-2.9757626370233554
0.357142857142857,0.037504004217372204,-1.197413088379175,0.07863201842248561,-2.9565237937562574
0.3448275862068964,0.030953832357431526,-1.2048274653398816,0.07197252241378546,-2.938067631280124
0.3333333333333332,0.025091508644729647,-1.2119739039464839,0.06600543040614447,-2.9203395502280243
0.32258064516129015,0.019838266749807768,-1.2188743642079576,0.06065170452154153,-2.903290164061737
0.31249999999999983,0.015125516164240299,-1.225548529978992,0.05584251239538239,-2.8868753613423785
0.30303030303030287,0.010893309851874741,-1.232012020843644,0.05151767105970128,-2.871055693273477
0.2941176470588234,0.007089098228729096,-1.2382792399901366,0.04762441647143425,-2.855795096208603
0.2857142857142856,0.0036666731805722426,-1.2443631427358586,0.044116343624954334,-2.8410607287167
0.2777777777777776,0.0005853037582663294,-1.2502738424661413,0.040952532896876746,-2.8268234212400443
0.2702702702702701,-0.0021910029525711995,-1.256021773073664,0.03809683029329862,-2.8130564707870445
0.263157894736842,-0.004694112261121857,-1.2616143047210961,0.03551720436854077,-2.7997357273480348
0.2564102564102563,-0.006952308522548682,-1.2670582635202778,0.03318521325300812,-2.7868384557962163
0.2499999999999999,-0.008990743196177035,-1.2723610341963718,0.03107557444935585,-2.7743440365145005
0.24390243902439016,-0.010831818416510836,-1.2775294704566313,0.029165770758030674,-2.762233994179173
0.23809523809523803,-0.01249549217769168,-1.2825669848463923,0.02743571706791112,-2.750492077388965
0.2325581395348837,-0.013999590866866708,-1.287478429020048,0.02586747625185738,-2.7391022497098523
0.22727272727272727,-0.015360061102946809,-1.2922684196279284,0.02444500189939626,-2.7280498155066386
0.2222222222222222,-0.016591178479276058,-1.2969413444526645,0.02315392940301289,-2.7173213965317804
0.2173913043478261,-0.01770573876811806,-1.3015008979007625,0.021981379845414664,-2.706904900700418
0.21276595744680854,-0.018715207118014703,-1.3059512288500956,0.020915818630562435,-2.6967891649092324
0.20833333333333337,-0.019629877356715106,-1.3102946561749784,0.019946870025861426,-2.6869635978679107
0.20408163265306128,-0.020459007626621173,-1.3145347114133825,0.019065212455751993,-2.677418261264467
0.20000000000000007,-0.021210908758785098,-1.3186733680779312,0.018262464905074664,-2.6681440929686318
0.1960784313725491,-0.021893056872473293,-1.3227127817323845,0.01753108473870955,-2.6591322192931037
0.1923076923076924,-0.022512185050037926,-1.3266555706732848,0.016864280902120058,-2.6503741667293106
0.18867924528301896,-0.023074364452458175,-1.3305048404416397,0.016255934746456185,-2.641862033441528
0.18518518518518529,-0.023585057261374196,-1.334262507308913,0.015700532450646166,-2.6335886875575527
0.18181818181818193,-0.024049179882697263,-1.3379299805384062,0.015193100711891191,-2.625546973210541
0.1785714285714287,-0.024471171547712497,-1.341509209873123,0.014729151082276435,-2.617729969760444
0.1754385964912282,-0.02485503919730118,-1.3450021941350245,0.014304632280848972,-2.6101312000216734
0.17241379310344843,-0.025204399740046006,-1.3484110021847964,0.013915886637705089,-2.6027444782246016
0.16949152542372894,-0.025522517672789617,-1.3517376265961696,0.013559610295485473,-2.595563836368274
0.16666666666666682,-0.025812343246677222,-1.3549841653184944,0.013232817701222109,-2.588583611004969
0.16393442622950835,-0.026076539997059903,-1.358152292542923,0.012932809746501456,-2.5817985350509405
0.16129032258064532,-0.026317509730585626,-1.3612434927426778,0.012657149697023211,-2.575203596327436
0.1587301587301589,-0.026537420768104312,-1.364258830969639,0.012403627146112942,-2.5687934791009863
0.15625000000000017,-0.026738242778106384,-1.367200907431756,0.012170246280173876,-2.562562942494682
0.15384615384615402,-0.02692175087939115,-1.370070856619285,0.011955193622997238,-2.556506977907223
0.15151515151515169,-0.02708955128761486,-1.3728702651194264,0.011756831039550206,-2.550620774882315
0.14925373134328376,-0.027243098733840954,-1.3756009214408629,0.011573675180471437,-2.5448996544514064
0.14705882352941194,-0.027383711424627588,-1.378264735581076,0.011404381869838193,-2.5393390836996614
0.14492753623188423,-0.02751257793714883,-1.3808631368385826,0.011247732871763012,-2.5339346377875414
0.14285714285714304,-0.027630771164790527,-1.3833972830932608,0.01110262371974889,-2.528681969939891
0.14084507042253538,-0.02773926500130316,-1.385868611154765,0.010968052717776636,-2.523576835307221
0.13888888888888906,-0.027838943249810854,-1.3882787289018665,0.01084311141780397,-2.518615136863729
0.1369863013698632,-0.027930605875845914,-1.3906291745990114,0.010726975566709299,-2.513792883288481
0.13513513513513534,-0.02801497669706626,-1.3929214174906583,0.01061889683005418,-2.509106129132067
0.13333333333333353,-0.028092713076435696,-1.3951570291504973,0.010518195602605208,-2.5045510563420836
0.13157894736842124,-0.028164411356072318,-1.3973376478840493,0.010424254535956976,-2.500123904968463
0.12987012987013005,-0.02823061052150005,-1.3994646150054875,0.010336510543960384,-2.495820899524366
0.1282051282051284,-0.028291795134069868,-1.4015388656965426,0.010254453728530438,-2.49163854580919
0.12658227848101286,-0.02834840789230543,-1.4035624064298282,0.010177624689177248,-2.4875731504424
0.1250000000000002,-0.02840084881121895,-1.405535637710579,0.010105599804406755,-2.4836219286570542
0.12345679012345699,-0.028449483180004214,-1.407460103919492,0.010037994308278977,-2.4797813689122465
0.12195121951219531,-0.028494641135893686,-1.409337074477567,0.009974458093689569,-2.4760481848216793
0.12048192771084357,-0.02853662280130595,-1.4111678074613887,0.009914672330721653,-2.472419228843439
0.11904761904761925,-0.02857570020180876,-1.4129535036375684,0.009858346492931751,-2.46889143161485
0.1176470588235296,-0.02861212063051783,-1.4146953480708275,0.009805215434089696,-2.4654618048989994
0.11627906976744205,-0.02864610868525275,-1.4163945076170776,0.009755037303586837,-2.462127439301021
0.11494252873563238,-0.028677868643970206,-1.4180521376945647,0.00970759123552886,-2.4588855040137645
0.11363636363636383,-0.028707586509413532,-1.4196694008010513,0.009662675521673656,-2.4557332502771962
0.11235955056179794,-0.028735431834389345,-1.4212474609532137,0.009620105622489826,-2.4526680004087513
0.11111111111111131,-0.02876155750371105,-1.4227873061781071,0.009579712114899507,-2.449687096009911
0.10989010989011008,-0.02878610450539808,-1.4242902813531266,0.009541342002537619,-2.446787979353897
0.10869565217391323,-0.028809198744665067,-1.4257572308521311,0.009504853689779845,-2.443968221329415
0.1075268817204303,-0.02883095583009973,-1.4271891580805598,0.009470117690175289,-2.441225416860798
0.10638297872340445,-0.02885147948959029,-1.428586883574993,0.009437014920803162,-2.4385571945471294
0.10526315789473704,-0.028870864943187004,-1.4299512412263202,0.009405435988844326,-2.435961289042221
0.10416666666666687,-0.028889200382999337,-1.4312831643071342,0.009375280325372277,-2.433435517009371
0.10309278350515484,-0.028906565863091344,-1.4325835733328145,0.009346455673726271,-2.4309777254656946
0.10204081632653081,-0.028923034704293915,-1.4338533448250208,0.009318876772723304,-2.4285858319084883
0.1010101010101012,-0.028938673336318454,-1.4350933339905976,0.009292465396388951,-2.4262577897032958
0.1000000000000002,-0.028953543429472314,-1.4363044574392076,0.009267149354470391,-2.423991619721022


==> anc/data/fig3/DMRG_L11.csv <==
T,E/L,Ekin,Eph/L,Ecoup
10.0,6.366426035967973,-0.17334570929280702,6.625755237196032,-2.67928225326938
5.0,3.962561553361325,-0.31874245585193917,4.313992601584723,-3.547008009441184
3.333333333333333,2.5896763325545,-0.4391713558452062,2.973194609224576,-3.7795392081024084
2.5,1.7990814019465495,-0.5393479629326459,2.195291973978526,-3.8189779493411953
2.0,1.309255623638671,-0.6226467831739361,1.7109186996718615,-3.7956566143673354
1.6666666666666667,0.9818937643042901,-0.6919198274802674,1.385792708356967,-3.7509780057308872
1.4285714285714286,0.7496061142419493,-0.7496930548424027,1.1540799099062864,-3.6995280164956306
1.25,0.5772430303909931,-0.7981517737628913,0.981339509014876,-3.6469186776083715
1.1111111111111112,0.44496091664678317,-0.8391206066820941,0.8481029534438186,-3.5954508549475257
1.0000000000000002,0.34075842933249706,-0.8740856704064949,0.742591381330644,-3.54608573408568
0.9090909090909092,0.2569598917517629,-0.9042361696950757,0.6572716518277513,-3.499202005554286
0.8333333333333334,0.18843089051758782,-0.9305138940607908,0.587104291875666,-3.4549022237013745
0.7692307692307692,0.13160877166641496,-0.9536612011524955,0.528590756715161,-3.41314923203213
0.7142857142857142,0.08394539189132519,-0.9742622596330509,0.47922622003939686,-3.3738353486133437
0.6666666666666665,0.04357083090708672,-0.9927773644296268,0.4371697082105165,-3.3368186912815467
0.6249999999999999,0.009082478568618607,-1.0095705702734064,0.40103748164124337,-3.301942781047261
0.588235294117647,-0.020591797738800096,-1.0249308481779473,0.3697692442862829,-3.2690488487606633
0.5555555555555554,-0.04628528084735303,-1.039088319683955,0.3425385854445103,-3.2379823659334503
0.5263157894736841,-0.0686550808655035,-1.0522280098792858,0.3186918971330559,-3.208596830490255
0.4999999999999999,-0.08822619002218038,-1.0644985774074698,0.29770536586201285,-3.180756549574974
0.47619047619047605,-0.10542284093314795,-1.0760208274691483,0.2791543421431739,-3.1543361320742522
0.4545454545454544,-0.12059150954049364,-1.086893355144923,0.262690880022805,-3.1292208124902836
0.43478260869565205,-0.13401774766175834,-1.0971973569349665,0.24802734836601073,-3.1053065215698465
0.4166666666666665,-0.14593894238171623,-1.1069996898944328,0.23492382435357173,-3.082498508940198
0.39999999999999986,-0.15655394404982614,-1.1163563769004001,0.22317876643778778,-3.0607111483279366
0.38461538461538447,-0.16603043150703561,-1.1253140127030457,0.2126217768365125,-3.0398679364369636
0.37037037037037024,-0.17451075023930349,-1.1339118948630804,0.2031077377803073,-3.0198990804125034
0.357142857142857,-0.18211640786434452,-1.1421830523633918,0.1945124805298761,-3.0007422787773326
0.3448275862068964,-0.1889516402699404,-1.1501557724627578,0.18672919585425027,-2.9823409373550582
0.3333333333333332,-0.19510634808191812,-1.1578544622728104,0.1796655462238574,-2.964643842963858
0.32258064516129015,-0.2006583641053662,-1.165299751406312,0.17324138731235939,-2.9476049391411827
0.31249999999999983,-0.20567536950743162,-1.1725096795560053,0.16738690020074518,-2.931182670819115
0.30303030303030287,-0.21021638248660146,-1.1794996420561785,0.16204106075510552,-2.9153395772793647
0.2941176470588234,-0.21433306782415282,-1.1862831979048882,0.1571503368995921,-2.9000415591976902
0.2857142857142856,-0.21807080360553988,-1.1928722394321665,0.1526676287942636,-2.8852577848670586
0.2777777777777776,-0.22146952925489993,-1.1992773473322793,0.14855141596298835,-2.8709602819507816
0.2702702702702701,-0.2245645165584941,-1.2055078380392272,0.1447649655225159,-2.85712366188403
0.263157894736842,-0.22738693897004267,-1.2115717714739018,0.14127573948902275,-2.843724854856655
0.2564102564102563,-0.22996444029964005,-1.2174763290052006,0.13805483298755558,-2.8307428077332935
0.2499999999999999,-0.23232157925642724,-1.2232282739284306,0.13507655709544,-2.81815832482142
0.24390243902439016,-0.23448020021561627,-1.2288334096104434,0.13231798966850636,-2.8059537472511495
0.23809523809523803,-0.23645977121521497,-1.2342970603582086,0.12975867038074673,-2.794112835506615
0.2325581395348837,-0.23827766259417268,-1.2396241029444077,0.1273803147489797,-2.782620657190964
0.22727272727272727,-0.23994941131465583,-1.2448190262264305,0.1251665457011998,-2.7714634822039974
0.2222222222222222,-0.24148891830387,-1.249886013149121,0.12310268420180952,-2.7606285683764598
0.2173913043478261,-0.24290863926264208,-1.254828851169965,0.12117554698360254,-2.750104124990993
0.21276595744680854,-0.24421974179056685,-1.2596510150038618,0.11937328737135934,-2.7398792074732508
0.20833333333333337,-0.24543224723908086,-1.2643557324361043,0.1176852431043792,-2.7299435380101498
0.20408163265306128,-0.2465551705117965,-1.268946069798736,0.11610180812835234,-2.720287547587857
0.20000000000000007,-0.24759661743748584,-1.273424908538038,0.11461432060165856,-2.710902238596118
0.1960784313725491,-0.2485638869632064,-1.2777951449679057,0.11321496716034521,-2.7017790561136317
0.1923076923076924,-0.24946354448424535,-1.2820592668954165,0.11189667574541008,-2.692909939012149
0.18867924528301896,-0.2503015264652722,-1.2862198464636396,0.11065305070896589,-2.6842872641139968
0.18518518518518529,-0.2510831830971434,-1.2902793278882203,0.10947829936966973,-2.675903719789777
0.18181818181818193,-0.25181334521504833,-1.2942400129455591,0.10836717139429516,-2.6677523897672613
0.1785714285714287,-0.2524963755178301,-1.2981041251538845,0.10731490095660877,-2.659826616110134
0.1754385964912282,-0.25313622792737667,-1.3018739345649841,0.10631715867730697,-2.652119998718922
0.17241379310344843,-0.2537364786250225,-1.305551608688291,0.10537000804360462,-2.6446264064228053
0.16949152542372894,-0.25430036581769494,-1.3091392101833326,0.10446986458654539,-2.6373399676651177
0.16666666666666682,-0.25483082113865857,-1.312638748698168,0.10361346378423919,-2.6302550110086713
0.16393442622950835,-0.25533050478080893,-1.3160521993206244,0.10279782330359609,-2.6233660178095657
0.16129032258064532,-0.255801836135365,-1.319381611964638,0.10202022500079794,-2.6166676518618477
0.1587301587301589,-0.2562470098044642,-1.3226288855551493,0.10127817676057096,-2.6101547415830564
0.15625000000000017,-0.25666802265976435,-1.3257959172987366,0.10056939916958493,-2.6038222817956114
0.15384615384615402,-0.2570666851996536,-1.3288845197420356,0.09989180175560772,-2.597665380228236
0.15151515151515169,-0.2574446507523957,-1.3318965206080913,0.09924346568026157,-2.5916792885346904
0.14925373134328376,-0.2578034301177703,-1.3348337868200735,0.09862262730240134,-2.5858593585250893
0.14705882352941194,-0.2581443952973137,-1.3376980432573418,0.09802766473337875,-2.5802011165505694
0.14492753623188423,-0.25846879766977726,-1.3404910016954346,0.09745708417988176,-2.5747001842643895
0.14285714285714304,-0.25877778323093803,-1.3432143913261365,0.09690950520127974,-2.5693522535704947
0.14084507042253538,-0.2590723982467542,-1.3458698742617161,0.09638365247761295,-2.5641531427521245
0.13888888888888906,-0.25935360030952387,-1.348459085573698,0.09587834827875405,-2.5590987952113773
0.1369863013698632,-0.2596222732868108,-1.3509837614909024,0.0953925016135385,-2.5541851963497058
0.13513513513513534,-0.259879226641156,-1.3534455162156889,0.09492509177213909,-2.5494084082346995
0.13333333333333353,-0.26012519652287175,-1.3558458815086314,0.09447517391620823,-2.544764603527735
0.13157894736842124,-0.260360861839055,-1.3581864213059107,0.09404186982166139,-2.5402500257963325
0.12987012987013005,-0.26058684762697626,-1.3604686469550686,0.09362436119670242,-2.5358610378840116
0.1282051282051284,-0.2608037298629013,-1.3626940605708007,0.09322188399721192,-2.531594068920659
0.12658227848101286,-0.26101204111425186,-1.364864131968941,0.09283372422210956,-2.527445653311463
0.1250000000000002,-0.26121227418538795,-1.3669803315239557,0.09245921399122098,-2.5234123948394855
0.12345679012345699,-0.26140488128943146,-1.3690440276531481,0.09209772678530545,-2.519491007711816
0.12195121951219531,-0.2615902829303931,-1.3710566273285527,0.09174867527802814,-2.5156782499026815
0.12048192771084357,-0.2617688717431635,-1.3730195237019553,0.09141150600488333,-2.511970959126578
0.11904761904761925,-0.26194100713646906,-1.3749340236907193,0.09108569977202534,-2.508366070822098
0.1176470588235296,-0.26210702232028527,-1.3768014117575562,0.0907707662884904,-2.504860572628084
0.11627906976744205,-0.26226723319643924,-1.3786229986286327,0.0904662426756325,-2.501451537065988
0.11494252873563238,-0.2624219281592179,-1.3803999916877896,0.0901716923219649,-2.498136126355596
0.11363636363636383,-0.2625713791553036,-1.382133619075875,0.08988670169718377,-2.4949115549292387
0.11235955056179794,-0.2627158386078835,-1.3838250595650519,0.08961087944440599,-2.491775115737261
0.11111111111111131,-0.26285555106169645,-1.3854755674521504,0.08934385515393652,-2.488724169961678
0.10989010989011008,-0.2629907329036923,-1.3870861901307918,0.08908527815930098,-2.485756193127735
0.10869565217391323,-0.263121588029045,-1.3886580048675026,0.08883481453856322,-2.482868677668205
0.1075268817204303,-0.2632483108303545,-1.3901920775750063,0.08859214485675454,-2.480059182198141
0.10638297872340445,-0.2633710873925995,-1.3916895217808873,0.08835696884464331,-2.477325337157232
0.10526315789473704,-0.2634900891053328,-1.3931513454868492,0.08812899785233373,-2.4746648446742077
0.10416666666666687,-0.26360547808384344,-1.3945785390186762,0.08790795714317742,-2.472075475582716
0.10309278350515484,-0.2637174095699669,-1.3959721053127123,0.08769358605683358,-2.4695550673374145
0.10204081632653081,-0.2638260261079116,-1.3973329590506978,0.08748563476066182,-2.467101525078498
0.1010101010101012,-0.26393146343024443,-1.3986620250836581,0.08728386560945024,-2.4647128029107335
0.1000000000000002,-0.26403385225359516,-1.3999602228979238,0.0870880507936938,-2.46238691332115


==> anc/data/fig3/DMRG_L201.csv <==
T,E/L,Ekin,Eph/L,Ecoup
10.0,6.56624487906714,-0.18972880620777535,6.580514919709102,-2.678556110047749
5.0,4.1839909581690256,-0.3483393928997077,4.203354183443012,-3.5436778136195786
3.333333333333333,2.8068986792724524,-0.4790392062701769,2.8280501725995997,-3.7724204551307228
2.5,2.015758423431601,-0.5870417309424867,2.037622233630177,-3.8075937102162745
2.0,1.5280120187411876,-0.6761731219597993,1.5501818383116375,-3.779970133361702
1.6666666666666667,1.2032326971793486,-0.7496944757886035,1.225525656347827,-3.7311997158856607
1.4285714285714286,0.9732210952185186,-0.8104860290388378,0.9955418166505587,-3.6759882385343454
1.25,0.8026544638735166,-0.8610206003689299,0.8249480604924243,-3.620001438734542
1.1111111111111112,0.6717285279387624,-0.9033624998018457,0.6939618390400288,-3.5655420130738857
1.0000000000000002,0.5685312300983988,-0.939184017969241,0.5906841672890831,-3.5135652079521433
0.9090909090909092,0.48547501690393247,-0.9698108982629234,0.5075358287708803,-3.464421013794495
0.8333333333333334,0.41749848457122907,-0.9962833227813717,0.4394609043617878,-3.418171665420205
0.7692307692307692,0.36109559548972275,-1.0194218608406618,0.38295706107333577,-3.3747412223649182
0.7142857142857142,0.31376063860167525,-1.0398601074572869,0.33552108805526737,-3.33399863098437
0.6666666666666665,0.273654962738114,-1.0580969538600846,0.2953159044116734,-3.295760624474521
0.6249999999999999,0.23939870017105225,-1.0745279673489412,0.26096271512330316,-3.2598472495375876
0.588235294117647,0.20993604728526935,-1.0894564862469456,0.23140633294772484,-3.2260790583293866
0.5555555555555554,0.18444528387747994,-1.1031279216417589,0.20582536973341659,-3.194277381716666
0.5263157894736841,0.1622773354770345,-1.1157381976201863,0.18357089292410803,-3.1642748199811
0.4999999999999999,0.14291266788370285,-1.1274463402765982,0.16412340212947732,-3.135919142436153
0.47619047619047605,0.1259305140781803,-1.1383827577696402,0.14706208353347552,-3.1090705344256264
0.4545454545454544,0.11098660144037115,-1.1486541864383426,0.1320425643176969,-3.0836021194306364
0.43478260869565205,0.09779648455249282,-1.158342898858494,0.1187802452572001,-3.0594007093514968
0.4166666666666665,0.0861231972817978,-1.1675266446151644,0.10703803562989693,-3.036363511886304
0.39999999999999986,0.07576784229068409,-1.176261889998049,0.09661685810807753,-3.014397882500756
0.38461538461538447,0.06656228405047296,-1.1845933184188424,0.0873483863412732,-2.9934207823936143
0.37037037037037024,0.05836351940397234,-1.1925656733722625,0.07908946660263491,-2.9733572033807567
0.357142857142857,0.051049183433363926,-1.2002149958801112,0.07171757849677683,-2.954139853279826
0.3448275862068964,0.044514100702350255,-1.2075735121748705,0.0651273979117125,-2.935706621887951
0.3333333333333332,0.038667403011863374,-1.2146619069799969,0.059227890339672185,-2.9180033962966263
0.32258064516129015,0.03343026223957334,-1.2215066104726044,0.05394011495797453,-2.9009810934341203
0.31249999999999983,0.02873399233718536,-1.2281289484038571,0.04919527298259664,-2.8845957275575604
0.30303030303030287,0.02451859737101164,-1.2345459204461415,0.044933248358573416,-2.868806154513907
0.2941176470588234,0.02073149316972649,-1.2407665109907895,0.04110131889877779,-2.8535756486432464
0.2857142857142856,0.017326416156781366,-1.2468078738632835,0.037653142523301215,-2.8388712768619806
0.2777777777777776,0.014262587633742834,-1.2526764464569558,0.03454782693604822,-2.8246637685728317
0.2702702702702701,0.011503981983687314,-1.2583832296640618,0.03174926496712474,-2.810925730667412
0.263157894736842,0.009018666560513722,-1.2639365842291872,0.029225443143671002,-2.7976325561607696
0.2564102564102563,0.006778312960762678,-1.2693439904447141,0.026947959300513042,-2.784761938599703
0.2499999999999999,0.004757737184234833,-1.2746115096287691,0.0248915592768816,-2.7722937143405795
0.24390243902439016,0.002934514922528554,-1.2797450771326584,0.02303375462225308,-2.7602090554183425
0.23809523809523803,0.0012886449579281747,-1.284750017155455,0.0213544860465803,-2.7484909650523606
0.2325581395348837,-0.00019773213042941146,-1.2896297883830743,0.019835834138883235,-2.7371239265042253
0.22727272727272727,-0.0015405908692742469,-1.294390203777039,0.01846178132657497,-2.726093474558608
0.2222222222222222,-0.0027542293137510143,-1.2990343199481833,0.017217979471501256,-2.715386485886825
0.2173913043478261,-0.003851455156231806,-1.303567142311199,0.01609158344067865,-2.704990429479645
0.21276595744680854,-0.004843766981489806,-1.3079919946229723,0.015071056149141065,-2.694894243013599
0.20833333333333337,-0.005741476150441019,-1.3123102007747647,0.014146045291302537,-2.685088372694683
0.20408163265306128,-0.006553845230766034,-1.3165246993281112,0.013307249699723725,-2.6755621213829457
0.20000000000000007,-0.007289202629370216,-1.3206381787651065,0.012546306154616584,-2.666305803182335
0.1960784313725491,-0.007955042083690701,-1.3246536306696004,0.01185569140220052,-2.6573104937016896
0.1923076923076924,-0.00855811395010835,-1.3285747456028771,0.011228632302065583,-2.6485679227688275
0.18867924528301896,-0.009104488499346697,-1.3324024117438946,0.01065902953586245,-2.6400713636152684
0.18518518518518529,-0.009599630388005041,-1.33613773984135,0.010141385882125521,-2.6318131599348504
0.18181818181818193,-0.0100484717168164,-1.3397837710392217,0.009670746494857978,-2.6237856987662975
0.1785714285714287,-0.010455459869131094,-1.3433425956314817,0.00924263964727599,-2.6159819967678986
0.1754385964912282,-0.010824604880702096,-1.3468162222570406,0.008853033141219834,-2.6083955906408254
0.17241379310344843,-0.01115953002364812,-1.3502072039949058,0.008498285340294062,-2.601020236070643
0.16949152542372894,-0.011463503177136397,-1.353517251368949,0.00817511060400193,-2.593850652493013
0.16666666666666682,-0.01173947116539546,-1.3567480805023509,0.007880542766883302,-2.586881236183044
0.16393442622950835,-0.011990093480011767,-1.3599012504785095,0.0076119014471699425,-2.5801062291162875
0.16129032258064532,-0.01221777348988621,-1.3629773127239915,0.007366759753554146,-2.573520351849146
0.1587301587301589,-0.012424687179264591,-1.3659786114489691,0.007142926939903324,-2.56711829301881
0.15625000000000017,-0.01261280310220965,-1.3689076194600565,0.006938421811376025,-2.560895039009351
0.15384615384615402,-0.01278389918355506,-1.3717665813141502,0.006751454241742475,-2.5548458927716817
0.15151515151515169,-0.012939575396385426,-1.3745559831413476,0.006580405023997277,-2.548966502146548
0.14925373134328376,-0.013081277284373022,-1.3772763888361348,0.00642380833792857,-2.5432522276433547
0.14705882352941194,-0.013210316742245655,-1.3799292766547024,0.006280336818940748,-2.5376984815508528
0.14492753623188423,-0.013327879964043977,-1.3825158584288055,0.006148787388309046,-2.5323006582041825
0.14285714285714304,-0.01343504238297049,-1.3850385539698302,0.0060280743748457434,-2.527054279945769
0.14084507042253538,-0.013532777232042104,-1.387499689546117,0.005917217104803414,-2.521955524910717
0.13888888888888906,-0.013621960971881487,-1.3898996689124588,0.005815321955492326,-2.5170005397590844
0.1369863013698632,-0.013703389078646572,-1.392240040007871,0.005721580672012016,-2.512185208014178
0.13513513513513534,-0.013777780231338393,-1.3945220699699978,0.005635260978997451,-2.507505529659212
0.13333333333333353,-0.013845785491906935,-1.3967470752363254,0.005555699155684834,-2.502957643825277
0.13157894736842124,-0.013907995508173406,-1.398916892444116,0.005482295164979479,-2.4985378266218494
0.12987012987013005,-0.01396494413499978,-1.4010328023731387,0.005414503917391413,-2.4942425390999654
0.1282051282051284,-0.014017115022196096,-1.403096161007425,0.0053518310675578626,-2.490068275460831
0.12658227848101286,-0.014064946819330905,-1.4051084567643668,0.005293828134166647,-2.4860115710975874
0.1250000000000002,-0.014108836150916772,-1.407070920549841,0.005240088182071103,-2.4820691226586664
0.12345679012345699,-0.014149142097721243,-1.4089848503747464,0.005190242466006671,-2.478237689561235
0.12195121951219531,-0.014186189335100933,-1.4108513949651111,0.005143956000653585,-2.4745140507684287
0.12048192771084357,-0.01422027225646663,-1.4126716525982548,0.005100924099105451,-2.4708950390024818
0.11904761904761925,-0.014251656914007095,-1.4144466606531954,0.005060870209653096,-2.4673775064725834
0.1176470588235296,-0.014280585293203555,-1.4161776820852923,0.005023543174124684,-2.463958346505013
0.11627906976744205,-0.01430727771127079,-1.4178660024101735,0.004988714208391238,-2.4606345717267075
0.11494252873563238,-0.014331933430840164,-1.4195128298458728,0.004956175707409752,-2.4574032970877293
0.11363636363636383,-0.01435473329780019,-1.4211193530776003,0.004925738789472163,-2.454261718695923
0.11235955056179794,-0.014375841031505309,-1.4226866683632444,0.004897231821956147,-2.4512071497199353
0.11111111111111131,-0.014395405212032298,-1.4242158693690703,0.004870498635116367,-2.4482369709633445
0.10989010989011008,-0.01441356015303759,-1.4257078766806999,0.004845396752032487,-2.4453486210182325
0.10869565217391323,-0.01443042936041687,-1.4271639249837687,0.004821796302715712,-2.442539586009827
0.1075268817204303,-0.014446124397311667,-1.4285851042944904,0.0047995792204616585,-2.4398074686997364
0.10638297872340445,-0.014460745645758858,-1.429972320923663,0.004778638018361626,-2.4371499346920777
0.10526315789473704,-0.01447438443948215,-1.4313264676468227,0.004758874285347158,-2.43456466865919
0.10416666666666687,-0.014487124203455387,-1.4326485219335925,0.004740198203023004,-2.432049408047969
0.10309278350515484,-0.014499040325045485,-1.4339393972455758,0.004722527828577961,-2.4296019217470533
0.10204081632653081,-0.014510201021899401,-1.4351998541685445,0.004705788142762863,-2.4272200820429934
0.1010101010101012,-0.014520668727818467,-1.4364307525163786,0.004689910718421558,-2.4249018244526814
0.1000000000000002,-0.014530500416534003,-1.4376329950590299,0.004674833428691185,-2.4226452104216434


==> anc/data/fig3/DMRG_L21.csv <==
T,E/L,Ekin,Eph/L,Ecoup
10.0,6.466747828626397,-0.1816075706814258,6.602962923550194,-2.6789161708496825
5.0,4.073519705703715,-0.3336924583315376,4.258234703219681,-3.54533142011615
3.333333333333333,2.698333449054786,-0.4593393534204517,2.900013637372269,-3.7759541127926908
2.5,1.9073357456296325,-0.5635189068417934,2.115751816426847,-3.8132281853382897
2.0,1.4184717118099555,-0.6498310622972743,1.62978284922087,-3.7877123644966977
1.6666666666666667,1.092357677426883,-0.7213236029772256,1.3048462812895438,-3.740946501501227
1.4285714285714286,0.8611864618045392,-0.780699838884466,1.0739609509172905,-3.6875737214010313
1.25,0.689714035213266,-0.8302958966328066,0.9022621933430421,-3.6332245761059228
1.1111111111111112,0.5581114679003724,-0.8720551702804313,0.7701236854598974,-3.580210416941488
1.0000000000000002,0.4544182739015401,-0.9075518958105689,0.6657056955572467,-3.5294928496747198
0.9090909090909092,0.3710009566839966,-0.9380405475687628,0.5814515957265451,-3.4814316419750804
0.8333333333333334,0.3027603389380578,-0.9645117677046224,0.5123132032490474,-3.43610703830479
0.7692307692307692,0.2461612331072971,-0.9877437254630661,0.4547897073589278,-3.393462781879864
0.7142857142857142,0.19867607390705372,-1.0083465799712261,0.4063766507583352,-3.3533739809815684
0.6666666666666665,0.15845020780781585,-1.0268004865526432,0.36523472161427833,-3.3156826555153076
0.6249999999999999,0.12409220073809855,-1.0434839748956808,0.32998243505375946,-3.280219208533795
0.588235294117647,0.09453790639124929,-1.058696528234057,0.29956182398644343,-3.2468139199184365
0.5555555555555554,0.068959717061749,-1.072677059912121,0.27314884094405245,-3.2153026408934218
0.5263157894736841,0.04670443656059585,-1.085616789836126,0.25009204802402807,-3.1855310751791985
0.4999999999999999,0.027249804346293306,-1.0976702197316894,0.22986968464338145,-3.157355219816045
0.47619047619047605,0.01017329979143669,-1.1089617764054465,0.21205887554627922,-3.1306432004681506
0.4545454545454544,-0.00487047336007345,-1.1195936734483374,0.1963133619929815,-3.1052746910849947
0.43478260869565205,-0.018166506743470926,-1.1296498485299369,0.18234697569285108,-3.0811410439598634
0.4166666666666665,-0.029951977719497654,-1.1391989620128458,0.1699211311265592,-3.058144027152403
0.39999999999999986,-0.04042572532961314,-1.1482990546653695,0.15883551328102316,-3.036194604265927
0.38461538461538447,-0.04975567296365898,-1.1569980518662217,0.14892066727110648,-3.015212688318792
0.37037037037037024,-0.058084487414494526,-1.1653360983073275,0.14003239690460553,-2.9951260170508416
0.357142857142857,-0.06553407250077539,-1.1733475279662502,0.13204732235590258,-2.975869260173702
0.3448275862068964,-0.07220913546521605,-1.1810621515749244,0.124859355620074,-2.9573836108009326
0.3333333333333332,-0.07820004642489439,-1.1885044032893861,0.11837680308867164,-2.9396168413261647
0.32258064516129015,-0.08358512408694793,-1.1956955690613176,0.11252009203979838,-2.9225213313678005
0.31249999999999983,-0.08843252881053021,-1.2026541824095078,0.10721989590888814,-2.9060540569850137
0.30303030303030287,-0.09280175344565329,-1.209396223202953,0.1024156497459156,-2.890176524111572
0.2941176470588234,-0.09674493928669227,-1.215935944988176,0.09805421255666305,-2.8748534854154624
0.2857142857142856,-0.10030788791563501,-1.222285167276293,0.09408882881576142,-2.8600530884943347
0.2777777777777776,-0.1035309528719895,-1.2284545850119275,0.09047827496741453,-2.8457463679885486
0.2702702702702701,-0.1064497844149344,-1.2344539039629565,0.0871861074955198,-2.831906959668415
0.263157894736842,-0.10909593068673143,-1.2402914651166004,0.08418004114446674,-2.818511043106368
0.2564102564102563,-0.11149736146275609,-1.2459744862297202,0.08143140852677615,-2.805536750636305
0.2499999999999999,-0.11367893879776697,-1.2515098997306437,0.07891473038084891,-2.792964188436121
0.24390243902439016,-0.11566279563579904,-1.2569035128751096,0.07660728423387286,-2.7807751690999503
0.23809523809523803,-0.1174686659857791,-1.2621609936711793,0.0744888103202092,-2.768952983686696
0.2325581395348837,-0.11911416362692341,-1.2672871549569513,0.0725411950064366,-2.7574823223813905
0.22727272727272727,-0.12061503533556535,-1.2722863756912308,0.07074822941882523,-2.74634910214441
0.2222222222222222,-0.12198537183517597,-1.2771626780328633,0.06909539221047269,-2.7355402576919476
0.2173913043478261,-0.12323780483490115,-1.2819198955653168,0.06756965945899122,-2.7250437189320675
0.21276595744680854,-0.1243836576128926,-1.2865615240107147,0.06615933282572989,-2.7148481138434875
0.20833333333333337,-0.12543309289188664,-1.2910908046625489,0.06485390199703411,-2.704942901696909
0.20408163265306128,-0.126395245283263,-1.2955107330721625,0.06364390653917221,-2.6953182446468094
0.20000000000000007,-0.1272783261016514,-1.2998241898832752,0.06252082915654421,-2.6859648364256232
0.1960784313725491,-0.12808971932763477,-1.304033877687833,0.06147699827367783,-2.676873934926738
0.1923076923076924,-0.12883608904293065,-1.3081424091747245,0.06050548505083751,-2.668037367522292
0.18867924528301896,-0.12952343210693784,-1.312152252047555,0.05960004075329027,-2.65944737710712
0.18518518518518529,-0.13015714838852693,-1.3160656113331957,0.05875501910540001,-2.6510965840936964
0.18181818181818193,-0.13074211864577603,-1.319884799734279,0.057965315233813056,-2.642977969340896
0.1785714285714287,-0.1312827468923437,-1.3236119749404367,0.057226307617764316,-2.63508480749292
0.1754385964912282,-0.13178301218348962,-1.3272494731341344,0.05653382245324777,-2.6274106726274846
0.17241379310344843,-0.13224650303829039,-1.3307990968804357,0.055884065140944,-2.6199494344789236
0.16949152542372894,-0.13267646698390845,-1.3342627795491289,0.055273598767674764,-2.6126951825562705
0.16666666666666682,-0.13307584063287972,-1.3376424395309008,0.05469930441200501,-2.6056421699674166
0.16393442622950835,-0.13344728005085765,-1.3409399382956777,0.0541583500796515,-2.598784840727305
0.16129032258064532,-0.13379319424311226,-1.344157141270391,0.053648161956647886,-2.5921178684128976
0.1587301587301589,-0.13411576693800947,-1.3472959210647337,0.053166399793690075,-2.585636093461835
0.15625000000000017,-0.13441696883928045,-1.3503579562730894,0.052710933368507684,-2.579334487377754
0.15384615384615402,-0.13469859136931256,-1.3533449902958503,0.0522798209295129,-2.5732081498346355
0.15151515151515169,-0.13496225720950644,-1.3562586949698718,0.05187129177504719,-2.567252300558273
0.14925373134328376,-0.13520943971489383,-1.3591007727939746,0.051483731882043464,-2.5614622830092815
0.14705882352941194,-0.13544148433125058,-1.361873047284403,0.05111566558893103,-2.5558335391283142
0.14492753623188423,-0.1356596069452809,-1.364577055607399,0.05076574576523394,-2.550361775619053
0.14285714285714304,-0.13586490844510238,-1.3672143338490172,0.05043273796451448,-2.545042651659826
0.14084507042253538,-0.13605839471255593,-1.369786409024353,0.05011550957850843,-2.539871978970069
0.13888888888888906,-0.1362409877305112,-1.3722951652203221,0.04981303706857668,-2.5348457407816154
0.1369863013698632,-0.1364135158509568,-1.3747418848058568,0.04952435626931003,-2.5299598026332624
0.13513513513513534,-0.13657674003040943,-1.3771281302298477,0.04924859427887899,-2.525210251214712
0.13333333333333353,-0.13673135582168533,-1.379455461009211,0.048984947514977985,-2.52059325838013
0.13157894736842124,-0.13687799322844266,-1.3817253252095645,0.04873267574126458,-2.516105061168022
0.12987012987013005,-0.13701722859352328,-1.3839391388493354,0.04849109749244197,-2.511742035979295
0.1282051282051284,-0.13714959094886425,-1.386098346795239,0.04825958385104573,-2.5075006403422475
0.12658227848101286,-0.13727556237172595,-1.388204335498964,0.04803755347611741,-2.5033774032587863
0.1250000000000002,-0.13739558326175455,-1.3902584480053433,0.04782446900434497,-2.4993689454385617
0.12345679012345699,-0.13751005919386927,-1.3922620467944693,0.04761983254808187,-2.495471965825912
0.12195121951219531,-0.13761936124060253,-1.394216431405871,0.047423182755547515,-2.491683269009038
0.12048192771084357,-0.13772382738612707,-1.396122837922914,0.04723409063980039,-2.487999707838518
0.11904761904761925,-0.13782376970099872,-1.3979825554036391,0.04705215687048626,-2.4844181607926563
0.1176470588235296,-0.13791947664511298,-1.399796877745026,0.04687701071121021,-2.4809356061603958
0.11627906976744205,-0.13801121220092855,-1.401567007793815,0.04670830613213048,-2.4775491180925915
0.11494252873563238,-0.1380992206976462,-1.403294157808051,0.04654572056947933,-2.4742558413980382
0.11363636363636383,-0.1381837279002585,-1.4049794919979897,0.046388952546502674,-2.4710530219126237
0.11235955056179794,-0.13826494340687132,-1.4066242024358864,0.04623772002528516,-2.4679379463212205
0.11111111111111131,-0.13834305660663065,-1.408229370944589,0.04609175932893077,-2.4649079727515715
0.10989010989011008,-0.1384182406361392,-1.409796020269598,0.04595082229877587,-2.4619605029883913
0.10869565217391323,-0.13849065795220997,-1.4113251905702706,0.04581467678282888,-2.459093033267202
0.1075268817204303,-0.13856046176286943,-1.4128179759285715,0.045683104850652356,-2.4563031103293067
0.10638297872340445,-0.13862779302656983,-1.414275384206183,0.045555901153944485,-2.453588374120164
0.10526315789473704,-0.13869278284867737,-1.4156984057138549,0.04543287272699796,-2.450946535256149
0.10416666666666687,-0.13875555310128812,-1.4170879967266063,0.04531383726013594,-2.448375368267401
0.10309278350515484,-0.13881621679153117,-1.4184450867670966,0.04519862231261115,-2.4458726955198324
0.10204081632653081,-0.13887487859277478,-1.41977060136682,0.04508706524689229,-2.4434363742290723
0.1010101010101012,-0.13893163967803993,-1.4210654634762618,0.04497901172829391,-2.4410643650446056
0.1000000000000002,-0.13898659284967602,-1.4223305189416968,0.04487431885475814,-2.4387547700214562


==> anc/data/fig4/DMRG_M20.csv <==
T,E/L,Ekin,Eph/L,Ecoup
10.0,6.466747828626397,-0.1816075706814258,6.602962923550194,-2.6789161708496825
5.0,4.073519705703715,-0.3336924583315376,4.258234703219681,-3.54533142011615
3.333333333333333,2.698333449054786,-0.4593393534204517,2.900013637372269,-3.7759541127926908
2.5,1.9073357456296325,-0.5635189068417934,2.115751816426847,-3.8132281853382897
2.0,1.4184717118099555,-0.6498310622972743,1.62978284922087,-3.7877123644966977
1.6666666666666667,1.092357677426883,-0.7213236029772256,1.3048462812895438,-3.740946501501227
1.4285714285714286,0.8611864618045392,-0.780699838884466,1.0739609509172905,-3.6875737214010313
1.25,0.689714035213266,-0.8302958966328066,0.9022621933430421,-3.6332245761059228
1.1111111111111112,0.5581114679003724,-0.8720551702804313,0.7701236854598974,-3.580210416941488
1.0000000000000002,0.4544182739015401,-0.9075518958105689,0.6657056955572467,-3.5294928496747198
0.9090909090909092,0.3710009566839966,-0.9380405475687628,0.5814515957265451,-3.4814316419750804
0.8333333333333334,0.3027603389380578,-0.9645117677046224,0.5123132032490474,-3.43610703830479
0.7692307692307692,0.2461612331072971,-0.9877437254630661,0.4547897073589278,-3.393462781879864
0.7142857142857142,0.19867607390705372,-1.0083465799712261,0.4063766507583352,-3.3533739809815684
0.6666666666666665,0.15845020780781585,-1.0268004865526432,0.36523472161427833,-3.3156826555153076
0.6249999999999999,0.12409220073809855,-1.0434839748956808,0.32998243505375946,-3.280219208533795
0.588235294117647,0.09453790639124929,-1.058696528234057,0.29956182398644343,-3.2468139199184365
0.5555555555555554,0.068959717061749,-1.072677059912121,0.27314884094405245,-3.2153026408934218
0.5263157894736841,0.04670443656059585,-1.085616789836126,0.25009204802402807,-3.1855310751791985
0.4999999999999999,0.027249804346293306,-1.0976702197316894,0.22986968464338145,-3.157355219816045
0.47619047619047605,0.01017329979143669,-1.1089617764054465,0.21205887554627922,-3.1306432004681506
0.4545454545454544,-0.00487047336007345,-1.1195936734483374,0.1963133619929815,-3.1052746910849947
0.43478260869565205,-0.018166506743470926,-1.1296498485299369,0.18234697569285108,-3.0811410439598634
0.4166666666666665,-0.029951977719497654,-1.1391989620128458,0.1699211311265592,-3.058144027152403
0.39999999999999986,-0.04042572532961314,-1.1482990546653695,0.15883551328102316,-3.036194604265927
0.38461538461538447,-0.04975567296365898,-1.1569980518662217,0.14892066727110648,-3.015212688318792
0.37037037037037024,-0.058084487414494526,-1.1653360983073275,0.14003239690460553,-2.9951260170508416
0.357142857142857,-0.06553407250077539,-1.1733475279662502,0.13204732235590258,-2.975869260173702
0.3448275862068964,-0.07220913546521605,-1.1810621515749244,0.124859355620074,-2.9573836108009326
0.3333333333333332,-0.07820004642489439,-1.1885044032893861,0.11837680308867164,-2.9396168413261647
0.32258064516129015,-0.08358512408694793,-1.1956955690613176,0.11252009203979838,-2.9225213313678005
0.31249999999999983,-0.08843252881053021,-1.2026541824095078,0.10721989590888814,-2.9060540569850137
0.30303030303030287,-0.09280175344565329,-1.209396223202953,0.1024156497459156,-2.890176524111572
0.2941176470588234,-0.09674493928669227,-1.215935944988176,0.09805421255666305,-2.8748534854154624
0.2857142857142856,-0.10030788791563501,-1.222285167276293,0.09408882881576142,-2.8600530884943347
0.2777777777777776,-0.1035309528719895,-1.2284545850119275,0.09047827496741453,-2.8457463679885486
0.2702702702702701,-0.1064497844149344,-1.2344539039629565,0.0871861074955198,-2.831906959668415
0.263157894736842,-0.10909593068673143,-1.2402914651166004,0.08418004114446674,-2.818511043106368
0.2564102564102563,-0.11149736146275609,-1.2459744862297202,0.08143140852677615,-2.805536750636305
0.2499999999999999,-0.11367893879776697,-1.2515098997306437,0.07891473038084891,-2.792964188436121
0.24390243902439016,-0.11566279563579904,-1.2569035128751096,0.07660728423387286,-2.7807751690999503
0.23809523809523803,-0.1174686659857791,-1.2621609936711793,0.0744888103202092,-2.768952983686696
0.2325581395348837,-0.11911416362692341,-1.2672871549569513,0.0725411950064366,-2.7574823223813905
0.22727272727272727,-0.12061503533556535,-1.2722863756912308,0.07074822941882523,-2.74634910214441
0.2222222222222222,-0.12198537183517597,-1.2771626780328633,0.06909539221047269,-2.7355402576919476
0.2173913043478261,-0.12323780483490115,-1.2819198955653168,0.06756965945899122,-2.7250437189320675
0.21276595744680854,-0.1243836576128926,-1.2865615240107147,0.06615933282572989,-2.7148481138434875
0.20833333333333337,-0.12543309289188664,-1.2910908046625489,0.06485390199703411,-2.704942901696909
0.20408163265306128,-0.126395245283263,-1.2955107330721625,0.06364390653917221,-2.6953182446468094
0.20000000000000007,-0.1272783261016514,-1.2998241898832752,0.06252082915654421,-2.6859648364256232
0.1960784313725491,-0.12808971932763477,-1.304033877687833,0.06147699827367783,-2.676873934926738
0.1923076923076924,-0.12883608904293065,-1.3081424091747245,0.06050548505083751,-2.668037367522292
0.18867924528301896,-0.12952343210693784,-1.312152252047555,0.05960004075329027,-2.65944737710712
0.18518518518518529,-0.13015714838852693,-1.3160656113331957,0.05875501910540001,-2.6510965840936964
0.18181818181818193,-0.13074211864577603,-1.319884799734279,0.057965315233813056,-2.642977969340896
0.1785714285714287,-0.1312827468923437,-1.3236119749404367,0.057226307617764316,-2.63508480749292
0.1754385964912282,-0.13178301218348962,-1.3272494731341344,0.05653382245324777,-2.6274106726274846
0.17241379310344843,-0.13224650303829039,-1.3307990968804357,0.055884065140944,-2.6199494344789236
0.16949152542372894,-0.13267646698390845,-1.3342627795491289,0.055273598767674764,-2.6126951825562705
0.16666666666666682,-0.13307584063287972,-1.3376424395309008,0.05469930441200501,-2.6056421699674166
0.16393442622950835,-0.13344728005085765,-1.3409399382956777,0.0541583500796515,-2.598784840727305
0.16129032258064532,-0.13379319424311226,-1.344157141270391,0.053648161956647886,-2.5921178684128976
0.1587301587301589,-0.13411576693800947,-1.3472959210647337,0.053166399793690075,-2.585636093461835
0.15625000000000017,-0.13441696883928045,-1.3503579562730894,0.052710933368507684,-2.579334487377754
0.15384615384615402,-0.13469859136931256,-1.3533449902958503,0.0522798209295129,-2.5732081498346355
0.15151515151515169,-0.13496225720950644,-1.3562586949698718,0.05187129177504719,-2.567252300558273
0.14925373134328376,-0.13520943971489383,-1.3591007727939746,0.051483731882043464,-2.5614622830092815
0.14705882352941194,-0.13544148433125058,-1.361873047284403,0.05111566558893103,-2.5558335391283142
0.14492753623188423,-0.1356596069452809,-1.364577055607399,0.05076574576523394,-2.550361775619053
0.14285714285714304,-0.13586490844510238,-1.3672143338490172,0.05043273796451448,-2.545042651659826
0.14084507042253538,-0.13605839471255593,-1.369786409024353,0.05011550957850843,-2.539871978970069
0.13888888888888906,-0.1362409877305112,-1.3722951652203221,0.04981303706857668,-2.5348457407816154
0.1369863013698632,-0.1364135158509568,-1.3747418848058568,0.04952435626931003,-2.5299598026332624
0.13513513513513534,-0.13657674003040943,-1.3771281302298477,0.04924859427887899,-2.525210251214712
0.13333333333333353,-0.13673135582168533,-1.379455461009211,0.048984947514977985,-2.52059325838013
0.13157894736842124,-0.13687799322844266,-1.3817253252095645,0.04873267574126458,-2.516105061168022
0.12987012987013005,-0.13701722859352328,-1.3839391388493354,0.04849109749244197,-2.511742035979295
0.1282051282051284,-0.13714959094886425,-1.386098346795239,0.04825958385104573,-2.5075006403422475
0.12658227848101286,-0.13727556237172595,-1.388204335498964,0.04803755347611741,-2.5033774032587863
0.1250000000000002,-0.13739558326175455,-1.3902584480053433,0.04782446900434497,-2.4993689454385617
0.12345679012345699,-0.13751005919386927,-1.3922620467944693,0.04761983254808187,-2.495471965825912
0.12195121951219531,-0.13761936124060253,-1.394216431405871,0.047423182755547515,-2.491683269009038
0.12048192771084357,-0.13772382738612707,-1.396122837922914,0.04723409063980039,-2.487999707838518
0.11904761904761925,-0.13782376970099872,-1.3979825554036391,0.04705215687048626,-2.4844181607926563
0.1176470588235296,-0.13791947664511298,-1.399796877745026,0.04687701071121021,-2.4809356061603958
0.11627906976744205,-0.13801121220092855,-1.401567007793815,0.04670830613213048,-2.4775491180925915
0.11494252873563238,-0.1380992206976462,-1.403294157808051,0.04654572056947933,-2.4742558413980382
0.11363636363636383,-0.1381837279002585,-1.4049794919979897,0.046388952546502674,-2.4710530219126237
0.11235955056179794,-0.13826494340687132,-1.4066242024358864,0.04623772002528516,-2.4679379463212205
0.11111111111111131,-0.13834305660663065,-1.408229370944589,0.04609175932893077,-2.4649079727515715
0.10989010989011008,-0.1384182406361392,-1.409796020269598,0.04595082229877587,-2.4619605029883913
0.10869565217391323,-0.13849065795220997,-1.4113251905702706,0.04581467678282888,-2.459093033267202
0.1075268817204303,-0.13856046176286943,-1.4128179759285715,0.045683104850652356,-2.4563031103293067
0.10638297872340445,-0.13862779302656983,-1.414275384206183,0.045555901153944485,-2.453588374120164
0.10526315789473704,-0.13869278284867737,-1.4156984057138549,0.04543287272699796,-2.450946535256149
0.10416666666666687,-0.13875555310128812,-1.4170879967266063,0.04531383726013594,-2.448375368267401
0.10309278350515484,-0.13881621679153117,-1.4184450867670966,0.04519862231261115,-2.4458726955198324
0.10204081632653081,-0.13887487859277478,-1.41977060136682,0.04508706524689229,-2.4434363742290723
0.1010101010101012,-0.13893163967803993,-1.4210654634762618,0.04497901172829391,-2.4410643650446056
0.1000000000000002,-0.13898659284967602,-1.4223305189416968,0.04487431885475814,-2.4387547700214562


==> anc/data/fig4/DMRG_M30.csv <==
T,E/L,Ekin,Eph/L,Ecoup
10.0,7.926572354699185,-0.1798484026051926,8.091881003348114,-3.29164151059545
5.0,4.337473700619259,-0.3305729883264,4.536484010203791,-3.848653207622222
3.333333333333333,2.73930490301832,-0.45695801264669234,2.9465847940260708,-3.8959295122773883
2.5,1.9141890751701385,-0.5621672178206586,2.1247134099062186,-3.858853532004782
2.0,1.4199211135345384,-0.6491615939752038,1.6320265719393057,-3.805062617394517
1.6666666666666667,1.0927606026774999,-0.7210127425013642,1.3055525119024662,-3.7476267914130164
1.4285714285714286,0.8613218330133937,-0.7805600615557841,1.0742142037309117,-3.690189019017693
1.25,0.6897641768632259,-0.8302335367792705,0.9023589814901221,-3.634266515023556
1.1111111111111112,0.5581309620799294,-0.8720274806844102,0.7701619314810303,-3.5806318962722705
1.0000000000000002,0.45442605160540983,-0.9075395503924865,0.6657210736278045,-3.5296648032263946
0.9090909090909092,0.37100413852505126,-0.9380354690230412,0.5814578398892645,-3.481501029450543
0.8333333333333334,0.30276164645939657,-0.9645100304204968,0.5123156809579592,-3.4361333495942277
0.7692307692307692,0.24616177189712127,-0.9877434282655663,0.4547906070933864,-3.3934706589345396
0.7142857142857142,0.19867630357481347,-1.0083470658529976,0.4063768893573216,-3.353373682654801
0.6666666666666665,0.15845031503980653,-1.0268013115314594,0.3652346821167391,-3.315678749206526
0.6249999999999999,0.12409225500435757,-1.04348469405322,0.32998226853174234,-3.280213852808966
0.588235294117647,0.09453794101835025,-1.0586971937207583,0.2995616082030158,-3.24680799579572
0.5555555555555554,0.06895974119758026,-1.0726775942749884,0.27314860020689685,-3.2152965441824644
0.5263157894736841,0.0467044618164076,-1.085617220839138,0.2500917975279145,-3.185524853370089
0.4999999999999999,0.027249837231312034,-1.0976704901944412,0.22986943208361557,-3.1573489549970417
0.47619047619047605,0.01017334438053106,-1.1089620484218012,0.21205863239691747,-3.1306368859283134
0.4545454545454544,-0.00487042232220993,-1.1195937291828209,0.19631312667895934,-3.105268621945612
0.43478260869565205,-0.018166442135892264,-1.1296496004094458,0.18234676312749165,-3.0811354714346226
0.4166666666666665,-0.02995189751759169,-1.1391984274717464,0.1699209502351089,-3.058139078720567
0.39999999999999986,-0.04042563361530542,-1.1482982365268617,0.15883536597901907,-3.0361904030512834
0.38461538461538447,-0.049755571875586456,-1.1569970099771245,0.14892055598619955,-3.0152092703667233
0.37037037037037024,-0.05808438023408465,-1.165334886365872,0.14003231622306558,-2.995123283884461
0.357142857142857,-0.06553396030055059,-1.1733461533068417,0.13204726836552663,-2.975867144825164
0.3448275862068964,-0.07220901925567857,-1.18106061072534,0.12485932437247002,-2.9573820550466343
0.3333333333333332,-0.07819992923776137,-1.188502727444185,0.11837679213368983,-2.9396158261843928
0.32258064516129015,-0.08358500649418714,-1.1956937620069579,0.11252010243154788,-2.922520887199798
0.31249999999999983,-0.08843241088407934,-1.202652225722247,0.10721992558502746,-2.9060541604160006
0.30303030303030287,-0.09280163747397355,-1.2093942004398084,0.10241569524351088,-2.8901770669203115
0.2941176470588234,-0.0967448237661939,-1.2159338023719035,0.0980542696856682,-2.8748544018126743
0.2857142857142856,-0.10030777484266451,-1.2222829616493747,0.09408889549827133,-2.86005431992469
0.2777777777777776,-0.10353084304112943,-1.2284523269406573,0.0904783487789826,-2.845747869658465
0.2702702702702701,-0.10644967718881809,-1.2344515913476735,0.08718618677146357,-2.831908685334415
0.263157894736842,-0.10909582680463985,-1.2402890975112213,0.08418012451431482,-2.8185129799595
0.2564102564102563,-0.1114972630479526,-1.2459721393360903,0.08143149686326685,-2.805538885890737
0.2499999999999999,-0.11367884511440884,-1.2515075360986123,0.07891482230135699,-2.792966515054168
0.24390243902439016,-0.11566270749954326,-1.2569011588842967,0.0766073786497686,-2.7807776549694703
0.23809523809523803,-0.11746858192235642,-1.2621586317978706,0.0744889075991608,-2.7689556230927623
0.2325581395348837,-0.11911408341124516,-1.267284787175214,0.07254129393531972,-2.7574850831473734
0.22727272727272727,-0.12061495933976943,-1.2722840175934147,0.07074832956120586,-2.7463519673277133
0.2222222222222222,-0.1219852995692148,-1.277160328377847,0.06909549289601598,-2.735543204165613
0.2173913043478261,-0.12323773627837602,-1.2819175731625387,0.06756976034612114,-2.725046720285103
0.21276595744680854,-0.12438359152172707,-1.2865592146420155,0.06615943349956088,-2.7148511494558134
0.20833333333333337,-0.12543302977757748,-1.291088536522655,0.06485400226075289,-2.704945949982092
0.20408163265306128,-0.12639518409671963,-1.2955085126554002,0.06364400683156923,-2.6953212862941527
0.20000000000000007,-0.12727826618263874,-1.2998220016911712,0.06252092885572391,-2.6859678600088595
0.1960784313725491,-0.12808966247842468,-1.3040317767019378,0.06147709837576737,-2.6768769442306803
0.1923076923076924,-0.12883603488636813,-1.308140388178129,0.06050558524808647,-2.6680403553808336
0.18867924528301896,-0.1295233794473723,-1.3121502934613074,0.05960014100202791,-2.6594503350734375
0.18518518518518529,-0.130157098492294,-1.3160637301179907,0.05875511882815397,-2.651099511673226
0.18181818181818193,-0.13074207068211535,-1.319882976351748,0.05796541477079594,-2.6429808757705255
0.1785714285714287,-0.13128270125270036,-1.3236102109060974,0.057226406618598666,-2.6350876921195563
0.1754385964912282,-0.13178296841624423,-1.3272477506871372,0.05653392067695019,-2.6274135386673008
0.17241379310344843,-0.13224646128851916,-1.3307974045026696,0.055884162661191616,-2.619952298043924
0.16949152542372894,-0.13267642768875068,-1.3342611316411235,0.05527369514310006,-2.6126980291570376
0.16666666666666682,-0.13307580316163833,-1.3376408272864602,0.05469939936494821,-2.6056449893347033
0.16393442622950835,-0.1334472442771442,-1.3409383583037215,0.054158443356408216,-2.598787628290201
0.16129032258064532,-0.13379316061986848,-1.3441555954424858,0.05364825334494848,-2.592120627313951
0.1587301587301589,-0.13411573506466254,-1.34729440597479,0.053166489383608614,-2.5856388206066554
0.15625000000000017,-0.13441693769608118,-1.3503564622203186,0.052711021366467256,-2.5793371753872476
0.15384615384615402,-0.13469856090525345,-1.3533435207415525,0.05227990696674899,-2.5732107864323055
0.15151515151515169,-0.13496222733808486,-1.3562572468240657,0.051871375566469737,-2.5672548810305824
0.14925373134328376,-0.13520941043920912,-1.3590993433931156,0.05148381314075329,-2.5614648040600274
0.14705882352941194,-0.13544145484552925,-1.3618716220843476,0.05111574452260821,-2.555836002741639
0.14492753623188423,-0.1356595772064126,-1.3645756494060237,0.050765821751614336,-2.5503641530241667
0.14285714285714304,-0.1358648797676483,-1.3672129854493804,0.050432811030194334,-2.545044932217952
0.14084507042253538,-0.13605836675146565,-1.3697851131408914,0.050115580191660195,-2.5398741705523418
0.13888888888888906,-0.13624096055244223,-1.3722939110299597,0.0498131037905216,-2.5348478253986415
0.1369863013698632,-0.1364134890172061,-1.3747406729682248,0.04952441939085653,-2.529961776519588
0.13513513513513534,-0.13657671455101283,-1.3771269823702874,0.04924865385915541,-2.525212115197449
0.13333333333333353,-0.13673133142547195,-1.3794543774897745,0.04898500323519865,-2.5205949997081074
0.13157894736842124,-0.13687796935205307,-1.3817242917641053,0.04873272773298837,-2.516106685039588
0.12987012987013005,-0.13701720547564683,-1.383938163181401,0.0484911460388226,-2.5117435456496344
0.1282051282051284,-0.13714956806950585,-1.3860974127800172,0.04825962897752269,-2.507502041550496
0.12658227848101286,-0.1372755401142073,-1.3882034414525246,0.048037595840854,-2.5033787195601076
0.1250000000000002,-0.13739556165643282,-1.3902575842158058,0.04782450856562011,-2.49937018630625
0.12345679012345699,-0.13751003960112176,-1.3922612411616775,0.04761986983926031,-2.495473143128728
0.12195121951219531,-0.13761934300242665,-1.3942156545471869,0.04742321839531891,-2.491684411304118
0.12048192771084357,-0.13772381005431006,-1.396122084459282,0.047234125030273265,-2.48800081953673
0.11904761904761925,-0.1378237529867294,-1.3979818169591645,0.04705219003333663,-2.484419244660076
0.1176470588235296,-0.1379194605898391,-1.3997961609485305,0.04687704316023854,-2.4809366672284194
0.11627906976744205,-0.13801119671579248,-1.4015663089039312,0.04670833782719462,-2.477550157393575
0.11494252873563238,-0.13809920554879687,-1.4032934689227439,0.046545751516727164,-2.4742568620522882
0.11363636363636383,-0.13818371258904213,-1.4049787971462682,0.04638898257754004,-2.4710540258831126
0.11235955056179794,-0.13826492752865938,-1.4066235023517735,0.0462377494320844,-2.4679389305081454
0.11111111111111131,-0.13834304059422606,-1.4082286781515023,0.04609178796904097,-2.4649089307288947
0.10989010989011008,-0.13841822544192836,-1.4097953496424789,0.04595085033395572,-2.4619614432782333
0.10869565217391323,-0.13849064321577864,-1.4113245294803711,0.045814704097051295,-2.4590939584930673
0.1075268817204303,-0.1385604475701992,-1.4128173315533872,0.04568313173227583,-2.4563040211748137
0.10638297872340445,-0.13862777940002016,-1.4142747591487432,0.045555927561605744,-2.4535892675832143
0.10526315789473704,-0.13869276967047814,-1.4156977955428736,0.045432898616444714,-2.450947412365543
0.10416666666666687,-0.1387555408242053,-1.4170874147430528,0.04531386265690411,-2.448376225766525
0.10309278350515484,-0.13881620479265586,-1.4184445103156262,0.04519864722010783,-2.445873543054489
0.10204081632653081,-0.1388748669755976,-1.4197700321746358,0.04508708951269291,-2.443437209044472
0.1010101010101012,-0.13893162836017997,-1.4210649080831796,0.04497903539037899,-2.441065179668464
0.1000000000000002,-0.1389865824049097,-1.422329980224552,0.04487434202817573,-2.438755576042313


==> anc/data/fig5/fig_a_rhobond1e-05.csv <==
T,Ekin
10.0,-0.18126003971352314
5.0,-0.32920250949793245
3.333333333333333,-0.4475136689482197
2.5,-0.5471177174280758
2.0,-0.6293534038687082
1.6666666666666667,-0.6977665077331303
1.4285714285714286,-0.7527903079385599
1.25,-0.7983991746004466
1.1111111111111112,-0.8355757120771365
1.0000000000000002,-0.8682496797800213
0.9090909090909092,-0.8955605049572479
0.8333333333333334,-0.9196235148740866
0.7692307692307692,-0.9409330215116924
0.7142857142857142,-0.960701823493954
0.6666666666666665,-0.9784668760776167
0.6249999999999999,-0.9945931995341941
0.588235294117647,-1.008956659615993
0.5555555555555554,-1.022249720290856
0.5263157894736841,-1.034605312157841
0.4999999999999999,-1.0457698792696286
0.47619047619047605,-1.0558583137055442
0.4545454545454544,-1.0656260241284923
0.43478260869565205,-1.0750622728622152
0.4166666666666665,-1.0840192309952088
0.39999999999999986,-1.0928770438380166
0.38461538461538447,-1.1016753308262333
0.37037037037037024,-1.1098995770512032
0.357142857142857,-1.1181363461353908
0.3448275862068964,-1.126008977212191
0.3333333333333332,-1.133390826468412
0.32258064516129015,-1.1404938511030975
0.31249999999999983,-1.1474342197710785
0.30303030303030287,-1.1538986172452237
0.2941176470588234,-1.1600258756026727
0.2857142857142856,-1.1664251858700072
0.2777777777777776,-1.172662767849203
0.2702702702702701,-1.1788295275157905
0.263157894736842,-1.184700842838285
0.2564102564102563,-1.1903521412029943
0.2499999999999999,-1.1955717074004295
0.24390243902439016,-1.2009216400849636
0.23809523809523803,-1.2060744180482459
0.2325581395348837,-1.2108851459450871
0.22727272727272727,-1.215607997863143
0.2222222222222222,-1.2203576325693253
0.2173913043478261,-1.2250235865085581
0.21276595744680854,-1.2294841069752531
0.20833333333333337,-1.2337239997787317
0.20408163265306128,-1.237940676546817
0.20000000000000007,-1.2420869903356326
0.1960784313725491,-1.2460842398415466
0.1923076923076924,-1.2499259093670623
0.18867924528301896,-1.2537033462621876
0.18518518518518529,-1.257562996550851
0.18181818181818193,-1.2613204843972736
0.1785714285714287,-1.2649366910825894
0.1754385964912282,-1.2684695987711938
0.17241379310344843,-1.271833834634205
0.16949152542372894,-1.2751265002226853
0.16666666666666682,-1.2781812322346502
0.16393442622950835,-1.2811541845852294
0.16129032258064532,-1.2841758359837496
0.1587301587301589,-1.2870610520854586
0.15625000000000017,-1.2898823667168697
0.15384615384615402,-1.2926684556896848
0.15151515151515169,-1.2953790216487047
0.14925373134328376,-1.2980727809108141
0.14705882352941194,-1.3011814194093212
0.14492753623188423,-1.3041667289013745
0.14285714285714304,-1.3070655866251306
0.14084507042253538,-1.3098258996911936
0.13888888888888906,-1.3127552575515953
0.1369863013698632,-1.315438241803109
0.13513513513513534,-1.3180189200238244
0.13333333333333353,-1.3205030679942267
0.13157894736842124,-1.3231682826879403
0.12987012987013005,-1.3256656270441878
0.1282051282051284,-1.328030746772692
0.12658227848101286,-1.330280329976332
0.1250000000000002,-1.3324326077063682
0.12345679012345699,-1.3345018180914834
0.12195121951219531,-1.3364834062929782
0.12048192771084357,-1.3383753249811112
0.11904761904761925,-1.34054600137238
0.1176470588235296,-1.3425707266101745
0.11627906976744205,-1.3445008024496266
0.11494252873563238,-1.3463022061021357
0.11363636363636383,-1.3481952892981948
0.11235955056179794,-1.3502063356160636
0.11111111111111131,-1.3520253077672464
0.10989010989011008,-1.3539153491930258
0.10869565217391323,-1.355684481846803
0.1075268817204303,-1.3575302149531414
0.10638297872340445,-1.359326085073403
0.10526315789473704,-1.3609906831165919
0.10416666666666687,-1.3625855749473936
0.10309278350515484,-1.3640555939294117
0.10204081632653081,-1.3657830142006857
0.1010101010101012,-1.3673488332789523
0.1000000000000002,-1.3687965548099914


==> anc/data/fig5/fig_a_rhobond1e-07.csv <==
T,Ekin
10.0,-0.18147690978481223
5.0,-0.3333099656363719
3.333333333333333,-0.4587804632372101
2.5,-0.56282944297574
2.0,-0.6490113972269327
1.6666666666666667,-0.7205110777861649
1.4285714285714286,-0.7799068797905129
1.25,-0.8295144176959699
1.1111111111111112,-0.8712802272841297
1.0000000000000002,-0.9067743371630219
0.9090909090909092,-0.9372293685948403
0.8333333333333334,-0.9636577371445632
0.7692307692307692,-0.9868408609311764
0.7142857142857142,-1.0073843907010125
0.6666666666666665,-1.0257725046039168
0.6249999999999999,-1.0423814753621987
0.588235294117647,-1.0575124637194548
0.5555555555555554,-1.0714141160145
0.5263157894736841,-1.08426677279947
0.4999999999999999,-1.0962273196401713
0.47619047619047605,-1.107448681530057
0.4545454545454544,-1.1180051941721258
0.43478260869565205,-1.1279697706914409
0.4166666666666665,-1.1374439869169026
0.39999999999999986,-1.1464621958939674
0.38461538461538447,-1.1550662023512661
0.37037037037037024,-1.1632968661519634
0.357142857142857,-1.171234874554581
0.3448275862068964,-1.1788892298943825
0.3333333333333332,-1.1862667971868064
0.32258064516129015,-1.193403426638511
0.31249999999999983,-1.2002970152912331
0.30303030303030287,-1.20698372527996
0.2941176470588234,-1.2134774822438994
0.2857142857142856,-1.219774984737893
0.2777777777777776,-1.225882146661164
0.2702702702702701,-1.2318131177149982
0.263157894736842,-1.2375887448588614
0.2564102564102563,-1.2432054453465489
0.2499999999999999,-1.2486739738209747
0.24390243902439016,-1.2540097040181166
0.23809523809523803,-1.2592142432675955
0.2325581395348837,-1.2642865473386489
0.22727272727272727,-1.269227991441708
0.2222222222222222,-1.274050093904765
0.2173913043478261,-1.2787629914903451
0.21276595744680854,-1.2833629914757512
0.20833333333333337,-1.2878522711126439
0.20408163265306128,-1.2922368953884735
0.20000000000000007,-1.2965413879899408
0.1960784313725491,-1.30075041921414
0.1923076923076924,-1.3048507993093326
0.18867924528301896,-1.3088537783278857
0.18518518518518529,-1.3127604961732224
0.18181818181818193,-1.3165702522190301
0.1785714285714287,-1.3202868466894695
0.1754385964912282,-1.3239153577449116
0.17241379310344843,-1.3274553863940204
0.16949152542372894,-1.330910336391119
0.16666666666666682,-1.334281186706235
0.16393442622950835,-1.3375743764306676
0.16129032258064532,-1.3407901398149595
0.1587301587301589,-1.3439295564352043
0.15625000000000017,-1.3469933057877623
0.15384615384615402,-1.3499834862891484
0.15151515151515169,-1.352902573151383
0.14925373134328376,-1.3557510157207995
0.14705882352941194,-1.3585307649732599
0.14492753623188423,-1.3612441235169808
0.14285714285714304,-1.3638928717450074
0.14084507042253538,-1.3664769198658804
0.13888888888888906,-1.3689966409007248
0.1369863013698632,-1.3714617629557453
0.13513513513513534,-1.373871996936313
0.13333333333333353,-1.3762344452739
0.13157894736842124,-1.3785455611384119
0.12987012987013005,-1.3807994049237182
0.1282051282051284,-1.3829946664173673
0.12658227848101286,-1.3851344719703722
0.1250000000000002,-1.3872213724259244
0.12345679012345699,-1.3892567300264964
0.12195121951219531,-1.3912414684190246
0.12048192771084357,-1.3931768142099026
0.11904761904761925,-1.395064916921338
0.1176470588235296,-1.396906366936186
0.11627906976744205,-1.3987023087945956
0.11494252873563238,-1.4004548621692139
0.11363636363636383,-1.4021644555870634
0.11235955056179794,-1.4038350459811988
0.11111111111111131,-1.4054686319620142
0.10989010989011008,-1.4070620860258187
0.10869565217391323,-1.408617815859277
0.1075268817204303,-1.4101369036944509
0.10638297872340445,-1.4116185112739101
0.10526315789473704,-1.4130640670817463
0.10416666666666687,-1.4144741270485122
0.10309278350515484,-1.4158524271459225
0.10204081632653081,-1.4171988592923275
0.1010101010101012,-1.4185133344522307
0.1000000000000002,-1.4197976280208737


==> anc/data/fig5/fig_a_rhobond1e-09.csv <==
T,Ekin
10.0,-0.1816075706814258
5.0,-0.3336924583315376
3.333333333333333,-0.4593393534204517
2.5,-0.5635189068417934
2.0,-0.6498310622972743
1.6666666666666667,-0.7213236029772256
1.4285714285714286,-0.780699838884466
1.25,-0.8302958966328066
1.1111111111111112,-0.8720551702804313
1.0000000000000002,-0.9075518958105689
0.9090909090909092,-0.9380405475687628
0.8333333333333334,-0.9645117677046224
0.7692307692307692,-0.9877437254630661
0.7142857142857142,-1.0083465799712261
0.6666666666666665,-1.0268004865526432
0.6249999999999999,-1.0434839748956808
0.588235294117647,-1.058696528234057
0.5555555555555554,-1.072677059912121
0.5263157894736841,-1.085616789836126
0.4999999999999999,-1.0976702197316894
0.47619047619047605,-1.1089617764054465
0.4545454545454544,-1.1195936734483374
0.43478260869565205,-1.1296498485299369
0.4166666666666665,-1.1391989620128458
0.39999999999999986,-1.1482990546653695
0.38461538461538447,-1.1569980518662217
0.37037037037037024,-1.1653360983073275
0.357142857142857,-1.1733475279662502
0.3448275862068964,-1.1810621515749244
0.3333333333333332,-1.1885044032893861
0.32258064516129015,-1.1956955690613176
0.31249999999999983,-1.2026541824095078
0.30303030303030287,-1.209396223202953
0.2941176470588234,-1.215935944988176
0.2857142857142856,-1.222285167276293
0.2777777777777776,-1.2284545850119275
0.2702702702702701,-1.2344539039629565
0.263157894736842,-1.2402914651166004
0.2564102564102563,-1.2459744862297202
0.2499999999999999,-1.2515098997306437
0.24390243902439016,-1.2569035128751096
0.23809523809523803,-1.2621609936711793
0.2325581395348837,-1.2672871549569513
0.22727272727272727,-1.2722863756912308
0.2222222222222222,-1.2771626780328633
0.2173913043478261,-1.2819198955653168
0.21276595744680854,-1.2865615240107147
0.20833333333333337,-1.2910908046625489
0.20408163265306128,-1.2955107330721625
0.20000000000000007,-1.2998241898832752
0.1960784313725491,-1.304033877687833
0.1923076923076924,-1.3081424091747245
0.18867924528301896,-1.312152252047555
0.18518518518518529,-1.3160656113331957
0.18181818181818193,-1.319884799734279
0.1785714285714287,-1.3236119749404367
0.1754385964912282,-1.3272494731341344
0.17241379310344843,-1.3307990968804357
0.16949152542372894,-1.3342627795491289
0.16666666666666682,-1.3376424395309008
0.16393442622950835,-1.3409399382956777
0.16129032258064532,-1.344157141270391
0.1587301587301589,-1.3472959210647337
0.15625000000000017,-1.3503579562730894
0.15384615384615402,-1.3533449902958503
0.15151515151515169,-1.3562586949698718
0.14925373134328376,-1.3591007727939746
0.14705882352941194,-1.361873047284403
0.14492753623188423,-1.364577055607399
0.14285714285714304,-1.3672143338490172
0.14084507042253538,-1.369786409024353
0.13888888888888906,-1.3722951652203221
0.1369863013698632,-1.3747418848058568
0.13513513513513534,-1.3771281302298477
0.13333333333333353,-1.379455461009211
0.13157894736842124,-1.3817253252095645
0.12987012987013005,-1.3839391388493354
0.1282051282051284,-1.386098346795239
0.12658227848101286,-1.388204335498964
0.1250000000000002,-1.3902584480053433
0.12345679012345699,-1.3922620467944693
0.12195121951219531,-1.394216431405871
0.12048192771084357,-1.396122837922914
0.11904761904761925,-1.3979825554036391
0.1176470588235296,-1.399796877745026
0.11627906976744205,-1.401567007793815
0.11494252873563238,-1.403294157808051
0.11363636363636383,-1.4049794919979897
0.11235955056179794,-1.4066242024358864
0.11111111111111131,-1.408229370944589
0.10989010989011008,-1.409796020269598
0.10869565217391323,-1.4113251905702706
0.1075268817204303,-1.4128179759285715
0.10638297872340445,-1.414275384206183
0.10526315789473704,-1.4156984057138549
0.10416666666666687,-1.4170879967266063
0.10309278350515484,-1.4184450867670966
0.10204081632653081,-1.41977060136682
0.1010101010101012,-1.4210654634762618
0.1000000000000002,-1.4223305189416968


==> anc/data/fig5/fig_b_rholbo0.001.csv <==
T,max(d_lbo)
10.0,39.0
5.0,35.0
3.333333333333333,32.0
2.5,27.0
2.0,22.0
1.6666666666666667,18.0
1.4285714285714286,16.0
1.25,14.0
1.1111111111111112,13.0
1.0000000000000002,11.0
0.9090909090909092,10.0
0.8333333333333334,10.0
0.7692307692307692,10.0
0.7142857142857142,8.0
0.6666666666666665,8.0
0.6249999999999999,8.0
0.588235294117647,8.0
0.5555555555555554,7.0
0.5263157894736841,7.0
0.4999999999999999,7.0
0.47619047619047605,7.0
0.4545454545454544,7.0
0.43478260869565205,7.0
0.4166666666666665,7.0
0.39999999999999986,5.0
0.38461538461538447,5.0
0.37037037037037024,5.0
0.357142857142857,5.0
0.3448275862068964,5.0
0.3333333333333332,5.0
0.32258064516129015,5.0
0.31249999999999983,5.0
0.30303030303030287,5.0
0.2941176470588234,5.0
0.2857142857142856,5.0
0.2777777777777776,5.0
0.2702702702702701,5.0
0.263157894736842,5.0
0.2564102564102563,5.0
0.2499999999999999,5.0
0.24390243902439016,5.0
0.23809523809523803,5.0
0.2325581395348837,5.0
0.22727272727272727,5.0
0.2222222222222222,5.0
0.2173913043478261,4.0
0.21276595744680854,4.0
0.20833333333333337,4.0
0.20408163265306128,4.0
0.20000000000000007,4.0
0.1960784313725491,4.0
0.1923076923076924,4.0
0.18867924528301896,4.0
0.18518518518518529,4.0
0.18181818181818193,4.0
0.1785714285714287,4.0
0.1754385964912282,4.0
0.17241379310344843,4.0
0.16949152542372894,4.0
0.16666666666666682,4.0
0.16393442622950835,4.0
0.16129032258064532,4.0
0.1587301587301589,4.0
0.15625000000000017,4.0
0.15384615384615402,4.0
0.15151515151515169,4.0
0.14925373134328376,4.0
0.14705882352941194,4.0
0.14492753623188423,4.0
0.14285714285714304,4.0
0.14084507042253538,4.0
0.13888888888888906,4.0
0.1369863013698632,4.0
0.13513513513513534,4.0
0.13333333333333353,4.0
0.13157894736842124,4.0
0.12987012987013005,4.0
0.1282051282051284,4.0
0.12658227848101286,4.0
0.1250000000000002,4.0
0.12345679012345699,4.0
0.12195121951219531,4.0
0.12048192771084357,4.0
0.11904761904761925,4.0
0.1176470588235296,4.0
0.11627906976744205,4.0
0.11494252873563238,4.0
0.11363636363636383,4.0
0.11235955056179794,4.0
0.11111111111111131,4.0
0.10989010989011008,4.0
0.10869565217391323,3.0
0.1075268817204303,3.0
0.10638297872340445,3.0
0.10526315789473704,3.0
0.10416666666666687,3.0
0.10309278350515484,3.0
0.10204081632653081,3.0
0.1010101010101012,3.0
0.1000000000000002,3.0


==> anc/data/fig5/fig_b_rholbo1e-05.csv <==
T,max(d_lbo)
10.0,42.0
5.0,42.0
3.333333333333333,40.0
2.5,37.0
2.0,36.0
1.6666666666666667,33.0
1.4285714285714286,29.0
1.25,26.0
1.1111111111111112,23.0
1.0000000000000002,21.0
0.9090909090909092,20.0
0.8333333333333334,18.0
0.7692307692307692,17.0
0.7142857142857142,16.0
0.6666666666666665,15.0
0.6249999999999999,15.0
0.588235294117647,14.0
0.5555555555555554,13.0
0.5263157894736841,13.0
0.4999999999999999,13.0
0.47619047619047605,12.0
0.4545454545454544,11.0
0.43478260869565205,11.0
0.4166666666666665,11.0
0.39999999999999986,11.0
0.38461538461538447,11.0
0.37037037037037024,10.0
0.357142857142857,9.0
0.3448275862068964,9.0
0.3333333333333332,9.0
0.32258064516129015,9.0
0.31249999999999983,9.0
0.30303030303030287,9.0
0.2941176470588234,9.0
0.2857142857142856,9.0
0.2777777777777776,9.0
0.2702702702702701,8.0
0.263157894736842,8.0
0.2564102564102563,8.0
0.2499999999999999,8.0
0.24390243902439016,8.0
0.23809523809523803,7.0
0.2325581395348837,7.0
0.22727272727272727,7.0
0.2222222222222222,7.0
0.2173913043478261,7.0
0.21276595744680854,7.0
0.20833333333333337,7.0
0.20408163265306128,7.0
0.20000000000000007,7.0
0.1960784313725491,7.0
0.1923076923076924,7.0
0.18867924528301896,7.0
0.18518518518518529,7.0
0.18181818181818193,7.0
0.1785714285714287,7.0
0.1754385964912282,7.0
0.17241379310344843,7.0
0.16949152542372894,6.0
0.16666666666666682,6.0
0.16393442622950835,6.0
0.16129032258064532,6.0
0.1587301587301589,6.0
0.15625000000000017,6.0
0.15384615384615402,6.0
0.15151515151515169,6.0
0.14925373134328376,6.0
0.14705882352941194,6.0
0.14492753623188423,6.0
0.14285714285714304,6.0
0.14084507042253538,6.0
0.13888888888888906,6.0
0.1369863013698632,6.0
0.13513513513513534,6.0
0.13333333333333353,6.0
0.13157894736842124,6.0
0.12987012987013005,6.0
0.1282051282051284,6.0
0.12658227848101286,6.0
0.1250000000000002,6.0
0.12345679012345699,6.0
0.12195121951219531,6.0
0.12048192771084357,6.0
0.11904761904761925,6.0
0.1176470588235296,6.0
0.11627906976744205,6.0
0.11494252873563238,6.0
0.11363636363636383,6.0
0.11235955056179794,6.0
0.11111111111111131,6.0
0.10989010989011008,5.0
0.10869565217391323,5.0
0.1075268817204303,5.0
0.10638297872340445,5.0
0.10526315789473704,5.0
0.10416666666666687,5.0
0.10309278350515484,5.0
0.10204081632653081,5.0
0.1010101010101012,5.0
0.1000000000000002,5.0


==> anc/data/fig5/fig_b_rholbo1e-09.csv <==
T,max(d_lbo)
10.0,42.0
5.0,42.0
3.333333333333333,42.0
2.5,42.0
2.0,42.0
1.6666666666666667,42.0
1.4285714285714286,41.0
1.25,40.0
1.1111111111111112,39.0
1.0000000000000002,38.0
0.9090909090909092,36.0
0.8333333333333334,34.0
0.7692307692307692,32.0
0.7142857142857142,30.0
0.6666666666666665,28.0
0.6249999999999999,27.0
0.588235294117647,26.0
0.5555555555555554,25.0
0.5263157894736841,24.0
0.4999999999999999,23.0
0.47619047619047605,23.0
0.4545454545454544,21.0
0.43478260869565205,21.0
0.4166666666666665,20.0
0.39999999999999986,19.0
0.38461538461538447,19.0
0.37037037037037024,19.0
0.357142857142857,17.0
0.3448275862068964,17.0
0.3333333333333332,17.0
0.32258064516129015,17.0
0.31249999999999983,16.0
0.30303030303030287,15.0
0.2941176470588234,15.0
0.2857142857142856,15.0
0.2777777777777776,15.0
0.2702702702702701,15.0
0.263157894736842,15.0
0.2564102564102563,14.0
0.2499999999999999,14.0
0.24390243902439016,14.0
0.23809523809523803,13.0
0.2325581395348837,13.0
0.22727272727272727,13.0
0.2222222222222222,13.0
0.2173913043478261,13.0
0.21276595744680854,13.0
0.20833333333333337,13.0
0.20408163265306128,13.0
0.20000000000000007,12.0
0.1960784313725491,12.0
0.1923076923076924,12.0
0.18867924528301896,12.0
0.18518518518518529,12.0
0.18181818181818193,12.0
0.1785714285714287,11.0
0.1754385964912282,11.0
0.17241379310344843,11.0
0.16949152542372894,11.0
0.16666666666666682,11.0
0.16393442622950835,11.0
0.16129032258064532,11.0
0.1587301587301589,11.0
0.15625000000000017,11.0
0.15384615384615402,11.0
0.15151515151515169,11.0
0.14925373134328376,11.0
0.14705882352941194,11.0
0.14492753623188423,11.0
0.14285714285714304,11.0
0.14084507042253538,11.0
0.13888888888888906,10.0
0.1369863013698632,10.0
0.13513513513513534,10.0
0.13333333333333353,10.0
0.13157894736842124,10.0
0.12987012987013005,10.0
0.1282051282051284,10.0
0.12658227848101286,10.0
0.1250000000000002,10.0
0.12345679012345699,10.0
0.12195121951219531,10.0
0.12048192771084357,10.0
0.11904761904761925,10.0
0.1176470588235296,10.0
0.11627906976744205,10.0
0.11494252873563238,10.0
0.11363636363636383,10.0
0.11235955056179794,10.0
0.11111111111111131,10.0
0.10989010989011008,10.0
0.10869565217391323,10.0
0.1075268817204303,10.0
0.10638297872340445,10.0
0.10526315789473704,10.0
0.10416666666666687,10.0
0.10309278350515484,10.0
0.10204081632653081,10.0
0.1010101010101012,10.0
0.1000000000000002,10.0


==> anc/data/fig5/fig_c_rholbo0.001.csv <==
T,Ekin
10.0,-0.1667098092897572
5.0,-0.28814251829048093
3.333333333333333,-0.4097294999302121
2.5,-0.5021773791078271
2.0,-0.5807591813982868
1.6666666666666667,-0.6440272890445978
1.4285714285714286,-0.6847851159334594
1.25,-0.7445565888230706
1.1111111111111112,-0.7832559209423398
1.0000000000000002,-0.8117147446793961
0.9090909090909092,-0.8450634613756909
0.8333333333333334,-0.8870063063997751
0.7692307692307692,-0.9221756749694684
0.7142857142857142,-0.8979333896836637
0.6666666666666665,-0.9339669598923102
0.6249999999999999,-0.966302991208863
0.588235294117647,-0.9938902309575599
0.5555555555555554,-0.9900938911635045
0.5263157894736841,-1.0172756018108464
0.4999999999999999,-1.037381034190874
0.47619047619047605,-1.0600640905752385
0.4545454545454544,-1.0806822363900495
0.43478260869565205,-1.0951227605424758
0.4166666666666665,-1.087551457519897
0.39999999999999986,-1.03549329644868
0.38461538461538447,-1.060544163539638
0.37037037037037024,-1.083805742683881
0.357142857142857,-1.1053491202099412
0.3448275862068964,-1.1252400673136171
0.3333333333333332,-1.1435444892462767
0.32258064516129015,-1.1603320537696968
0.31249999999999983,-1.1756791255403898
0.30303030303030287,-1.1896700610851547
0.2941176470588234,-1.2023971366524466
0.2857142857142856,-1.2139598588827434
0.2777777777777776,-1.22446234996478
0.2702702702702701,-1.2321023436204697
0.263157894736842,-1.2391462334714172
0.2564102564102563,-1.2474192882588264
0.2499999999999999,-1.2550147371061806
0.24390243902439016,-1.2620203279619275
0.23809523809523803,-1.268514508425668
0.2325581395348837,-1.2745665588120068
0.22727272727272727,-1.2752436966984404
0.2222222222222222,-1.2384616772387498
0.2173913043478261,-1.2102532938168564
0.21276595744680854,-1.2260616500949186
0.20833333333333337,-1.2406279649871614
0.20408163265306128,-1.254577751167668
0.20000000000000007,-1.264038742194645
0.1960784313725491,-1.2756067234224922
0.1923076923076924,-1.2832469325304696
0.18867924528301896,-1.2932886048996446
0.18518518518518529,-1.3025278681867096
0.18181818181818193,-1.31102570050927
0.1785714285714287,-1.3188397386223047
0.1754385964912282,-1.326024439750903
0.17241379310344843,-1.3326312291149032
0.16949152542372894,-1.33870857953123
0.16666666666666682,-1.3443019640581866
0.16393442622950835,-1.3494538562692338
0.16129032258064532,-1.354203973094823
0.1587301587301589,-1.3585892312797212
0.15625000000000017,-1.3626437841830823
0.15384615384615402,-1.366399149563295
0.15151515151515169,-1.3698842860577756
0.14925373134328376,-1.369452444326914
0.14705882352941194,-1.3694102151927523
0.14492753623188423,-1.3728362448719353
0.14285714285714304,-1.3760244337325003
0.14084507042253538,-1.3790001494326372
0.13888888888888906,-1.3817858585909415
0.1369863013698632,-1.3844015439328423
0.13513513513513534,-1.3868649456390454
0.13333333333333353,-1.3857097048806855
0.13157894736842124,-1.3883537123646772
0.12987012987013005,-1.3908357022663236
0.1282051282051284,-1.3897819491660652
0.12658227848101286,-1.390946625606936
0.1250000000000002,-1.39194025626249
0.12345679012345699,-1.3945133257009488
0.12195121951219531,-1.3931477881734577
0.12048192771084357,-1.3959081658439998
0.11904761904761925,-1.390887605471156
0.1176470588235296,-1.3943134602574687
0.11627906976744205,-1.3974661969728275
0.11494252873563238,-1.396681800437445
0.11363636363636383,-1.392388067270879
0.11235955056179794,-1.3926363983191339
0.11111111111111131,-1.3892439066481064
0.10989010989011008,-1.387232258228835
0.10869565217391323,-1.3783851476974385
0.1075268817204303,-1.3851991293076171
0.10638297872340445,-1.3912800312983693
0.10526315789473704,-1.396739714459992
0.10416666666666687,-1.4016700383900391
0.10309278350515484,-1.4061468468751674
0.10204081632653081,-1.4102330719148635
0.1010101010101012,-1.4139811730090608
0.1000000000000002,-1.4174350684787214


==> anc/data/fig5/fig_c_rholbo1e-05.csv <==
T,Ekin
10.0,-0.1816075706814257
5.0,-0.3336924583315492
3.333333333333333,-0.45845184058276534
2.5,-0.5615556821873638
2.0,-0.6478737988741606
1.6666666666666667,-0.7193210172454874
1.4285714285714286,-0.7787252233216643
1.25,-0.8282371245970708
1.1111111111111112,-0.8700526762169627
1.0000000000000002,-0.9054826840395764
0.9090909090909092,-0.9365385032741221
0.8333333333333334,-0.9626576755660587
0.7692307692307692,-0.9860106940530163
0.7142857142857142,-1.0067013760733385
0.6666666666666665,-1.0251257710093984
0.6249999999999999,-1.0423874139303775
0.588235294117647,-1.0573993894300422
0.5555555555555554,-1.0712528273730133
0.5263157894736841,-1.0846983086793656
0.4999999999999999,-1.0970859516624536
0.47619047619047605,-1.1074572854010267
0.4545454545454544,-1.1183635271383148
0.43478260869565205,-1.1288455326818494
0.4166666666666665,-1.1386774301919056
0.39999999999999986,-1.1479636782641947
0.38461538461538447,-1.1566403781464514
0.37037037037037024,-1.1642147417262874
0.357142857142857,-1.1719776790898127
0.3448275862068964,-1.1800977451083672
0.3333333333333332,-1.187822573740434
0.32258064516129015,-1.1952117053184967
0.31249999999999983,-1.2023098213804386
0.30303030303030287,-1.2091507002122175
0.2941176470588234,-1.2157607062211526
0.2857142857142856,-1.222096526897808
0.2777777777777776,-1.2281630278107705
0.2702702702702701,-1.233521010350648
0.263157894736842,-1.239551557073433
0.2564102564102563,-1.2454034363914768
0.2499999999999999,-1.2509790333315858
0.24390243902439016,-1.2563461120927795
0.23809523809523803,-1.2612049586078147
0.2325581395348837,-1.2665470448871265
0.22727272727272727,-1.2717031731637227
0.2222222222222222,-1.276694745316892
0.2173913043478261,-1.281537470998663
0.21276595744680854,-1.2862433070241528
0.20833333333333337,-1.290821603974483
0.20408163265306128,-1.2952795984928955
0.20000000000000007,-1.299622971416317
0.1960784313725491,-1.3038564733148155
0.1923076923076924,-1.3079404012240459
0.18867924528301896,-1.3119450286928354
0.18518518518518529,-1.3158882472144622
0.18181818181818193,-1.3197307712778417
0.1785714285714287,-1.3234762517766225
0.1754385964912282,-1.3269890217381801
0.17241379310344843,-1.3305133792655914
0.16949152542372894,-1.3329549514074983
0.16666666666666682,-1.336620651252461
0.16393442622950835,-1.3401093342464463
0.16129032258064532,-1.343451598912761
0.1587301587301589,-1.3466697827765988
0.15625000000000017,-1.3497802889642794
0.15384615384615402,-1.3526927099532526
0.15151515151515169,-1.3556541045294142
0.14925373134328376,-1.3585246067826184
0.14705882352941194,-1.361314953447665
0.14492753623188423,-1.3640304353127382
0.14285714285714304,-1.366675205984644
0.14084507042253538,-1.369252661371934
0.13888888888888906,-1.3717655874008243
0.1369863013698632,-1.3742163300971981
0.13513513513513534,-1.3766069530492575
0.13333333333333353,-1.3789392566846619
0.13157894736842124,-1.3812149277570203
0.12987012987013005,-1.3834354886103668
0.1282051282051284,-1.3854736333565738
0.12658227848101286,-1.3876220370691177
0.1250000000000002,-1.389713422415547
0.12345679012345699,-1.3917482419023695
0.12195121951219531,-1.3937265330580837
0.12048192771084357,-1.3956535347475034
0.11904761904761925,-1.397531469207621
0.1176470588235296,-1.399257211717135
0.11627906976744205,-1.4010803040557909
0.11494252873563238,-1.402845900945701
0.11363636363636383,-1.4044582731744177
0.11235955056179794,-1.4060475327652877
0.11111111111111131,-1.4075367713837836
0.10989010989011008,-1.408894057385696
0.10869565217391323,-1.41066177155793
0.1075268817204303,-1.412326515042273
0.10638297872340445,-1.4138903230922837
0.10526315789473704,-1.4153826892126977
0.10416666666666687,-1.4168145311123241
0.10309278350515484,-1.418194205456222
0.10204081632653081,-1.4195281370216648
0.1010101010101012,-1.4208213245499504
0.1000000000000002,-1.4220776728752746


==> anc/data/fig5/fig_c_rholbo1e-09.csv <==
T,Ekin
10.0,-0.1816075706814258
5.0,-0.3336924583315376
3.333333333333333,-0.4593393534204517
2.5,-0.5635189068417934
2.0,-0.6498310622972743
1.6666666666666667,-0.7213236029772256
1.4285714285714286,-0.780699838884466
1.25,-0.8302958966328066
1.1111111111111112,-0.8720551702804313
1.0000000000000002,-0.9075518958105689
0.9090909090909092,-0.9380405475687628
0.8333333333333334,-0.9645117677046224
0.7692307692307692,-0.9877437254630661
0.7142857142857142,-1.0083465799712261
0.6666666666666665,-1.0268004865526432
0.6249999999999999,-1.0434839748956808
0.588235294117647,-1.058696528234057
0.5555555555555554,-1.072677059912121
0.5263157894736841,-1.085616789836126
0.4999999999999999,-1.0976702197316894
0.47619047619047605,-1.1089617764054465
0.4545454545454544,-1.1195936734483374
0.43478260869565205,-1.1296498485299369
0.4166666666666665,-1.1391989620128458
0.39999999999999986,-1.1482990546653695
0.38461538461538447,-1.1569980518662217
0.37037037037037024,-1.1653360983073275
0.357142857142857,-1.1733475279662502
0.3448275862068964,-1.1810621515749244
0.3333333333333332,-1.1885044032893861
0.32258064516129015,-1.1956955690613176
0.31249999999999983,-1.2026541824095078
0.30303030303030287,-1.209396223202953
0.2941176470588234,-1.215935944988176
0.2857142857142856,-1.222285167276293
0.2777777777777776,-1.2284545850119275
0.2702702702702701,-1.2344539039629565
0.263157894736842,-1.2402914651166004
0.2564102564102563,-1.2459744862297202
0.2499999999999999,-1.2515098997306437
0.24390243902439016,-1.2569035128751096
0.23809523809523803,-1.2621609936711793
0.2325581395348837,-1.2672871549569513
0.22727272727272727,-1.2722863756912308
0.2222222222222222,-1.2771626780328633
0.2173913043478261,-1.2819198955653168
0.21276595744680854,-1.2865615240107147
0.20833333333333337,-1.2910908046625489
0.20408163265306128,-1.2955107330721625
0.20000000000000007,-1.2998241898832752
0.1960784313725491,-1.304033877687833
0.1923076923076924,-1.3081424091747245
0.18867924528301896,-1.312152252047555
0.18518518518518529,-1.3160656113331957
0.18181818181818193,-1.319884799734279
0.1785714285714287,-1.3236119749404367
0.1754385964912282,-1.3272494731341344
0.17241379310344843,-1.3307990968804357
0.16949152542372894,-1.3342627795491289
0.16666666666666682,-1.3376424395309008
0.16393442622950835,-1.3409399382956777
0.16129032258064532,-1.344157141270391
0.1587301587301589,-1.3472959210647337
0.15625000000000017,-1.3503579562730894
0.15384615384615402,-1.3533449902958503
0.15151515151515169,-1.3562586949698718
0.14925373134328376,-1.3591007727939746
0.14705882352941194,-1.361873047284403
0.14492753623188423,-1.364577055607399
0.14285714285714304,-1.3672143338490172
0.14084507042253538,-1.369786409024353
0.13888888888888906,-1.3722951652203221
0.1369863013698632,-1.3747418848058568
0.13513513513513534,-1.3771281302298477
0.13333333333333353,-1.379455461009211
0.13157894736842124,-1.3817253252095645
0.12987012987013005,-1.3839391388493354
0.1282051282051284,-1.386098346795239
0.12658227848101286,-1.388204335498964
0.1250000000000002,-1.3902584480053433
0.12345679012345699,-1.3922620467944693
0.12195121951219531,-1.394216431405871
0.12048192771084357,-1.396122837922914
0.11904761904761925,-1.3979825554036391
0.1176470588235296,-1.399796877745026
0.11627906976744205,-1.401567007793815
0.11494252873563238,-1.403294157808051
0.11363636363636383,-1.4049794919979897
0.11235955056179794,-1.4066242024358864
0.11111111111111131,-1.408229370944589
0.10989010989011008,-1.409796020269598
0.10869565217391323,-1.4113251905702706
0.1075268817204303,-1.4128179759285715
0.10638297872340445,-1.414275384206183
0.10526315789473704,-1.4156984057138549
0.10416666666666687,-1.4170879967266063
0.10309278350515484,-1.4184450867670966
0.10204081632653081,-1.41977060136682
0.1010101010101012,-1.4210654634762618
0.1000000000000002,-1.4223305189416968


==> anc/data/fig5/fig_d_M20.csv <==
T,max(d_lbo)
10.0,39.0
5.0,35.0
3.333333333333333,32.0
2.5,27.0
2.0,22.0
1.6666666666666667,18.0
1.4285714285714286,16.0
1.25,14.0
1.1111111111111112,13.0
1.0000000000000002,11.0
0.9090909090909092,10.0
0.8333333333333334,10.0
0.7692307692307692,10.0
0.7142857142857142,8.0
0.6666666666666665,8.0
0.6249999999999999,8.0
0.588235294117647,8.0
0.5555555555555554,7.0
0.5263157894736841,7.0
0.4999999999999999,7.0
0.47619047619047605,7.0
0.4545454545454544,7.0
0.43478260869565205,7.0
0.4166666666666665,7.0
0.39999999999999986,5.0
0.38461538461538447,5.0
0.37037037037037024,5.0
0.357142857142857,5.0
0.3448275862068964,5.0
0.3333333333333332,5.0
0.32258064516129015,5.0
0.31249999999999983,5.0
0.30303030303030287,5.0
0.2941176470588234,5.0
0.2857142857142856,5.0
0.2777777777777776,5.0
0.2702702702702701,5.0
0.263157894736842,5.0
0.2564102564102563,5.0
0.2499999999999999,5.0
0.24390243902439016,5.0
0.23809523809523803,5.0
0.2325581395348837,5.0
0.22727272727272727,5.0
0.2222222222222222,5.0
0.2173913043478261,4.0
0.21276595744680854,4.0
0.20833333333333337,4.0
0.20408163265306128,4.0
0.20000000000000007,4.0
0.1960784313725491,4.0
0.1923076923076924,4.0
0.18867924528301896,4.0
0.18518518518518529,4.0
0.18181818181818193,4.0
0.1785714285714287,4.0
0.1754385964912282,4.0
0.17241379310344843,4.0
0.16949152542372894,4.0
0.16666666666666682,4.0
0.16393442622950835,4.0
0.16129032258064532,4.0
0.1587301587301589,4.0
0.15625000000000017,4.0
0.15384615384615402,4.0
0.15151515151515169,4.0
0.14925373134328376,4.0
0.14705882352941194,4.0
0.14492753623188423,4.0
0.14285714285714304,4.0
0.14084507042253538,4.0
0.13888888888888906,4.0
0.1369863013698632,4.0
0.13513513513513534,4.0
0.13333333333333353,4.0
0.13157894736842124,4.0
0.12987012987013005,4.0
0.1282051282051284,4.0
0.12658227848101286,4.0
0.1250000000000002,4.0
0.12345679012345699,4.0
0.12195121951219531,4.0
0.12048192771084357,4.0
0.11904761904761925,4.0
0.1176470588235296,4.0
0.11627906976744205,4.0
0.11494252873563238,4.0
0.11363636363636383,4.0
0.11235955056179794,4.0
0.11111111111111131,4.0
0.10989010989011008,4.0
0.10869565217391323,3.0
0.1075268817204303,3.0
0.10638297872340445,3.0
0.10526315789473704,3.0
0.10416666666666687,3.0
0.10309278350515484,3.0
0.10204081632653081,3.0
0.1010101010101012,3.0
0.1000000000000002,3.0


==> anc/data/fig5/fig_d_M30.csv <==
T,max(d_lbo)
10.0,39.0
5.0,35.0
3.333333333333333,32.0
2.5,27.0
2.0,22.0
1.6666666666666667,18.0
1.4285714285714286,16.0
1.25,14.0
1.1111111111111112,13.0
1.0000000000000002,11.0
0.9090909090909092,10.0
0.8333333333333334,10.0
0.7692307692307692,10.0
0.7142857142857142,8.0
0.6666666666666665,8.0
0.6249999999999999,8.0
0.588235294117647,8.0
0.5555555555555554,7.0
0.5263157894736841,7.0
0.4999999999999999,7.0
0.47619047619047605,7.0
0.4545454545454544,7.0
0.43478260869565205,7.0
0.4166666666666665,7.0
0.39999999999999986,5.0
0.38461538461538447,5.0
0.37037037037037024,5.0
0.357142857142857,5.0
0.3448275862068964,5.0
0.3333333333333332,5.0
0.32258064516129015,5.0
0.31249999999999983,5.0
0.30303030303030287,5.0
0.2941176470588234,5.0
0.2857142857142856,5.0
0.2777777777777776,5.0
0.2702702702702701,5.0
0.263157894736842,5.0
0.2564102564102563,5.0
0.2499999999999999,5.0
0.24390243902439016,5.0
0.23809523809523803,5.0
0.2325581395348837,5.0
0.22727272727272727,5.0
0.2222222222222222,5.0
0.2173913043478261,4.0
0.21276595744680854,4.0
0.20833333333333337,4.0
0.20408163265306128,4.0
0.20000000000000007,4.0
0.1960784313725491,4.0
0.1923076923076924,4.0
0.18867924528301896,4.0
0.18518518518518529,4.0
0.18181818181818193,4.0
0.1785714285714287,4.0
0.1754385964912282,4.0
0.17241379310344843,4.0
0.16949152542372894,4.0
0.16666666666666682,4.0
0.16393442622950835,4.0
0.16129032258064532,4.0
0.1587301587301589,4.0
0.15625000000000017,4.0
0.15384615384615402,4.0
0.15151515151515169,4.0
0.14925373134328376,4.0
0.14705882352941194,4.0
0.14492753623188423,4.0
0.14285714285714304,4.0
0.14084507042253538,4.0
0.13888888888888906,4.0
0.1369863013698632,4.0
0.13513513513513534,4.0
0.13333333333333353,4.0
0.13157894736842124,4.0
0.12987012987013005,4.0
0.1282051282051284,4.0
0.12658227848101286,4.0
0.1250000000000002,4.0
0.12345679012345699,4.0
0.12195121951219531,4.0
0.12048192771084357,4.0
0.11904761904761925,4.0
0.1176470588235296,4.0
0.11627906976744205,4.0
0.11494252873563238,4.0
0.11363636363636383,4.0
0.11235955056179794,4.0
0.11111111111111131,4.0
0.10989010989011008,4.0
0.10869565217391323,3.0
0.1075268817204303,3.0
0.10638297872340445,3.0
0.10526315789473704,3.0
0.10416666666666687,3.0
0.10309278350515484,3.0
0.10204081632653081,3.0
0.1010101010101012,3.0
0.1000000000000002,3.0


==> anc/data/fig6/fig_a_T01_rhobond1e-07.csv <==
time,IM(G^>)
0.0,-0.999999956717739
0.01,-0.999799849459903
0.02,-0.999199976971516
0.03,-0.998200885726062
0.04,-0.996803461192953
0.05,-0.995008926184065
0.06,-0.992818838824603
0.07,-0.990235090017384
0.08,-0.987259900389542
0.09,-0.983895757038571
0.1,-0.98014512221009
0.11,-0.976011185099515
0.12,-0.971497599008035
0.13,-0.966608148924367
0.14,-0.961347035619912
0.15,-0.955719047583623
0.16,-0.949728998495895
0.17,-0.943381994217333
0.18,-0.936683307143201
0.19,-0.92963869680214
0.2,-0.922254097104567
0.21,-0.914535701758947
0.22,-0.906489955323405
0.23,-0.898123543964383
0.24,-0.889443385944202
0.25,-0.880456621859973
0.26,-0.871170705087115
0.27,-0.861594444743019
0.28,-0.851736099056527
0.29,-0.84160383223086
0.3,-0.831205982653767
0.31,-0.820551051615999
0.32,-0.809647691937893
0.33,-0.798504696528424
0.34,-0.787130986900134
0.35,-0.775535601663299
0.36,-0.763727685022327
0.37,-0.751716475297023
0.38,-0.739511293490393
0.39,-0.72712153192443
0.4,-0.714556643152783
0.41,-0.701826128273656
0.42,-0.688939526376052
0.43,-0.675906403498208
0.44,-0.662736341901736
0.45,-0.649438929527817
0.46,-0.636023749651877
0.47,-0.622500370751899
0.48,-0.608878336604806
0.49,-0.59516715662454
0.5,-0.581376296453842
0.51,-0.567515168821087
0.52,-0.553593124648686
0.53,-0.539619444538643
0.54,-0.525603330411471
0.55,-0.511553897534123
0.56,-0.497480166828946
0.57,-0.483391058137095
0.58,-0.469295381947887
0.59,-0.455201832545608
0.6,-0.441118982774728
0.61,-0.42705527734755
0.62,-0.413019027031547
0.63,-0.39901840315223
0.64,-0.385061432410685
0.65,-0.37115599225064
0.66,-0.357309968333614
0.67,-0.343530949240516
0.68,-0.3298663709835
0.69,-0.316287608806247
0.7,-0.302801919751737
0.71,-0.289416423873876
0.72,-0.276138053634663
0.73,-0.262973560933947
0.74,-0.249929515866875
0.75,-0.237012304897958
0.76,-0.22422812902833
0.77,-0.211583002104353
0.78,-0.19908274931775
0.79,-0.186732922275605
0.8,-0.174538697887959
0.81,-0.162505295629709
0.82,-0.150637741670671
0.83,-0.13894086846595
0.84,-0.1274193145459
0.85,-0.11607752449852
0.86,-0.104919749137033
0.87,-0.093950018507624
0.88,-0.083172222489057
0.89,-0.0725900332656
0.9,-0.06220693166682
0.91,-0.052026208058427
0.92,-0.042050963014995
0.93,-0.032284110034284
0.94,-0.022728375475405
0.95,-0.013366557645957
0.96,-0.004306141633139
0.97,0.004444227430936
0.98,0.012970149387734
0.99,0.021265601847977
1.0,0.029328889631303
1.01,0.037158510722742
1.02,0.04475314218815
1.03,0.052111638906193
1.04,0.059233032141941
1.05,0.066115821911884
1.06,0.072760051410069
1.07,0.079165272120069
1.08,0.085331270239902
1.09,0.091258739582222
1.1,0.096947979110612
1.11,0.10239925482317
1.12,0.107634431456312
1.13,0.112655325539813
1.14,0.117441816295407
1.15,0.121994802164573
1.16,0.126315325041259
1.17,0.130404567283565
1.18,0.134263848738903
1.19,0.137894623728804
1.2,0.141298478000808
1.21,0.14447712565812
1.22,0.147432406075411
1.23,0.150166286188902
1.24,0.152680873890254
1.25,0.154982571553762
1.26,0.157064783002978
1.27,0.158934585870856
1.28,0.160594506704289
1.29,0.162047175667895
1.3,0.163295323460564
1.31,0.164341778236818
1.32,0.165189462533563
1.33,0.165841390202845
1.34,0.166300663351016
1.35,0.166570469285102
1.36,0.166654077466841
1.37,0.166554836475088
1.38,0.166276173252449
1.39,0.165821579577615
1.4,0.165194624859511
1.41,0.164398942444889
1.42,0.163438231606441
1.43,0.162316252606768
1.44,0.161033661969543
1.45,0.159600588548809
1.46,0.158016258363695
1.47,0.156285928099522
1.48,0.154413639534619
1.49,0.152403464470944
1.5,0.150259506273085
1.51,0.14798590198331
1.52,0.145586821632293
1.53,0.143066466334158
1.54,0.140429065880433
1.55,0.137678876123831
1.56,0.13482017627348
1.57,0.131857266154992
1.58,0.128794463460644
1.59,0.125636101001548
1.6,0.122439653945745
1.61,0.119157285579312
1.62,0.115795301625477
1.63,0.112357955216085
1.64,0.108849626469734
1.65,0.105274700719622
1.66,0.10163756229991
1.67,0.09794258299628
1.68,0.094194125641526
1.69,0.090396538907814
1.7,0.086551691622376
1.71,0.082666262236034
1.72,0.078744540164463
1.73,0.074790790469305
1.74,0.070809202661411
1.75,0.066803830912445
1.76,0.06277884032125
1.77,0.058738358619027
1.78,0.054686477943979
1.79,0.050627249744281
1.8,0.046564684087626
1.81,0.042502746939938
1.82,0.038445357886907
1.83,0.034396387892148
1.84,0.030359657092301
1.85,0.026338932630089
1.86,0.022337926526286
1.87,0.018360293591774
1.88,0.014409629380768
1.89,0.010489442631538
1.9,0.00660323137447
1.91,0.002754400938433
1.92,-0.001053710266476
1.93,-0.004817832620277
1.94,-0.008534767091235
1.95,-0.012201386973241
1.96,-0.015814639567583
1.97,-0.019371580612162
1.98,-0.022869231308575
1.99,-0.026233013882255
2.0,-0.029455445978864
2.01,-0.032608014611045
2.02,-0.035690673806626
2.03,-0.0387014697669
2.04,-0.041635151002059
2.05,-0.044489477023405
2.06,-0.047262315601734
2.07,-0.049951635998061
2.08,-0.052555506244273
2.09,-0.05507209144957
2.1,-0.057499654503949
2.11,-0.059836556171341
2.12,-0.062081287944383
2.13,-0.064230208016179
2.14,-0.066284597213045
2.15,-0.068243224999315
2.16,-0.07010496149045
2.17,-0.071868763189648
2.18,-0.073533689568729
2.19,-0.075098897813046
2.2,-0.076563643026482
2.21,-0.077927278312809
2.22,-0.079189254746827
2.23,-0.080349124351637
2.24,-0.081406530725576
2.25,-0.082361216321013
2.26,-0.083213024969478
2.27,-0.083961893724449
2.28,-0.084607855864642
2.29,-0.085151040267951
2.3,-0.085591670737721
2.31,-0.085930065271675
2.32,-0.086166635269045
2.33,-0.086301948963633
2.34,-0.086258755290153
2.35,-0.086115173383944
2.36,-0.085872065174117
2.37,-0.085530362338331
2.38,-0.085091051015964
2.39,-0.084555194209403
2.4,-0.083923990521871
2.41,-0.08319861774601
2.42,-0.082380403685481
2.43,-0.0814702646187
2.44,-0.080469998409031
2.45,-0.079381174962148
2.46,-0.078246142304768
2.47,-0.077027191755085
2.48,-0.075725979784387
2.49,-0.074344377974869
2.5,-0.072884330176224
2.51,-0.07134735728929
2.52,-0.069736018624044
2.53,-0.068052448513625
2.54,-0.06629884248534
2.55,-0.064477454984367
2.56,-0.06258825901587
2.57,-0.060638215619123
2.58,-0.05862748366863
2.59,-0.056558629981847
2.6,-0.054434071598594
2.61,-0.052256367716134
2.62,-0.050023667910158
2.63,-0.04774284569256
2.64,-0.045416555139101
2.65,-0.043047450677715
2.66,-0.040638274338915
2.67,-0.038191798035476
2.68,-0.03571086222352
2.69,-0.033148926143156
2.7,-0.030505759870673
2.71,-0.027868716138671
2.72,-0.025210618499023
2.73,-0.022534881762498
2.74,-0.01984446628769
2.75,-0.017142307648048
2.76,-0.014431379200898
2.77,-0.011714663512618
2.78,-0.008994006091552
2.79,-0.006274699674582
2.8,-0.003558563135505
2.81,-0.000848572198384
2.82,0.001852307587612
2.83,0.004541122914563
2.84,0.007214937954777
2.85,0.009870858537035
2.86,0.012511053141257
2.87,0.015123549691112
2.88,0.017709954555014
2.89,0.020267455593198
2.9,0.022793282529877
2.91,0.025284699533814
2.92,0.02773900603435
2.93,0.030158803752212
2.94,0.032531005855942
2.95,0.034858234463152
2.96,0.037137961701197
2.97,0.039370551655075
2.98,0.04151726087711
2.99,0.043575292344222
3.0,0.045575568408842
3.01,0.047515898754987
3.02,0.049396012024353
3.03,0.05121199115027
3.04,0.052961821301988
3.05,0.054643547605525
3.06,0.056261568732754
3.07,0.057807758300434
3.08,0.059280390927194
3.09,0.060677796742205
3.1,0.061998374657475
3.11,0.063240594518573
3.12,0.064403000655461
3.13,0.065484213693349
3.14,0.0664829250292
3.15,0.067397919393448
3.16,0.068228054878165
3.17,0.068972271070701
3.18,0.069629587140674
3.19,0.070199108628984
3.2,0.070680028050927
3.21,0.071071609841242
3.22,0.071373224180618
3.23,0.071584317594931
3.24,0.071704423390473
3.25,0.071714941846499
3.26,0.071616175050185
3.27,0.071426167001391
3.28,0.071144939353637
3.29,0.070772541571734
3.3,0.070309101980711
3.31,0.0697548322349
3.32,0.069110034139918
3.33,0.068375117348184
3.34,0.067550727471323
3.35,0.066607117970849
3.36,0.065574784258632
3.37,0.06445481174014
3.38,0.063247987234002
3.39,0.061956778618902
3.4,0.060581186963757
3.41,0.059122136660913
3.42,0.057580708637343
3.43,0.055958168218643
3.44,0.054255841097006
3.45,0.052475131828024
3.46,0.050640135967505
3.47,0.048730339755993
3.48,0.046747113272759
3.49,0.044692112449283
3.5,0.042567105311789
3.51,0.040373892416807
3.52,0.038114367204525
3.53,0.035790490793147
3.54,0.033404284342659
3.55,0.030975445438629
3.56,0.028489220290277
3.57,0.025948204605616
3.58,0.023354606577241
3.59,0.02071069481425
3.6,0.018018304211884
3.61,0.01528080242431
3.62,0.012500170007889
3.63,0.009678904623721
3.64,0.006819549221466
3.65,0.003924346444602
3.66,0.00099609476671
3.67,-0.001962551968417
3.68,-0.004948903036777
3.69,-0.007960235309441
3.7,-0.010993795774048
3.71,-0.014046804146994
3.72,-0.017116449063267
3.73,-0.020199909652247
3.74,-0.023294339424661
3.75,-0.026396874178548
3.76,-0.029504636637288
3.77,-0.032614737364033
3.78,-0.035724277603262
3.79,-0.038830351960579
3.8,-0.041930050965798
3.81,-0.045020402225123
3.82,-0.048098541343673
3.83,-0.051161568794109
3.84,-0.0542065929477
3.85,-0.057230722359271
3.86,-0.060230958072046
3.87,-0.063222938825176
3.88,-0.066204984109093
3.89,-0.069155110889547
3.9,-0.072070374398021
3.91,-0.074947914337784
3.92,-0.077784998322757
3.93,-0.08057889118828
3.94,-0.083326890828306
3.95,-0.086026326404657
3.96,-0.088674673242551
3.97,-0.091269228264839
3.98,-0.093805912057837
3.99,-0.096285357357804
4.0,-0.098703557232309
4.01,-0.101059244275161
4.02,-0.103347905947006
4.03,-0.105568062655703
4.04,-0.107717200804057
4.05,-0.109793355456422
4.06,-0.111794345304428
4.07,-0.113718049903244
4.08,-0.115565517721318
4.09,-0.117331016779239
4.1,-0.119013682826024
4.11,-0.120611592662525
4.12,-0.122113534761649
4.13,-0.123524161505147
4.14,-0.124844561886892
4.15,-0.126073206658376
4.16,-0.127208619100161
4.17,-0.128249600506118
4.18,-0.129194404654309
4.19,-0.13004200044552
4.2,-0.130758800254462
4.21,-0.131370764329412
4.22,-0.131881906115161
4.23,-0.132290580313826
4.24,-0.132596251131629
4.25,-0.132804555095376
4.26,-0.132910497340913
4.27,-0.132913298802263
4.28,-0.132812731090388
4.29,-0.132607760716916
4.3,-0.132300671234895
4.31,-0.131874248938255
4.32,-0.131328394338116
4.33,-0.130677588132906
4.34,-0.129921938078366
4.350000000000001,-0.129061630361928
4.36,-0.128096934410179
4.37,-0.127028201667633
4.38,-0.125855865691043
4.39,-0.124580441753652
4.4,-0.12320252662027
4.41,-0.121722798418194
4.42,-0.120142017497069
4.43,-0.118461024460508
4.44,-0.11668073993524
4.45,-0.114802160359583
4.46,-0.112826379765969
4.47,-0.110754555298036
4.48,-0.108587929264091
4.49,-0.106327823766736
4.5,-0.103975637616064
4.51,-0.101531433529911
4.52,-0.098998495581206
4.53,-0.096378470664489
4.54,-0.09367306366414
4.55,-0.090884054891634
4.56,-0.088013300499487
4.57,-0.085062728018987
4.58,-0.08203433809269
4.59,-0.078961086880633
4.600000000000001,-0.075832737456203
4.61,-0.072633632578954
4.62,-0.069365976912068
4.63,-0.066032049616079
4.64,-0.062634218967286
4.65,-0.059174879115401
4.66,-0.055656499638381
4.67,-0.052081587576244
4.68,-0.048453018771743
4.69,-0.044773768233595
4.7,-0.041046275363389
4.71,-0.037273212188782
4.72,-0.0334572912375
4.73,-0.029601244604877
4.74,-0.025707839137769
4.75,-0.021762084874515
4.76,-0.017768654270939
4.77,-0.013747304956187
4.78,-0.009701285413475
4.79,-0.005633807823569
4.8,-0.001547779299256
4.81,0.002553798392136
4.82,0.006667956165266
4.83,0.010791745443029
4.84,0.014922213895433
4.850000000000001,0.01905640129522
4.86,0.023184810224536
4.87,0.027298866413524
4.88,0.031403901049651
4.89,0.035498701585125
4.9,0.039580403732694
4.91,0.043646160695971
4.92,0.047693144830499
4.93,0.05171887777759
4.94,0.055722961479289
4.95,0.059676766132367
4.96,0.063591522063711
4.97,0.067473858037108
4.98,0.071321546742538
4.99,0.075131614301358
5.0,0.078901544065515
5.01,0.082628858759007
5.02,0.086311118223829
5.03,0.089945933799978
5.04,0.093530972979149
5.05,0.09706394051155
5.06,0.100533516212567
5.07,0.103947100471194
5.08,0.107302604430369
5.09,0.11059796348798
5.100000000000001,0.11382867838562
5.11,0.116990720148614
5.12,0.120084723237077
5.13,0.123108996179687
5.14,0.126061768445871
5.15,0.128941331032243
5.16,0.131745989501137
5.17,0.134474152792559
5.18,0.137124275947102
5.19,0.139694809926608
5.2,0.142184302070905
5.21,0.14459176393257
5.22,0.146916098724369
5.23,0.149155434877264
5.24,0.151308559824942
5.25,0.15337432181702
5.26,0.15535163328294
5.27,0.157239470601711
5.28,0.159036873289317
5.29,0.160742945911442
5.3,0.162356548728977
5.31,0.163880651996472
5.32,0.165311608266196
5.33,0.166648525923934
5.34,0.167890866105758
5.350000000000001,0.16903869270994
5.36,0.170091099234289
5.37,0.17104774830006
5.38,0.171908380832437
5.39,0.172675521884581
5.4,0.173350163746161
5.41,0.17392915297788
5.42,0.1744127700919
5.43,0.174801063377536
5.44,0.175094134547559
5.45,0.175292142594068
5.46,0.175395303284786
5.47,0.175397366970956
5.48,0.175305270302367
5.49,0.175117400403111
5.5,0.174836051804121
5.51,0.174462071618033
5.52,0.173996053305065
5.53,0.173442289739244
5.54,0.17280329146742
5.55,0.172074855196273
5.56,0.171257768339051
5.57,0.170358313496371
5.58,0.169378648748947
5.59,0.168313296112735
5.600000000000001,0.167163058896581
5.61,0.165929201681452
5.62,0.164612120059576
5.63,0.163214470695801
5.64,0.16173585315271
5.65,0.160178024740231
5.66,0.158542860770334
5.67,0.156831316725568
5.68,0.155044260770684
5.69,0.153184514232992
5.7,0.151252925566307
5.71,0.149251086431023
5.72,0.14718063727385
5.73,0.145043272761809
5.74,0.142840739664019
5.75,0.140574834673621
5.76,0.138247401413797
5.77,0.135860329400206
5.78,0.133415551736695
5.79,0.130915043210476
5.8,0.128360817973032
5.81,0.125754927416704
5.82,0.123099458258169
5.83,0.120396530459206
5.84,0.117649305277489
5.850000000000001,0.11485952909746
5.86,0.11202977058738
5.87,0.10916119873635
5.88,0.106256064879324
5.89,0.1033165299413
5.9,0.100349054891619
5.91,0.097351622668644
5.92,0.094326515844323
5.93,0.091276074163739
5.94,0.088202647265537
5.95,0.085108585727697
5.96,0.081996248243508
5.97,0.078867994576583
5.98,0.075726195422238
5.99,0.07257803974249
6.0,0.069420610230008
6.01,0.066256694943287
6.02,0.063088630286575
6.03,0.059926620460814
6.04,0.056774988474233
6.05,0.053626275034208
6.06,0.050482777290506
6.07,0.04734679684059
6.08,0.044220628902233
6.09,0.041106557307809
6.100000000000001,0.038006851272464
6.11,0.034923762754302
6.12,0.031859524026012
6.13,0.028823999936005
6.140000000000001,0.025819253388901
6.15,0.022839697761879
6.16,0.019887462731239
6.17,0.016964633223355
6.18,0.014077787423856
6.19,0.011224056701018
6.2,0.008404413125987
6.21,0.00562122185804
6.22,0.002876811100496
6.23,0.000173017608093
6.24,-0.002488357874561
6.25,-0.005103379743797
6.26,-0.007672710809991
6.27,-0.010194552230643
6.28,-0.012667272526909
6.29,-0.015089324997015
6.3,-0.017448507420977
6.31,-0.019745290192926
6.32,-0.021986974729093
6.33,-0.024172323344511
6.34,-0.026300162427724
6.350000000000001,-0.028369395493401
6.36,-0.030378986056811
6.37,-0.032327976649808
6.38,-0.034215485343096
6.390000000000001,-0.036040702859977
6.4,-0.037802893315822
6.41,-0.039501392436224
6.42,-0.041135607739839
6.43,-0.042705015142132
6.44,-0.044209162819868
6.45,-0.045647664035001
6.46,-0.047020194652906
6.47,-0.048326499628903
6.48,-0.049566382653978
6.49,-0.050739707714603
6.5,-0.051846396267031
6.51,-0.052886661602651
6.52,-0.053860100334859
6.53,-0.054767039973664
6.54,-0.055607619890903
6.55,-0.056382029136928
6.56,-0.057090508463801
6.57,-0.057733346979271
6.58,-0.058310875532518
6.59,-0.058823487273768
6.600000000000001,-0.05927213462752
6.61,-0.059657856278531
6.62,-0.059980282900885
6.63,-0.060239919234438
6.640000000000001,-0.060437399610214
6.65,-0.060573377519668
6.66,-0.060648560385692
6.67,-0.06066370135775
6.68,-0.060619776874037
6.69,-0.060517491500989
6.7,-0.060357753947364
6.71,-0.060141621668821
6.72,-0.059870088852332
6.73,-0.05954411153168
6.74,-0.059164792965591
6.75,-0.058733280840801
6.76,-0.058250766043369
6.77,-0.057718483123425
6.78,-0.057137712584909
6.79,-0.056509764357263
6.8,-0.055837518021358
6.81,-0.055119318203806
6.82,-0.05435810444773
6.83,-0.053550217374442
6.84,-0.05269754821023
6.850000000000001,-0.051806369185463
6.86,-0.050873430552482
6.87,-0.049904697158299
6.88,-0.048902673172539
6.890000000000001,-0.047869093606231
6.9,-0.04680560838679
6.91,-0.04571387948362
6.92,-0.044595570575309
6.93,-0.043452351573498
6.94,-0.042285647640859
6.95,-0.041097580504603
6.96,-0.039889565952872
6.97,-0.038663927708442
6.98,-0.037420773045498
6.99,-0.036162117470698
7.0,-0.034890217786214
7.01,-0.033606653963202
7.02,-0.032313009803731
7.03,-0.031010854571598
7.04,-0.029701753579493
7.05,-0.028388231142298
7.06,-0.027072135798922
7.07,-0.025753164612799
7.08,-0.02443278810446
7.09,-0.023112435903764
7.100000000000001,-0.021793531071788
7.11,-0.020473091494343
7.12,-0.019156695668329
7.13,-0.017845696208596
7.140000000000001,-0.016543391841629
7.15,-0.01525105778215
7.16,-0.013968052017654
7.17,-0.012695621543629
7.18,-0.011435006896269
7.19,-0.010187365548687
7.2,-0.008953767326651
7.21,-0.007735548303398
7.22,-0.006533854375647
7.23,-0.005349805551881
7.24,-0.004184499752392
7.25,-0.00303825784224
7.26,-0.00191301842793
7.27,-0.000809700652144
7.28,0.000270685185104
7.29,0.001327155904907
7.3,0.002358757989471
7.31,0.003364566113665
7.32,0.004343683658114
7.33,0.005291581861901
7.34,0.00621103480121
7.350000000000001,0.007101101764208
7.36,0.007962565381207
7.37,0.008793197148418
7.38,0.009592236121557
7.390000000000001,0.010359022883887
7.4,0.011092935746162
7.41,0.011793390281541
7.42,0.012459732906155
7.43,0.013091579647581
7.44,0.013688465971601
7.45,0.014249968024399
7.46,0.014775704060226
7.47,0.015265335380245
7.48,0.015718564701211
7.49,0.016135135893364
7.5,0.016514834385255
7.51,0.016857490725234
7.52,0.017162974054539
7.53,0.017431195136412
7.54,0.017662112773989
7.55,0.01785571120496
7.56,0.018012023194826
7.57,0.01813111976448
7.58,0.018213112173769
7.59,0.018258149858757
7.600000000000001,0.018266420900962
7.61,0.018238151717568
7.62,0.018171570980137
7.63,0.018067057375863
7.640000000000001,0.01792629686289
7.65,0.017749810784014
7.66,0.01753876949531
7.67,0.017293628855182
7.68,0.017014811227909
7.69,0.016702857023921
7.7,0.016358164449896
7.71,0.015981076907534
7.72,0.015572546249416
7.73,0.015133171959858
7.74,0.014663629105097
7.75,0.014164628602655
7.76,0.013636910449432
7.77,0.013081243349214
7.78,0.012498424116364
7.79,0.01188927715071
7.8,0.011254653802862
7.81,0.010595422444899
7.82,0.009912497097487
7.83,0.009206805743799
7.84,0.008479297662054
7.850000000000001,0.007730947775794
7.86,0.006962756532551
7.87,0.006175743943587
7.88,0.005370949876391
7.890000000000001,0.004549434932306
7.9,0.003712278247087
7.91,0.00286057168422
7.92,0.001993915684629
7.930000000000001,0.001115110350049
7.94,0.000224814281219
7.95,-0.000675076982736
7.96,-0.00157520964592
7.97,-0.002483065494369
7.98,-0.003397332696434
7.99,-0.004316803684267
8.0,-0.005240285625491
8.01,-0.00616659046259
8.02,-0.007094541746534
8.03,-0.008022899035855
8.040000000000001,-0.008950453823807
8.05,-0.009876010771467
8.06,-0.010798370015827
8.07,-0.011716336832685
8.08,-0.012628454055583
8.09,-0.013533865712425
8.1,-0.014431360646026
8.11,-0.01531975775063
8.120000000000001,-0.016197927050886
8.13,-0.017064695543979
8.14,-0.017918712130517
8.15,-0.018759248973888
8.16,-0.019585009958997
8.17,-0.020394842900152
8.18,-0.021187681486778
8.19,-0.021962545675261
8.2,-0.022718412065256
8.21,-0.023454280488636
8.22,-0.024172948039966
8.23,-0.024869382661893
8.24,-0.025542688528245
8.25,-0.026191981114142
8.26,-0.026816408163123
8.27,-0.02741515043216
8.28,-0.027987421195129
8.290000000000001,-0.028532469000619
8.3,-0.029049575915744
8.31,-0.029539414220271
8.32,-0.030001278656875
8.33,-0.030433193016266
8.34,-0.030834584265792
8.35,-0.031204923601059
8.36,-0.031543683203461
8.370000000000001,-0.031849543923569
8.38,-0.032124005032063
8.39,-0.03236570977985
8.4,-0.03257434416204
8.41,-0.032749617069437
8.42,-0.032891287432982
8.43,-0.032999348761896
8.44,-0.033072481231006
8.45,-0.033111617060592
8.46,-0.033116664146032
8.47,-0.033089463057048
8.48,-0.03302786005341
8.49,-0.032931698774668
8.5,-0.03280131656224
8.51,-0.032636251391022
8.52,-0.032439047278499
8.53,-0.03220811871483
8.540000000000001,-0.031943718737043
8.55,-0.031646140922225
8.56,-0.031315644055991
8.57,-0.030952603909763
8.58,-0.030557366153191
8.59,-0.030130635949098
8.6,-0.029672887709295
8.61,-0.0291843501064
8.620000000000001,-0.028665539339807
8.63,-0.028117008506953
8.64,-0.027539348999036
8.65,-0.02693318980476
8.66,-0.026299189601973
8.67,-0.025638040716666
8.68,-0.024950467421505
8.69,-0.024237228235054
8.700000000000001,-0.023499105669619
8.71,-0.022736916353811
8.72,-0.021951508222711
8.73,-0.021143749178315
8.74,-0.020314538759505
8.75,-0.01946480287684
8.76,-0.018595493026824
8.77,-0.017707585305163
8.78,-0.016802082731768
8.790000000000001,-0.015880008934178
8.8,-0.014942405698718
8.81,-0.013990338129822
8.82,-0.013024891357534
8.83,-0.012047632112966
8.84,-0.011058752382084
8.85,-0.01005985969068
8.86,-0.009052062431292
8.870000000000001,-0.008036627407601
8.88,-0.007013924328311
8.89,-0.0059859432471
8.9,-0.004954117624959
8.91,-0.003920047681465
8.92,-0.002884584219949
8.93,-0.001848960026541
8.94,-0.000814420297237
8.950000000000001,0.000217787587305
8.96,0.001246411196025
8.97,0.00227019447052
8.98,0.003287881544803
8.99,0.004298235802755
9.0,0.005299982109008
9.01,0.006291845120791
9.02,0.007272563629925
9.03,0.008240891846792
9.040000000000001,0.009195589609874
9.05,0.010135423518555
9.06,0.011059705403177
9.07,0.011966649410419
9.08,0.012855210882097
9.09,0.013724058898784
9.1,0.014572019365603
9.11,0.015397926579077
9.120000000000001,0.016202553818862
9.13,0.016982915420156
9.14,0.017737870554783
9.15,0.0184663197829
9.16,0.019167183003651
9.17,0.019839401864691
9.18,0.020481937805436
9.19,0.021093786083682
9.200000000000001,0.02167396001449
9.21,0.022221502101078
9.22,0.022735483133583
9.23,0.023215003352343
9.24,0.023659192028808
9.25,0.024067216265269
9.26,0.024438273269939
9.27,0.0247715874696
9.28,0.025066422743482
9.290000000000001,0.025322078863854
9.3,0.025537892135369
9.31,0.02571323651605
9.32,0.025847524410414
9.33,0.025940207478156
9.34,0.025990772998402
9.35,0.025998758859222
9.36,0.025962277575478
9.370000000000001,0.025885077962869
9.38,0.025762158580551
9.39,0.025595801717799
9.4,0.025386392692588
9.41,0.025132651195129
9.42,0.024834429379128
9.43,0.02449160643755
9.44,0.024104108296678
9.450000000000001,0.023671903193584
9.46,0.023195010557943
9.47,0.02267325861171
9.48,0.022107149958217
9.49,0.021496657484717
9.5,0.020841975231181
9.51,0.020142173825524
9.52,0.019398601985547
9.53,0.01861159054967
9.540000000000001,0.017781517309173
9.55,0.016908806688935
9.56,0.015993929610932
9.57,0.015037402808414
9.58,0.014039788619903
9.59,0.013001694660549
9.6,0.011922942089662
9.61,0.010805177180854
9.620000000000001,0.009649133464432
9.63,0.008455551541432
9.64,0.007225335753599
9.65,0.005959333197961
9.66,0.004658459201699
9.67,0.003323665365279
9.68,0.00195594542714
9.69,0.000556328001292
9.700000000000001,-0.000874104672185
9.71,-0.002334241368806
9.72,-0.003822953078123
9.73,-0.005339063012223
9.74,-0.006881358747019
9.75,-0.008448595741034
9.76,-0.010039892778257
9.77,-0.011653767937592
9.78,-0.013288826865566
9.790000000000001,-0.014943706830466
9.8,-0.016617011210026
9.81,-0.018307313526401
9.82,-0.020013167292411
9.83,-0.021733101986743
9.84,-0.0234656239056
9.85,-0.025209219254841
9.86,-0.026962350282053
9.870000000000001,-0.028723460410613
9.88,-0.030490975403756
9.89,-0.032263297018924
9.9,-0.034038813507141
9.91,-0.0358159055981
9.92,-0.037592939258479
9.93,-0.039368266929483
9.94,-0.041140231722865
9.950000000000001,-0.042907167883004
9.96,-0.044667402202794
9.97,-0.046419255456129
9.98,-0.048161043846565
9.99,-0.049891077364004
10.0,-0.051607670757467
10.01,-0.053309133100868
10.02,-0.054993779362875
10.03,-0.056659925154143
10.040000000000001,-0.058305890521495
10.05,-0.059930001697673
10.06,-0.061530591957023
10.07,-0.063106004066659
10.08,-0.064654591610983
10.09,-0.06617485639963
10.1,-0.06766491304672
10.11,-0.069123284653718
10.120000000000001,-0.070548382557461
10.13,-0.071938692756763
10.14,-0.073292788011823
10.15,-0.074608997021061
10.16,-0.075885818887167
10.17,-0.077121776601546
10.18,-0.078315422626413
10.19,-0.079465334962489
10.200000000000001,-0.080570125878732
10.21,-0.081627398763494
10.22,-0.08263666667981
10.23,-0.083596826905989
10.24,-0.084506627458528
10.25,-0.085364843418715
10.26,-0.086170290023336
10.27,-0.086921819084171
10.28,-0.087618324701425
10.290000000000001,-0.08825874168205
10.3,-0.088842048611044
10.31,-0.089366274297855
10.32,-0.089832467679781
10.33,-0.090237742044677
10.34,-0.090582270994086
10.35,-0.090865276929969
10.36,-0.091086028351399
10.370000000000001,-0.091243730187762
10.38,-0.091338003089596
10.39,-0.091368128327125
10.4,-0.091333579791079
10.41,-0.091233884714271
10.42,-0.091068355094978
10.43,-0.090836895094568
10.44,-0.090537595217321
10.450000000000001,-0.090173380993052
10.46,-0.08974012467751
10.47,-0.089242054468863
10.48,-0.088676041390528
10.49,-0.088043050458004
10.5,-0.087343120333574
10.51,-0.086576776373082
10.52,-0.085744028288397
10.53,-0.084844809738843
10.540000000000001,-0.083879315960852
10.55,-0.082848054177028
10.56,-0.081751056240111
10.57,-0.080589113730058
10.58,-0.079362835689517
10.59,-0.078072797856217
10.6,-0.076719633771744
10.61,-0.075304026604255
10.620000000000001,-0.073826719776209
10.63,-0.072288510990199
10.64,-0.070690252899047
10.65,-0.069032852097129
10.66,-0.067317268387815
10.67,-0.065544514007271
10.68,-0.063715652565837
10.69,-0.061831798926396
10.700000000000001,-0.059894116422648
10.71,-0.057903819870824
10.72,-0.055862170878153
10.73,-0.053770477615855
10.74,-0.051630093854501
10.75,-0.049442421698498
10.76,-0.047208904124604
10.77,-0.044931029696322
10.78,-0.042610329641833
10.790000000000001,-0.040247353775941
10.8,-0.037843590691202
10.81,-0.035401752423038
10.82,-0.032923514486703
10.83,-0.030410661673161
10.84,-0.027864939421715
10.85,-0.025288168741039
10.86,-0.022682195810579
10.870000000000001,-0.020048911267906
10.88,-0.017390243218974
10.89,-0.01470815410391
10.9,-0.012004639712851
10.91,-0.00928172990958
10.92,-0.006541488921725
10.93,-0.003786002776341
10.94,-0.001017389042817
10.950000000000001,0.00176220887975
10.96,0.004550623904069
10.97,0.007345666561473
10.98,0.010145101987321
10.99,0.012946777971873
11.0,0.015748421016348
11.01,0.018547776230838
11.02,0.021342583498017
11.03,0.024130578469146
11.040000000000001,0.026910024330603
11.05,0.029677604849842
11.06,0.032431582185356
11.07,0.035169700642497
11.08,0.037888186428046
11.09,0.04058851540107
11.1,0.043267309386132
11.11,0.045919954915136
11.120000000000001,0.048545945610828
11.13,0.0511429265937
11.14,0.053708776337708
11.15,0.056241401991107
11.16,0.058738745078957
11.17,0.061198782772823
11.18,0.063619530969241
11.19,0.065999046174564
11.200000000000001,0.068335427530014
11.21,0.070626712874512
11.22,0.072871300719235
11.23,0.075067894908616
11.24,0.077213645938818
11.25,0.079307460438516
11.26,0.081347724947501
11.27,0.083332881813917
11.28,0.085261427470509
11.290000000000001,0.087131909834625
11.3,0.088942933058072
11.31,0.090693154754434
11.32,0.092381288746447
11.33,0.094006103565948
11.34,0.095566423781826
11.35,0.09706112927027
11.36,0.098489155450463
11.370000000000001,0.099848972430818
11.38,0.101140674446617
11.39,0.102362838932421
11.4,0.103514625031324
11.41,0.104595248768047
11.42,0.105603981297854
11.43,0.106540151117649
11.44,0.107402085916817
11.450000000000001,0.108191381782778
11.46,0.108905256640216
11.47,0.109544594765814
11.48,0.110109005266524
11.49,0.110598160152331
11.5,0.111011792569144
11.51,0.111349697583702
11.52,0.111611731107013
11.53,0.111797812024618
11.540000000000001,0.111907921659093
11.55,0.11194210459237
11.56,0.111900469111117
11.57,0.111783187844117
11.58,0.111590494209846
11.59,0.111322695260503
11.6,0.110980153861035
11.61,0.110563302725452
11.620000000000001,0.110072638388054
11.63,0.109508679956548
11.64,0.108872143145926
11.65,0.10816366676593
11.66,0.107384015375894
11.67,0.106534001002286
11.68,0.105614504565162
11.69,0.104626468627264
11.700000000000001,0.103570896535012
11.71,0.102449409112416
11.72,0.101262016235579
11.73,0.100010449861019
11.74,0.098696321534941
11.75,0.097320538670807
11.76,0.095884429932605
11.77,0.09438938653444
11.78,0.0928368431619
11.790000000000001,0.091228249052851
11.8,0.089565213945479
11.81,0.087849303794498
11.82,0.086082125089282
11.83,0.084265330850917
11.84,0.082393536824113
11.85,0.080468248265591
11.86,0.078498302483579
11.870000000000001,0.076485469026827
11.88,0.074431553256445
11.89,0.07233840173984
11.9,0.070207865516323
11.91,0.068041806377022
11.92,0.065842112194154
11.93,0.063610685667892
11.94,0.061349448157534
11.950000000000001,0.059060321770237
11.96,0.056745244674824
11.97,0.054406163898456
11.98,0.052045032832025
11.99,0.049663810822828
12.0,0.047265772689283
12.01,0.044850220866353
12.02,0.042420472638245
12.030000000000001,0.039978496769299
12.040000000000001,0.037526260934795
12.05,0.035065730658447
12.06,0.032598868143226
12.07,0.030127632140412
12.08,0.027653972991279
12.09,0.025179834522569
12.1,0.022707156092011
12.11,0.020237865353567
12.120000000000001,0.01777464345893
12.13,0.015318541465329
12.14,0.012871448053651
12.15,0.010432915992057
12.16,0.00800709923903
12.17,0.00558356741546
12.18,0.003164325388844
12.19,0.000763204419568
12.200000000000001,-0.001618137507843
12.21,-0.003977935789815
12.22,-0.00631441416877
12.23,-0.008625811752661
12.24,-0.010910392161244
12.25,-0.013166349024902
12.26,-0.015392193277865
12.27,-0.01758615683468
12.280000000000001,-0.019746744019626
12.290000000000001,-0.021872382545363
12.3,-0.023961456200304
12.31,-0.026012527218881
12.32,-0.028024185718647
12.33,-0.029995031693696
12.34,-0.031923722805451
12.35,-0.033808980927834
12.36,-0.035649465951733
12.370000000000001,-0.037444052855778
12.38,-0.039191627510704
12.39,-0.04089104089644
12.4,-0.042541233089817
12.41,-0.044141190595817
12.42,-0.045689946775451
12.43,-0.047186635815948
12.44,-0.048629855620941
12.450000000000001,-0.050019345553534
12.46,-0.051354163123712
12.47,-0.052633570777103
12.48,-0.053856874847612
12.49,-0.055023425066482
12.5,-0.056132614092283
12.51,-0.057183877071535
12.52,-0.058176690394057
12.530000000000001,-0.059110573870555
12.540000000000001,-0.059985087679807
12.55,-0.06079983347809
12.56,-0.061554454395987
12.57,-0.062248633529253
12.58,-0.062882093691898
12.59,-0.063454598845316
12.6,-0.063965988087732
12.61,-0.064416034727641
12.620000000000001,-0.064804660073652
12.63,-0.065131789288854
12.64,-0.065397388397348
12.65,-0.065601463123149
12.66,-0.065744061164368
12.67,-0.065825269738743
12.68,-0.065845218731567
12.69,-0.065804078608793
12.700000000000001,-0.065702065342082
12.71,-0.065539432190806
12.72,-0.06531647823247
12.73,-0.06503355562006
12.74,-0.064688245439731
12.75,-0.064286557050834
12.76,-0.063823269002039
12.77,-0.063301767827846
12.780000000000001,-0.062722636420064
12.790000000000001,-0.062086501759381
12.8,-0.06139403679899
12.81,-0.060645961544202
12.82,-0.059843044863718
12.83,-0.058986096986672
12.84,-0.05807598514112
12.85,-0.057113620308281
12.86,-0.05609996087545
12.870000000000001,-0.055036005530357
12.88,-0.053922812605621
12.89,-0.052761479369464
12.9,-0.051553147795402
12.91,-0.050299003547409
12.92,-0.049000274845943
12.93,-0.047658231225253
12.94,-0.046274182193155
12.950000000000001,-0.044849475804836
12.96,-0.043385497162359
12.97,-0.041883666851317
12.98,-0.040345439325576
12.99,-0.038772301250402
13.0,-0.037165769813379
13.01,-0.035527390006797
13.02,-0.03385873600025
13.030000000000001,-0.032161406113933
13.040000000000001,-0.030437022357449
13.05,-0.028687308701904
13.06,-0.026913761580987
13.07,-0.025118151230758
13.08,-0.023302177084313
13.09,-0.02146755233441
13.1,-0.019616991890428
13.11,-0.017751222716099
13.120000000000001,-0.01587196339914
13.13,-0.013980978336976
13.14,-0.012080034175998
13.15,-0.010170901539162
13.16,-0.008255351799022
13.17,-0.006335170998043
13.18,-0.004412125381371
13.19,-0.002487991466021
13.200000000000001,-0.000564541067284
13.21,0.001356457044934
13.22,0.003273239372211
13.23,0.005184048902059
13.24,0.007087136442054
13.25,0.00898076194269
13.26,0.010863195218357
13.27,0.01273271890641
13.280000000000001,0.014587628434783
13.290000000000001,0.016426233440789
13.3,0.018246859261502
13.31,0.020047848256093
13.32,0.021827561138468
13.33,0.023584377887107
13.34,0.025316699971626
13.35,0.027022951519493
13.36,0.028701581358182
13.370000000000001,0.030351062511619
13.38,0.031969893751638
13.39,0.033556602676394
13.4,0.035109746355065
13.41,0.036627912454919
13.42,0.038109721505833
13.43,0.039553827415925
13.44,0.040958919505652
13.450000000000001,0.042323723949229
13.46,0.043647002088934
13.47,0.044927558702839
13.48,0.046164235163354
13.49,0.047355918337252
13.5,0.048501536091011
13.51,0.049600060521413
13.52,0.050650508859306
13.530000000000001,0.051651944573349
13.540000000000001,0.052603435295028
13.55,0.053504105707593
13.56,0.054353169577313
13.57,0.055149886003094
13.58,0.055893562171671
13.59,0.056583556545328
13.6,0.057219279651629
13.61,0.05780019403121
13.620000000000001,0.058325815299615
13.63,0.058795712640038
13.64,0.059209299709552
13.65,0.059566671058991
13.66,0.059867351514399
13.67,0.060111127692358
13.68,0.060297842326929
13.69,0.060426903938226
13.700000000000001,0.060498707076957
13.71,0.06051330110203
13.72,0.06047075020382
13.73,0.060371178024564
13.74,0.060214761373455
13.75,0.060001999835139
13.76,0.059732644188736
13.77,0.059407303100156
13.780000000000001,0.059026377847695
13.790000000000001,0.058590312677296
13.8,0.058099614876039
13.81,0.057554842826966
13.82,0.056956607960233
13.83,0.056305574439873
13.84,0.055602458289181
13.85,0.054848026903669
13.86,0.054043098207146
13.870000000000001,0.053188539821856
13.88,0.052285268172987
13.89,0.051334247460741
13.9,0.05034040784975
13.91,0.049297026029806
13.92,0.048213116947444
13.93,0.047085866204634
13.94,0.045916441938793
13.950000000000001,0.044706062004242
13.96,0.043455987187647
13.97,0.042167518247292
13.98,0.040841991766219
13.99,0.039480780313811
14.0,0.03808525095392
14.01,0.036656919046159
14.02,0.035197214273268
14.030000000000001,0.033707637829986
14.040000000000001,0.032189716277877
14.05,0.030645001032768
14.06,0.029075075235095
14.07,0.027481530927689
14.08,0.025865988203777
14.09,0.024230099245675
14.1,0.022575494343091
14.11,0.020903862145345
14.120000000000001,0.019216889241111
14.13,0.017516279076233
14.14,0.015803744557615
14.15,0.01408100893452
14.16,0.012349512977295
14.17,0.010610988281071
14.18,0.008867526614752
14.19,0.007120883905928
14.200000000000001,0.005372818801748
14.21,0.003625090216786
14.22,0.001879642575351
14.23,0.000137856902369
14.24,-0.001598332084805
14.25,-0.003327183827273
14.26,-0.005046965752263
14.27,-0.006746340411253
14.280000000000001,-0.00842274255749
14.290000000000001,-0.010084263544398
14.3,-0.011729568275304
14.31,-0.01335713595938
14.32,-0.014965367859176
14.33,-0.016552799197105
14.34,-0.018117749358425
14.35,-0.019658666703599
14.36,-0.021174030721932
14.370000000000001,-0.022662347560803
14.38,-0.024122151299294
14.39,-0.025552005457106
14.4,-0.026950503519506
14.41,-0.028316272741411
14.42,-0.029647972959142
14.43,-0.030944134333008
14.44,-0.032203650729244
14.450000000000001,-0.033425288674099
14.46,-0.034607851905329
14.47,-0.035750183753671
14.48,-0.036851168188367
14.49,-0.03790972914273
14.5,-0.038924832177506
14.51,-0.039895485339136
14.52,-0.040820739985832
14.530000000000001,-0.04169969158314
14.540000000000001,-0.042531480470552
14.55,-0.04331529260057
14.56,-0.044050360251269
14.57,-0.044735962713147
14.58,-0.045371426950596
14.59,-0.045956126194457
14.6,-0.046489487782721
14.61,-0.046970984506474
14.620000000000001,-0.047400140134261
14.63,-0.047776529016229
14.64,-0.048099776576188
14.65,-0.048369559768849
14.66,-0.048585607453945
14.67,-0.048747700906811
14.68,-0.048855674026691
14.69,-0.048909413669189
14.700000000000001,-0.048908859887936
14.71,-0.048854006125284
14.72,-0.048745602003332
14.73,-0.048583929764852
14.74,-0.048369174968838
14.75,-0.048101568888101
14.76,-0.047781394115285
14.77,-0.047408360153925
14.780000000000001,-0.046982651179923
14.790000000000001,-0.046505265584191
14.8,-0.045976692910931
14.81,-0.045397467910234
14.82,-0.04476817733303
14.83,-0.044089457551085
14.84,-0.043361993905748
14.85,-0.04258652025114
14.86,-0.041763818445088
14.870000000000001,-0.040894717799392
14.88,-0.039980106118293
14.89,-0.039020863737934
14.9,-0.038015001720702
14.91,-0.036966619554677
14.92,-0.035876796521598
14.93,-0.034746639570654
14.94,-0.03357729241661
14.950000000000001,-0.032369938945242
14.96,-0.031125802088858
14.97,-0.029846142696381
14.98,-0.028532260934331
14.99,-0.027184648044678
15.0,-0.025805345608755
15.01,-0.024395747602019
15.02,-0.022957281123854
15.030000000000001,-0.021491404989845
15.040000000000001,-0.019999608371643
15.05,-0.018483409388192
15.06,-0.01694435364714
15.07,-0.015384012626887
15.08,-0.01380398246094
15.09,-0.012205882006294
15.1,-0.010591351320914
15.11,-0.008962049992135
15.120000000000001,-0.007319655433566
15.13,-0.005665861325661
15.14,-0.004002375349831
15.15,-0.002330917932554
15.16,-0.000653219808771
15.17,0.001028978333606
15.18,0.00271392908988
15.19,0.004399879668377
15.200000000000001,0.006085073696063
15.21,0.00776775300063
15.22,0.009446159483336
15.23,0.011118536817731
15.24,0.012783132262699
15.25,0.014438528766744
15.26,0.016082702263467
15.27,0.017713878292927
15.280000000000001,0.019328553057317
15.290000000000001,0.020927366251546
15.3,0.022508185470592
15.31,0.02406935383257
15.32,0.025609220420597
15.33,0.027126150495247
15.34,0.028618535480367
15.35,0.030084776630808
15.36,0.031527112842902
15.370000000000001,0.032940109957052
15.38,0.034322246220558
15.39,0.035672026090645
15.4,0.036987982850594
15.41,0.038268680070474
15.42,0.039512712919455
15.43,0.040718709419622
15.44,0.041885331657632
15.450000000000001,0.043011276965183
15.46,0.044095257298151
15.47,0.045136023890546
15.48,0.046132426607886
15.49,0.047083311265044
15.5,0.047987568335756
15.51,0.04884412662224
15.52,0.049651959662485
15.530000000000001,0.05041008672985
15.540000000000001,0.051117562643321
15.55,0.051773490620557
15.56,0.052377020023042
15.57,0.052927344449495
15.58,0.053423704881377
15.59,0.05386538966166
15.6,0.054251735192262
15.610000000000001,0.054582126619233
15.620000000000001,0.05485599851436
15.63,0.05507283549074
15.64,0.055232174117798
15.65,0.055333599830261
15.66,0.055376751281629
15.67,0.055361319656084
15.68,0.055287049219537
15.69,0.055153737836989
15.700000000000001,0.054961246790823
15.71,0.054709473377459
15.72,0.054398378954017
15.73,0.054027978476973
15.74,0.053598345578023
15.75,0.053109607527042
15.76,0.052561948457808
15.77,0.051955607955704
15.780000000000001,0.0512908811916
15.790000000000001,0.050568119453088
15.8,0.049787747875021
15.81,0.048950447589395
15.82,0.048056794685119
15.83,0.04710736553295
15.84,0.046102790751311
15.85,0.045043754670258
15.860000000000001,0.043930994727824
15.870000000000001,0.04276530080243
15.88,0.04154751432717
15.89,0.040278529674039
15.9,0.038959287556911
15.91,0.037590780087304
15.92,0.036174039945745
15.93,0.03471016308701
15.94,0.033200282952821
15.950000000000001,0.031645578167419
15.96,0.03004727219694
15.97,0.028406631756929
15.98,0.026724966663912
15.99,0.025003626044825
16.0,0.023245869805478
16.01,0.021451288967494
16.02,0.019621377357227
16.03,0.017757643391263
16.04,0.015861627044682
16.05,0.013934900797893
16.06,0.011979069278128
16.07,0.00999576839354
16.080000000000002,0.007986664281974
16.09,0.005953453812747
16.1,0.003897858605655
16.11,0.001821628394643
16.12,-0.000273461765013
16.13,-0.002385612848433
16.14,-0.004513003262403
16.15,-0.006653790768285
16.16,-0.008806112597823
16.17,-0.01096808743875
16.18,-0.013137818433718
16.19,-0.015313394904527
16.2,-0.017492892180591
16.21,-0.01967437249828
16.22,-0.021855892160113
16.23,-0.024035497152483
16.240000000000002,-0.026211231891388
16.25,-0.028381130834087
16.26,-0.030543230578504
16.27,-0.032696236807045
16.28,-0.034837380071204
16.29,-0.036964709433706
16.3,-0.039076267223096
16.31,-0.041170109366711
16.32,-0.043244296466275
16.330000000000002,-0.045296897115627
16.34,-0.047326003719434
16.35,-0.049329718289766
16.36,-0.051306159591818
16.37,-0.053253464839545
16.38,-0.055169787600807
16.39,-0.057053310500816
16.4,-0.058902231925397
16.41,-0.060714782615636
16.42,-0.062489215798036
16.43,-0.064224091860836
16.44,-0.065917738572582
16.45,-0.067568227885274
16.46,-0.069173931138044
16.47,-0.070733252551526
16.48,-0.072244630184172
16.490000000000002,-0.073706537466071
16.5,-0.075117484274571
16.51,-0.076476018149661
16.52,-0.077780725458075
16.53,-0.07903023254426
16.54,-0.080223206566155
16.55,-0.081358357552352
16.56,-0.082434438859452
16.57,-0.083450246419414
16.580000000000002,-0.084404624972222
16.59,-0.085296464465598
16.6,-0.086124702718707
16.61,-0.08688832649621
16.62,-0.087586372595287
16.63,-0.08821483805365
16.64,-0.088773056919944
16.65,-0.089263068777723
16.66,-0.089684107600298
16.67,-0.090035483980222
16.68,-0.090316570257967
16.69,-0.09052706765198
16.7,-0.090666003352774
16.71,-0.09073293690653
16.72,-0.090727480721375
16.73,-0.090649311243963
16.740000000000002,-0.090498163400104
16.75,-0.090273831149836
16.76,-0.089976175267588
16.77,-0.089605135624479
16.78,-0.089160747553616
16.79,-0.088643065464253
16.8,-0.088052209405896
16.81,-0.087388361598297
16.82,-0.086651770061757
16.830000000000002,-0.085842747388872
16.84,-0.084961670638371
16.85,-0.084008981158541
16.86,-0.082985184342707
16.87,-0.081890849278542
16.88,-0.080726603509603
16.89,-0.079493100705912
16.9,-0.078191389298591
16.91,-0.076822222614713
16.92,-0.075386474866035
16.93,-0.073885081698084
16.94,-0.07231903922214
16.95,-0.070689402571803
16.96,-0.068997284807005
16.97,-0.067243855883115
16.98,-0.065430392366399
16.990000000000002,-0.063558454993977
17.0,-0.061629454008264
17.01,-0.059644779923072
17.02,-0.057605873222374
17.03,-0.05551422303878
17.04,-0.053371365785176
17.05,-0.051178883701394
17.06,-0.048938414532654
17.07,-0.046651599975578
17.080000000000002,-0.044318285214827
17.09,-0.041942069477645
17.1,-0.039524619758933
17.11,-0.037067767604692
17.12,-0.034573370681998
17.13,-0.032043318268665
17.14,-0.029479530081259
17.150000000000002,-0.026883954669739
17.16,-0.024258567693348
17.17,-0.02160551271417
17.18,-0.018926649303561
17.19,-0.016224027108072
17.2,-0.013499716294491
17.21,-0.010755803549804
17.22,-0.007994391024917
17.23,-0.005217594795366
17.240000000000002,-0.002427544245339
17.25,0.00037362033524
17.26,0.003183748965613
17.27,0.006000732339538
17.28,0.008822437886125
17.29,0.011652981318301
17.3,0.014484029172464
17.31,0.017313375404219
17.32,0.020138837941176
17.330000000000002,0.022958239028304
17.34,0.025769407114075
17.35,0.028570174981176
17.36,0.031358381727186
17.37,0.03413187416585
17.38,0.036888508342423
17.39,0.039626150069427
17.400000000000002,0.042342679848272
17.41,0.045035990909062
17.42,0.047703992247533
17.43,0.050344611568953
17.44,0.052955795465838
17.45,0.055535511858936
17.46,0.058081751994346
17.47,0.060592531555127
17.48,0.063065894013557
17.490000000000002,0.065499891268166
17.5,0.067892668157271
17.51,0.070242358007975
17.52,0.072547129356613
17.53,0.074805186807986
17.54,0.0770147725672
17.55,0.079174168342095
17.56,0.081281696415181
17.57,0.083335721933048
17.580000000000002,0.085334653344883
17.59,0.087276944061671
17.6,0.089161093821405
17.61,0.090985649240434
17.62,0.092749205330311
17.63,0.094450405132721
17.64,0.096087944519062
17.650000000000002,0.097660567402368
17.66,0.099167069738183
17.67,0.100606299310531
17.68,0.101977156229029
17.69,0.1032785933704
17.7,0.104509616773552
17.71,0.105669285213013
17.72,0.106756712779142
17.73,0.1077710680081
17.740000000000002,0.108711571589136
17.75,0.109577500629812
17.76,0.110368187016015
17.77,0.111083017831344
17.78,0.111721436142859
17.79,0.112282940226153
17.8,0.112767084946689
17.81,0.113173481712189
17.82,0.113501798791799
17.830000000000002,0.113751761639272
17.84,0.113923152956803
17.85,0.114015813486074
17.86,0.114029642396055
17.87,0.113964597115232
17.88,0.113820693851533
17.89,0.113598007890861
17.900000000000002,0.113296674146856
17.91,0.11291688492843
17.92,0.112458896167071
17.93,0.111923022127827
17.94,0.111309637578176
17.95,0.1106191778037
17.96,0.109852138460791
17.97,0.1090090769062
17.98,0.108090613900292
17.990000000000002,0.107097425945153
18.0,0.106030252984479
18.01,0.104889896844744
18.02,0.103677220117625
18.03,0.102393146378512
18.04,0.101038659987786
18.05,0.099612789117886
18.06,0.098118601382337
18.07,0.096557365672071
18.080000000000002,0.094930303498143
18.09,0.093238692138768
18.1,0.091483864318777
18.11,0.089667210856286
18.12,0.087790178331537
18.13,0.085854034624978
18.14,0.083860629120733
18.150000000000002,0.081811497667871
18.16,0.079708306168901
18.17,0.077552769788252
18.18,0.075346649788257
18.19,0.073091755067302
18.2,0.07078994063701
18.21,0.068443102168565
18.22,0.066053177848355
18.23,0.063622138003064
18.240000000000002,0.061151995104661
18.25,0.058644794652592
18.26,0.056102615227771
18.27,0.053527563843911
18.28,0.050921776665635
18.29,0.0482874158048
18.3,0.045626668552644
18.31,0.042941744867241
18.32,0.040235134600192
18.330000000000002,0.037506600923013
18.34,0.034759147530534
18.35,0.031996780855369
18.36,0.029221816274743
18.37,0.026436585530743
18.38,0.023643430878995
18.39,0.020844760373024
18.400000000000002,0.018042892699428
18.41,0.015240161332943
18.42,0.012438927276862
18.43,0.009641548351459
18.44,0.006850566404949
18.45,0.004067974670897
18.46,0.001296304975568
18.47,-0.001462116832675
18.48,-0.004204956710039
18.490000000000002,-0.006929891336517
18.5,-0.009634612222989
18.51,-0.012316829349265
18.52,-0.014974260224537
18.53,-0.017604642868991
18.54,-0.020205737557057
18.55,-0.022775324580757
18.56,-0.025305751460573
18.57,-0.027799819649827
18.580000000000002,-0.030253562508139
18.59,-0.03266529831969
18.6,-0.035034481397593
18.61,-0.037359139118295
18.62,-0.039637265119174
18.63,-0.041866891625315
18.64,-0.044046087114365
18.650000000000002,-0.046172959436548
18.66,-0.048245657464579
18.67,-0.050266722319957
18.68,-0.052229915323047
18.69,-0.054133518156762
18.7,-0.055975941357538
18.71,-0.057748674843325
18.72,-0.059467187930509
18.73,-0.061115125665513
18.740000000000002,-0.062695381635081
18.75,-0.064206891143217
18.76,-0.065648538932682
18.77,-0.067019067458748
18.78,-0.068317287649224
18.79,-0.069542079274134
18.8,-0.070691538403527
18.81,-0.071765676545495
18.82,-0.07276355376458
18.830000000000002,-0.073684380769979
18.84,-0.074527388365879
18.85,-0.075291902997948
18.86,-0.075977332106861
18.87,-0.076583164004241
18.88,-0.077108968937641
18.89,-0.077554400070655
18.900000000000002,-0.077919193959122
18.91,-0.078203172318651
18.92,-0.078402049914305
18.93,-0.078519973002708
18.94,-0.078557039594723
18.95,-0.078513435762231
18.96,-0.078389433759074
18.97,-0.078185391256409
18.98,-0.077901750580472
18.990000000000002,-0.077539037493356
19.0,-0.077097861228692
19.01,-0.076578912284497
19.02,-0.075982961490299
19.03,-0.075310858568794
19.04,-0.074563499209864
19.05,-0.073741953145189
19.06,-0.072847262895181
19.07,-0.0718805733933
19.080000000000002,-0.070843103008101
19.09,-0.069736137775696
19.1,-0.068561030782682
19.11,-0.06731919918823
19.12,-0.066012122220357
19.13,-0.064641338951252
19.14,-0.063208446072775
19.150000000000002,-0.061715095632068
19.16,-0.060162992747766
19.17,-0.058552365986512
19.18,-0.056886694504495
19.19,-0.055167789301235
19.2,-0.053397503699383
19.21,-0.051577735424839
19.22,-0.049710419952327
19.23,-0.047797533980282
19.240000000000002,-0.045841110578495
19.25,-0.043843199206704
19.26,-0.041805875419299
19.27,-0.039731244297646
19.28,-0.037621438601825
19.29,-0.035478615888491
19.3,-0.033304958734882
19.31,-0.031102668992793
19.32,-0.028873970108965
19.330000000000002,-0.026621102313335
19.34,-0.024346321423118
19.35,-0.022051896647154
19.36,-0.01974010922133
19.37,-0.017413248791821
19.38,-0.015073612820652
19.39,-0.012723673842014
19.400000000000002,-0.010365771015903
19.41,-0.008003173307284
19.42,-0.005636895925961
19.43,-0.003269234759506
19.44,-0.000902477113703
19.45,0.001461097973955
19.46,0.003819221492859
19.47,0.006169635836172
19.48,0.008510103752451
19.490000000000002,0.010838398427351
19.5,0.013152314111517
19.51,0.015449667396224
19.52,0.0177282989613
19.53,0.019986074350641
19.54,0.022220893620878
19.55,0.024430680798753
19.56,0.026613395809649
19.57,0.028767033880077
19.580000000000002,0.03088962766712
19.59,0.032979249032276
19.6,0.03503401117739
19.61,0.037052070350376
19.62,0.039031627532974
19.63,0.040970930014535
19.64,0.042868272916838
19.650000000000002,0.044722000170004
19.66,0.046530505584637
19.67,0.04829223575822
19.68,0.05000569020079
19.69,0.051669418865276
19.7,0.053282027043497
19.71,0.054842174208153
19.72,0.056348575021637
19.73,0.057799999309302
19.740000000000002,0.059195272601203
19.75,0.060533276254195
19.76,0.06181294758681
19.77,0.063033280009893
19.78,0.064193322629411
19.79,0.06529218114518
19.8,0.066329017024521
19.81,0.06730304731428
19.82,0.068213545722371
19.830000000000002,0.069059841408205
19.84,0.069841319348958
19.85,0.070557420308957
19.86,0.071207640869974
19.87,0.071791532638702
19.88,0.072308704833683
19.89,0.072758821991182
19.900000000000002,0.073141603853307
19.91,0.073456829557839
19.92,0.073704332923088
19.93,0.073884004863455
19.94,0.074005051912172
19.95,0.074058279811272
19.96,0.074043742527413
19.97,0.073961552709304
19.98,0.073811882233042
19.990000000000002,0.073594962551374
20.0,0.073311085072894
20.01,0.072960601859455
20.02,0.072543923956549
20.03,0.072061523616641
20.04,0.071513933596963
20.05,0.070901747122538
20.06,0.070225617756108
20.07,0.06948625916916
20.080000000000002,0.068684444421106
20.09,0.067821006675231
20.1,0.066896837501413
20.11,0.065912886942144
20.12,0.064870161301054
20.13,0.063769724226049
20.14,0.062614569498317
20.150000000000002,0.061404077215647
20.16,0.06013938482277
20.17,0.05882177017219
20.18,0.057452563251454
20.19,0.056033143579816
20.2,0.054564939062645
20.21,0.053049424435287
20.22,0.051488119650845
20.23,0.049882588214373
20.240000000000002,0.048234435677149
20.25,0.046545303231601
20.26,0.044816878599346
20.27,0.043050881914772
20.28,0.041249067867387
20.29,0.039413223801859
20.3,0.037545167522517
20.31,0.035646746143037
20.32,0.033719833318992
20.330000000000002,0.031765338592135
20.34,0.029786128846385
20.35,0.02778414175996
20.36,0.025761332421512
20.37,0.023719672063619
20.38,0.021661145597613
20.39,0.019587751496239
20.400000000000002,0.017501995145534
20.41,0.015405405505393
20.42,0.013300004747234
20.43,0.011187819584113
20.44,0.009070879579538
20.45,0.006951215247111
20.46,0.00483085614055
20.47,0.002711829289923
20.48,0.000596196947836
20.490000000000002,-0.001514106932585
20.5,-0.003617032454086
20.51,-0.005710580581844
20.52,-0.007792622477963
20.53,-0.00986139602581
20.54,-0.011914905328739
20.55,-0.013951208550001
20.56,-0.015968380118549
20.57,-0.017964497310654
20.580000000000002,-0.01993762257439
20.59,-0.021885930535946
20.6,-0.02380758322061
20.61,-0.025700768565643
20.62,-0.027563701506473
20.63,-0.029394625892752
20.64,-0.031191815357346
20.650000000000002,-0.032953574883201
20.66,-0.0346782418393
20.67,-0.03636418838255
20.68,-0.038009741114279
20.69,-0.039613500453217
20.7,-0.041173777141403
20.71,-0.04268918207112
20.72,-0.044158276097429
20.73,-0.045579662858107
20.740000000000002,-0.046951989646019
20.75,-0.04827394848857
20.76,-0.049544277574462
20.77,-0.050761762456615
20.78,-0.051925236948569
20.79,-0.053033584689269
20.8,-0.05408573964125
20.81,-0.055080687799523
20.82,-0.056017468014404
20.830000000000002,-0.056895172903023
20.84,-0.05771295005926
20.85,-0.058470003317224
20.86,-0.059165591098086
20.87,-0.059799030331587
20.88,-0.060369695939979
20.89,-0.060877020952949
20.900000000000002,-0.061320498675619
20.91,-0.061699681596777
20.92,-0.062014182486124
20.93,-0.062263674548755
20.94,-0.062447891832668
20.95,-0.062566629495181
20.96,-0.062619743946072
20.97,-0.06260715303352
20.98,-0.062528836020813
20.990000000000002,-0.062384833587376
21.0,-0.062175247870684
21.01,-0.06190024224554
21.02,-0.06156004120053
21.03,-0.061154930214411
21.04,-0.060685255245317
21.05,-0.060151422026862
21.06,-0.059553897601317
21.07,-0.058893715816287
21.080000000000002,-0.058172100510541
21.09,-0.057388485800097
21.1,-0.056543560737462
21.11,-0.055638078421349
21.12,-0.054673888133683
21.13,-0.053651924912373
21.14,-0.052571883673652
21.150000000000002,-0.051434734471169
21.16,-0.050241769049266
21.17,-0.0489939417074
21.18,-0.04769209378633
21.19,-0.046337401986345
21.2,-0.044931096699744
21.21,-0.043474461072828
21.22,-0.041968830555996
21.23,-0.040415590375015
21.240000000000002,-0.038816175905527
21.25,-0.03717207100202
21.26,-0.035484806486936
21.27,-0.033755670455592
21.28,-0.031986703179906
21.29,-0.030179577170378
21.3,-0.02833599985073
21.31,-0.0264577174255
21.32,-0.024546514230717
21.330000000000002,-0.022604211372094
21.34,-0.020632663911702
21.35,-0.018633842169231
21.36,-0.016609526575336
21.37,-0.014561715265411
21.38,-0.012492383289206
21.39,-0.010403529872638
21.400000000000002,-0.008297176835542
21.41,-0.006175366616733
21.42,-0.004040160216919
21.43,-0.001893634779424
21.44,0.000262117660388
21.45,0.002424991907683
21.46,0.004592874925468
21.47,0.006762973820469
21.48,0.008932261151701
21.490000000000002,0.011100303938727
21.5,0.013264968608598
21.51,0.015424123862973
21.52,0.017575640310661
21.53,0.019717394913589
21.54,0.021847272545727
21.55,0.023963168593404
21.56,0.026063295500745
21.57,0.028145427929128
21.580000000000002,0.03020717763666
21.59,0.03224650842076
21.6,0.034261405727052
21.61,0.036249877866743
21.62,0.038209957893934
21.63,0.04013970491274
21.64,0.042037206409952
21.650000000000002,0.04390058032537
21.66,0.045727975568816
21.67,0.047517574945081
21.68,0.049267595164617
21.69,0.050976290604664
21.7,0.052641952945041
21.71,0.054262913256966
21.72,0.055837543438978
21.73,0.057364257816656
21.740000000000002,0.058841513923754
21.75,0.060267814411784
21.76,0.061641708183274
21.77,0.062961791851861
21.78,0.064226710476062
21.79,0.065435159255741
21.8,0.06658588448458
21.81,0.067677684771409
21.82,0.068709412142216
21.830000000000002,0.069679973118798
21.84,0.070588329760014
21.85,0.071433500986291
21.86,0.072214562633809
21.87,0.072930648718999
21.88,0.073580953500891
21.89,0.074164731510634
21.900000000000002,0.074681297661145
21.91,0.075130037414047
21.92,0.075508121934817
21.93,0.075817217597321
21.94,0.076056911282461
21.95,0.076226825720296
21.96,0.076326657408094
21.97,0.076356138292197
21.98,0.076315097021079
21.990000000000002,0.076203414132722


==> anc/data/fig6/fig_a_T01_rhobond1e-08.csv <==
time,IM(G^>)
0.0,-0.999999956717739
0.01,-0.999799849459903
0.02,-0.999199976971516
0.03,-0.998200865346427
0.04,-0.996803321509494
0.05,-0.995008571777782
0.06,-0.992818208924863
0.07,-0.990234150317517
0.08,-0.987258653519127
0.09,-0.983894265709915
0.1,-0.980144116154667
0.11,-0.97601157798567
0.12,-0.97150032692783
0.13,-0.966614365481533
0.14,-0.961358016782246
0.15,-0.955735917997478
0.16,-0.949753013277058
0.17,-0.943414546274774
0.18,-0.936725934492603
0.19,-0.929693088756868
0.2,-0.922322100805812
0.21,-0.914619328146382
0.22,-0.906591384732752
0.23,-0.898245131339846
0.24,-0.889587665654555
0.25,-0.880626312108308
0.26,-0.871368611474326
0.27,-0.86182231025352
0.28,-0.851995349873413
0.29,-0.841895855723973
0.3,-0.83153212605454
0.31,-0.820912620756397
0.32,-0.810045950054533
0.33,-0.798940863132891
0.34,-0.787606253505249
0.35,-0.776051119882884
0.36,-0.764284545609292
0.37,-0.752315722272491
0.38,-0.740153923380449
0.39,-0.727808493064887
0.4,-0.715292716764597
0.41,-0.702612966800329
0.42,-0.689778809130105
0.43,-0.676799821562045
0.44,-0.663685626274537
0.45,-0.650445854990006
0.46,-0.637090138666658
0.47,-0.623628097394528
0.48,-0.610069330495975
0.49,-0.596423406848137
0.5,-0.58269985544152
0.51,-0.568908156186661
0.52,-0.555057730979504
0.53,-0.541157935034791
0.54,-0.52721804849545
0.55,-0.513247268324642
0.56,-0.499254700486506
0.57,-0.485259836811257
0.58,-0.471273399837523
0.59,-0.457294632645775
0.6,-0.443332339314367
0.61,-0.429395225508279
0.62,-0.415491867305849
0.63,-0.401628283635825
0.64,-0.387814876913991
0.65,-0.374059772423907
0.66,-0.360370942211831
0.67,-0.346756200235526
0.68,-0.333223197835295
0.69,-0.3197794194904
0.7,-0.30643217885659
0.71,-0.293188615079542
0.72,-0.2800556893795
0.73,-0.267037456606586
0.74,-0.254140103386435
0.75,-0.241372565930174
0.76,-0.228741022420595
0.77,-0.216251457437547
0.78,-0.203909659984434
0.79,-0.191721221800514
0.8,-0.179691535992945
0.81,-0.167825796004502
0.82,-0.156128994925397
0.83,-0.144605925193159
0.84,-0.133261178456755
0.85,-0.122099145992296
0.86,-0.111124019248033
0.87,-0.100340274687674
0.88,-0.089751253805317
0.89,-0.079360651450172
0.9,-0.069171879125621
0.91,-0.059188053047533
0.92,-0.049412188853699
0.93,-0.03984711437454
0.94,-0.030495693358592
0.95,-0.021360187867902
0.96,-0.012442863470274
0.97,-0.003745787646857
0.98,0.004729131226277
0.99,0.012980176453166
1.0,0.021005810110196
1.01,0.028804671021483
1.02,0.036375572652804
1.03,0.043717500924528
1.04,0.050829611945374
1.05,0.05771122994993
1.06,0.064361844072606
1.07,0.070781106651755
1.08,0.076977227277231
1.09,0.082942615593704
1.1,0.088677544464423
1.11,0.094182280993874
1.12,0.099457907294327
1.13,0.104503252918965
1.14,0.109320153914379
1.15,0.113909506701974
1.16,0.118272347423697
1.17,0.12240984858279
1.18,0.126323365500812
1.19,0.130014232488283
1.2,0.133484384431696
1.21,0.136735199110452
1.22,0.139768484217372
1.23,0.142586168472359
1.24,0.145190346516825
1.25,0.14758262689098
1.26,0.149765791811608
1.27,0.151742043952731
1.28,0.153513847225864
1.29,0.155083804736773
1.3,0.1564545396677
1.31,0.15762880652847
1.32,0.158609450856044
1.33,0.159399391330523
1.34,0.160001588034566
1.35,0.160419110011101
1.36,0.160671913486226
1.37,0.160764601744575
1.38,0.160684550944651
1.39,0.160435256926057
1.4,0.160020182034739
1.41,0.159442899937614
1.42,0.158707041103249
1.43,0.157816300533753
1.44,0.156774424390146
1.45,0.155585210508929
1.46,0.154252505739943
1.47,0.152777423001336
1.48,0.151165878622599
1.49,0.149422434295827
1.5,0.147551094788897
1.51,0.145555900491905
1.52,0.14344091566653
1.53,0.141210240045344
1.54,0.138868007784158
1.55,0.136418368627112
1.56,0.133865492562091
1.57,0.131210659843679
1.58,0.12845957978902
1.59,0.125617614106319
1.6,0.122688978917181
1.61,0.11967781779626
1.62,0.116588435887156
1.63,0.113425060664066
1.64,0.110191916737061
1.65,0.106893225873005
1.66,0.103533655623757
1.67,0.100137081215019
1.68,0.096688501370738
1.69,0.093192089353354
1.7,0.089652076971894
1.71,0.086072695803747
1.72,0.08245802369325
1.73,0.078812083362192
1.74,0.075138952509462
1.75,0.071442678141047
1.76,0.067727274061119
1.77,0.063996717569663
1.78,0.060254950234146
1.79,0.05650599235103
1.8,0.052750684837428
1.81,0.048995024759197
1.82,0.045246924147979
1.83,0.041506671760274
1.84,0.037777934159065
1.85,0.03406432469581
1.86,0.030369399395156
1.87,0.026696661070781
1.88,0.023049550069293
1.89,0.019431448056423
1.9,0.01583649166038
1.91,0.012276755397197
1.92,0.008755263146394
1.93,0.00527522058183
1.94,0.001839667825569
1.95,-0.001557221046711
1.96,-0.004904546427497
1.97,-0.00819932002734
1.98,-0.011438797450152
1.99,-0.014620322820194
2.0,-0.017741322342603
2.01,-0.020768187320315
2.02,-0.023698500626421
2.03,-0.026559799644438
2.04,-0.029349889522065
2.05,-0.032066653725562
2.06,-0.034708059346245
2.07,-0.03727998709725
2.08,-0.039781015936439
2.09,-0.042201522313108
2.1,-0.044539994836068
2.11,-0.04679485005378
2.12,-0.048964600738922
2.13,-0.051047845459574
2.14,-0.05304328003123
2.15,-0.054949694446329
2.16,-0.056765973283068
2.17,-0.058491265594522
2.18,-0.060124477428657
2.19,-0.06166477853713
2.2,-0.063111434840164
2.21,-0.064463167524442
2.22,-0.065720072057573
2.23,-0.066881653479723
2.24,-0.067947545591167
2.25,-0.068917513141712
2.26,-0.069791363255036
2.27,-0.070569023496884
2.28,-0.07125047253195
2.29,-0.071835863227802
2.3,-0.072325401370488
2.31,-0.07271938393083
2.32,-0.073032501527579
2.33,-0.073265005563453
2.34,-0.073404860449389
2.35,-0.07345245140621
2.36,-0.073408370989344
2.37,-0.073273427880564
2.38,-0.07304862100433
2.39,-0.072734939402238
2.4,-0.072333455579952
2.41,-0.071845322969787
2.42,-0.07126857296394
2.43,-0.070610840304883
2.44,-0.069870384999791
2.45,-0.069048667108297
2.46,-0.068147219619698
2.47,-0.067167646771246
2.48,-0.066107922221455
2.49,-0.064973316159601
2.5,-0.06376058598739
2.51,-0.062476925546653
2.52,-0.06112059340994
2.53,-0.059696202191421
2.54,-0.058205867515083
2.55,-0.05665177220967
2.56,-0.055037762957302
2.57,-0.053362588826491
2.58,-0.051630373829192
2.59,-0.049861695431742
2.6,-0.048041447642378
2.61,-0.046171669932964
2.62,-0.044254977805978
2.63,-0.042293635995776
2.64,-0.040290154270067
2.65,-0.038247067928298
2.66,-0.036166940709448
2.67,-0.034052363036951
2.68,-0.031905949831325
2.69,-0.029730366245628
2.7,-0.027528308403682
2.71,-0.0253024534873
2.72,-0.023055425320479
2.73,-0.020789791217885
2.74,-0.018508411594491
2.75,-0.016214001491039
2.76,-0.013909283814888
2.77,-0.0115969857812
2.78,-0.00927983591358
2.79,-0.006960568259359
2.8,-0.004637126596551
2.81,-0.002312110199641
2.82,7.2322323e-06
2.83,0.002318205426675
2.84,0.004618127299485
2.85,0.006904263921733
2.86,0.009174048093591
2.87,0.011424831743479
2.88,0.013653943122038
2.89,0.015858783552718
2.9,0.018039077610094
2.91,0.02019044439584
2.92,0.022310362400715
2.93,0.024396152793411
2.94,0.026456459656523
2.95,0.028452660384356
2.96,0.030384430994345
2.97,0.032272097809751
2.98,0.034115604744605
2.99,0.035914551785594
3.0,0.037666662057015
3.01,0.039366790692376
3.02,0.0410129827105
3.03,0.042603324044189
3.04,0.044135949020756
3.05,0.045615195713112
3.06,0.047030353865268
3.07,0.048382632183712
3.08,0.049670438300153
3.09,0.050892102744946
3.1,0.052046131115947
3.11,0.053131093436324
3.12,0.054145626755544
3.13,0.055084705433671
3.14,0.055954825992055
3.15,0.056753126127517
3.16,0.05747867665237
3.17,0.058128269409983
3.18,0.058700981698568
3.19,0.059195993602996
3.2,0.059612259197152
3.21,0.059949504480815
3.22,0.060206880217702
3.23,0.060379809695601
3.24,0.060471982832239
3.25,0.060489999539118
3.26,0.060419780229888
3.27,0.060267876967081
3.28,0.060038789871629
3.29,0.059728009118419
3.3,0.059335490003299
3.31,0.058861347251417
3.32,0.058305758964919
3.33,0.057669035136096
3.34,0.056951439879648
3.35,0.056153440082246
3.36,0.055278196227313
3.37,0.054329312023297
3.38,0.05330178295326
3.39,0.052201832304151
3.4,0.051029638521218
3.41,0.049778636687107
3.42,0.048456367991718
3.43,0.04706502431731
3.44,0.045607791942518
3.45,0.044080232988726
3.46,0.042483137592347
3.47,0.040814180908485
3.48,0.039078799090342
3.49,0.037278494649053
3.5,0.03541403006705
3.51,0.033487114078037
3.52,0.031499228260667
3.53,0.029453293551137
3.54,0.027355293404191
3.55,0.025199724249628
3.56,0.022987156762008
3.57,0.020722756528816
3.58,0.018408698968918
3.59,0.01604714636533
3.6,0.013640200989471
3.61,0.011189949584391
3.62,0.008698612809861
3.63,0.006168405966415
3.64,0.003601582711
3.65,0.001000434993106
3.66,-0.001632708694076
3.67,-0.004295485390154
3.68,-0.006985488408527
3.69,-0.009700303378963
3.7,-0.012437476559533
3.71,-0.015192566967349
3.72,-0.017965100875946
3.73,-0.020752513323109
3.74,-0.0235522911983
3.75,-0.026361885546748
3.76,-0.029178727985938
3.77,-0.032000236100324
3.78,-0.034823832181339
3.79,-0.037646884907591
3.8,-0.040466803267013
3.81,-0.043280978399458
3.82,-0.046086801167546
3.83,-0.048881630489572
3.84,-0.051665914583302
3.85,-0.054433868737334
3.86,-0.057183143456674
3.87,-0.059911147158661
3.88,-0.062615317044649
3.89,-0.065293057098949
3.9,-0.067941887653302
3.91,-0.070559294072895
3.92,-0.073142792148535
3.93,-0.075693639854027
3.94,-0.078209843855423
3.95,-0.080685118054764
3.96,-0.083117028064308
3.97,-0.085505138483767
3.98,-0.087843185543372
3.99,-0.09013827064142
4.0,-0.092372059559417
4.01,-0.094553308157895
4.02,-0.096679105749593
4.03,-0.098734749420064
4.04,-0.100730114389742
4.05,-0.102663123977811
4.06,-0.104531803435378
4.07,-0.106332116660538
4.08,-0.108064145442152
4.09,-0.109733882055463
4.1,-0.111335306593775
4.11,-0.112863146027856
4.12,-0.11431700168085
4.13,-0.115694365075282
4.14,-0.116993770711017
4.15,-0.11821383994735
4.16,-0.119354512390819
4.17,-0.12041330552437
4.18,-0.121388996199737
4.19,-0.122280427931905
4.2,-0.123086521279536
4.21,-0.123811043272481
4.22,-0.124452985583559
4.23,-0.125006863083122
4.24,-0.125474383933627
4.25,-0.125849657903108
4.26,-0.126137093426257
4.27,-0.126333623660487
4.28,-0.126438700576823
4.29,-0.126451790266956
4.3,-0.126373261451304
4.31,-0.126201443648795
4.32,-0.125947284186956
4.33,-0.125601018134034
4.34,-0.125161711494242
4.350000000000001,-0.124629448130743
4.36,-0.124004315856802
4.37,-0.123286459161809
4.38,-0.12247569651643
4.39,-0.121573081604814
4.4,-0.120576076732478
4.41,-0.11949001095418
4.42,-0.118311332101054
4.43,-0.117042974427245
4.44,-0.1156846745942
4.45,-0.114237190769398
4.46,-0.112698427985006
4.47,-0.111075031654445
4.48,-0.109367365957967
4.49,-0.10757946640836
4.5,-0.105707367757813
4.51,-0.103752065548783
4.52,-0.101711872233279
4.53,-0.099590866260091
4.54,-0.097390335262379
4.55,-0.095111631390624
4.56,-0.092756164454372
4.57,-0.090325401350549
4.58,-0.087820818909762
4.59,-0.085244057053371
4.600000000000001,-0.08259675117541
4.61,-0.079880060341531
4.62,-0.077097016297871
4.63,-0.074249174240272
4.64,-0.071337453313048
4.65,-0.06836375136664
4.66,-0.065329984144804
4.67,-0.062238101775764
4.68,-0.059090086078882
4.69,-0.055883644184593
4.7,-0.052629482420833
4.71,-0.049334122504287
4.72,-0.045982264898896
4.73,-0.042584736552816
4.74,-0.039143721998212
4.75,-0.035660245040871
4.76,-0.032138946207831
4.77,-0.028580870883249
4.78,-0.024988300571183
4.79,-0.021357121404363
4.8,-0.017711099181654
4.81,-0.014036565712737
4.82,-0.010336163249221
4.83,-0.006611100165693
4.84,-0.002865020681457
4.850000000000001,0.000899683744029
4.86,0.004683809573476
4.87,0.008481615621845
4.88,0.012290655722862
4.89,0.016108499167438
4.9,0.019932717454832
4.91,0.023760882851618
4.92,0.027590568857189
4.93,0.031419787486076
4.94,0.035246272595156
4.95,0.039067056836113
4.96,0.042882047223205
4.97,0.046688902640522
4.98,0.050481886377812
4.99,0.054259745163382
5.0,0.058020080890873
5.01,0.06176055308235
5.02,0.065478824518224
5.03,0.069174207157184
5.04,0.072844383056717
5.05,0.076487825808381
5.06,0.080098168776104
5.07,0.083677977742393
5.08,0.087223105599127
5.09,0.090733324484052
5.100000000000001,0.094211672142513
5.11,0.09764752901678
5.12,0.101038806472266
5.13,0.104383415048053
5.14,0.107679203899657
5.15,0.110924217671749
5.16,0.114116430211533
5.17,0.117253788019161
5.18,0.120334382394581
5.19,0.123356299905513
5.2,0.126317655987314
5.21,0.129216601693348
5.22,0.132051327410806
5.23,0.134820067249692
5.24,0.137522976520023
5.25,0.140156374865999
5.26,0.142718729139862
5.27,0.145209920595529
5.28,0.147626878314593
5.29,0.149967864308328
5.3,0.152231625985375
5.31,0.154416808590246
5.32,0.15652375758747
5.33,0.158551703392205
5.34,0.160497563768824
5.350000000000001,0.162360162154704
5.36,0.164137680922153
5.37,0.165837211683426
5.38,0.167444021461214
5.39,0.168963583016947
5.4,0.170395014821734
5.41,0.171737489060901
5.42,0.172989063819091
5.43,0.1741496504673
5.44,0.175219075164921
5.45,0.176200862553477
5.46,0.177100963489373
5.47,0.177909099705206
5.48,0.178625054928632
5.49,0.179248318550589
5.5,0.179776085567621
5.51,0.180209454312823
5.52,0.180549165703648
5.53,0.180795098332332
5.54,0.180947275480802
5.55,0.181005783198735
5.56,0.180970772162314
5.57,0.180842464430909
5.58,0.180620672603485
5.59,0.180306951989993
5.600000000000001,0.179899275981884
5.61,0.179401391713502
5.62,0.17881221393692
5.63,0.178132905856247
5.64,0.17736497893918
5.65,0.176505903298482
5.66,0.175559485674175
5.67,0.174526741654585
5.68,0.173407013343074
5.69,0.172201428047894
5.7,0.170911080605689
5.71,0.169537101328571
5.72,0.168080631440642
5.73,0.166543412909018
5.74,0.164925811506764
5.75,0.163229657393963
5.76,0.161456377453827
5.77,0.159606063997293
5.78,0.157681839736213
5.79,0.155685328924172
5.8,0.153617730026999
5.81,0.151480129381066
5.82,0.149274864841282
5.83,0.147003687258484
5.84,0.144668997822982
5.850000000000001,0.142271434077518
5.86,0.139813451967379
5.87,0.13729695120967
5.88,0.134720494112499
5.89,0.132092124739133
5.9,0.129413040943182
5.91,0.126683266061543
5.92,0.123904810243017
5.93,0.121079353952671
5.94,0.118207745126451
5.95,0.115295047409164
5.96,0.112342056416199
5.97,0.109350906494245
5.98,0.106325987522958
5.99,0.103269323345011
6.0,0.100180954318341
6.01,0.097063051821169
6.02,0.093917798971456
6.03,0.090747390286531
6.04,0.087554921568482
6.05,0.084340578436929
6.06,0.081107679267214
6.07,0.077859503360888
6.08,0.074596587581436
6.09,0.071322829690899
6.100000000000001,0.068040860231674
6.11,0.064751555153656
6.12,0.061456311001422
6.13,0.058157851343306
6.140000000000001,0.054858315067912
6.15,0.051558695706335
6.16,0.048263323032869
6.17,0.044973164286684
6.18,0.041690291602668
6.19,0.03841675686243
6.2,0.035154619963675
6.21,0.031903329029661
6.22,0.02866796438781
6.23,0.025450121058025
6.24,0.022251754720549
6.25,0.019074813888804
6.26,0.015921636984333
6.27,0.012791873366721
6.28,0.009689164299536
6.29,0.006614810570401
6.3,0.003570981821145
6.31,0.00055917881752
6.32,-0.002417385891249
6.33,-0.00535795944074
6.34,-0.008260898757275
6.350000000000001,-0.011125683854215
6.36,-0.013951222815098
6.37,-0.016733790745144
6.38,-0.019472286306989
6.390000000000001,-0.02216524364549
6.4,-0.024811207019894
6.41,-0.027408779581266
6.42,-0.029956616657425
6.43,-0.032454185995522
6.44,-0.034899344203199
6.45,-0.037291318183784
6.46,-0.03962853811649
6.47,-0.041909908950561
6.48,-0.044134341774608
6.49,-0.046300601325495
6.5,-0.048411264513678
6.51,-0.050459733314735
6.52,-0.052449265084312
6.53,-0.054377280391383
6.54,-0.056242987140259
6.55,-0.058048140909309
6.56,-0.059791844919516
6.57,-0.061471165580532
6.58,-0.063089193549786
6.59,-0.064641487410359
6.600000000000001,-0.066127817600126
6.61,-0.067547757041604
6.62,-0.068900932353426
6.63,-0.070187022086484
6.640000000000001,-0.071403855474649
6.65,-0.072555868730928
6.66,-0.073640436561632
6.67,-0.074657354005885
6.68,-0.075606076825421
6.69,-0.076487474193865
6.7,-0.07730067678302
6.71,-0.078046064788445
6.72,-0.078724200214169
6.73,-0.079335199000588
6.74,-0.07987900890503
6.75,-0.080355904202513
6.76,-0.080766208252229
6.77,-0.081110297396209
6.78,-0.081390518983523
6.79,-0.081603555989865
6.8,-0.081751783146876
6.81,-0.081835772025772
6.82,-0.081856127339846
6.83,-0.081812997333541
6.84,-0.08170660870712
6.850000000000001,-0.081540772092979
6.86,-0.081314365367166
6.87,-0.081027170701331
6.88,-0.080679831816046
6.890000000000001,-0.080274331529884
6.9,-0.079811607952367
6.91,-0.079292658261514
6.92,-0.078718288225581
6.93,-0.078089882105274
6.94,-0.077408486438584
6.95,-0.076677869598346
6.96,-0.075893681933195
6.97,-0.075061172641385
6.98,-0.074181322493879
6.99,-0.073254666811101
7.0,-0.072282520437815
7.01,-0.071266241753803
7.02,-0.070209915135094
7.03,-0.069112040025669
7.04,-0.067973778221635
7.05,-0.066797162348192
7.06,-0.065584143245914
7.07,-0.064335003307048
7.08,-0.063051905112917
7.09,-0.061737151247372
7.100000000000001,-0.060391817310394
7.11,-0.059017488488407
7.12,-0.057615770658232
7.13,-0.056188293471975
7.140000000000001,-0.054736697892968
7.15,-0.05326287453505
7.16,-0.05176847217063
7.17,-0.050254921320338
7.18,-0.048723884366738
7.19,-0.047177038985333
7.2,-0.045614320079777
7.21,-0.044043208956817
7.22,-0.042461602623409
7.23,-0.04087065872574
7.24,-0.039272031582341
7.25,-0.037667384487584
7.26,-0.036058373561103
7.27,-0.034446643422532
7.28,-0.032835116299887
7.29,-0.031225985416839
7.3,-0.029618596572405
7.31,-0.028014922315359
7.32,-0.02641655487767
7.33,-0.024824752850785
7.34,-0.023241437521098
7.350000000000001,-0.021667942466647
7.36,-0.020106079666917
7.37,-0.018557221491088
7.38,-0.017022151192085
7.390000000000001,-0.015503695059271
7.4,-0.014002557946374
7.41,-0.012520152021543
7.42,-0.011057780446032
7.43,-0.009617592941327
7.44,-0.008200271025301
7.45,-0.006806980837215
7.46,-0.00543896098162
7.47,-0.004097404050084
7.48,-0.002782513572984
7.49,-0.001495595122454
7.5,-0.000238509313823
7.51,0.000987674139177
7.52,0.002181953171537
7.53,0.00334336601356
7.54,0.004470991551299
7.55,0.005563950817733
7.56,0.00662120093287
7.57,0.007642544396726
7.58,0.00862706617121
7.59,0.009573552448613
7.600000000000001,0.010481255425001
7.61,0.011349998029937
7.62,0.012178984712659
7.63,0.01296815959028
7.640000000000001,0.013716672007543
7.65,0.014422151586593
7.66,0.015087546314344
7.67,0.015711271097969
7.68,0.016293045970314
7.69,0.016832850124995
7.7,0.017330073011682
7.71,0.01778479451943
7.72,0.018196926387631
7.73,0.018565849566757
7.74,0.018891872801437
7.75,0.019175443637327
7.76,0.019416471380957
7.77,0.019615116190252
7.78,0.019771567842696
7.79,0.019886082916739
7.8,0.019958875340418
7.81,0.019990260581211
7.82,0.019980648459636
7.83,0.019931014869035
7.84,0.019841812457327
7.850000000000001,0.019713278810646
7.86,0.019545713331618
7.87,0.019339684999736
7.88,0.019096086032754
7.890000000000001,0.018816213701149
7.9,0.018499001339429
7.91,0.018146069115358
7.92,0.01775808234188
7.930000000000001,0.017335823389667
7.94,0.016881117123336
7.95,0.016394027443858
7.96,0.015875438275072
7.97,0.015326293477643
7.98,0.014747550381715
7.99,0.014140259447117
8.0,0.013505394332601
8.01,0.012844016545526
8.02,0.012156814865133
8.03,0.011444808262932
8.040000000000001,0.010709614320244
8.05,0.009952084904458
8.06,0.009173441406693
8.07,0.008375577413026
8.08,0.00755788870988
8.09,0.006723222765149
8.1,0.005872529969132
8.11,0.005007006267017
8.120000000000001,0.004127590683526
8.13,0.00323573365318
8.14,0.002332704928083
8.15,0.001419780256925
8.16,0.000498241455362
8.17,-0.000430624582542
8.18,-0.001365526928892
8.19,-0.002304862972241
8.2,-0.003247979856116
8.21,-0.004193252444031
8.22,-0.005139355149414
8.23,-0.006085895616035
8.24,-0.007030990870182
8.25,-0.00797308376271
8.26,-0.008911024447896
8.27,-0.009843273406139
8.28,-0.010768735723244
8.290000000000001,-0.011686175346333
8.3,-0.012594368760401
8.31,-0.01349211049389
8.32,-0.014378210940742
8.33,-0.015251500193788
8.34,-0.016111028025379
8.35,-0.016957394822503
8.36,-0.017787091527452
8.370000000000001,-0.018599050501857
8.38,-0.019393299634481
8.39,-0.020168634888118
8.4,-0.020923935335267
8.41,-0.021658027385868
8.42,-0.022369888954194
8.43,-0.023058819381953
8.44,-0.023723828568678
8.45,-0.024364003921178
8.46,-0.024978701374551
8.47,-0.025566854491723
8.48,-0.026127868990634
8.49,-0.026661038667471
8.5,-0.027165695526194
8.51,-0.027641146109056
8.52,-0.028086929306577
8.53,-0.028502411419882
8.540000000000001,-0.028887077887551
8.55,-0.029240453517764
8.56,-0.029562071033779
8.57,-0.029851596688104
8.58,-0.030108578361906
8.59,-0.030333519448505
8.6,-0.030525411109931
8.61,-0.030684003412799
8.620000000000001,-0.030809171759379
8.63,-0.030899692057722
8.64,-0.030956614747209
8.65,-0.030980114068247
8.66,-0.030968815254071
8.67,-0.03092554503383
8.68,-0.030845898535108
8.69,-0.030734426077514
8.700000000000001,-0.03058841527021
8.71,-0.030407685453103
8.72,-0.030193711776234
8.73,-0.029946643641635
8.74,-0.029666937983607
8.75,-0.029355384296378
8.76,-0.029011097251327
8.77,-0.028634638958918
8.78,-0.028227695467239
8.790000000000001,-0.027790144408486
8.8,-0.027322499907916
8.81,-0.026825312148953
8.82,-0.026298273778221
8.83,-0.025743766083783
8.84,-0.025160633764194
8.85,-0.024550456943586
8.86,-0.023913941740213
8.870000000000001,-0.023251495451195
8.88,-0.022563890902352
8.89,-0.021852330815017
8.9,-0.02111757084023
8.91,-0.020360106310381
8.92,-0.019581154384141
8.93,-0.018781683974826
8.94,-0.017962681573148
8.950000000000001,-0.017125131753834
8.96,-0.016270046065499
8.97,-0.015398449160028
8.98,-0.014511222637767
8.99,-0.013609738481421
9.0,-0.012695033308102
9.01,-0.011767966233085
9.02,-0.010829775369107
9.03,-0.009881540360704
9.040000000000001,-0.008924409180695
9.05,-0.007959519366433
9.06,-0.006987515495524
9.07,-0.006010125723476
9.08,-0.005028534058154
9.09,-0.004043488892975
9.1,-0.003056218853759
9.11,-0.002068363416846
9.120000000000001,-0.001080971555902
9.13,-9.5564152722e-05
9.14,0.000886163064462
9.15,0.00186390999966
9.16,0.002835625703706
9.17,0.003800594811879
9.18,0.004757604695792
9.19,0.005705598021323
9.200000000000001,0.006643315505742
9.21,0.007569561350937
9.22,0.008483059336238
9.23,0.009382986232995
9.24,0.01026821375354
9.25,0.011137590327794
9.26,0.011989980565137
9.27,0.012824077837671
9.28,0.013638776685844
9.290000000000001,0.014433042785256
9.3,0.015205802204895
9.31,0.015955335778563
9.32,0.016680622341952
9.33,0.017381350170134
9.34,0.018056022094178
9.35,0.018704735522195
9.36,0.019325875351385
9.370000000000001,0.019918900590681
9.38,0.020482776217818
9.39,0.021017512528942
9.4,0.02152176943585
9.41,0.021994550353077
9.42,0.022435077734451
9.43,0.022842646728988
9.44,0.023216576770554
9.450000000000001,0.023556237020359
9.46,0.023860651033308
9.47,0.024128583622303
9.48,0.024359264153057
9.49,0.024553454233345
9.5,0.02471005131645
9.51,0.024829180757436
9.52,0.024910148020567
9.53,0.024953312963726
9.540000000000001,0.02495808803096
9.55,0.0249239973428
9.56,0.024851128921777
9.57,0.024739277707625
9.58,0.024588297401109
9.59,0.024398242947248
9.6,0.024168990029191
9.61,0.023900425911556
9.620000000000001,0.023592654444936
9.63,0.023245570749604
9.64,0.02285935773881
9.65,0.022433685260899
9.66,0.021968777324267
9.67,0.021465312299739
9.68,0.020923683964725
9.69,0.020343896362648
9.700000000000001,0.019726505772343
9.71,0.019071896161859
9.72,0.018380642941998
9.73,0.017653149865463
9.74,0.01688966297225
9.75,0.016090922923481
9.76,0.015257512097245
9.77,0.014390052322821
9.78,0.013489197628319
9.790000000000001,0.012555646012615
9.8,0.011590150397883
9.81,0.010593421452345
9.82,0.009565069817645
9.83,0.008507039662497
9.84,0.007420332115608
9.85,0.006305706314452
9.86,0.005164212458395
9.870000000000001,0.003996754311109
9.88,0.002804289229618
9.89,0.001587820051215
9.9,0.00034838222063
9.91,-0.000913128467681
9.92,-0.002195631520225
9.93,-0.003497831849713
9.94,-0.004818749109641
9.950000000000001,-0.006156904984164
9.96,-0.007511621968936
9.97,-0.008881393455152
9.98,-0.010265098229385
9.99,-0.011661103014189
10.0,-0.013068324670824
10.01,-0.014485287681254
10.02,-0.015910559938471
10.03,-0.017343567434443
10.040000000000001,-0.018782448182237
10.05,-0.020226003272736
10.06,-0.021672851486826
10.07,-0.023121625489728
10.08,-0.02457087693485
10.09,-0.026019280493516
10.1,-0.027465462044382
10.11,-0.028907979686341
10.120000000000001,-0.030346080833146
10.13,-0.031777275160739
10.14,-0.033200691571784
10.15,-0.034614936162442
10.16,-0.036018524730778
10.17,-0.037410508128035
10.18,-0.038789152062802
10.19,-0.040153087853534
10.200000000000001,-0.041500664336933
10.21,-0.042830540840631
10.22,-0.044141683929949
10.23,-0.045432753327087
10.24,-0.04670242420604
10.25,-0.047949456595761
10.26,-0.049172417054964
10.27,-0.050369866795688
10.28,-0.051540571199067
10.290000000000001,-0.052683068763167
10.3,-0.053796211654439
10.31,-0.05487906319804
10.32,-0.055930449566845
10.33,-0.056949540380155
10.34,-0.0579345651961
10.35,-0.05888471575389
10.36,-0.059798925825152
10.370000000000001,-0.060676139936018
10.38,-0.061515330464712
10.39,-0.062315494907581
10.4,-0.063075668933918
10.41,-0.063794892559066
10.42,-0.064472301576436
10.43,-0.065106860146831
10.44,-0.065697928038894
10.450000000000001,-0.066244578886231
10.46,-0.066746392593955
10.47,-0.067202326559566
10.48,-0.067611702995477
10.49,-0.067973875225755
10.5,-0.068288112518252
10.51,-0.068554151558
10.52,-0.068771157497005
10.53,-0.068938783258426
10.540000000000001,-0.069056409457421
10.55,-0.069123977863866
10.56,-0.069140957515244
10.57,-0.069107034502906
10.58,-0.069021965717474
10.59,-0.06888547769311
10.6,-0.06869809506225
10.61,-0.068458359711904
10.620000000000001,-0.068166685328218
10.63,-0.067823185455143
10.64,-0.067427863196353
10.65,-0.066980804293852
10.66,-0.066483433081138
10.67,-0.065934746576473
10.68,-0.065333573341922
10.69,-0.064682634263428
10.700000000000001,-0.063980956122108
10.71,-0.063228998830288
10.72,-0.062426981730252
10.73,-0.061575514710157
10.74,-0.060674995177264
10.75,-0.059725902171679
10.76,-0.058728804732921
10.77,-0.057684304486479
10.78,-0.05659306933154
10.790000000000001,-0.055456392894249
10.8,-0.054274484886988
10.81,-0.053048610817272
10.82,-0.051779647422966
10.83,-0.050467923496242
10.84,-0.0491142691348
10.85,-0.047719571910391
10.86,-0.046284740350711
10.870000000000001,-0.044810803946559
10.88,-0.043298983376365
10.89,-0.04175033234691
10.9,-0.040165302443692
10.91,-0.038546437874812
10.92,-0.03689412921168
10.93,-0.035209730628251
10.94,-0.033494313237452
10.950000000000001,-0.031749130795176
10.96,-0.029975470305489
10.97,-0.028174641515687
10.98,-0.026347979990948
10.99,-0.024497491635728
11.0,-0.022623264397494
11.01,-0.020726907007041
11.02,-0.018811081197753
11.03,-0.016876482910247
11.040000000000001,-0.014924529353027
11.05,-0.012956723086821
11.06,-0.010974541249419
11.07,-0.008979473336633
11.08,-0.006973047140869
11.09,-0.004957497992859
11.1,-0.002932960018453
11.11,-0.000901867299808
11.120000000000001,0.001134717571735
11.13,0.003174756098121
11.14,0.005216844425512
11.15,0.007259222437584
11.16,0.009300278866484
11.17,0.011338614047459
11.18,0.013372620636961
11.19,0.01540051115095
11.200000000000001,0.017420419228577
11.21,0.019431270258643
11.22,0.021431461613296
11.23,0.023419606453903
11.24,0.025394006970561
11.25,0.027353088613972
11.26,0.029295302640887
11.27,0.031219110389856
11.28,0.033122984684769
11.290000000000001,0.0350054108849
11.3,0.036864624138874
11.31,0.038699638999561
11.32,0.040508660606813
11.33,0.042290312630655
11.34,0.044043180748532
11.35,0.045765867671111
11.36,0.047456807215214
11.370000000000001,0.049114811662594
11.38,0.050738537080496
11.39,0.052326693108749
11.4,0.053878007174724
11.41,0.055391233932103
11.42,0.056865680924854
11.43,0.058299552671136
11.44,0.059691828604697
11.450000000000001,0.061041430694703
11.46,0.062347215651735
11.47,0.063608709924062
11.48,0.064824344037994
11.49,0.065993232539732
11.5,0.067114467556612
11.51,0.068187177535115
11.52,0.06921026915625
11.53,0.070183750610423
11.540000000000001,0.071106093647096
11.55,0.071976871836179
11.56,0.072795618206419
11.57,0.073561409135096
11.58,0.074273635731709
11.59,0.074931530834452
11.6,0.075534834806089
11.61,0.076083602395014
11.620000000000001,0.076577300364644
11.63,0.077015524703777
11.64,0.077398103075443
11.65,0.077724776603069
11.66,0.077995545577585
11.67,0.078210208469526
11.68,0.078368798677438
11.69,0.078471241842434
11.700000000000001,0.078517582800896
11.71,0.07850780325928
11.72,0.078442316881122
11.73,0.078321147666619
11.74,0.078144540539511
11.75,0.077912763983463
11.76,0.077626154617205
11.77,0.07728514087535
11.78,0.076890146719596
11.790000000000001,0.076441562364952
11.8,0.075939893585264
11.81,0.07538569090452
11.82,0.07477961977312
11.83,0.074122175876797
11.84,0.073414106890024
11.85,0.072656138517828
11.86,0.071849034663119
11.870000000000001,0.070993600198146
11.88,0.070090680379392
11.89,0.069141157782742
11.9,0.068145963459281
11.91,0.067106055582242
11.92,0.066022433838661
11.93,0.064896134681455
11.94,0.063728230299645
11.950000000000001,0.062519909858263
11.96,0.061271795147227
11.97,0.059985508402713
11.98,0.058662059510207
11.99,0.057303100315531
12.0,0.055909700215988
12.01,0.054483162855065
12.02,0.053024548104908
12.030000000000001,0.051535364413254
12.040000000000001,0.050016983457409
12.05,0.048471281067128
12.06,0.046899202530359
12.07,0.045302240787653
12.08,0.043681836170254
12.09,0.042039440936924
12.1,0.040376548170613
12.11,0.03869458856728
12.120000000000001,0.036995068246389
12.13,0.035279457163445
12.14,0.033549305804332
12.15,0.031806088670058
12.16,0.030051314640258
12.17,0.028286090859805
12.18,0.026512273221768
12.19,0.024731291050829
12.200000000000001,0.022944823341121
12.21,0.021154361304425
12.22,0.019361517489889
12.23,0.017567608813118
12.24,0.015774174093449
12.25,0.013983158162585
12.26,0.012197073680292
12.27,0.01041638354988
12.280000000000001,0.008641870334365
12.290000000000001,0.006875224644508
12.3,0.005117595025981
12.31,0.003370474552737
12.32,0.001635295208857
12.33,-8.6549468648e-05
12.34,-0.001793998473487
12.35,-0.003485547246655
12.36,-0.005159711194723
12.370000000000001,-0.006815329509371
12.38,-0.008451132315732
12.39,-0.010065851254233
12.4,-0.011658127412775
12.41,-0.013227030751255
12.42,-0.014771301868525
12.43,-0.016289777668457
12.44,-0.017781343480984
12.450000000000001,-0.019244910231811
12.46,-0.020679589158394
12.47,-0.022084017536522
12.48,-0.023457059534287
12.49,-0.024798482685117
12.5,-0.026106792267937
12.51,-0.027381368032467
12.52,-0.028621224301748
12.530000000000001,-0.029825527621265
12.540000000000001,-0.030993492028494
12.55,-0.032124437740457
12.56,-0.033217481029639
12.57,-0.034272019648791
12.58,-0.035287415864626
12.59,-0.036263073580757
12.6,-0.037198431727909
12.61,-0.038092962512023
12.620000000000001,-0.038946174482907
12.63,-0.03975761702824
12.64,-0.040526868009947
12.65,-0.041253553538659
12.66,-0.041937089722113
12.67,-0.042577172383828
12.68,-0.043173783581154
12.69,-0.043726695610115
12.700000000000001,-0.044235722793601
12.71,-0.044700721580398
12.72,-0.045121528777973
12.73,-0.045498081067286
12.74,-0.04583032503994
12.75,-0.046118240451694
12.76,-0.046360563584962
12.77,-0.046559500610732
12.780000000000001,-0.046714623592362
12.790000000000001,-0.046825656973681
12.8,-0.046892740293748
12.81,-0.046916042747086
12.82,-0.046896197415964
12.83,-0.046833068013469
12.84,-0.046726853812367
12.85,-0.046577661458569
12.86,-0.046386141380563
12.870000000000001,-0.046152323315563
12.88,-0.045876399979272
12.89,-0.045559448630045
12.9,-0.04520155983058
12.91,-0.044803013132158
12.92,-0.044364636454222
12.93,-0.043886775836028
12.94,-0.043370110493106
12.950000000000001,-0.042815213198925
12.96,-0.0422225412811
12.97,-0.041592717006904
12.98,-0.040926373686566
12.99,-0.040224220502398
13.0,-0.039486940613905
13.01,-0.03871526108975
13.02,-0.037909884587904
13.030000000000001,-0.037070973088492
13.040000000000001,-0.036200202045158
13.05,-0.03529868704124
13.06,-0.034366537125548
13.07,-0.033405102529445
13.08,-0.032414856436873
13.09,-0.031396919745857
13.1,-0.030352226443392
13.11,-0.029279769910203
13.120000000000001,-0.028180718204393
13.13,-0.02705732463407
13.14,-0.025911711643666
13.15,-0.02474370955331
13.16,-0.023554859301947
13.17,-0.022346171624385
13.18,-0.021117683627271
13.19,-0.019870560950366
13.200000000000001,-0.018606703736169
13.21,-0.017327897215547
13.22,-0.01603457161221
13.23,-0.014727962734445
13.24,-0.013409187989757
13.25,-0.012079368287566
13.26,-0.010739628542244
13.27,-0.009390748718972
13.280000000000001,-0.008034561468024
13.290000000000001,-0.006671739034085
13.3,-0.005303692097107
13.31,-0.003931329861501
13.32,-0.002555847818504
13.33,-0.001178380869257
13.34,0.000199976773436
13.35,0.001578020148538
13.36,0.002954657204405
13.370000000000001,0.004328764360201
13.38,0.005699218948732
13.39,0.00706480619705
13.4,0.008424496393599
13.41,0.009777211407213
13.42,0.0111221600279
13.43,0.012457789479006
13.44,0.013782199203463
13.450000000000001,0.015098320204423
13.46,0.016404110669109
13.47,0.017696383968206
13.48,0.018974093174805
13.49,0.020236116803319
13.5,0.021481621690803
13.51,0.022709507764943
13.52,0.02391877416896
13.530000000000001,0.02510846783478
13.540000000000001,0.026277289621431
13.55,0.027422760034671
13.56,0.02854705288868
13.57,0.029648478818212
13.58,0.030725479525501
13.59,0.03177742079207
13.6,0.032803456337906
13.61,0.033802785013604
13.620000000000001,0.034774636551122
13.63,0.035717683648773
13.64,0.036632067454263
13.65,0.037516621148982
13.66,0.038370714071424
13.67,0.03919349571514
13.68,0.039984381948915
13.69,0.040742834685304
13.700000000000001,0.041468044711057
13.71,0.042159530240464
13.72,0.042816735827053
13.73,0.043439133907171
13.74,0.044026541155813
13.75,0.044577802763674
13.76,0.045092857649276
13.77,0.045571214417627
13.780000000000001,0.046012100135543
13.790000000000001,0.04641561210314
13.8,0.046781459469648
13.81,0.047109283786807
13.82,0.047398784350081
13.83,0.047650035259285
13.84,0.047862587286979
13.85,0.048036487032044
13.86,0.048171453954954
13.870000000000001,0.048268071652863
13.88,0.048325271196678
13.89,0.048341173932753
13.9,0.048317872046332
13.91,0.048255425946859
13.92,0.048153859028785
13.93,0.04801304102461
13.94,0.047833717154677
13.950000000000001,0.047615770395272
13.96,0.047359400424906
13.97,0.04706485111596
13.98,0.046732301603465
13.99,0.046362064647767
14.0,0.045954781710112
14.01,0.045511019493158
14.02,0.045029644745896
14.030000000000001,0.044512925342324
14.040000000000001,0.043960651491337
14.05,0.043373277682257
14.06,0.042751416702658
14.07,0.042095589208015
14.08,0.041406379850929
14.09,0.040684401551495
14.1,0.039930104873518
14.11,0.039144584898372
14.120000000000001,0.038328172344996
14.13,0.037481508994379
14.14,0.036605818303261
14.15,0.035701617664796
14.16,0.034769698768662
14.17,0.033811330118583
14.18,0.032826427959011
14.19,0.031816307065382
14.200000000000001,0.030782612697164
14.21,0.029725642401616
14.22,0.028646150333087
14.23,0.027545070200851
14.24,0.026422885281351
14.25,0.025278115325469
14.26,0.0241100098296
14.27,0.022924161528244
14.280000000000001,0.021721588600982
14.290000000000001,0.020503323044735
14.3,0.019270409424198
14.31,0.018023886230417
14.32,0.016764669793862
14.33,0.015494527250084
14.34,0.014213382706184
14.35,0.012923597402498
14.36,0.01162499680017
14.370000000000001,0.010319661365204
14.38,0.009008434669072
14.39,0.007692374004501
14.4,0.006371139335989
14.41,0.00504726087842
14.42,0.003722007465714
14.43,0.00239637186919
14.44,0.0010715287994
14.450000000000001,-0.000251397802789
14.46,-0.001572280394511
14.47,-0.002888102953524
14.48,-0.004198514817873
14.49,-0.005502547772578
14.5,-0.006798740980494
14.51,-0.008086710721528
14.52,-0.009365009565386
14.530000000000001,-0.010632553650983
14.540000000000001,-0.011888288077687
14.55,-0.013131238466839
14.56,-0.014359838876348
14.57,-0.015573503283207
14.58,-0.016771218712327
14.59,-0.01795198463232
14.6,-0.019114815552262
14.61,-0.020259438513947
14.620000000000001,-0.021384196302978
14.63,-0.022488151847861
14.64,-0.023571179960915
14.65,-0.024630768979224
14.66,-0.025666438374368
14.67,-0.026678225565229
14.68,-0.027664849451438
14.69,-0.028625509459828
14.700000000000001,-0.029559420121892
14.71,-0.030466417664242
14.72,-0.031343845692597
14.73,-0.032193100498717
14.74,-0.033012739780747
14.75,-0.033802113073208
14.76,-0.034561307297536
14.77,-0.035288294243644
14.780000000000001,-0.035983218956028
14.790000000000001,-0.036645555063876
14.8,-0.037274797878746
14.81,-0.037868975993892
14.82,-0.038430098059118
14.83,-0.038956284960556
14.84,-0.039447693634352
14.85,-0.039903875229162
14.86,-0.040324608680958
14.870000000000001,-0.040709609163779
14.88,-0.041059460434077
14.89,-0.041372595519255
14.9,-0.041649334208292
14.91,-0.04188961188828
14.92,-0.042094398799271
14.93,-0.042262749383804
14.94,-0.042394306946419
14.950000000000001,-0.042489055370698
14.96,-0.042547013744885
14.97,-0.042568235225863
14.98,-0.042551651653338
14.99,-0.042499637364633
15.0,-0.042410357284899
15.01,-0.042283986373644
15.02,-0.042121629029759
15.030000000000001,-0.041923538117837
15.040000000000001,-0.041690001383023
15.05,-0.041419862438554
15.06,-0.041115240468154
15.07,-0.040776009727759
15.08,-0.040402814889406
15.09,-0.039996041255199
15.1,-0.039556208099818
15.11,-0.039083799699168
15.120000000000001,-0.038579414810392
15.13,-0.038043597706453
15.14,-0.037476959976567
15.15,-0.036880119436416
15.16,-0.036254563025188
15.17,-0.035599395779939
15.18,-0.034916092880807
15.19,-0.03420540070406
15.200000000000001,-0.033468086775913
15.21,-0.032704943687776
15.22,-0.031916951037758
15.23,-0.031104629294587
15.24,-0.030269188883595
15.25,-0.029411336774611
15.26,-0.028531962477186
15.27,-0.027632328126228
15.280000000000001,-0.02671117443853
15.290000000000001,-0.025771675124383
15.3,-0.024814485481921
15.31,-0.023840602225219
15.32,-0.022851036506113
15.33,-0.021846811044706
15.34,-0.020828968020263
15.35,-0.01979855508628
15.36,-0.01875663291886
15.370000000000001,-0.017704434834639
15.38,-0.016643048738228
15.39,-0.015573392733553
15.4,-0.014496684621029
15.41,-0.013413694639779
15.42,-0.012326146473999
15.43,-0.011235178050257
15.44,-0.010141494674844
15.450000000000001,-0.009046209177432
15.46,-0.007950433907705
15.47,-0.006855280462552
15.48,-0.00576216012879
15.49,-0.004671879778315
15.5,-0.003585360598149
15.51,-0.002503994443084
15.52,-0.001428714757933
15.530000000000001,-0.000360604784201
15.540000000000001,0.000699262469408
15.55,0.001749815941952
15.56,0.002790000555645
15.57,0.003818781438044
15.58,0.004835098025308
15.59,0.005837941135321
15.6,0.006826279909555
15.610000000000001,0.007799112668702
15.620000000000001,0.008755470102218
15.63,0.009694409611337
15.64,0.010614976946815
15.65,0.011516244523401
15.66,0.012397296811376
15.67,0.013257241148412
15.68,0.01409522810053
15.69,0.0149102798091
15.700000000000001,0.015701662962149
15.71,0.016468560618558
15.72,0.017210188054892
15.73,0.017924440944655
15.74,0.018612160789308
15.75,0.019273004269476
15.76,0.019905623831021
15.77,0.020509381726324
15.780000000000001,0.021083180412382
15.790000000000001,0.021627292573694
15.8,0.022140690145575
15.81,0.022622607711663
15.82,0.023072925857192
15.83,0.023490940757271
15.84,0.023876164569416
15.85,0.024228164437674
15.860000000000001,0.024546220846572
15.870000000000001,0.02483080553162
15.88,0.025080785197719
15.89,0.025296377020869
15.9,0.025477065760873
15.91,0.025622003511954
15.92,0.025732154019389
15.93,0.025806193272779
15.94,0.02584513193614
15.950000000000001,0.025847912638451
15.96,0.025815190551392
15.97,0.025746279122767
15.98,0.025641404627572
15.99,0.025500616376046
16.0,0.025323866697752
16.01,0.025111323559726
16.02,0.024863136221915
16.03,0.0245796161642
16.04,0.024260740329748
16.05,0.023906782585141
16.06,0.023518052748878
16.07,0.023094863943053
16.080000000000002,0.02263758993383
16.09,0.022146554256646
16.1,0.02162218476247
16.11,0.021064958497234
16.12,0.020475700119908
16.13,0.019854908687424
16.14,0.019202791311391
16.15,0.018519598143638
16.16,0.017806627280498
16.17,0.017063288547497
16.18,0.016291993265699
16.19,0.015492588124601
16.2,0.014665805117489
16.21,0.013812404366239
16.22,0.012933173300188
16.23,0.012028836962197
16.240000000000002,0.011100215096096
16.25,0.010148266301032
16.26,0.00917388241872
16.27,0.008177587515128
16.28,0.007160694201033
16.29,0.00612416524987
16.3,0.005068987850117
16.31,0.003995691612076
16.32,0.002905737458396
16.330000000000002,0.001800143029772
16.34,0.000680013604637
16.35,-0.000453630688424
16.36,-0.001599702019459
16.37,-0.00275707620555
16.38,-0.003924652266226
16.39,-0.005101304579043
16.4,-0.006285896139544
16.41,-0.007477279611375
16.42,-0.008674299192581
16.43,-0.009875787259686
16.44,-0.011080573929894
16.45,-0.012287481304405
16.46,-0.013495326245769
16.47,-0.014702921818639
16.48,-0.015909053011312
16.490000000000002,-0.017112573489337
16.5,-0.018312271277407
16.51,-0.019506956043302
16.52,-0.02069542698475
16.53,-0.021876513077375
16.54,-0.023049022237519
16.55,-0.024211774745523
16.56,-0.025363596515357
16.57,-0.026503319937853
16.580000000000002,-0.0276297854516
16.59,-0.028741841760904
16.6,-0.029838347242775
16.61,-0.030917970348398
16.62,-0.031980001495317
16.63,-0.033023123747105
16.64,-0.034046244623725
16.65,-0.035048286832844
16.66,-0.036028178111158
16.67,-0.036985559417966
16.68,-0.037919433679374
16.69,-0.038828053893873
16.7,-0.039710442641879
16.71,-0.040565632302461
16.72,-0.041392649720458
16.73,-0.042190521080073
16.740000000000002,-0.04295833021849
16.75,-0.043695180468
16.76,-0.044400227097391
16.77,-0.045072624348432
16.78,-0.0457115615432
16.79,-0.046316209004685
16.8,-0.046885862184616
16.81,-0.047420013801906
16.82,-0.047918637107333
16.830000000000002,-0.048380404399342
16.84,-0.048804452079755
16.85,-0.049190168033553
16.86,-0.04953697045978
16.87,-0.049843211967516
16.88,-0.05011095475738
16.89,-0.05033751741964
16.9,-0.050523176201121
16.91,-0.050667515779219
16.92,-0.050770154220866
16.93,-0.05083074536339
16.94,-0.050848976372883
16.95,-0.050824570162536
16.96,-0.050757287198908
16.97,-0.050646916978812
16.98,-0.050493291671438
16.990000000000002,-0.050297718017717
17.0,-0.050058692226826
17.01,-0.049776151263307
17.02,-0.049450070602654
17.03,-0.049080459517891
17.04,-0.048667366237145
17.05,-0.048210875400193
17.06,-0.047711132115768
17.07,-0.047168284499258
17.080000000000002,-0.046582542515137
17.09,-0.045954155837568
17.1,-0.045283337876324
17.11,-0.044570394397791
17.12,-0.043815984713518
17.13,-0.043020268654498
17.14,-0.042183577896525
17.150000000000002,-0.041306858225634
17.16,-0.040389603251895
17.17,-0.039432822928454
17.18,-0.038437062152323
17.19,-0.037402910651069
17.2,-0.036330990111015
17.21,-0.035221957139258
17.22,-0.034076489836054
17.23,-0.032895308904164
17.240000000000002,-0.031679163376379
17.25,-0.030428833378568
17.26,-0.029145129433991
17.27,-0.027828892096331
17.28,-0.026480990257797
17.29,-0.025102322652908
17.3,-0.023693815891864
17.31,-0.022256423476178
17.32,-0.020791126613962
17.330000000000002,-0.019298929245321
17.34,-0.017780863033144
17.35,-0.016237983717814
17.36,-0.014671368036529
17.37,-0.01308212219783
17.38,-0.011471367860972
17.39,-0.009840249808771
17.400000000000002,-0.008189933015807
17.41,-0.006521602661007
17.42,-0.004837197364259
17.43,-0.003136659633186
17.44,-0.001422332945424
17.45,0.000305083543679
17.46,0.002044325901491
17.47,0.003794116900973
17.48,0.005553167084244
17.490000000000002,0.007320175728863
17.5,0.00909383202178
17.51,0.01087546415563
17.52,0.012663699439118
17.53,0.014454987891418
17.54,0.016247283781857
17.55,0.018039578102107
17.56,0.019830891846177
17.57,0.021619874372934
17.580000000000002,0.023404916904761
17.59,0.025184524336923
17.6,0.026957639811884
17.61,0.028722913192596
17.62,0.030478707723692
17.63,0.032223663400516
17.64,0.033956429899456
17.650000000000002,0.03567531952581
17.66,0.037378989175343
17.67,0.03906644686393
17.68,0.040736379799644
17.69,0.042387464860686
17.7,0.044017815057587
17.71,0.045626723733974
17.72,0.047212938398385
17.73,0.048775129000445
17.740000000000002,0.050312115076316
17.75,0.05182267964261
17.76,0.053305494924199
17.77,0.054759474474438
17.78,0.056183402441408
17.79,0.057576119865641
17.8,0.05893648888184
17.81,0.060263393840067
17.82,0.061555742436819
17.830000000000002,0.062812466854489
17.84,0.064032835347513
17.85,0.065215096826571
17.86,0.066358810183535
17.87,0.067462895677581
17.88,0.068526425089675
17.89,0.069548624541892
17.900000000000002,0.070528379333577
17.91,0.071464984563762
17.92,0.072357640847718
17.93,0.073205349340322
17.94,0.074007374174259
17.95,0.074763276764158
17.96,0.075472402810233
17.97,0.076134143254798
17.98,0.076747926513799
17.990000000000002,0.077314113826232
18.0,0.077831523394564
18.01,0.07829726795039
18.02,0.078710952718222
18.03,0.079074359568815
18.04,0.079387009191917
18.05,0.079648955857043
18.06,0.079859804462487
18.07,0.080019370458633
18.080000000000002,0.080127650538268
18.09,0.080184551050583
18.1,0.080189898576758
18.11,0.08014360476384
18.12,0.080045756731754
18.13,0.079896442614096
18.14,0.079695667349861
18.150000000000002,0.079443869129027
18.16,0.079141144415384
18.17,0.078787764714844
18.18,0.078384051587533
18.19,0.077930983505526
18.2,0.077427746386181
18.21,0.076875392088757
18.22,0.076274569298952
18.23,0.075625515428095
18.240000000000002,0.074928973086076
18.25,0.074185818622473
18.26,0.073396711056533
18.27,0.07256211330687
18.28,0.071682782247087
18.29,0.0707595239429
18.3,0.069793170576676
18.31,0.068784610710819
18.32,0.067734767643871
18.330000000000002,0.066644603766554
18.34,0.065515119739435
18.35,0.064347353590886
18.36,0.06314237973795
18.37,0.061901034367722
18.38,0.060624478476751
18.39,0.059314174377855
18.400000000000002,0.057971890440431
18.41,0.05659776449869
18.42,0.055194205583602
18.43,0.053762027167654
18.44,0.052302450275492
18.45,0.05081687592307
18.46,0.049306584602481
18.47,0.047773023144832
18.48,0.046217476880696
18.490000000000002,0.044641159368921
18.5,0.043045895092381
18.51,0.041433169416722
18.52,0.039804473949072
18.53,0.038161259927145
18.54,0.036505076250067
18.55,0.034837172268237
18.56,0.033159072323892
18.57,0.031472517111231
18.580000000000002,0.029779145527449
18.59,0.028080480806685
18.6,0.026378092626298
18.61,0.024673424279247
18.62,0.022968504827086
18.63,0.021264553072733
18.64,0.019563323345698
18.650000000000002,0.017866071597317
18.66,0.016174318715276
18.67,0.014489595878113
18.68,0.012813313043941
18.69,0.011147064642779
18.7,0.009492263139028
18.71,0.00785036784927
18.72,0.006222806462279
18.73,0.004610989959737
18.740000000000002,0.003016307748492
18.75,0.001440127049257
18.76,-0.000115727414685
18.77,-0.001650600216513
18.78,-0.003163044908906
18.79,-0.00465178752948
18.8,-0.006115695561567
18.81,-0.007553446193018
18.82,-0.00896386019215
18.830000000000002,-0.010345992952028
18.84,-0.011698705727607
18.85,-0.013020699399192
18.86,-0.014310927200781
18.87,-0.015567182224802
18.88,-0.016788245087329
18.89,-0.017974902547925
18.900000000000002,-0.019126046835739
18.91,-0.020240877579958
18.92,-0.021318270126372
18.93,-0.022357610004449
18.94,-0.023358061275447
18.95,-0.024318939430464
18.96,-0.025239614400254
18.97,-0.026119475283419
18.98,-0.026957954856365
18.990000000000002,-0.027754530167246
19.0,-0.028508722985717
19.01,-0.029220088373845
19.02,-0.029888330899136
19.03,-0.030513026089501
19.04,-0.031093877205045
19.05,-0.031630633542945
19.06,-0.03212310519205
19.07,-0.032571105925266
19.080000000000002,-0.03297484569695
19.09,-0.033333555778246
19.1,-0.033647977203438
19.11,-0.033918160205032
19.12,-0.034143795430228
19.13,-0.034325048438913
19.14,-0.034461578754501
19.150000000000002,-0.034554918777017
19.16,-0.034604541676232
19.17,-0.034610323618644
19.18,-0.034573283652144
19.19,-0.034493430706064
19.2,-0.034371168875815
19.21,-0.034206951998074
19.22,-0.034001261381045
19.23,-0.033754617087339
19.240000000000002,-0.033467570596403
19.25,-0.033140710487064
19.26,-0.03277465951091
19.27,-0.032370405389464
19.28,-0.03192851043748
19.29,-0.031449244209091
19.3,-0.030933597242524
19.31,-0.030382345968988
19.32,-0.029796294921415
19.330000000000002,-0.029176283414481
19.34,-0.02852297077906
19.35,-0.027837412982653
19.36,-0.027120518456614
19.37,-0.026373223421942
19.38,-0.025596125119255
19.39,-0.024790886280767
19.400000000000002,-0.023958155769963
19.41,-0.023098949980715
19.42,-0.022214434775826
19.43,-0.021305538173567
19.44,-0.020373320261493
19.45,-0.019418857293179
19.46,-0.018443238020325
19.47,-0.017447561348406
19.48,-0.016432947343857
19.490000000000002,-0.01540050833863
19.5,-0.014351380187071
19.51,-0.013286705898378
19.52,-0.012207635699418
19.53,-0.011115326330603
19.54,-0.010010855688702
19.55,-0.008895557118241
19.56,-0.007770514821201
19.57,-0.006636898845436
19.580000000000002,-0.005495877819117
19.59,-0.004348340456491
19.6,-0.003196169718454
19.61,-0.002039954067758
19.62,-0.000881002666831
19.63,0.000279526450435
19.64,0.001440481119065
19.650000000000002,0.002601226827888
19.66,0.003759938349789
19.67,0.004915670203068
19.68,0.006067292517348
19.69,0.0072136935167
19.7,0.008353805209672
19.71,0.009486513667987
19.72,0.010610615504516
19.73,0.011725169527342
19.740000000000002,0.012829515841971
19.75,0.013921630540564
19.76,0.015000690552122
19.77,0.016066314212946
19.78,0.017117176613967
19.79,0.018152538868428
19.8,0.019171500698034
19.81,0.020172991492835
19.82,0.021156206526843
19.830000000000002,0.022120191105741
19.84,0.023064107688876
19.85,0.023987119079994
19.86,0.024888410119059
19.87,0.025767188693517
19.88,0.026622686322866
19.89,0.027454371549829
19.900000000000002,0.028261099059914
19.91,0.029043027157553
19.92,0.029799243735099
19.93,0.030528459315675
19.94,0.031231075901861
19.95,0.031905518803345
19.96,0.032551123683622
19.97,0.033168035363144
19.98,0.033755304748027
19.990000000000002,0.034312439341846
20.0,0.034839298444818
20.01,0.035334909104823
20.02,0.035798967343847
20.03,0.036231365985955
20.04,0.036631642444496
20.05,0.036999267101639
20.06,0.03733383941698
20.07,0.037635257346783
20.080000000000002,0.037903803750037
20.09,0.038138634994374
20.1,0.03833993205807
20.11,0.038507569121851
20.12,0.038641737462787
20.13,0.038742341017462
20.14,0.038809048653759
20.150000000000002,0.038841853805464
20.16,0.038840780638783
20.17,0.038805884336604
20.18,0.038737250910679
20.19,0.038635087911638
20.2,0.038499449594395
20.21,0.038330560236713
20.22,0.038128580360124
20.23,0.037893760319795
20.240000000000002,0.037626365734611
20.25,0.037326691071015
20.26,0.036995059120192
20.27,0.03663189372527
20.28,0.036236973400505
20.29,0.035810521660325
20.3,0.035353719839725
20.31,0.03486698340988
20.32,0.034350797405374
20.330000000000002,0.033805672958035
20.34,0.033232147215736
20.35,0.032630193933692
20.36,0.032000413344229
20.37,0.031343997487968
20.38,0.030661573394283
20.39,0.029953789119734
20.400000000000002,0.029221071265153
20.41,0.02846410796819
20.42,0.027683859454048
20.43,0.026881048888364
20.44,0.026056299001726
20.45,0.025210477741485
20.46,0.024344355782902
20.47,0.023458648035992
20.48,0.02255414144297
20.490000000000002,0.021631718921611
20.5,0.020692208157754
20.51,0.019736449044733
20.52,0.018765293287979
20.53,0.017779602500995
20.54,0.016780435335356
20.55,0.015768271630054
20.56,0.014744537181673
20.57,0.013710122375281
20.580000000000002,0.012665612259111
20.59,0.011611924867589
20.6,0.010549985359257
20.61,0.009480725412624
20.62,0.008404900950591
20.63,0.007323994350409
20.64,0.006238585042332
20.650000000000002,0.0051495310562
20.66,0.004057761370775
20.67,0.002964330281167
20.68,0.00187061913915
20.69,0.000777078831314
20.7,-0.000315582968411
20.71,-0.001406044488711
20.72,-0.002493415077789
20.73,-0.003576411921134
20.740000000000002,-0.00465464074802
20.75,-0.005726791577663
20.76,-0.006792207257007
20.77,-0.007849725759659
20.78,-0.008898289110746
20.79,-0.009937145304131
20.8,-0.010965381425757
20.81,-0.011982094692785
20.82,-0.012986302778802
20.830000000000002,-0.013977304660352
20.84,-0.014954055121746
20.85,-0.015915792691242
20.86,-0.016861677776693
20.87,-0.017790888290209
20.88,-0.018702615165746
20.89,-0.019596082674076
20.900000000000002,-0.020470524613359
20.91,-0.021325158152694
20.92,-0.022159257579444
20.93,-0.022972110924253
20.94,-0.023762736767238
20.95,-0.024530748197618
20.96,-0.025275379336449
20.97,-0.025996459716343
20.98,-0.026692724139246
20.990000000000002,-0.02736381237395
21.0,-0.028009425447218
21.01,-0.0286292753189
21.02,-0.029222107425961
21.03,-0.029787873475131
21.04,-0.030326101713817
21.05,-0.030836336739569
21.06,-0.031318154847209
21.07,-0.031771174361213
21.080000000000002,-0.032195037027747
21.09,-0.03258941659696
21.1,-0.03295394024244
21.11,-0.03328835624533
21.12,-0.033592452472567
21.13,-0.033866007412438
21.14,-0.034108822724348
21.150000000000002,-0.034320727944672
21.16,-0.034501579529104
21.17,-0.034651512417966
21.18,-0.034770428884331
21.19,-0.034858012419826
21.2,-0.034914228005905
21.21,-0.034939067463686
21.22,-0.034932551210547
21.23,-0.03489472527139
21.240000000000002,-0.034825664018101
21.25,-0.034725463771949
21.26,-0.034594257301607
21.27,-0.034432311527318
21.28,-0.034239587857589
21.29,-0.034016411534477
21.3,-0.033762727793294
21.31,-0.033479105666749
21.32,-0.033165833267863
21.330000000000002,-0.032823228542067
21.34,-0.032451747322266
21.35,-0.032051530246907
21.36,-0.031623089197235
21.37,-0.031166844583693
21.38,-0.030683334942574
21.39,-0.030172932509724
21.400000000000002,-0.02963602840797
21.41,-0.029073492953176
21.42,-0.028485355419777
21.43,-0.027872044962842
21.44,-0.027234442880584
21.45,-0.026573185087042
21.46,-0.025888932579504
21.47,-0.025182336438302
21.48,-0.024453869546958
21.490000000000002,-0.023704308535873
21.5,-0.022934344280455
21.51,-0.022144801877939
21.52,-0.021336420992952
21.53,-0.0205099027051
21.54,-0.019666134705339
21.55,-0.018805847114623
21.56,-0.017929839256565
21.57,-0.017039127585637
21.580000000000002,-0.016134334288087
21.59,-0.015216324512429
21.6,-0.014285940222422
21.61,-0.013344049862169
21.62,-0.012391531553274
21.63,-0.011429273543309
21.64,-0.010457995611358
21.650000000000002,-0.009478606585414
21.66,-0.00849219996718
21.67,-0.007499696908064
21.68,-0.006502024539802
21.69,-0.005500061417537
21.7,-0.004494852334051
21.71,-0.003486902059119
21.72,-0.002477366838624
21.73,-0.001467335683825
21.740000000000002,-0.000457756855943
21.75,0.000550419868653
21.76,0.001556244507433
21.77,0.002558766077305
21.78,0.003557040329361
21.79,0.004550431609665
21.8,0.005538108675916
21.81,0.006518498110286
21.82,0.007491154249975
21.830000000000002,0.008454890299509
21.84,0.009408334115809
21.85,0.010351527000146
21.86,0.011283065046867
21.87,0.012202070061973
21.88,0.013107664371253
21.89,0.013998917859731
21.900000000000002,0.014875113196495
21.91,0.015735338910087
21.92,0.016578768023178
21.93,0.017404811277775
21.94,0.018211850890614
21.95,0.019000032010242
21.96,0.019768316283236
21.97,0.020515961103519
21.98,0.021242243296066
21.990000000000002,0.021946677571188


==> anc/data/fig6/fig_a_T01_rhobond1e-09.csv <==
time,IM(G^>)
0.0,-0.999999956717739
0.01,-0.999799970795929
0.02,-0.99920019278112
0.03,-0.998201141300764
0.04,-0.996803674722248
0.05,-0.995009001682333
0.06,-0.992818714838934
0.07,-0.990234731442122
0.08,-0.987259308939803
0.09,-0.983894994398692
0.1,-0.980144916981106
0.11,-0.976012449713264
0.12,-0.971501268213834
0.13,-0.96661537487881
0.14,-0.96135909274175
0.15,-0.955737058870321
0.16,-0.949754217316989
0.17,-0.943415821440127
0.18,-0.936727277062122
0.19,-0.929694497865451
0.2,-0.922323577539079
0.21,-0.914620874829157
0.22,-0.906593002300838
0.23,-0.898246821016133
0.24,-0.889589428979356
0.25,-0.880628150970267
0.26,-0.871370528141858
0.27,-0.861824307406931
0.28,-0.851997430650274
0.29,-0.841898260502701
0.3,-0.831534668217608
0.31,-0.820915311516646
0.32,-0.810048801812537
0.33,-0.798943889535329
0.34,-0.7876094527129
0.35,-0.776054485531197
0.36,-0.76428808689708
0.37,-0.752319449026212
0.38,-0.740157846077483
0.39,-0.727813224071226
0.4,-0.715296252402868
0.41,-0.702618125345775
0.42,-0.689785872998513
0.43,-0.676808899580473
0.44,-0.663697025058195
0.45,-0.650459909645797
0.46,-0.637107213067895
0.47,-0.623648584725753
0.48,-0.610093653873011
0.49,-0.59645201993961
0.5,-0.582732965527703
0.51,-0.568945937459286
0.52,-0.555100632231227
0.53,-0.541206426718442
0.54,-0.527272622304007
0.55,-0.513308436678726
0.56,-0.499322995926584
0.57,-0.48532532690129
0.58,-0.471331881464313
0.59,-0.457352723471452
0.6,-0.443389594936061
0.61,-0.429451153812927
0.62,-0.415545924264629
0.63,-0.401682299092749
0.64,-0.387868539786853
0.65,-0.374112743020534
0.66,-0.360422826267337
0.67,-0.346806568300417
0.68,-0.333271583822845
0.69,-0.319825319137812
0.7,-0.306475048103932
0.71,-0.29322786837835
0.72,-0.280090697949285
0.73,-0.267070271959818
0.74,-0.254173139824306
0.75,-0.241405662639357
0.76,-0.228774009067719
0.77,-0.216284156547065
0.78,-0.203941845054574
0.79,-0.191752702798819
0.8,-0.179722120042379
0.81,-0.167855310756325
0.82,-0.156157282937923
0.83,-0.144632818070572
0.84,-0.133286515663309
0.85,-0.12212323769832
0.86,-0.111146757150097
0.87,-0.100361079519345
0.88,-0.089770013295938
0.89,-0.079377142541523
0.9,-0.069185314815532
0.91,-0.059198242404559
0.92,-0.049418949822494
0.93,-0.039850269196081
0.94,-0.030494840999596
0.95,-0.021355116587722
0.96,-0.012433360048954
0.97,-0.003731650033123
0.98,0.00474811835867
0.99,0.013004231604804
1.0,0.02103515571224
1.01,0.0288395340855
1.02,0.036416185318472
1.03,0.043764100912489
1.04,0.050882444397828
1.05,0.057771776293519
1.06,0.064431758281433
1.07,0.070866886223679
1.08,0.077071590654468
1.09,0.083045876406696
1.1,0.088789891774528
1.11,0.094303527952173
1.12,0.099587674196247
1.13,0.104642950352026
1.14,0.109470120772752
1.15,0.114070091446421
1.16,0.118443907085861
1.17,0.12259274819523
1.18,0.12651792811959
1.19,0.130220890081329
1.2,0.133703204206078
1.21,0.136966564540297
1.22,0.140012786062214
1.23,0.142843809357292
1.24,0.145461750591186
1.25,0.147868712918547
1.26,0.15006695712031
1.27,0.152058856646859
1.28,0.153846890278134
1.29,0.1554336763673
1.3,0.156821852359275
1.31,0.158014187668497
1.32,0.159013542638412
1.33,0.159822858819696
1.34,0.160445086937108
1.35,0.160883312477598
1.36,0.161140721876257
1.37,0.161220580057972
1.38,0.161138193157916
1.39,0.160898034036377
1.4,0.160492008151623
1.41,0.159923686103655
1.42,0.159196696805004
1.43,0.158312169532
1.44,0.157278843687289
1.45,0.156098096780796
1.46,0.154773746271892
1.47,0.153309701384481
1.48,0.151706393165406
1.49,0.149970990332319
1.5,0.148107491189611
1.51,0.146119929133752
1.52,0.14401238752502
1.53,0.141788957273416
1.54,0.139453684123123
1.55,0.137010787718175
1.56,0.134464428671967
1.57,0.131815384560521
1.58,0.129069220771662
1.59,0.126231873237438
1.6,0.123307539139268
1.61,0.120300435263221
1.62,0.117214784205736
1.63,0.114054807780458
1.64,0.110824725617028
1.65,0.107528745054506
1.66,0.104183988458469
1.67,0.100800157043714
1.68,0.097364376587832
1.69,0.093880887788123
1.7,0.090353871266456
1.71,0.086787484666962
1.72,0.0831858607252
1.73,0.079552391749748
1.74,0.075891770259322
1.75,0.07220804936428
1.76,0.068500465382547
1.77,0.064776012097571
1.78,0.061040054596379
1.79,0.057296482062581
1.8,0.053549139870143
1.81,0.0498018279305
1.82,0.046058298708723
1.83,0.042322255133994
1.84,0.038597348489763
1.85,0.034887176316074
1.86,0.031195279791752
1.87,0.027525143391549
1.88,0.023880191152493
1.89,0.020262487909447
1.9,0.016675306562004
1.91,0.013116707702028
1.92,0.009595797347827
1.93,0.00611567846612
1.94,0.002679363253922
1.95,-0.000710208108649
1.96,-0.004050169327222
1.97,-0.007337729643847
1.98,-0.010570175377041
1.99,-0.01374488212644
2.0,-0.016859284641807
2.01,-0.019910909004875
2.02,-0.022897364937918
2.03,-0.025816342247564
2.04,-0.028647789248988
2.05,-0.031389394338503
2.06,-0.034056728180844
2.07,-0.036647838748034
2.08,-0.039160941669586
2.09,-0.041594144728977
2.1,-0.043945960342654
2.11,-0.046214670923123
2.12,-0.048398797362218
2.13,-0.05049695009504
2.14,-0.05250783108148
2.15,-0.054430235206642
2.16,-0.056263051423113
2.17,-0.058004647993861
2.18,-0.059654721041727
2.19,-0.061212444139926
2.2,-0.062677085551581
2.21,-0.064048008380642
2.22,-0.065324692266582
2.23,-0.066506561989856
2.24,-0.067593294623415
2.25,-0.068584626191806
2.26,-0.069480168847474
2.27,-0.070280272259921
2.28,-0.070984746644022
2.29,-0.071593701866352
2.3,-0.072104015780088
2.31,-0.07252688717028
2.32,-0.072864059196209
2.33,-0.073107458035213
2.34,-0.073257643992721
2.35,-0.073311139235021
2.36,-0.073271077853613
2.37,-0.073139659449698
2.38,-0.072920583730409
2.39,-0.072612191881293
2.4,-0.072215529681092
2.41,-0.071731769691999
2.42,-0.071162104165134
2.43,-0.070508996014407
2.44,-0.069771841100848
2.45,-0.068953085724198
2.46,-0.068054137605506
2.47,-0.067076575064075
2.48,-0.066022052972925
2.49,-0.064892283719603
2.5,-0.063689045773561
2.51,-0.062414190393932
2.52,-0.061069050460393
2.53,-0.05965624024764
2.54,-0.058191275141136
2.55,-0.056663080865883
2.56,-0.055074109327691
2.57,-0.053426208809597
2.58,-0.051721690054024
2.59,-0.049962807550311
2.6,-0.048151794458185
2.61,-0.046291020400855
2.62,-0.044382710314895
2.63,-0.042429293558345
2.64,-0.04043702797456
2.65,-0.038409045012807
2.66,-0.036343923031792
2.67,-0.034244292187845
2.68,-0.032112189324436
2.69,-0.029950768300031
2.7,-0.027762619430887
2.71,-0.025550395394626
2.72,-0.023316768217927
2.73,-0.021064424176152
2.74,-0.018796060509952
2.75,-0.016514382664313
2.76,-0.01422210858536
2.77,-0.011921936830106
2.78,-0.009616590723511
2.79,-0.007308789984728
2.8,-0.005001233154597
2.81,-0.002696623485696
2.82,-0.000397617541021
2.83,0.001893116559998
2.84,0.004172967160273
2.85,0.006439189915551
2.86,0.008690024355455
2.87,0.010927889475386
2.88,0.013149941168025
2.89,0.015342885343836
2.9,0.017513140551071
2.91,0.019651099207631
2.92,0.021757860687149
2.93,0.023830862048326
2.94,0.025864518572915
2.95,0.027865564719816
2.96,0.029826650426055
2.97,0.031745304916257
2.98,0.033605325620651
2.99,0.035404240269511
3.0,0.037155113597687
3.01,0.038862313549904
3.02,0.040516729228298
3.03,0.042116425319819
3.04,0.043659524561763
3.05,0.045144205365155
3.06,0.046568704089
3.07,0.047931317486519
3.08,0.049230404548681
3.09,0.050464389542537
3.1,0.051631762487146
3.11,0.052731044391619
3.12,0.053758706364489
3.13,0.054713663272236
3.14,0.055596633332282
3.15,0.056408396173775
3.16,0.057146824990878
3.17,0.057809982595859
3.18,0.058396937291968
3.19,0.058906833853871
3.2,0.059338896646403
3.21,0.059692434747419
3.22,0.059966777488372
3.23,0.060161385990512
3.24,0.060275798218885
3.25,0.060309614413313
3.26,0.060259417317861
3.27,0.060127320330421
3.28,0.059913775366999
3.29,0.059618723678904
3.3,0.059242183239641
3.31,0.058780258213257
3.32,0.058235797421277
3.33,0.057610183718877
3.34,0.056903682912993
3.35,0.056116725962578
3.36,0.055249825298924
3.37,0.054303556458879
3.38,0.053280134815111
3.39,0.05217567101557
3.4,0.051001183679541
3.41,0.049759141563274
3.42,0.048447621409894
3.43,0.047061095410224
3.44,0.045603772739868
3.45,0.044075496167485
3.46,0.042477366013698
3.47,0.0408106097108
3.48,0.039076577745985
3.49,0.03727671822428
3.5,0.035420883293596
3.51,0.033502461165121
3.52,0.031522998030235
3.53,0.029484180668525
3.54,0.027387755389297
3.55,0.025235527189693
3.56,0.023029357400449
3.57,0.020771161708882
3.58,0.018462908294955
3.59,0.016106397572846
3.6,0.013703819049859
3.61,0.011257712494513
3.62,0.008769729506135
3.63,0.006242260850255
3.64,0.003677177920314
3.65,0.001078703690238
3.66,-0.001550805892484
3.67,-0.00421054586937
3.68,-0.006898140249455
3.69,-0.009611183346771
3.7,-0.012347223579734
3.71,-0.015103769117568
3.72,-0.017878608234749
3.73,-0.020668997523467
3.74,-0.023472819058251
3.75,-0.026287447937708
3.76,-0.029108775107547
3.77,-0.031936451794133
3.78,-0.034766784448424
3.79,-0.037597174869843
3.8,-0.04042500037193
3.81,-0.043247688906632
3.82,-0.04606149929707
3.83,-0.048871917863967
3.84,-0.051670263526941
3.85,-0.054457995389063
3.86,-0.057229863424653
3.87,-0.059981163083265
3.88,-0.062709369216517
3.89,-0.065413611763339
3.9,-0.068087972327586
3.91,-0.070732312583435
3.92,-0.073346503474022
3.93,-0.075925213714152
3.94,-0.078465951004203
3.95,-0.080968859473709
3.96,-0.083429537388408
3.97,-0.085846197565607
3.98,-0.088214917823817
3.99,-0.090534132699267
4.0,-0.092797951642411
4.01,-0.095003948912146
4.02,-0.097154035486203
4.03,-0.099246099635831
4.04,-0.101278116712761
4.05,-0.103248903600421
4.06,-0.10515464206912
4.07,-0.10699441335858
4.08,-0.108766362593434
4.09,-0.110468676755381
4.1,-0.112099605085976
4.11,-0.113657440340134
4.12,-0.115140569019857
4.13,-0.116547403929145
4.14,-0.117876380469916
4.15,-0.119126051909979
4.16,-0.120295022671802
4.17,-0.121381963550075
4.18,-0.122385106788668
4.19,-0.123302928092447
4.2,-0.12413518267064
4.21,-0.124885613712648
4.22,-0.125543598712487
4.23,-0.126119660390731
4.24,-0.126606389690075
4.25,-0.12700305023415
4.26,-0.127309501537253
4.27,-0.127523946588107
4.28,-0.127646327739007
4.29,-0.127673589433315
4.3,-0.12760496443581
4.31,-0.127443556620999
4.32,-0.127187192158114
4.33,-0.126836876466814
4.34,-0.126392512692506
4.350000000000001,-0.125853381564679
4.36,-0.125220154690836
4.37,-0.124489405483986
4.38,-0.123664449299914
4.39,-0.12274650301827
4.4,-0.121735284744508
4.41,-0.120631178718635
4.42,-0.119434651522112
4.43,-0.118146258285722
4.44,-0.116766425678357
4.45,-0.115295853537226
4.46,-0.113735476657238
4.47,-0.112086180064459
4.48,-0.110348886916234
4.49,-0.1085252237152
4.5,-0.106615197565248
4.51,-0.104621995780716
4.52,-0.102543485207997
4.53,-0.100387663176586
4.54,-0.09815303626454
4.55,-0.095843754687913
4.56,-0.093455740270986
4.57,-0.090990430636851
4.58,-0.088449338810943
4.59,-0.08583403267022
4.600000000000001,-0.083145912044167
4.61,-0.080387099565783
4.62,-0.077559115484546
4.63,-0.074663747835518
4.64,-0.071702557777712
4.65,-0.068677710968545
4.66,-0.06558728465523
4.67,-0.062437237421943
4.68,-0.059229719811694
4.69,-0.055966763956931
4.7,-0.052650465722451
4.71,-0.049282979626346
4.72,-0.045866461995131
4.73,-0.042403446259077
4.74,-0.038896092178174
4.75,-0.035346428589008
4.76,-0.031756722313387
4.77,-0.028129427888569
4.78,-0.024466704950461
4.79,-0.020770944804149
4.8,-0.017052595721274
4.81,-0.0133052343953
4.82,-0.009540042542869
4.83,-0.005751403800107
4.84,-0.001941626678274
4.850000000000001,0.001886721805136
4.86,0.005735236581869
4.87,0.009597393781383
4.88,0.013470948167227
4.89,0.0173562525901
4.9,0.021249135905973
4.91,0.025145920781199
4.92,0.029044155271381
4.93,0.032941408087569
4.94,0.036835127253559
4.95,0.040722904254439
4.96,0.044602351967424
4.97,0.048470685193774
4.98,0.052325764496348
4.99,0.056167171850103
5.0,0.059990857133017
5.01,0.063794367251434
5.02,0.067575130231324
5.03,0.071332771801503
5.04,0.075062936613903
5.05,0.078763290240391
5.06,0.082431520802355
5.07,0.086065327910234
5.08,0.089662457759111
5.09,0.093220671960351
5.100000000000001,0.096738054606021
5.11,0.100212257429704
5.12,0.103641128912218
5.13,0.107022572646498
5.14,0.110354450476975
5.15,0.113634656400157
5.16,0.116861182587772
5.17,0.120034109070926
5.18,0.123151615987453
5.19,0.126210090833691
5.2,0.1292067700858
5.21,0.132140081599037
5.22,0.135007842146957
5.23,0.137808346465478
5.24,0.140546317439266
5.25,0.143213622500654
5.26,0.145809016912269
5.27,0.148330902675821
5.28,0.150777729980383
5.29,0.153147992923199
5.3,0.155440368303692
5.31,0.157653214952681
5.32,0.159785316598465
5.33,0.161835466919044
5.34,0.163802352713224
5.350000000000001,0.165684744611717
5.36,0.167481553744487
5.37,0.169191678094088
5.38,0.170812252974674
5.39,0.172343763908831
5.4,0.173785648563495
5.41,0.175137828950634
5.42,0.176398509559112
5.43,0.1775685439141
5.44,0.178646145594428
5.45,0.179630583887328
5.46,0.180519920122553
5.47,0.18131519017483
5.48,0.182016035411908
5.49,0.182618840091358
5.5,0.183127373496864
5.51,0.183540736245065
5.52,0.183857464537828
5.53,0.184079203159315
5.54,0.184205393323761
5.55,0.184236386448492
5.56,0.184172795131392
5.57,0.184014130990279
5.58,0.183760902742473
5.59,0.183413373915347
5.600000000000001,0.182972523315258
5.61,0.182438622622082
5.62,0.181812055378777
5.63,0.181093828472036
5.64,0.180284450670247
5.65,0.179384640138627
5.66,0.17839502414214
5.67,0.177319589752701
5.68,0.176154845579479
5.69,0.174903747706248
5.7,0.173566688696904
5.71,0.172144922759697
5.72,0.170639683369178
5.73,0.169052538583651
5.74,0.167384844197151
5.75,0.165637233643887
5.76,0.163811097951395
5.77,0.161907862577263
5.78,0.159929070656435
5.79,0.157876206446096
5.8,0.155750840449347
5.81,0.153554597188857
5.82,0.151289142645735
5.83,0.148956187304376
5.84,0.146557483077035
5.850000000000001,0.144094840415421
5.86,0.141570076863093
5.87,0.138984875402833
5.88,0.136340864049065
5.89,0.133640106553704
5.9,0.130884870868987
5.91,0.128077164511131
5.92,0.125219020714606
5.93,0.122312501229514
5.94,0.119359166863986
5.95,0.116362165143219
5.96,0.113321488423882
5.97,0.110240866094077
5.98,0.107121063774176
5.99,0.103965155314734
6.0,0.100775325617053
6.01,0.097554371181068
6.02,0.094304561197951
6.03,0.091028155509914
6.04,0.087727422010183
6.05,0.084404578968418
6.06,0.081061717212856
6.07,0.077701831999917
6.08,0.07432632962271
6.09,0.070937603561652
6.100000000000001,0.067538052007811
6.11,0.064129368582743
6.12,0.060714682827372
6.13,0.057300420897188
6.140000000000001,0.053887827736612
6.15,0.050475837395961
6.16,0.047066557939672
6.17,0.043662495726193
6.18,0.040265705477916
6.19,0.036878372664443
6.2,0.033502664060832
6.21,0.030140771690906
6.22,0.026794656103489
6.23,0.023465236441936
6.24,0.020155800188544
6.25,0.016868572802903
6.26,0.013605314586727
6.27,0.010367965098213
6.28,0.007158740569287
6.29,0.003979605662281
6.3,0.000832430133681
6.31,-0.00228095570542
6.32,-0.00535869592937
6.33,-0.008398978268601
6.34,-0.011400074684664
6.350000000000001,-0.014360205041202
6.36,-0.017277475074841
6.37,-0.020153614930785
6.38,-0.022983749767129
6.390000000000001,-0.025766459811895
6.4,-0.028500232887658
6.41,-0.031183601808523
6.42,-0.033814975266298
6.43,-0.03639317155528
6.44,-0.03891783284231
6.45,-0.041387506613735
6.46,-0.043800254665604
6.47,-0.046155419628983
6.48,-0.048451996206883
6.49,-0.050688573115797
6.5,-0.052863983076085
6.51,-0.054977161967169
6.52,-0.057026882841093
6.53,-0.059012382084908
6.54,-0.060932818545082
6.55,-0.062787419007244
6.56,-0.064574875878198
6.57,-0.066295053601122
6.58,-0.067947267282201
6.59,-0.069531163871367
6.600000000000001,-0.071046161077724
6.61,-0.072491800706588
6.62,-0.073867685568636
6.63,-0.075173464602034
6.640000000000001,-0.076408622714846
6.65,-0.077573135104453
6.66,-0.078666809516253
6.67,-0.079689558861784
6.68,-0.080641221425504
6.69,-0.081521789733458
6.7,-0.082330401449798
6.71,-0.083068113169773
6.72,-0.083734813717041
6.73,-0.084330902407064
6.74,-0.08485657122476
6.75,-0.085311907014412
6.76,-0.08569768115751
6.77,-0.086013831476642
6.78,-0.086260754372639
6.79,-0.086438722950946
6.8,-0.086548941580427
6.81,-0.086591685938985
6.82,-0.086567905981735
6.83,-0.086477688365285
6.84,-0.086322674062508
6.850000000000001,-0.08610300800906
6.86,-0.085819755211748
6.87,-0.08547342012702
6.88,-0.085065128533653
6.890000000000001,-0.084595846722158
6.9,-0.084066166502466
6.91,-0.083477268718756
6.92,-0.082830286896564
6.93,-0.08212727187171
6.94,-0.081368303505117
6.95,-0.080554718300279
6.96,-0.079687933474942
6.97,-0.078769394377615
6.98,-0.077800516069592
6.99,-0.076782675240356
7.0,-0.075716642413668
7.01,-0.074604034853278
7.02,-0.073446820685027
7.03,-0.072246385774738
7.04,-0.071004180755897
7.05,-0.069722093150789
7.06,-0.068401488614932
7.07,-0.06704412134757
7.08,-0.065651642177212
7.09,-0.064225069565622
7.100000000000001,-0.062766216079348
7.11,-0.061277092826887
7.12,-0.059759590131722
7.13,-0.058215150508443
7.140000000000001,-0.05664630050805
7.15,-0.055053062789883
7.16,-0.053438629929738
7.17,-0.051804498749213
7.18,-0.050152466241887
7.19,-0.048484768953127
7.2,-0.046803283623062
7.21,-0.045109521170731
7.22,-0.043405838465756
7.23,-0.041694310638072
7.24,-0.039976106115372
7.25,-0.038250459262332
7.26,-0.036521582456067
7.27,-0.034790801783856
7.28,-0.033059899413401
7.29,-0.031330529095273
7.3,-0.029604245168618
7.31,-0.027882843418411
7.32,-0.026168018148785
7.33,-0.024461436250469
7.34,-0.022764740812526
7.350000000000001,-0.021079386712551
7.36,-0.019407280765097
7.37,-0.017749782320763
7.38,-0.016108470722588
7.390000000000001,-0.014484871281721
7.4,-0.012880466866544
7.41,-0.011296764056571
7.42,-0.00973471873859
7.43,-0.008196100421066
7.44,-0.00668223674126
7.45,-0.005194512720565
7.46,-0.003734294773183
7.47,-0.002302756613034
7.48,-0.000901139955275
7.49,0.00046946470904
7.5,0.001807517622391
7.51,0.003112688809592
7.52,0.004383515136392
7.53,0.005619019948143
7.54,0.006819275756591
7.55,0.007982102656632
7.56,0.009106788425219
7.57,0.010192481103655
7.58,0.011238409720671
7.59,0.012243938576542
7.600000000000001,0.013208402690477
7.61,0.014131124476829
7.62,0.015011894746922
7.63,0.015849865063537
7.640000000000001,0.016644573626393
7.65,0.017395624718331
7.66,0.01810269908484
7.67,0.018765061928518
7.68,0.019382830564903
7.69,0.019955887013821
7.7,0.020484397827849
7.71,0.020967737482473
7.72,0.021405868903518
7.73,0.021798585225784
7.74,0.02214639753551
7.75,0.022448993388531
7.76,0.022706530355163
7.77,0.02291931986503
7.78,0.023087639576116
7.79,0.023211490329698
7.8,0.023289970461009
7.81,0.023326764684783
7.82,0.02332035819492
7.83,0.023271227017249
7.84,0.023179824376708
7.850000000000001,0.023046687473755
7.86,0.022872409692806
7.87,0.02265645430575
7.88,0.022400623931184
7.890000000000001,0.022105674185712
7.9,0.021772413164252
7.91,0.021401501599834
7.92,0.020994143480672
7.930000000000001,0.02055047581711
7.94,0.020071651259499
7.95,0.019558547344756
7.96,0.019012550105041
7.97,0.018434415623777
7.98,0.017826015537956
7.99,0.017187633483857
8.0,0.016520070521149
8.01,0.015824586474603
8.02,0.015102309987566
8.03,0.014354384061175
8.040000000000001,0.013581970682587
8.05,0.012786229463086
8.06,0.011968494180593
8.07,0.011129842004729
8.08,0.010271450886319
8.09,0.009394808882786
8.1,0.008501056187208
8.11,0.007591173152541
8.120000000000001,0.006666477362246
8.13,0.005728513132693
8.14,0.004779091086533
8.15,0.003818891964145
8.16,0.002849382795725
8.17,0.001871765880898
8.18,0.000887473105451
8.19,-0.000102195684947
8.2,-0.001095788342212
8.21,-0.002092050027873
8.22,-0.003089634754985
8.23,-0.004087216945073
8.24,-0.005083481247764
8.25,-0.006077134958778
8.26,-0.007066876639933
8.27,-0.008051452516716
8.28,-0.009029577912468
8.290000000000001,-0.0099999466403
8.3,-0.010961350760776
8.31,-0.011912501927559
8.32,-0.012852207965484
8.33,-0.013779247961081
8.34,-0.014692396257069
8.35,-0.015590745010689
8.36,-0.016473031446133
8.370000000000001,-0.01733815675624
8.38,-0.018185025590889
8.39,-0.019012578000239
8.4,-0.019819806334875
8.41,-0.020605592670823
8.42,-0.02136901407678
8.43,-0.022109142435253
8.44,-0.022825349963086
8.45,-0.023516125972339
8.46,-0.02418113967992
8.47,-0.02481945883142
8.48,-0.025430404317684
8.49,-0.026013233037645
8.5,-0.026567240063279
8.51,-0.027091751188759
8.52,-0.027585916642303
8.53,-0.028049340819937
8.540000000000001,-0.02848145269454
8.55,-0.028882381748132
8.56,-0.029251559803864
8.57,-0.02958815373976
8.58,-0.029891969081991
8.59,-0.030162344836064
8.6,-0.030399154205985
8.61,-0.030601476807792
8.620000000000001,-0.0307700894689
8.63,-0.03090411259699
8.64,-0.031003507657179
8.65,-0.031068308071699
8.66,-0.03109842658296
8.67,-0.031093917894971
8.68,-0.031054779078637
8.69,-0.030981084461778
8.700000000000001,-0.030872868655959
8.71,-0.030730524018492
8.72,-0.030554287018197
8.73,-0.030344034974564
8.74,-0.030100229072573
8.75,-0.029822917890733
8.76,-0.029512805135007
8.77,-0.029170179480967
8.78,-0.028795523632881
8.790000000000001,-0.028389223993405
8.8,-0.027952124795607
8.81,-0.027484457726748
8.82,-0.026986835602805
8.83,-0.026459887461838
8.84,-0.025904237437589
8.85,-0.025320574932436
8.86,-0.024709611697524
8.870000000000001,-0.024072092614134
8.88,-0.023408820847061
8.89,-0.022720827311022
8.9,-0.022008680001754
8.91,-0.021273244730862
8.92,-0.020515440782311
8.93,-0.019736243970846
8.94,-0.01893659745036
8.950000000000001,-0.018117565456625
8.96,-0.017279973526765
8.97,-0.01642484717976
8.98,-0.015552559508344
8.99,-0.01466541690723
9.0,-0.013763925968458
9.01,-0.012849191529172
9.02,-0.011922389277707
9.03,-0.010983423461991
9.040000000000001,-0.010034463240653
9.05,-0.009076336762238
9.06,-0.008110650381956
9.07,-0.007138828295138
9.08,-0.006161824637838
9.09,-0.005180924082299
9.1,-0.004197256605212
9.11,-0.003212068474597
9.120000000000001,-0.002226593235819
9.13,-0.001242025144808
9.14,-0.000259595290615
9.15,0.000719505876914
9.16,0.001694098075012
9.17,0.00266299342834
9.18,0.003624971441495
9.19,0.004578680256008
9.200000000000001,0.005523025727493
9.21,0.006456737870261
9.22,0.007378645978236
9.23,0.008287592641381
9.24,0.009182404720337
9.25,0.010061912713524
9.26,0.010924914266579
9.27,0.011770379144332
9.28,0.012597134848281
9.290000000000001,0.013404105296853
9.3,0.014190216652113
9.31,0.014954219732474
9.32,0.015695032013233
9.33,0.016411884673866
9.34,0.017103772535557
9.35,0.017769688908665
9.36,0.018408746267493
9.370000000000001,0.019020022931408
9.38,0.019602610890447
9.39,0.020155693242689
9.4,0.020678377912451
9.41,0.021169870734343
9.42,0.021629415848048
9.43,0.022056212304138
9.44,0.022448756614865
9.450000000000001,0.022806866950328
9.46,0.023130372144615
9.47,0.023418545243968
9.48,0.023669993680996
9.49,0.023884760889544
9.5,0.024062607826334
9.51,0.024202931350059
9.52,0.024305585797427
9.53,0.024370073299554
9.540000000000001,0.024396070437185
9.55,0.024383257025667
9.56,0.02433123164133
9.57,0.024239836173959
9.58,0.024109075947134
9.59,0.023938377691168
9.6,0.023728034917841
9.61,0.023477842459945
9.620000000000001,0.023187842693852
9.63,0.022858059516318
9.64,0.022488649492211
9.65,0.022079553559316
9.66,0.021631027074879
9.67,0.021143334074517
9.68,0.020616408170172
9.69,0.020050746416762
9.700000000000001,0.019446367692383
9.71,0.018803709387593
9.72,0.018123362718422
9.73,0.017405797532428
9.74,0.01665136776171
9.75,0.015860645029187
9.76,0.015034094699903
9.77,0.014172413607194
9.78,0.013276040090059
9.790000000000001,0.012345787821259
9.8,0.011382357806316
9.81,0.010386602626179
9.82,0.00935905419584
9.83,0.008300683769331
9.84,0.007212306440027
9.85,0.006094586900458
9.86,0.004948692357336
9.870000000000001,0.003775656232602
9.88,0.002576383485296
9.89,0.001351988671616
9.9,0.000103268798329
9.91,-0.001168591320558
9.92,-0.002462437623006
9.93,-0.003777125446857
9.94,-0.005111304558024
9.950000000000001,-0.006463988847158
9.96,-0.007833971788398
9.97,-0.009220043886532
9.98,-0.01062093113855
9.99,-0.012035306159001
10.0,-0.013461971078438
10.01,-0.014899784509148
10.02,-0.016347065071414
10.03,-0.017802940837894
10.040000000000001,-0.019265770153257
10.05,-0.020734210101869
10.06,-0.022206749210181
10.07,-0.023682218080047
10.08,-0.025159062705455
10.09,-0.026636457955017
10.1,-0.028112736533968
10.11,-0.029586182279767
10.120000000000001,-0.031055435279319
10.13,-0.032519059305992
10.14,-0.033975627067622
10.15,-0.035423777130991
10.16,-0.036862090502302
10.17,-0.038289166980963
10.18,-0.039703606556002
10.19,-0.04110396554998
10.200000000000001,-0.042488836218981
10.21,-0.043856869801084
10.22,-0.045206608505049
10.23,-0.046536808364955
10.24,-0.047846015328429
10.25,-0.049132878194875
10.26,-0.05039609458637
10.27,-0.051634343033965
10.28,-0.052846475806116
10.290000000000001,-0.054031015945693
10.3,-0.055186796492215
10.31,-0.056312615537803
10.32,-0.057407190034477
10.33,-0.058469438918635
10.34,-0.059498141695684
10.35,-0.060492240253705
10.36,-0.061450513529694
10.370000000000001,-0.062371989982597
10.38,-0.063255471340396
10.39,-0.064099982475286
10.4,-0.064904520306273
10.41,-0.065668122013065
10.42,-0.066389852070497
10.43,-0.06706882122859
10.44,-0.067703993457193
10.450000000000001,-0.068294828833192
10.46,-0.068840291295114
10.47,-0.06933973330423
10.48,-0.069792410989905
10.49,-0.070197639858257
10.5,-0.070554801743105
10.51,-0.070863217409999
10.52,-0.071122473710097
10.53,-0.071331894952122
10.540000000000001,-0.071490918030221
10.55,-0.071599245477694
10.56,-0.071656477669694
10.57,-0.071662276778648
10.58,-0.071616391450205
10.59,-0.071518506149022
10.6,-0.071368387741567
10.61,-0.071165958390475
10.620000000000001,-0.070911101502846
10.63,-0.070603715566095
10.64,-0.070243797464118
10.65,-0.069831287525319
10.66,-0.069366253015772
10.67,-0.068848811106762
10.68,-0.068279032254707
10.69,-0.067657364542157
10.700000000000001,-0.066983989240754
10.71,-0.06625924905466
10.72,-0.065483321125873
10.73,-0.064656641287393
10.74,-0.063779586654772
10.75,-0.062852596045898
10.76,-0.061876352031056
10.77,-0.060851281836651
10.78,-0.059778148064647
10.790000000000001,-0.058657661785398
10.8,-0.057490440051436
10.81,-0.056277238836727
10.82,-0.055018805680528
10.83,-0.05371589134138
10.84,-0.052369393274703
10.85,-0.050980316846453
10.86,-0.049549489943837
10.870000000000001,-0.048078037678362
10.88,-0.046566958461019
10.89,-0.045017303312146
10.9,-0.043430122881585
10.91,-0.041806591927263
10.92,-0.040147866477196
10.93,-0.038455108175793
10.94,-0.036729584063823
10.950000000000001,-0.034972564949705
10.96,-0.033185285258309
10.97,-0.031369098272664
10.98,-0.02952542533705
10.99,-0.027655564977879
11.0,-0.025760915718012
11.01,-0.023842847929201
11.02,-0.021902893981336
11.03,-0.019942404576177
11.040000000000001,-0.017962907466115
11.05,-0.015965903525075
11.06,-0.013952894233527
11.07,-0.011925488526269
11.08,-0.009885321608348
11.09,-0.007833768213883
11.1,-0.005772470310275
11.11,-0.003703115764104
11.120000000000001,-0.001627288780431
11.13,0.000453521232164
11.14,0.002537801536198
11.15,0.004623653992013
11.16,0.006709582765407
11.17,0.008793996809044
11.18,0.010875104168181
11.19,0.012951738867076
11.200000000000001,0.015021848678549
11.21,0.017083916394244
11.22,0.019136405249249
11.23,0.02117744845561
11.24,0.023205377373426
11.25,0.025218633006262
11.26,0.027215943764393
11.27,0.029195444460903
11.28,0.031155702550741
11.290000000000001,0.033095093809376
11.3,0.035012273050562
11.31,0.036905779681026
11.32,0.038773796616958
11.33,0.040615008339959
11.34,0.042428015171827
11.35,0.044211301765274
11.36,0.045963408398051
11.370000000000001,0.047682966984235
11.38,0.049368620249375
11.39,0.051019017369391
11.4,0.052632869229091
11.41,0.054208873279004
11.42,0.055745938779832
11.43,0.057242722143584
11.44,0.058698097276148
11.450000000000001,0.060110856370197
11.46,0.061479923567843
11.47,0.062804187221603
11.48,0.064082548373227
11.49,0.065314217690022
11.5,0.06649802031065
11.51,0.067633103148865
11.52,0.068718642165043
11.53,0.069753765277079
11.540000000000001,0.070737688045334
11.55,0.071669702559416
11.56,0.072549008838809
11.57,0.073375093586767
11.58,0.074147347107842
11.59,0.074865146377183
11.6,0.075527932956205
11.61,0.076135092179246
11.620000000000001,0.076686450647292
11.63,0.077181678697915
11.64,0.077620474279706
11.65,0.07800251638367
11.66,0.078327588811499
11.67,0.078595607451242
11.68,0.078806457796001
11.69,0.078959988763987
11.700000000000001,0.079056265249984
11.71,0.079096734900751
11.72,0.07908055975855
11.73,0.079007427928955
11.74,0.078877556298184
11.75,0.078691109094011
11.76,0.07844839477756
11.77,0.078149628296633
11.78,0.077795317841543
11.790000000000001,0.07738587363374
11.8,0.076921857387943
11.81,0.076403869593876
11.82,0.075831255230258
11.83,0.07520545313563
11.84,0.074527711111705
11.85,0.073798622129327
11.86,0.073019010496819
11.870000000000001,0.072189519838562
11.88,0.071311310610823
11.89,0.070385015889495
11.9,0.069411729981224
11.91,0.068392375520536
11.92,0.067327875470517
11.93,0.066219263889673
11.94,0.065067839451457
11.950000000000001,0.063874633198387
11.96,0.062640462976297
11.97,0.061367153172107
11.98,0.060055611789917
11.99,0.058707066283825
12.0,0.057322804897868
12.01,0.055904125934539
12.02,0.054452322696054
12.030000000000001,0.052970815779247
12.040000000000001,0.051456962508227
12.05,0.04991658517076
12.06,0.048348676681318
12.07,0.046754719443342
12.08,0.045136071982652
12.09,0.043494261969698
12.1,0.041830763943367
12.11,0.040147127326495
12.120000000000001,0.038444816404596
12.13,0.036725363930879
12.14,0.034990284334295
12.15,0.033241129068325
12.16,0.031479410474335
12.17,0.029706715811043
12.18,0.027924579233873
12.19,0.026134540612123
12.200000000000001,0.024339017578276
12.21,0.022538622459424
12.22,0.020735052682104
12.23,0.018929867067041
12.24,0.017124522817952
12.25,0.015320342376941
12.26,0.013519080814302
12.27,0.011721843865445
12.280000000000001,0.009930429544417
12.290000000000001,0.008146034300503
12.3,0.006370337300652
12.31,0.004604552383035
12.32,0.002850193675362
12.33,0.0011084483947
12.34,-0.000619133707448
12.35,-0.00233134233693
12.36,-0.004026818632893
12.370000000000001,-0.005704242125781
12.38,-0.007362523112337
12.39,-0.009000408172417
12.4,-0.010616641361069
12.41,-0.012209970713211
12.42,-0.013779344564928
12.43,-0.015323597295787
12.44,-0.016841650776146
12.450000000000001,-0.018332386330764
12.46,-0.019794854338071
12.47,-0.021228019180535
12.48,-0.022630907883882
12.49,-0.024002579505771
12.5,-0.025342134458642
12.51,-0.026648671173977
12.52,-0.027921352046746
12.530000000000001,-0.029159354714922
12.540000000000001,-0.030361958151696
12.55,-0.03152834712162
12.56,-0.032657804195967
12.57,-0.033749676742303
12.58,-0.034803328066447
12.59,-0.035818141784301
12.6,-0.036793460254518
12.61,-0.037728807333396
12.620000000000001,-0.03862363764727
12.63,-0.039477594149662
12.64,-0.040290048142271
12.65,-0.041060682374909
12.66,-0.041789146866087
12.67,-0.042475104845272
12.68,-0.043118274557765
12.69,-0.043718430906615
12.700000000000001,-0.044275416075564
12.71,-0.044788820244351
12.72,-0.045258541341686
12.73,-0.0456845090215
12.74,-0.046066635126619
12.75,-0.046404939869686
12.76,-0.046699207661319
12.77,-0.046949624887683
12.780000000000001,-0.047156198644668
12.790000000000001,-0.047319008177625
12.8,-0.047438167803037
12.81,-0.047513841442568
12.82,-0.047546232562712
12.83,-0.047535406560255
12.84,-0.047481659993023
12.85,-0.047385284173104
12.86,-0.047246636164518
12.870000000000001,-0.047066152565954
12.88,-0.046844060959445
12.89,-0.046580684496488
12.9,-0.046276565361745
12.91,-0.045932181010758
12.92,-0.045547792605011
12.93,-0.045124215647808
12.94,-0.044661704970526
12.950000000000001,-0.044160917692769
12.96,-0.043622460243925
12.97,-0.043046803106423
12.98,-0.042434620134148
12.99,-0.041786685140588
13.0,-0.041103568668763
13.01,-0.040385962331517
13.02,-0.039634606912099
13.030000000000001,-0.03885017549481
13.040000000000001,-0.038033509222616
13.05,-0.037185334222135
13.06,-0.036306463417561
13.07,-0.035397723782072
13.08,-0.034460013351119
13.09,-0.033494064310354
13.1,-0.032500940409511
13.11,-0.031481405383648
13.120000000000001,-0.030436408016806
13.13,-0.029366954995441
13.14,-0.02827409928841
13.15,-0.027158696572338
13.16,-0.026021652936376
13.17,-0.024863961198434
13.18,-0.023686678112446
13.19,-0.022490792411916
13.200000000000001,-0.021277449777237
13.21,-0.020047695597385
13.22,-0.01880251141676
13.23,-0.017542940476252
13.24,-0.016269992992768
13.25,-0.014984817269945
13.26,-0.01368845571492
13.27,-0.012382002187682
13.280000000000001,-0.011066583014428
13.290000000000001,-0.009743248749451
13.3,-0.008413092986634
13.31,-0.007077415425482
13.32,-0.005737232319007
13.33,-0.004393620175507
13.34,-0.003047737795566
13.35,-0.001700663735404
13.36,-0.000353524818394
13.370000000000001,0.000992512540736
13.38,0.002336356727996
13.39,0.003676926110519
13.4,0.005013102104275
13.41,0.006343793539853
13.42,0.007667891217148
13.43,0.008984247116081
13.44,0.010291812562984
13.450000000000001,0.011589545160013
13.46,0.012876326090485
13.47,0.01415114164503
13.48,0.015412906600368
13.49,0.016660586317096
13.5,0.017893151608457
13.51,0.019109594396187
13.52,0.02030891706411
13.530000000000001,0.021490099648827
13.540000000000001,0.022652177298798
13.55,0.02379411255473
13.56,0.024915130662612
13.57,0.026014328832403
13.58,0.027090478417413
13.59,0.028142789910082
13.6,0.029170522352474
13.61,0.030172786732176
13.620000000000001,0.031148759014507
13.63,0.032097733393835
13.64,0.033018758438912
13.65,0.033911137386265
13.66,0.034774045759371
13.67,0.035607008365645
13.68,0.036409131331598
13.69,0.037179762375201
13.700000000000001,0.037918383109159
13.71,0.038624283289873
13.72,0.039296972916114
13.73,0.039935847885884
13.74,0.040540443933778
13.75,0.041110223116145
13.76,0.041644720575041
13.77,0.042143514021844
13.780000000000001,0.042606303687109
13.790000000000001,0.043032643470165
13.8,0.043422187620755
13.81,0.043774760361826
13.82,0.044089744040311
13.83,0.044367339582234
13.84,0.044607140896865
13.85,0.044808973138301
13.86,0.044972772105585
13.870000000000001,0.045098344825996
13.88,0.045185604047389
13.89,0.045234528860024
13.9,0.045245097726774
13.91,0.045217359688014
13.92,0.045151352930171
13.93,0.045047193901254
13.94,0.044904968436627
13.950000000000001,0.044724879781185
13.96,0.044507036753873
13.97,0.044251707835109
13.98,0.043959147840483
13.99,0.043629635820595
14.0,0.043263512689487
14.01,0.04286112237637
14.02,0.042422905270221
14.030000000000001,0.041949188014714
14.040000000000001,0.041440325350614
14.05,0.040896898851987
14.06,0.040319439908055
14.07,0.039708366640811
14.08,0.039064431137999
14.09,0.038387883809561
14.1,0.037679602420321
14.11,0.036940159816123
14.120000000000001,0.036170178394605
14.13,0.035370300375024
14.14,0.034541327479232
14.15,0.033683895264157
14.16,0.032798805771091
14.17,0.031886788019753
14.18,0.030948717579877
14.19,0.029985424019439
14.200000000000001,0.028997622903601
14.21,0.027986240664651
14.22,0.026952277772567
14.23,0.025896632472978
14.24,0.024820269165441
14.25,0.023723820832209
14.26,0.022608431514742
14.27,0.02147507361674
14.280000000000001,0.020324736104853
14.290000000000001,0.019158422059728
14.3,0.017977212234438
14.31,0.016782330878827
14.32,0.015574746245655
14.33,0.014355317047074
14.34,0.013125185576121
14.35,0.011885354696809
14.36,0.010636910885142
14.370000000000001,0.009380930239589
14.38,0.008118510238278
14.39,0.006850813090058
14.4,0.005578888013533
14.41,0.004303928666801
14.42,0.003026974553448
14.43,0.001749191271543
14.44,0.000471561475223
14.450000000000001,-0.0008044960735
14.46,-0.002078219285434
14.47,-0.003348268569312
14.48,-0.004613422918253
14.49,-0.005872626097291
14.5,-0.0071248789766
14.51,-0.008369094509316
14.52,-0.009604182062906
14.530000000000001,-0.010828920701497
14.540000000000001,-0.012042259265474
14.55,-0.013243160542789
14.56,-0.014430651078086
14.57,-0.015603740442274
14.58,-0.016761429428236
14.59,-0.017902646128352
14.6,-0.019026402675346
14.61,-0.020131694492606
14.620000000000001,-0.021217507245193
14.63,-0.022283159778554
14.64,-0.02332770885681
14.65,-0.024350071542245
14.66,-0.025349308074989
14.67,-0.026324216472291
14.68,-0.027274558231468
14.69,-0.028199446929138
14.700000000000001,-0.02909807758384
14.71,-0.02996981623285
14.72,-0.03081380671234
14.73,-0.031629389710757
14.74,-0.032415905261159
14.75,-0.03317272833852
14.76,-0.033899206741664
14.77,-0.034594773905759
14.780000000000001,-0.035258755187635
14.790000000000001,-0.03589061235222
14.8,-0.036489982335723
14.81,-0.037056395281878
14.82,-0.037589299687458
14.83,-0.038088419234782
14.84,-0.038553509265486
14.85,-0.038984040812234
14.86,-0.039379760689228
14.870000000000001,-0.039740403824726
14.88,-0.040065713579385
14.89,-0.040355473980981
14.9,-0.040609527750564
14.91,-0.040827738533334
14.92,-0.04100997002379
14.93,-0.041156234698585
14.94,-0.041266477051331
14.950000000000001,-0.041340612047831
14.96,-0.041378710060105
14.97,-0.041380733043082
14.98,-0.041347117703913
14.99,-0.041277742309809
15.0,-0.041172822236798
15.01,-0.041032456374141
15.02,-0.0408568350821
15.030000000000001,-0.040646422578871
15.040000000000001,-0.04040137234102
15.05,-0.04012214502889
15.06,-0.039809051905708
15.07,-0.039462271986826
15.08,-0.039082370545502
15.09,-0.038669784210247
15.1,-0.038224996538992
15.11,-0.037748634578666
15.120000000000001,-0.037240978358566
15.13,-0.036702788062291
15.14,-0.036134614348825
15.15,-0.03553694726575
15.16,-0.034910614372136
15.17,-0.034256259339001
15.18,-0.033574605089046
15.19,-0.0328664110706
15.200000000000001,-0.032132268437605
15.21,-0.03137302924392
15.22,-0.030589556989137
15.23,-0.029782661364056
15.24,-0.028953244069408
15.25,-0.028102108760026
15.26,-0.027230118386328
15.27,-0.026338205994372
15.280000000000001,-0.025427282676332
15.290000000000001,-0.024498267467358
15.3,-0.023552203667375
15.31,-0.022590035787516
15.32,-0.021612736155107
15.33,-0.020621314730383
15.34,-0.01961679613829
15.35,-0.018600175512941
15.36,-0.017572476507876
15.370000000000001,-0.016534876957563
15.38,-0.015488365977072
15.39,-0.014433939397373
15.4,-0.013373015370243
15.41,-0.012306231953078
15.42,-0.011234930627916
15.43,-0.010160140222497
15.44,-0.009082994470964
15.450000000000001,-0.008004548029246
15.46,-0.006926016926416
15.47,-0.005848443672701
15.48,-0.004772849680723
15.49,-0.003700325493248
15.5,-0.002632078461913
15.51,-0.001569157079106
15.52,-0.000512677972483
15.530000000000001,0.000536229831319
15.540000000000001,0.001576579267685
15.55,0.002607290254516
15.56,0.003627211456205
15.57,0.004635428655709
15.58,0.005630888854454
15.59,0.006612426756515
15.6,0.007579313805215
15.610000000000001,0.008530141104542
15.620000000000001,0.009464206856203
15.63,0.010380383166438
15.64,0.011277956148504
15.65,0.012155851902583
15.66,0.01301308739463
15.67,0.013848844772998
15.68,0.014662186888124
15.69,0.015452333006873
15.700000000000001,0.016218385327898
15.71,0.016959537060795
15.72,0.017675027345258
15.73,0.018364043660256
15.74,0.0190258777507
15.75,0.019659794638337
15.76,0.020265082775343
15.77,0.02084120022363
15.780000000000001,0.021387456654852
15.790000000000001,0.02190333039319
15.8,0.022387991762267
15.81,0.022840997798749
15.82,0.023261970453294
15.83,0.02365036535432
15.84,0.024005740830106
15.85,0.024327728324629
15.860000000000001,0.024615843019773
15.870000000000001,0.024869739557555
15.88,0.025089234311189
15.89,0.02527394166281
15.9,0.025423617570549
15.91,0.025538032969485
15.92,0.025616954662844
15.93,0.025660331470722
15.94,0.025668017237991
15.950000000000001,0.025639914954733
15.96,0.025575971260523
15.97,0.025476118121897
15.98,0.02534041441348
15.99,0.02516890294687
16.0,0.024961675517869
16.01,0.024718823488791
16.02,0.024440579249244
16.03,0.024127112397601
16.04,0.023778642804768
16.05,0.023395448449409
16.06,0.022977820587986
16.07,0.022526137385873
16.080000000000002,0.022040707955796
16.09,0.021521944988026
16.1,0.020970211406975
16.11,0.020385986773966
16.12,0.019769790471664
16.13,0.019122141411703
16.14,0.018443594104096
16.15,0.017734743695414
16.16,0.016996163082208
16.17,0.016228467371331
16.18,0.015432337713407
16.19,0.014608565007077
16.2,0.013757811155335
16.21,0.012880845723856
16.22,0.011978538344492
16.23,0.011051717727024
16.240000000000002,0.010101226382583
16.25,0.009127807201523
16.26,0.008132345024181
16.27,0.007115896398115
16.28,0.006079200696156
16.29,0.005023320970793
16.3,0.003949210901857
16.31,0.002857918813014
16.32,0.001750365741165
16.330000000000002,0.000627647340446
16.34,-0.00050928533118
16.35,-0.001659356414892
16.36,-0.002821447895319
16.37,-0.003994480047883
16.38,-0.005177255846873
16.39,-0.006368672390685
16.4,-0.007567655195058
16.41,-0.008773014782758
16.42,-0.009983604663613
16.43,-0.011198190929793
16.44,-0.012415670973796
16.45,-0.013634892709043
16.46,-0.014854619918998
16.47,-0.01607372220487
16.48,-0.017290970358454
16.490000000000002,-0.018505165816112
16.5,-0.019715140343648
16.51,-0.020919667458995
16.52,-0.022117285059813
16.53,-0.023306878662415
16.54,-0.024487442210291
16.55,-0.025657769364888
16.56,-0.02681670134761
16.57,-0.02796308603037
16.580000000000002,-0.029095698086208
16.59,-0.030213403713391
16.6,-0.031315062428124
16.61,-0.032399557973981
16.62,-0.03346575400597
16.63,-0.03451245575351
16.64,-0.035538614381544
16.65,-0.036543100840847
16.66,-0.037524947536225
16.67,-0.038482933561705
16.68,-0.039416138770482
16.69,-0.040323549734214
16.7,-0.04120418956369
16.71,-0.042057149309167
16.72,-0.042881345953167
16.73,-0.043675860655491
16.740000000000002,-0.044439745429235
16.75,-0.045172273608482
16.76,-0.04587232481844
16.77,-0.046539240201874
16.78,-0.047172163629559
16.79,-0.047770307586679
16.8,-0.048332765513766
16.81,-0.048858960505915
16.82,-0.049348049106415
16.830000000000002,-0.049799381976913
16.84,-0.050212476842927
16.85,-0.050586588953043
16.86,-0.05092124951115
16.87,-0.051215737779848
16.88,-0.051469668735131
16.89,-0.051682546873404
16.9,-0.051853868412189
16.91,-0.051983279310211
16.92,-0.052070384246789
16.93,-0.052114758237146
16.94,-0.052116208118355
16.95,-0.052074264522867
16.96,-0.05198871851403
16.97,-0.051859441075893
16.98,-0.051686245531187
16.990000000000002,-0.051469017520401
17.0,-0.051207621677663
17.01,-0.050902040637083
17.02,-0.050552188625214
17.03,-0.050158096332373
17.04,-0.049719852489066
17.05,-0.049237495126103
17.06,-0.048711193865585
17.07,-0.048141213978454
17.080000000000002,-0.047527705637227
17.09,-0.046870857662272
17.1,-0.046171044751737
17.11,-0.045428519653798
17.12,-0.044643644422765
17.13,-0.043816763346877
17.14,-0.042948338721644
17.150000000000002,-0.042038836579501
17.16,-0.041088798982259
17.17,-0.040098687105332
17.18,-0.039069021406117
17.19,-0.038000462812386
17.2,-0.036893685714373
17.21,-0.03574936836557
17.22,-0.034568108674696
17.23,-0.033350714594131
17.240000000000002,-0.032097963605011
17.25,-0.030810606104677
17.26,-0.029489457143683
17.27,-0.028135361749082
17.28,-0.026749210110959
17.29,-0.025332001305505
17.3,-0.023884599050708
17.31,-0.022407994111413
17.32,-0.020903125558778
17.330000000000002,-0.019371074275027
17.34,-0.017812868963661
17.35,-0.016229607718666
17.36,-0.014622355772045
17.37,-0.01299222605796
17.38,-0.011340426350308
17.39,-0.009668095207341
17.400000000000002,-0.007976423004503
17.41,-0.006266664497138
17.42,-0.004540001983912
17.43,-0.002797673939185
17.44,-0.001040941434552
17.45,0.000728923158889
17.46,0.00251061459207
17.47,0.004302816881731
17.48,0.006104254971405
17.490000000000002,0.007913629536239
17.5,0.009729563776529
17.51,0.011550778841953
17.52,0.013375761283602
17.53,0.015203149988375
17.54,0.0170316719371
17.55,0.01885996426671
17.56,0.020686636079175
17.57,0.022510309922618
17.580000000000002,0.024329592648206
17.59,0.026143136237246
17.6,0.027949583216433
17.61,0.029747593896947
17.62,0.03153555140017
17.63,0.033312323594675
17.64,0.035076520651371
17.650000000000002,0.036826739421153
17.66,0.03856174169157
17.67,0.040280118718077
17.68,0.041980497666523
17.69,0.043661636043237
17.7,0.045322199246012
17.71,0.046960971994917
17.72,0.048576569311151
17.73,0.050167802713501
17.740000000000002,0.051733415164102
17.75,0.053272138961261
17.76,0.054782774873462
17.77,0.056264239540688
17.78,0.057715286702412
17.79,0.059134747906808
17.8,0.060521494356372
17.81,0.061874426310047
17.82,0.063192455784784
17.830000000000002,0.064474568129142
17.84,0.065719689927037
17.85,0.066927071195914
17.86,0.068095513216883
17.87,0.06922419350238
17.88,0.070312127151116
17.89,0.071358348225047
17.900000000000002,0.07236222184356
17.91,0.073322725185158
17.92,0.074239124016459
17.93,0.075110791725391
17.94,0.075937544689539
17.95,0.076718333329549
17.96,0.077452392931808
17.97,0.078139073513143
17.98,0.078777870683935
17.990000000000002,0.079368254405159
18.0,0.079909825037803
18.01,0.080402107230071
18.02,0.080844684088344
18.03,0.08123729772024
18.04,0.081579563312819
18.05,0.081871247763484
18.06,0.082112146542867
18.07,0.082302087087067
18.080000000000002,0.08244092193257
18.09,0.082528657859151
18.1,0.082565211547342
18.11,0.082550608681054
18.12,0.08248485350636
18.13,0.082368032455357
18.14,0.082200292009027
18.150000000000002,0.08198172794653
18.16,0.081712646032153
18.17,0.081393271489166
18.18,0.081023872762279
18.19,0.080604935842251
18.2,0.080136808631601
18.21,0.079619983494732
18.22,0.079055450291632
18.23,0.078443378132854
18.240000000000002,0.077784296482419
18.25,0.077078736829829
18.26,0.076327282766942
18.27,0.075530755554071
18.28,0.074689961382495
18.29,0.073805663482815
18.3,0.072878714999447
18.31,0.071909918718467
18.32,0.070900169263426
18.330000000000002,0.069850442890884
18.34,0.068761723043257
18.35,0.067635096468289
18.36,0.06647149180162
18.37,0.065272057313008
18.38,0.064037918793522
18.39,0.062770228899215
18.400000000000002,0.061470201713075
18.41,0.060139013063329
18.42,0.058777924168881
18.43,0.057388232026453
18.44,0.055971151023878
18.45,0.054528027266413
18.46,0.053060236333687
18.47,0.0515691070041
18.48,0.050056020591564
18.490000000000002,0.0485222876219
18.5,0.046969595222446
18.51,0.045398968978421
18.52,0.043812173349636
18.53,0.04221057475396
18.54,0.040595749315476
18.55,0.038968906958859
18.56,0.037331687135487
18.57,0.035685579378192
18.580000000000002,0.034032091684408
18.59,0.032372676948824
18.6,0.030708872007429
18.61,0.029042151207703
18.62,0.027374041767851
18.63,0.025705906011592
18.64,0.024039245124295
18.650000000000002,0.022375590315649
18.66,0.02071658636295
18.67,0.019063588100967
18.68,0.017418014149769
18.69,0.015781096840393
18.7,0.014154211171159
18.71,0.012539148110739
18.72,0.010937295632278
18.73,0.009349992806443
18.740000000000002,0.007778666441275
18.75,0.006224550146266
18.76,0.004688975982628
18.77,0.003173336687435
18.78,0.001678870981891
18.79,0.000206748974225
18.8,-0.001241735806966
18.81,-0.002665425022558
18.82,-0.004062976564766
18.830000000000002,-0.005433456528434
18.84,-0.006775741009123
18.85,-0.008088793008845
18.86,-0.009371598779964
18.87,-0.010623140072325
18.88,-0.011842471803728
18.89,-0.013028638918784
18.900000000000002,-0.014180664157694
18.91,-0.015297894080463
18.92,-0.016379568137141
18.93,-0.017424756883404
18.94,-0.018432801415966
18.95,-0.019403017530954
18.96,-0.020334793120868
18.97,-0.021227472067617
18.98,-0.022080516725822
18.990000000000002,-0.022893414937697
19.0,-0.023665687664052
19.01,-0.024396937992706
19.02,-0.025086732517192
19.03,-0.025734740335454
19.04,-0.026340685953243
19.05,-0.026904184923126
19.06,-0.027425051795524
19.07,-0.027903192166266
19.080000000000002,-0.028338481969436
19.09,-0.028730805441663
19.1,-0.02908014095138
19.11,-0.029386498485687
19.12,-0.02964992512897
19.13,-0.029870465237278
19.14,-0.030048298697265
19.150000000000002,-0.030183598882019
19.16,-0.03027654476611
19.17,-0.030327470822652
19.18,-0.030336633979004
19.19,-0.030304374042847
19.2,-0.03023105156234
19.21,-0.030117086367847
19.22,-0.029962956927542
19.23,-0.02976912731425
19.240000000000002,-0.029536121103035
19.25,-0.029264476163468
19.26,-0.028954796250817
19.27,-0.028607725974556
19.28,-0.028223943850257
19.29,-0.027804134205615
19.3,-0.02734903032476
19.31,-0.026859391761935
19.32,-0.026336049136328
19.330000000000002,-0.025779749108525
19.34,-0.025191395319449
19.35,-0.024571827962563
19.36,-0.023921926752593
19.37,-0.023242668552715
19.38,-0.022534967687896
19.39,-0.021799812030694
19.400000000000002,-0.021038012258739
19.41,-0.020250579449096
19.42,-0.019438660593567
19.43,-0.018603345740912
19.44,-0.017745711137052
19.45,-0.016866722551359
19.46,-0.015967476001595
19.47,-0.015049114412879
19.48,-0.014112775433553
19.490000000000002,-0.013159539085323
19.5,-0.012190510526024
19.51,-0.011206867178744
19.52,-0.010209712644909
19.53,-0.009200157919825
19.54,-0.008179391959741
19.55,-0.00714858671077
19.56,-0.006108946761583
19.57,-0.005061520208774
19.580000000000002,-0.004007527661034
19.59,-0.002948105730158
19.6,-0.001884405119535
19.61,-0.000817561449124
19.62,0.000251229783666
19.63,0.001320859665003
19.64,0.002390079884454
19.650000000000002,0.003457817914407
19.66,0.004522968994443
19.67,0.005584378818154
19.68,0.006640952454055
19.69,0.007691633480038
19.7,0.008735376336177
19.71,0.009771155400816
19.72,0.010797892212105
19.73,0.011814545966545
19.740000000000002,0.012820044182609
19.75,0.013813415933531
19.76,0.014793691784686
19.77,0.015759901419001
19.78,0.016711050627317
19.79,0.017646244154292
19.8,0.01856451381959
19.81,0.019464960946694
19.82,0.020346672037147
19.830000000000002,0.021209008757047
19.84,0.02205104384942
19.85,0.022871938400655
19.86,0.023670917450494
19.87,0.024447229352534
19.88,0.025200142029861
19.89,0.025928913118975
19.900000000000002,0.026632933347903
19.91,0.027311514534135
19.92,0.027964055222562
19.93,0.028589910909155
19.94,0.029188546577272
19.95,0.029759437019695
19.96,0.030302060672947
19.97,0.030815926975477
19.98,0.031300573089237
19.990000000000002,0.031755569630755
20.0,0.032180563910805
20.01,0.032575137190853
20.02,0.032939087435889
20.03,0.033272028144
20.04,0.033573679328534
20.05,0.033843782361719
20.06,0.034082145169162
20.07,0.034288534321281
20.080000000000002,0.034462864220176
20.09,0.03460503046651
20.1,0.034714940069939
20.11,0.034792530950919
20.12,0.034837744586946
20.13,0.034850517469724
20.14,0.034830979942254
20.150000000000002,0.034779216561733
20.16,0.034695302627104
20.17,0.034579386282613
20.18,0.034431604068376
20.19,0.034252256709959
20.2,0.034041456747825
20.21,0.033799445829115
20.22,0.03352649739334
20.23,0.033222895893145
20.240000000000002,0.032889171344458
20.25,0.032525307976914
20.26,0.032131867195498
20.27,0.031709256971802
20.28,0.03125783563611
20.29,0.030778155042958
20.3,0.030270664065636
20.31,0.029735865136948
20.32,0.029174301746061
20.330000000000002,0.028586496301822
20.34,0.027973037035359
20.35,0.027334514393575
20.36,0.026671536439142
20.37,0.025984768556766
20.38,0.025274863258798
20.39,0.024542448416598
20.400000000000002,0.02378820363003
20.41,0.023012859344514
20.42,0.022217392407918
20.43,0.021402338984596
20.44,0.020568442539249
20.45,0.019716491500646
20.46,0.018847287840593
20.47,0.017961605536298
20.48,0.017060263262378
20.490000000000002,0.016144091924034
20.5,0.015213927351834
20.51,0.014270644764429
20.52,0.013315093288313
20.53,0.012348151207273
20.54,0.011370671488778
20.55,0.010383560583996
20.56,0.009387708770189
20.57,0.00838401200676
20.580000000000002,0.007373376127302
20.59,0.006356720341106
20.6,0.005334913146927
20.61,0.004309029274989
20.62,0.003279860814366
20.63,0.002248340631743
20.64,0.001215387821004
20.650000000000002,0.000181911178154
20.66,-0.000851144973552
20.67,-0.001882834044373
20.68,-0.002912231854156
20.69,-0.003938422403953
20.7,-0.00496061536916
20.71,-0.00597784021326
20.72,-0.006989182635097
20.73,-0.007993706353191
20.740000000000002,-0.008990536691699
20.75,-0.009978806387119
20.76,-0.01095764323041
20.77,-0.011926147677714
20.78,-0.012883504760084
20.79,-0.013828831286023
20.8,-0.01476133917569
20.81,-0.015680139892965
20.82,-0.016584484089352
20.830000000000002,-0.01747358157356
20.84,-0.01834661177735
20.85,-0.019202826068965
20.86,-0.020041473966897
20.87,-0.020861810259143
20.88,-0.021663086352941
20.89,-0.022444596398407
20.900000000000002,-0.023205712702827
20.91,-0.023945643958452
20.92,-0.024663866771044
20.93,-0.025359703976937
20.94,-0.026032508790153
20.95,-0.026681764191984
20.96,-0.027306819293196
20.97,-0.027907147578671
20.98,-0.028482240563306
20.990000000000002,-0.029031564514922
21.0,-0.029554648057382
21.01,-0.030051031082786
21.02,-0.030520291369374
21.03,-0.030962003185385
21.04,-0.031375763081918
21.05,-0.031761214740942
21.06,-0.032118036860974
21.07,-0.032445811633912
21.080000000000002,-0.032744389266241
21.09,-0.033013439794466
21.1,-0.033252859133569
21.11,-0.033462268983518
21.12,-0.033641593282416
21.13,-0.033790606948384
21.14,-0.033909201970209
21.150000000000002,-0.03399722976137
21.16,-0.034054732209694
21.17,-0.034081557742868
21.18,-0.034077734228484
21.19,-0.034043224454368
21.2,-0.03397814042947
21.21,-0.033882443770788
21.22,-0.03375621665283
21.23,-0.033599685005035
21.240000000000002,-0.033412926083324
21.25,-0.033196127149626
21.26,-0.032949295942657
21.27,-0.032672880461453
21.28,-0.032367048087911
21.29,-0.032032116267957
21.3,-0.031668194892022
21.31,-0.031275866739971
21.32,-0.030855121473386
21.330000000000002,-0.030406597218441
21.34,-0.029930655561244
21.35,-0.029427806110543
21.36,-0.028898052594772
21.37,-0.028342348106696
21.38,-0.027761047869864
21.39,-0.02715464637544
21.400000000000002,-0.026523701367074
21.41,-0.025868899008983
21.42,-0.0251905269584
21.43,-0.024489322498457
21.44,-0.023765904572781
21.45,-0.023020919692144
21.46,-0.02225502695917
21.47,-0.021468907337708
21.48,-0.020663271256818
21.490000000000002,-0.019838820218682
21.5,-0.018996324373475
21.51,-0.018136478111778
21.52,-0.01726003448833
21.53,-0.016367294864574
21.54,-0.015459595563213
21.55,-0.014537729952129
21.56,-0.013602716418277
21.57,-0.012655228386074
21.580000000000002,-0.011696106314937
21.59,-0.010726220340902
21.6,-0.009746441995582
21.61,-0.008757593322632
21.62,-0.007760603332668
21.63,-0.006756383430618
21.64,-0.00574585707755
21.650000000000002,-0.004729919445767
21.66,-0.00370955184473
21.67,-0.002685588521983
21.68,-0.00165904010826
21.69,-0.000630800671953
21.7,0.000398208679304
21.71,0.001427007524008
21.72,0.002454719359846
21.73,0.003480410260329
21.740000000000002,0.004503112003795
21.75,0.005521873250566
21.76,0.006535809578274
21.77,0.007543981491653
21.78,0.008545451140574
21.79,0.0095392671958
21.8,0.010524565018748
21.81,0.011500441089554
21.82,0.01246599279214
21.830000000000002,0.013420373507603
21.84,0.014362610261203
21.85,0.015291913745379
21.86,0.016207393775967
21.87,0.017108211386666
21.88,0.017993554948538
21.89,0.018862619478392
21.900000000000002,0.01971461255529
21.91,0.020548673598272
21.92,0.021364005433913
21.93,0.02215985778624
21.94,0.022935445030813
21.95,0.023690055364317
21.96,0.02442293194052
21.97,0.025133483022244
21.98,0.025820977263534
21.990000000000002,0.026484771449419


==> anc/data/fig6/fig_a_inset_T01_rhobond1e-07.csv <==
time,err_inset
0.0,0.0
0.01,1.2133602600439275e-07
0.02,2.158096040760782e-07
0.03,2.5557470195725074e-07
0.04,2.135292949123624e-07
0.05,7.549826797070835e-08
0.06,1.239856689538854e-07
0.07,3.585752619272853e-07
0.08,5.914497390735463e-07
0.09,7.626398790261391e-07
0.1,2.0522898402930423e-07
0.11,1.264613748941379e-06
0.12,3.6692057989728966e-06
0.13,7.225954443024207e-06
0.14,1.2057121838049412e-05
0.15,1.801128669798313e-05
0.16,2.5218821093964117e-05
0.17,3.382722279399175e-05
0.18,4.3969918920971907e-05
0.19,5.580106331104506e-05
0.2,6.94804345120481e-05
0.21,8.517307020994291e-05
0.22,0.00010304697743290792
0.23,0.0001232770517499704
0.24,0.00014604303515397543
0.25,0.00017152911029405526
0.26,0.0001998230547429758
0.27,0.00022986266391189503
0.28,0.0002613315937469718
0.29,0.0002944282718410074
0.3,0.00032868556384102465
0.31,0.00036425990064703484
0.32,0.00040110987464403447
0.33,0.000439193006904981
0.34,0.0004784658127658936
0.35,0.0005188838678980012
0.36,0.0005604018747530359
0.37,0.0006029737291889381
0.38,0.0006465525870900102
0.39,0.0006916921467959858
0.4,0.0007396092500849827
0.41,0.0007919970721189662
0.42,0.0008463466224609695
0.43,0.000902496082265003
0.44,0.0009606831564589191
0.45,0.0010209801179800193
0.46,0.001083463416017949
0.47,0.0011482139738540065
0.48,0.0012153172682050073
0.49,0.0012848633150699396
0.5,0.0013566690738610054
0.51,0.0014307686381990203
0.52,0.0015075075825409234
0.53,0.0015869821797990236
0.54,0.0016692918925359512
0.55,0.0017545391446031067
0.56,0.001842829097637999
0.57,0.0019342687641950018
0.58,0.0020364995164259825
0.59,0.002150890925844029
0.6,0.0022706121613330077
0.61,0.002395876465376978
0.62,0.0025268972330819706
0.63,0.0026638959405190232
0.64,0.002807107376167961
0.65,0.00295675076989399
0.66,0.0031128579337230122
0.67,0.0032756190599009805
0.68,0.003405212839344973
0.69,0.0035377103315649694
0.7,0.003673128352195021
0.71,0.0038114445044740153
0.72,0.003952644314622
0.73,0.004096711025870947
0.74,0.0042436239574309975
0.75,0.004393357741399012
0.76,0.004545880039388994
0.77,0.004701154442712019
0.78,0.004859095736823998
0.79,0.005019780523214001
0.8,0.005183422154419998
0.81,0.005350015126616009
0.82,0.005519541267251987
0.83,0.005691949604621993
0.84,0.0058672011174090155
0.85,0.00604571319979999
0.86,0.006227008013064
0.87,0.006411061011721009
0.88,0.006597790806881013
0.89,0.006787109275923006
0.9,0.006978383148711999
0.91,0.007172034346132006
0.92,0.007367986807498998
0.93,0.007566159161797002
0.94,0.007766465524191
0.95,0.007988558941764999
0.96,0.008127218415814999
0.97,0.008175877464059
0.98,0.008222031029063999
0.99,0.008261370243173
1.0,0.008293733919063
1.01,0.008318976637241998
1.02,0.008336956869677996
1.03,0.008347537993703996
1.04,0.008350587744113
1.05,0.008344045618365006
1.06,0.008328293128636005
1.07,0.00829838589639001
1.08,0.008259679585433999
1.09,0.008212863175525997
1.1,0.008158087336084002
1.11,0.008095726870996994
1.12,0.008046757260064999
1.13,0.008012375187786996
1.14,0.00797169552265499
1.15,0.007924710718151998
1.16,0.007871417955398002
1.17,0.007811819088335004
1.18,0.007745920619313007
1.19,0.007673733647475006
1.2,0.00759527379472999
1.21,0.007510561117823
1.22,0.007419620013196987
1.23,0.0073224768316099975
1.24,0.007219123299068014
1.25,0.007113858635214992
1.26,0.0069978258826679796
1.27,0.006875729223996985
1.28,0.006747616426154984
1.29,0.006613499300595016
1.3,0.006473471101288986
1.31,0.006327590568320995
1.32,0.006175919895151011
1.33,0.006018531383149006
1.34,0.00585557641390802
1.35,0.005687156807504007
1.36,0.005513355590583996
1.37,0.005334256417116018
1.38,0.005137980094533007
1.39,0.004923545541238
1.4,0.004702616707887991
1.41,0.004475256341233996
1.42,0.004241534801436991
1.43,0.004004083074767989
1.44,0.003754818282253991
1.45,0.0035024917680130108
1.46,0.0032425120918030126
1.47,0.002976226715040997
1.48,0.0027072463692130178
1.49,0.0024324741386249904
1.5,0.002152015083473985
1.51,0.0018659728495580008
1.52,0.0015744341072730095
1.53,0.0012775090607420048
1.54,0.0009753817573099899
1.55,0.0006680884056560199
1.56,0.00035574760151299567
1.57,4.188159447099382e-05
1.58,0.0002747573110180035
1.59,0.0005957722358899964
1.6,0.0008678851935229881
1.61,0.001143149683908995
1.62,0.0014194825802589933
1.63,0.0016968525643729915
1.64,0.0019750991472939905
1.65,0.002254044334884006
1.66,0.0025464261585590037
1.67,0.002857574047434003
1.68,0.0031702509463059914
1.69,0.0034843488803089906
1.7,0.0038021796440800004
1.71,0.0041212224309279955
1.72,0.004441320560736997
1.73,0.004761601280443006
1.74,0.0050825675979110085
1.75,0.005404218451835002
1.76,0.005721625061297003
1.77,0.006037653478544
1.78,0.006353576652399995
1.79,0.006669232318300002
1.8,0.006984455782517003
1.81,0.007299080990562
1.82,0.007612940821816003
1.83,0.007925867241845998
1.84,0.008237691397462
1.85,0.008548243685984998
1.86,0.008857353265466002
1.87,0.009164849799774999
1.88,0.009470561771724999
1.89,0.009773045277908999
1.9,0.010072075187533999
1.91,0.010362306763595
1.92,0.010649507614303
1.93,0.010933511086397
1.94,0.011214130345157001
1.95,0.011491178864592
1.96,0.011764470240361001
1.97,0.012033850968315
1.98,0.012299055931533999
1.99,0.012488131755815
2.0,0.012596161337057002
2.01,0.012697105606169996
2.02,0.012793308868708001
2.03,0.012885127519335998
2.04,0.012987361753071
2.05,0.013100082684902002
2.06,0.013205587420890001
2.07,0.013303797250027005
2.08,0.013394564574686997
2.09,0.013477946720593
2.1,0.013553694161294996
2.11,0.013621885248218002
2.12,0.013682490582165002
2.13,0.013733257921138997
2.14,0.013776766131564998
2.15,0.013812989792672994
2.16,0.013841910067336996
2.17,0.013864115195786994
2.18,0.013878968527001996
2.19,0.013886453673120004
2.2,0.013886557474901001
2.21,0.01387926993216701
2.22,0.013864562480245007
2.23,0.01384256236178101
2.24,0.013813236102161008
2.25,0.013776590129206998
2.26,0.013732856122003992
2.27,0.01368162146452799
2.28,0.013623109220620003
2.29,0.013557338401599006
2.3,0.013487654957633002
2.31,0.013403178101395005
2.32,0.013302576072835998
2.33,0.013194490928419997
2.34,0.013001111297432005
2.35,0.012804034148923005
2.36,0.012600987320503992
2.37,0.012390702888633004
2.38,0.012170467285555
2.39,0.011943002328109992
2.4,0.011708460840778992
2.41,0.011466848054011006
2.42,0.011218299520347003
2.43,0.010961268604293
2.44,0.010698157308183007
2.45,0.010428089237949995
2.46,0.010192004699262
2.47,0.009950616691010009
2.48,0.009703926811461996
2.49,0.009452094255265997
2.5,0.009195284402662998
2.51,0.008933166895357995
2.52,0.008666968163650993
2.53,0.008396208265985007
2.54,0.008107567344204002
2.55,0.007814374118483992
2.56,0.007514149688178991
2.57,0.007212006809525995
2.58,0.006905793614605998
2.59,0.006595822431535996
2.6,0.006282277140409
2.61,0.005965347315279
2.62,0.005640957595263001
2.63,0.005313552134214999
2.64,0.004979527164540996
2.65,0.004638405664908002
2.66,0.0042943513071230024
2.67,0.003947505847631004
2.68,0.003598672899083999
2.69,0.003198157843125004
2.7,0.002743140439786001
2.71,0.0023183207440450014
2.72,0.0018938502810959996
2.73,0.0014704575863459975
2.74,0.0010484057777379978
2.75,0.0006279249837349982
2.76,0.00020927061553800003
2.77,0.0002072733174880003
2.78,0.0006225846319590014
2.79,0.0010340903101459997
2.8,0.0014426700190920002
2.81,0.001848051287312
2.82,0.002249925128633
2.83,0.002648006354565
2.84,0.0030419707945039997
2.85,0.0034316686214839994
2.86,0.0038210287858020005
2.87,0.004195660215726
2.88,0.004560013386989
2.89,0.004924570249362001
2.9,0.005280141978806
2.91,0.005633600326183
2.92,0.005981145347200997
2.93,0.006327941703885998
2.94,0.006666487283027
2.95,0.006992669743335997
2.96,0.007311311275142
2.97,0.007625246738817995
2.98,0.007911935256459002
2.99,0.008171052074711
3.0,0.008420454811154998
3.01,0.008653585205082998
3.02,0.008879282796055002
3.03,0.009095565830451006
3.04,0.009302296740225001
3.05,0.009499342240369996
3.06,0.009692864643754004
3.07,0.009876440813914998
3.08,0.010049986378512996
3.09,0.010213407199667998
3.1,0.010366612170328998
3.11,0.010509550126954002
3.12,0.010644294290972009
3.13,0.010770550421113002
3.14,0.010886291696918002
3.15,0.010989523219672996
3.16,0.011081229887286999
3.17,0.011162288474842005
3.18,0.011232649848706006
3.19,0.011292274775113
3.2,0.011341131404524002
3.21,0.011379175093823003
3.22,0.011406446692246004
3.23,0.011422931604419005
3.24,0.011428625171588006
3.25,0.011405327433186
3.26,0.011356757732324002
3.27,0.011298846670969996
3.28,0.011231163986637996
3.29,0.01115381789283
3.3,0.011066918741069999
3.31,0.010974574021643008
3.32,0.010874236718640996
3.33,0.010764933629306993
3.34,0.010647044558330002
3.35,0.010490392008271003
3.36,0.010324958959708003
3.37,0.010151255281261005
3.38,0.009967852418891004
3.39,0.009781107603332007
3.4,0.009580003284216002
3.41,0.009362995097639
3.42,0.009133087227449002
3.43,0.008897072808419004
3.44,0.008652068357137999
3.45,0.008399635660539001
3.46,0.008162769953807006
3.47,0.007919730045193002
3.48,0.0076705355267740055
3.49,0.007415394225003001
3.5,0.007146222018192996
3.51,0.006871431251686003
3.52,0.006591369174289999
3.53,0.006306310124621999
3.54,0.006016528953361997
3.55,0.005739918248935997
3.56,0.005459862889827999
3.57,0.005177042896733999
3.58,0.004891698282286
3.59,0.004604297241403998
3.6,0.004314485162024999
3.61,0.004023089929797
3.62,0.0037304405017539993
3.63,0.003436643773466
3.64,0.003142371301152
3.65,0.002845642754364
3.66,0.002546900659194
3.67,0.002247993900953
3.68,0.0019492372126779997
3.69,0.0016509480373299995
3.7,0.0013534278056859996
3.71,0.0010569649705740002
3.72,0.0007621591714819971
3.73,0.0004690878712199989
3.74,0.00017847963358999866
3.75,0.00010942624084
3.76,0.0003958615297410019
3.77,0.0006782855699000029
3.78,0.0009574931548380003
3.79,0.001233177090735997
3.8,0.0015050505938679973
3.81,0.0017727133184909996
3.82,0.002037042046603002
3.83,0.0022896509301419954
3.84,0.002536329420759001
3.85,0.0027727269702080004
3.86,0.003001094647393003
3.87,0.003241775741911
3.88,0.003495614892576007
3.89,0.0037414991262079977
3.9,0.003982402070435001
3.91,0.004215601754348999
3.92,0.004438494848735
3.93,0.004653677474127996
3.94,0.004860939824102989
3.95,0.005057466930947996
3.96,0.005245135854143004
3.97,0.005423030699232001
3.98,0.00559099423402
3.99,0.005751224658537002
4.0,0.005905605589898
4.01,0.006055295363014995
4.02,0.006193870460803011
4.03,0.006321963019871993
4.04,0.006439084091295996
4.05,0.006544451856001013
4.06,0.006639703235308006
4.07,0.0067236365446639995
4.08,0.006799155127883996
4.09,0.006862340023858007
4.1,0.006914077740048
4.11,0.006954152322390994
4.12,0.0069729657417920005
4.13,0.006976757576001996
4.14,0.006968181416975999
4.15,0.006947154748397008
4.16,0.006913596428359009
4.17,0.006867636956043005
4.18,0.006809297865641009
4.19,0.006739072353073
4.2,0.006623617583821989
4.21,0.006485150616763996
4.22,0.0063383074026740205
4.23,0.006170919923095014
4.24,0.005989861441554001
4.25,0.005801504861225992
4.26,0.005600995803659997
4.27,0.005389352214155985
4.28,0.005166403351380994
4.29,0.004934171283600991
4.3,0.004695706799085014
4.31,0.004430692317256013
4.32,0.004141202180001996
4.33,0.0038407116660920115
4.34,0.0035294253858599856
4.350000000000001,0.003208248797248986
4.36,0.002876779719342998
4.37,0.00253879618364701
4.38,0.0021914163911290058
4.39,0.0018339387353819986
4.4,0.0014672418757619987
4.41,0.001091619699558996
4.42,0.0007073659749570055
4.43,0.0003147661747859992
4.44,8.56857431170005e-05
4.45,0.0004936931776430009
4.46,0.0009090968912690012
4.47,0.001331624766422998
4.48,0.0017609576521429998
4.49,0.0021973999484640044
4.5,0.002639559949183995
4.51,0.003090562250805007
4.52,0.0035449896267909925
4.53,0.0040091925120969985
4.54,0.004479972600400006
4.55,0.004959699796278999
4.56,0.005442439771499011
4.57,0.005927702617864003
4.58,0.006415000718252989
4.59,0.006872945789586998
4.600000000000001,0.0073131745879640025
4.61,0.007753466986828994
4.62,0.008193138572477998
4.63,0.008631698219439002
4.64,0.009068338810426
4.65,0.009502831853143996
4.66,0.009930785016849006
4.67,0.010355649845698998
4.68,0.010776701039950994
4.69,0.011192995723336
4.7,0.011604190359062003
4.71,0.012009767437564003
4.72,0.012409170757631004
4.73,0.012802201654199999
4.74,0.013188253040404996
4.75,0.013584343714493002
4.76,0.013988068042448
4.77,0.014382122932382002
4.78,0.014765419536986001
4.79,0.015137136980580002
4.8,0.015504816422018
4.81,0.015859032787436
4.82,0.016207998708135
4.83,0.016543149243136
4.84,0.016863840573707
4.850000000000001,0.017169679490083998
4.86,0.017449573642667
4.87,0.017701472632141002
4.88,0.017932952882423997
4.89,0.018142448995025
4.9,0.018331267826721002
4.91,0.018500239914772
4.92,0.018648989559118003
4.93,0.018777469690021004
4.94,0.018887834225729996
4.95,0.018953861877927997
4.96,0.018989170096287006
4.97,0.01900317284333399
4.98,0.01899578224619
4.99,0.018964442451254997
5.0,0.018910686932498
5.01,0.018834491507572992
5.02,0.018735987992505004
5.03,0.018613161998475
5.04,0.018468036365246007
5.05,0.018300650271159
5.06,0.018101995410212
5.07,0.017881772560960005
5.08,0.017640146671258003
5.09,0.017377291527629
5.100000000000001,0.017090623779598996
5.11,0.01677846271891001
5.12,0.016443594324859007
5.13,0.016086423533188995
5.14,0.015707317968896004
5.15,0.015306674632086001
5.16,0.014884806913364995
5.17,0.014440043721633003
5.18,0.013972659959648998
5.19,0.013484719092916986
5.2,0.012977531985104984
5.21,0.012451682333532998
5.22,0.011908256577412013
5.23,0.011347088411786
5.24,0.010762242385676024
5.25,0.010160699316365984
5.26,0.009542616370670998
5.27,0.00890856792589001
5.28,0.008259143308934014
5.29,0.007594952988243003
5.3,0.006916180425284996
5.31,0.006227437043791001
5.32,0.005526291667730998
5.33,0.0048130590048900135
5.34,0.004088513392534021
5.350000000000001,0.0033539480982230085
5.36,0.0026095454898019954
5.37,0.0018560702059720047
5.38,0.0010961278577630018
5.39,0.00033175797574999666
5.4,0.000435484817333992
5.41,0.0012086759727540086
5.42,0.0019857394672119777
5.43,0.0027674805365640043
5.44,0.0035520110468690025
5.45,0.004338441293259998
5.46,0.005124616837766993
5.47,0.00591782320387399
5.48,0.006710765109540995
5.49,0.007501439688247014
5.5,0.008291321692742992
5.51,0.009078664627031996
5.52,0.00986141123276299
5.53,0.010636913420071004
5.54,0.011402101856341024
5.55,0.012161531252218999
5.56,0.012915026792341022
5.57,0.013655817493907985
5.58,0.014382253993525995
5.59,0.015100077802612022
5.600000000000001,0.015809464418677005
5.61,0.016509420940629987
5.62,0.017199935319201
5.63,0.017879357776235005
5.64,0.018548597517537013
5.65,0.01920661539839602
5.66,0.01985216337180601
5.67,0.02048827302713302
5.68,0.02111058480879499
5.69,0.021719233473255994
5.7,0.022313763130596992
5.71,0.022893836328674005
5.72,0.023459046095328007
5.73,0.024009265821841985
5.74,0.024544104533131994
5.75,0.025062398970265992
5.76,0.02556369653759802
5.77,0.026047533177056992
5.78,0.026513518919739992
5.79,0.026961163235620006
5.8,0.027390022476315
5.81,0.027799669772153007
5.82,0.028189684387566014
5.83,0.028559656845169992
5.84,0.028908177799546006
5.850000000000001,0.029235311317961005
5.86,0.029540306275712996
5.87,0.029823676666483
5.88,0.03008479916974101
5.89,0.030323576612404007
5.9,0.030535815977368014
5.91,0.030725541842486992
5.92,0.030892504870283
5.93,0.031036427065775002
5.94,0.031156519598448992
5.95,0.031253579415521995
5.96,0.031325240180374
5.97,0.031372871517494
5.98,0.031394868351938
5.99,0.03138711557224401
6.0,0.031354715387045
6.01,0.031297676237781
6.02,0.03121593091137599
6.03,0.0311015350491
6.04,0.030952433535950008
6.05,0.030778303934210008
6.06,0.03057893992235
6.07,0.030355035159327
6.08,0.030105700720477004
6.09,0.029831046253843002
6.100000000000001,0.029531200735347006
6.11,0.029205605828441
6.12,0.028855158801360005
6.13,0.028476420961183004
6.140000000000001,0.028068574347711
6.15,0.027636139634082003
6.16,0.027179095208433
6.17,0.026697862502837996
6.18,0.026187918054059997
6.19,0.025654315963425
6.2,0.025098250934845003
6.21,0.024519549832866
6.22,0.023917845002993
6.23,0.023292218833842998
6.24,0.022644158063105
6.25,0.0219719525467
6.26,0.021278025396718
6.27,0.020562517328856
6.28,0.019826013096196
6.29,0.019068930659295998
6.3,0.018280937554657997
6.31,0.017464334487506
6.32,0.016628278799723
6.33,0.015773345075909998
6.34,0.01490008774306
6.350000000000001,0.014009190452199
6.36,0.013101510981970002
6.37,0.012174361719022999
6.38,0.011231735575967
6.390000000000001,0.010274243048081999
6.4,0.009302660428163998
6.41,0.008317790627700997
6.42,0.007320632473540999
6.43,0.006311843586852002
6.44,0.005291329977558004
6.45,0.004260157421266002
6.46,0.003219939987302002
6.47,0.0021710799999200003
6.48,0.0011143864470950018
6.49,5.113459880599913e-05
6.5,0.0010175868090540052
6.51,0.002090500364518001
6.52,0.003166782506233999
6.53,0.004245342111243999
6.54,0.005325198654178999
6.55,0.006405389870315997
6.56,0.0074843674143970015
6.57,0.008561706621851004
6.58,0.009636391749683004
6.59,0.010707676597598997
6.600000000000001,0.011774026450204006
6.61,0.012833944428057006
6.62,0.013887402667751
6.63,0.014933545367596002
6.640000000000001,0.015971223104631997
6.65,0.016999757584785002
6.66,0.018018249130561
6.67,0.019025857504034002
6.68,0.020021444551467003
6.69,0.021004298232469
6.7,0.021972647502434002
6.71,0.022926491500952002
6.72,0.023864724864709003
6.73,0.024786790875384004
6.74,0.025691778259168997
6.75,0.02657862617361101
6.76,0.027446915114141004
6.77,0.028295348353217002
6.78,0.029123041787729995
6.79,0.029928958593682997
6.8,0.030711423559069
6.81,0.031472367735179
6.82,0.032209801534004996
6.83,0.03292747099084299
6.84,0.033625125852278004
6.850000000000001,0.034296638823597
6.86,0.034946324659266004
6.87,0.035568722968721
6.88,0.036162455361114
6.890000000000001,0.036726753115927005
6.9,0.037260558115675996
6.91,0.03776338923513601
6.92,0.038234716321255004
6.93,0.038674920298212
6.94,0.039082655864258006
6.95,0.039457137795675994
6.96,0.039798367522070006
6.97,0.040105466669173
6.98,0.040379743024094
6.99,0.04062055776965799
7.0,0.040826424627454005
7.01,0.040997380890076006
7.02,0.041133810881296
7.03,0.04123553120314001
7.04,0.041302427176404
7.05,0.041333862008491006
7.06,0.04132935281601001
7.07,0.041290956734771
7.08,0.041218854072752005
7.09,0.04111263366185801
7.100000000000001,0.04097268500756
7.11,0.040804001332544
7.12,0.040602894463393005
7.13,0.04036945429984701
7.140000000000001,0.040102908666421
7.15,0.039802005007732996
7.16,0.039470577912084005
7.17,0.039108877205584
7.18,0.038717459345618
7.19,0.038297403404439996
7.2,0.037849516296411
7.21,0.037373972867332995
7.22,0.036871984090109
7.23,0.036344505086191005
7.24,0.035791606362980004
7.25,0.035212201420091994
7.26,0.034608564028137
7.27,0.033981101131711995
7.28,0.033330584598505
7.29,0.03265768500018
7.3,0.031963003158089
7.31,0.031247409532076
7.32,0.030511701806899
7.33,0.02975301811237
7.34,0.028975775613736002
7.350000000000001,0.028180488476759
7.36,0.027369846146304
7.37,0.026542979469181
7.38,0.025700706844145
7.390000000000001,0.024843894165608
7.4,0.023973402612706002
7.41,0.023090154338112
7.42,0.022194451644744997
7.43,0.021287680068647
7.44,0.020370702712861
7.45,0.019444480744964
7.46,0.018509998833409
7.47,0.017568091993279
7.48,0.016619704656486
7.49,0.015665671184324
7.5,0.014707316762864001
7.51,0.013744801915642
7.52,0.012779458918147
7.53,0.011812175188268999
7.54,0.010842837017397997
7.55,0.009873608548328
7.56,0.008905234769607001
7.57,0.007938638660825002
7.58,0.006974702453097999
7.59,0.006014211282215002
7.600000000000001,0.005058018210485002
7.61,0.004107027240738999
7.62,0.0031596762332150013
7.63,0.0022171923123260016
7.640000000000001,0.001281723236497001
7.65,0.0003541860656830001
7.66,0.0005639295895299989
7.67,0.0014714330733360016
7.68,0.002368019336994001
7.69,0.0032530299899
7.7,0.004126233377952999
7.71,0.004986660574939
7.72,0.005833322654102002
7.73,0.006665413265926002
7.74,0.007482768430412999
7.75,0.008284364785875999
7.76,0.009069619905730998
7.77,0.009838076515815999
7.78,0.010589215459752
7.79,0.011322213178988
7.8,0.012035316658146998
7.81,0.012731342239884001
7.82,0.013407861097433
7.83,0.01406442127345
7.84,0.014700526714654
7.850000000000001,0.015315739697961
7.86,0.015909653160255
7.87,0.016480710362163
7.88,0.017029674054792998
7.890000000000001,0.017556239253406
7.9,0.018060134917165
7.91,0.018540929915614
7.92,0.019000227796042997
7.930000000000001,0.019435365467061
7.94,0.019846836978280002
7.95,0.020233624327492
7.96,0.020587759750961
7.97,0.020917481118146
7.98,0.02122334823439
7.99,0.021504437168124002
8.0,0.02176035614664
8.01,0.021991176937193
8.02,0.0221968517341
8.03,0.02237728309703
8.040000000000001,0.022532424506394
8.05,0.022662240234553002
8.06,0.02276686419642
8.07,0.022846178837414
8.08,0.022899904941902
8.09,0.022928674595211
8.1,0.022932416833234
8.11,0.022910930903171
8.120000000000001,0.022864404413132002
8.13,0.022793208676672
8.14,0.02269780321705
8.15,0.022578140938033002
8.16,0.022434392754722
8.17,0.022266608781050003
8.18,0.022075154592228998
8.19,0.021860349990314
8.2,0.021622623723044
8.21,0.021362230460763
8.22,0.021083313284981
8.23,0.02078216571682
8.24,0.020459207280481
8.25,0.020114846155364
8.26,0.01974953152319
8.27,0.019363697915444
8.28,0.018957843282661
8.290000000000001,0.018532522360319
8.3,0.018088225154968
8.31,0.017626912292712
8.32,0.017149070691391002
8.33,0.016653945055185
8.34,0.016142188008723003
8.35,0.01561417859037
8.36,0.015070651757328
8.370000000000001,0.014511387167328998
8.38,0.013938979441174
8.39,0.013353131779611005
8.4,0.012754537827164996
8.41,0.012144024398614
8.42,0.011522273356202001
8.43,0.010890206326643004
8.44,0.010247131267919998
8.45,0.009595491088253
8.46,0.008935524466112003
8.47,0.008270004225627996
8.48,0.007597455735725997
8.49,0.006918465737023
8.5,0.006234076498961003
8.51,0.005544500202262999
8.52,0.004853130636195999
8.53,0.004158777894893002
8.540000000000001,0.0034622660425029997
8.55,0.0027637591740930015
8.56,0.0020640842521270006
8.57,0.001364450170003001
8.58,0.0006653970711999989
8.59,3.1708886965998995e-05
8.6,0.0007262664966900013
8.61,0.0014171267013919978
8.620000000000001,0.0021045501290930003
8.63,0.0027871040900370007
8.64,0.003464158658142997
8.65,0.004135118266938999
8.66,0.004799236980987002
8.67,0.005455877178304997
8.68,0.006104311657131999
8.69,0.006743856226724
8.700000000000001,0.007373762986340002
8.71,0.007993607664681001
8.72,0.008602778795485998
8.73,0.009200285796249
8.74,0.009785690313067998
8.75,0.010358115013892999
8.76,0.010917312108183003
8.77,0.011462594175804
8.78,0.011993440901113001
8.790000000000001,0.012509215059226999
8.8,0.013009719096888998
8.81,0.013494119596925999
8.82,0.013961944245271002
8.83,0.014412255348872
8.84,0.014845485055505
8.85,0.015260715241755998
8.86,0.015657549266232
8.870000000000001,0.016035465206533
8.88,0.01639489651875
8.89,0.016734884063921998
8.9,0.017054562376795
8.91,0.017353197049397
8.92,0.017630856562362
8.93,0.017887283944305003
8.94,0.018122177153123
8.950000000000001,0.01833535304393
8.96,0.01852638472279
8.97,0.018695041650280003
8.98,0.018840441053147
8.99,0.018963652709985
9.0,0.019063908077466
9.01,0.019141036649963
9.02,0.019194952907632
9.03,0.019224315308782998
9.040000000000001,0.019230052850527
9.05,0.019211760280793
9.06,0.019170355785133
9.07,0.019105477705557
9.08,0.019017035519935
9.09,0.018904982981083
9.1,0.018769275970815
9.11,0.018609995053674
9.120000000000001,0.018429147054681
9.13,0.018224940564964
9.14,0.017997465845398
9.15,0.017746813905986
9.16,0.017473084928639
9.17,0.017176408436350998
9.18,0.016856966363941
9.19,0.016515105827673997
9.200000000000001,0.016150934286996998
9.21,0.015764764230817
9.22,0.015356837155347
9.23,0.014927410710962
9.24,0.014476787308471
9.25,0.014005303551745
9.26,0.013513359003360002
9.27,0.013001208325267999
9.28,0.012469287895201
9.290000000000001,0.011917973567001
9.3,0.011347675483256001
9.31,0.010759016783575999
9.32,0.010152492397181002
9.33,0.009528322804290001
9.34,0.008887000462844998
9.35,0.008229069950557
9.36,0.007553531307985001
9.370000000000001,0.006865055031460999
9.38,0.006159547690104
9.39,0.005440108475109999
9.4,0.004708014780137
9.41,0.003962780460785999
9.42,0.0032050135310800025
9.43,0.002435394133411997
9.44,0.0016553516818130012
9.450000000000001,0.0008650362432560017
9.46,6.46384133279991e-05
9.47,0.0007452866322580007
9.48,0.001562843722779001
9.49,0.0023881034048269974
9.5,0.003220632595153001
9.51,0.004060757524535
9.52,0.004906983811880001
9.53,0.0057584827498839974
9.540000000000001,0.006614553128011999
9.55,0.0074744503367320005
9.56,0.008337302030398001
9.57,0.009202433365545
9.58,0.010069287327231
9.59,0.010936683030619001
9.6,0.011805092828178999
9.61,0.012672665279091002
9.620000000000001,0.01353870922942
9.63,0.014402507974885998
9.64,0.015263313738612
9.65,0.016120220361355003
9.66,0.01697256787318
9.67,0.017819668709238
9.68,0.018660462743032
9.69,0.01949441841547
9.700000000000001,0.020320472364568
9.71,0.021137950756399
9.72,0.021946315796544998
9.73,0.022744860544651004
9.74,0.023532726508729
9.75,0.024309240770221
9.76,0.02507398747816
9.77,0.025826181544785998
9.78,0.026564866955625
9.790000000000001,0.027289494651725
9.8,0.027999369016342
9.81,0.02869391615258
9.82,0.029372221488251
9.83,0.030033785756074002
9.84,0.030677930345627
9.85,0.031303806155299
9.86,0.031911042639389
9.870000000000001,0.032499116643215004
9.88,0.033067358889052004
9.89,0.033615285690539995
9.9,0.034142082305469994
9.91,0.034647314277542
9.92,0.035130501635473
9.93,0.035591141482626
9.94,0.036028927164841004
9.950000000000001,0.036443179035846
9.96,0.036833430414396
9.97,0.037199211569597004
9.98,0.037540112708015
9.99,0.037855771205003
10.0,0.038145699679029
10.01,0.03840934859172
10.02,0.038646714291461
10.03,0.038856984316248996
10.040000000000001,0.039040120368238
10.05,0.039195791595804
10.06,0.039323842746842
10.07,0.039423785986612
10.08,0.039495528905528
10.09,0.039538398444613
10.1,0.039552176512751995
10.11,0.039537102373951
10.120000000000001,0.039492947278141996
10.13,0.039419633450771
10.14,0.039317160944201
10.15,0.03918521989007
10.16,0.039023728384865
10.17,0.038832609620583
10.18,0.038611816070411004
10.19,0.038361369412509005
10.200000000000001,0.038081289659750994
10.21,0.03777052896241
10.22,0.037430058174761
10.23,0.037060018541034
10.24,0.036660612130098996
10.25,0.03623196522384
10.26,0.035774195436966
10.27,0.035287476050206004
10.28,0.034771848895309
10.290000000000001,0.034227725736357004
10.3,0.033655252118829
10.31,0.033053658760052
10.32,0.03242527764530399
10.33,0.031768303126041994
10.34,0.031084129298402
10.35,0.030373036676264002
10.36,0.029635514821705004
10.370000000000001,0.028871740205164996
10.38,0.0280825317492
10.39,0.027268145851838996
10.4,0.026429059484806006
10.41,0.025565762701206002
10.42,0.024678503024481005
10.43,0.023768073865978
10.44,0.02283360176012801
10.450000000000001,0.021878552159859996
10.46,0.020899833382395996
10.47,0.019902321164633002
10.48,0.01888363040062299
10.49,0.017845410599746994
10.5,0.016788318590469004
10.51,0.015713558963083005
10.52,0.0146215545783
10.53,0.013512914786720995
10.540000000000001,0.012388397930630998
10.55,0.011248808699333993
10.56,0.010094578570416998
10.57,0.00892683695141
10.58,0.007746444239312006
10.59,0.006554291707195001
10.6,0.005351246030177004
10.61,0.004138068213780002
10.620000000000001,0.0029156182733629937
10.63,0.0016847954241040047
10.64,0.000446455434928994
10.65,0.0007984354281899975
10.66,0.0020489846279569957
10.67,0.0033042970994909965
10.68,0.004563379688869995
10.69,0.005825565615760996
10.700000000000001,0.007089872818105997
10.71,0.008355429183836006
10.72,0.009621150247720006
10.73,0.010886163671537996
10.74,0.012149492800271
10.75,0.013410174347400002
10.76,0.014667447906452004
10.77,0.015920252140329
10.78,0.017167818422814
10.790000000000001,0.018410308009457005
10.8,0.019646849360233996
10.81,0.020875486413689
10.82,0.022095291193825
10.83,0.023305229668219
10.84,0.024504453852987995
10.85,0.025692148105414002
10.86,0.026867294133258
10.870000000000001,0.028029126410456004
10.88,0.029176715242045
10.89,0.030309149208236
10.9,0.031425483168734
10.91,0.032524862017682996
10.92,0.033606377555471
10.93,0.034669105399452
10.94,0.035712195021006
10.950000000000001,0.036734773829455
10.96,0.037735909162378
10.97,0.038714764834137
10.98,0.039670527324371
10.99,0.040602342949752
11.0,0.04150933673436
11.01,0.042390624160039
11.02,0.043245477479353006
11.03,0.044072983045323
11.040000000000001,0.044872931796718
11.05,0.045643508374917
11.06,0.046384476418883006
11.07,0.047095189168766
11.08,0.047773508036394
11.09,0.048422283614953
11.1,0.049039779696407
11.11,0.04962307067924
11.120000000000001,0.050173234391259
11.13,0.050689405361535995
11.14,0.05117097480151
11.15,0.051617747999094
11.16,0.05202916231355
11.17,0.052404785963778996
11.18,0.05274442680106
11.19,0.053047307307487995
11.200000000000001,0.053313578851464996
11.21,0.053542796480267996
11.22,0.053734895469986006
11.23,0.053890446453006
11.24,0.05400826856539201
11.25,0.054088827432254
11.26,0.054131781183108005
11.27,0.054137437353014004
11.28,0.05410572491976799
11.290000000000001,0.054036816025249
11.3,0.05393066000750999
11.31,0.053787375073408
11.32,0.053607492129488996
11.33,0.053391095225989005
11.34,0.05313840860999901
11.35,0.052849827504996
11.36,0.052525747052411996
11.370000000000001,0.052166005446583
11.38,0.05177205419724199
11.39,0.05134382156303
11.4,0.050881755802232996
11.41,0.050386375489043005
11.42,0.049858042518022005
11.43,0.049297428974065
11.44,0.04870398864066901
11.450000000000001,0.048080525412580996
11.46,0.047425333072373
11.47,0.04674040754421101
11.48,0.046026456893297
11.49,0.04528394246230899
11.5,0.044513772258494
11.51,0.043716594434837
11.52,0.04289308894197
11.53,0.042044046747539005
11.540000000000001,0.041170233613759
11.55,0.040272402032954
11.56,0.039351460272308
11.57,0.038408094257350006
11.58,0.037443147102004
11.59,0.03645754888331999
11.6,0.03545222090483001
11.61,0.03442821054620601
11.620000000000001,0.033386187740762005
11.63,0.03232700125863301
11.64,0.031251668866219995
11.65,0.03016115038226
11.66,0.029056426564395
11.67,0.027938393551043994
11.68,0.026808046769161
11.69,0.02566647986327701
11.700000000000001,0.024514631285027996
11.71,0.023352674211664995
11.72,0.022181456477029002
11.73,0.021003021932063992
11.74,0.01981876523675699
11.75,0.018629429576796003
11.76,0.017436035155045007
11.77,0.016239758237807003
11.78,0.015041525320356991
11.790000000000001,0.013842375419111
11.8,0.012643356557536012
11.81,0.011445434200621996
11.82,0.010250869859024
11.83,0.009059877715287004
11.84,0.007865825712408
11.85,0.006669626136263998
11.86,0.005479291986760004
11.870000000000001,0.004295949188264994
11.88,0.0031202426456219956
11.89,0.0019533858503450047
11.9,0.0007961355350990101
11.91,0.00035056914351400126
11.92,0.001485763276362989
11.93,0.0026085782217809966
11.94,0.0037183912939229985
11.950000000000001,0.004814311428150003
11.96,0.005895218301472993
11.97,0.006960989273651005
11.98,0.008010578957892
11.99,0.009043255460996998
12.0,0.010057032208584997
12.01,0.011053905068186001
12.02,0.012031850057808997
12.030000000000001,0.012992319009947996
12.040000000000001,0.013930701573432
12.05,0.014850854512313001
12.06,0.015749808538092006
12.07,0.016627087302930003
12.08,0.017482098991373003
12.09,0.018314427447129
12.1,0.019123607851356004
12.11,0.019909261972928003
12.120000000000001,0.020670172945666
12.13,0.02140682246555
12.14,0.022118836280643997
12.15,0.022808213076268
12.16,0.023472311235305
12.17,0.024123148395583
12.18,0.024760253845028998
12.19,0.025371336192555
12.200000000000001,0.025957155086119
12.21,0.026516558249239
12.22,0.027049466850873997
12.23,0.027555678819702
12.24,0.028034914979196003
12.25,0.028486691401842998
12.26,0.028911274092167
12.27,0.029308000700125
12.280000000000001,0.029677173564043
12.290000000000001,0.030018416845866
12.3,0.030331793500956
12.31,0.030617079601916
12.32,0.030874379394009
12.33,0.031103480088395998
12.34,0.031304589098003
12.35,0.031477638590904
12.36,0.03162264731884
12.370000000000001,0.031739810729997
12.38,0.031829104398367
12.39,0.031890632724023
12.4,0.031924591728747995
12.41,0.031931219882606
12.42,0.031910602210523
12.43,0.031863038520161
12.44,0.031788204844795
12.450000000000001,0.031686959222770004
12.46,0.031559308785641005
12.47,0.03140555159656799
12.48,0.03122596696373
12.49,0.031020845560711
12.5,0.030790479633640996
12.51,0.030535205897558
12.52,0.030255338347311
12.530000000000001,0.029951219155633004
12.540000000000001,0.029623129528111
12.55,0.029271486356470006
12.56,0.028896650200020003
12.57,0.028498956786949997
12.58,0.028078765625450995
12.59,0.027636457061015002
12.6,0.027172527833214007
12.61,0.026687227394245
12.620000000000001,0.026181022426382004
12.63,0.025654195139192003
12.64,0.025107340255077
12.65,0.024540780748240003
12.66,0.023954914298280998
12.67,0.023350164893471005
12.68,0.022726944173802
12.69,0.022085647702178003
12.700000000000001,0.021426649266518008
12.71,0.020750611946455007
12.72,0.020057936890784
12.73,0.019349046598559995
12.74,0.018621610313112005
12.75,0.017881617181147995
12.76,0.017124061340719997
12.77,0.016352142940162996
12.780000000000001,0.015566437775395993
12.790000000000001,0.014767493581755997
12.8,0.013955868995952997
12.81,0.013132120101634004
12.82,0.012296812301005995
12.83,0.011450690426417005
12.84,0.010594325148097002
12.85,0.009728336135176999
12.86,0.008853324710932003
12.870000000000001,0.007969852964403001
12.88,0.007078751646175996
12.89,0.006180794872976
12.9,0.005276582433657001
12.91,0.004366822536651001
12.92,0.0034524822409319963
12.93,0.002534015577445002
12.94,0.0016124772226289996
12.950000000000001,0.0006885581120670003
12.96,0.00023696308156599677
12.97,0.001163136255105994
12.98,0.002089180808571997
12.99,0.003014383890185997
13.0,0.003937798855384006
13.01,0.004858572324719999
13.02,0.0057758709118490015
13.030000000000001,0.006688769380877001
13.040000000000001,0.0075964868651670035
13.05,0.008498025520231
13.06,0.009392701836573997
13.07,0.010279572551314002
13.08,0.011157836266805998
13.09,0.012026511975944003
13.1,0.012883948519083002
13.11,0.013730182667549
13.120000000000001,0.014564444617665998
13.13,0.015385976658465
13.14,0.016194065112412
13.15,0.016987795033176
13.16,0.017766301137354
13.17,0.018528790200391
13.18,0.019274552731075
13.19,0.020002800945895
13.200000000000001,0.020712908709953
13.21,0.021404152642319
13.22,0.022075750788970998
13.23,0.022726989378311
13.24,0.023357129434822002
13.25,0.023965579212635
13.26,0.024551650933277
13.27,0.025114721094091998
13.280000000000001,0.025654211449210998
13.290000000000001,0.02616948219024
13.3,0.026659952248136002
13.31,0.027125263681575
13.32,0.027564793457475
13.33,0.027977998062614
13.34,0.028364437767192
13.35,0.028723615254897
13.36,0.029055106176575998
13.370000000000001,0.029358549970883
13.38,0.029633537023642
13.39,0.029879676565875
13.4,0.030096644250790002
13.41,0.030284118915065997
13.42,0.030441830288685
13.43,0.030569580299844003
13.44,0.030667106942668002
13.450000000000001,0.030734178789216
13.46,0.030770675998449
13.47,0.030776417057809
13.48,0.030751328562986
13.49,0.030695332020156
13.5,0.030608384482554003
13.51,0.030490466125225997
13.52,0.030341591795195997
13.530000000000001,0.030161844924521997
13.540000000000001,0.02995125799623
13.55,0.029709993152863
13.56,0.029438038914701002
13.57,0.029135557170691
13.58,0.028803083754257996
13.59,0.028440766635245997
13.6,0.028048757299155
13.61,0.027627407299034
13.620000000000001,0.027177056285108
13.63,0.026697979246203
13.64,0.02619054127064
13.65,0.025655533672726
13.66,0.025093305755028
13.67,0.024504119326712995
13.68,0.023888710995331
13.69,0.023247141563025
13.700000000000001,0.022580323967798
13.71,0.021889017812156998
13.72,0.021173777287706003
13.73,0.02043533013868
13.74,0.019674317439677
13.75,0.018891776718994002
13.76,0.018087923613695003
13.77,0.017263789078312004
13.780000000000001,0.016420074160586003
13.790000000000001,0.015557669207131003
13.8,0.014677427255284002
13.81,0.013780082465139995
13.82,0.012866863919921999
13.83,0.011938234857639
13.84,0.010995317392315997
13.85,0.010039053765368004
13.86,0.009070326101561
13.870000000000001,0.00809019499586
13.88,0.007099664125598003
13.89,0.006099718600717001
13.9,0.005095310122976003
13.91,0.004079666341792
13.92,0.003061764017272997
13.93,0.00203867230338
13.94,0.0010114735021659951
13.950000000000001,1.8817776943000353e-05
13.96,0.001051049566226002
13.97,0.0020841895878169966
13.98,0.0031171560742640006
13.99,0.0041488555067840036
14.0,0.005178261735567
14.01,0.006204203330210996
14.02,0.007225690996952999
14.030000000000001,0.008241550184727997
14.040000000000001,0.009250609072737004
14.05,0.010251897819219001
14.06,0.011244364672959997
14.07,0.012226835713122004
14.08,0.013198442934221996
14.09,0.014157784563886
14.1,0.015104108077229998
14.11,0.016036297670778004
14.120000000000001,0.016953289153494
14.13,0.017854021298790997
14.14,0.018737582921616997
14.15,0.019602886329636998
14.16,0.020449292793795995
14.17,0.021275799738681996
14.18,0.022081190965125
14.19,0.022864540113511
14.200000000000001,0.023624804101853
14.21,0.024361150447865
14.22,0.025072635197216
14.23,0.025758775570609
14.24,0.026418601250246
14.25,0.027051004659482
14.26,0.027655397267005
14.27,0.028221414027993
14.280000000000001,0.028747478662343
14.290000000000001,0.029242685604126004
14.3,0.029706780509742
14.31,0.030139466838207
14.32,0.030540114104830998
14.33,0.030908116244179
14.34,0.031242934934546
14.35,0.031544021400408004
14.36,0.031810941607074
14.370000000000001,0.032043277800392
14.38,0.032240661537572005
14.39,0.032402818547164
14.4,0.032529391533039
14.41,0.032620201408212
14.42,0.03267494751259
14.43,0.032693325604551
14.44,0.032675212204467
14.450000000000001,0.032620792600599004
14.46,0.032529632619895
14.47,0.032401915184359
14.48,0.032237745270114
14.49,0.032037103045439
14.5,0.031799953200906006
14.51,0.03152639082982
14.52,0.031216557922926002
14.530000000000001,0.030870770881643
14.540000000000001,0.030489221205077997
14.55,0.030072132057781004
14.56,0.029619709173183004
14.57,0.029132222270872997
14.58,0.028609997522359997
14.59,0.028053480066105
14.6,0.027463085107375003
14.61,0.026839290013868002
14.620000000000001,0.026182632889067997
14.63,0.025493369237675003
14.64,0.024772067719377996
14.65,0.024019488226603998
14.66,0.023236299378956004
14.67,0.02242348443452
14.68,0.021581115795223
14.69,0.020709966740051003
14.700000000000001,0.019810782304096
14.71,0.018884189892433997
14.72,0.017931795290992
14.73,0.016954540054094996
14.74,0.015953269707678998
14.75,0.014928840549580998
14.76,0.013882187373621
14.77,0.012813586248166003
14.780000000000001,0.011723895992288
14.790000000000001,0.010614653231971
14.8,0.009486710575207995
14.81,0.008341072628356004
14.82,0.007178877645571999
14.83,0.006001038316303005
14.84,0.004808484640261998
14.85,0.0036024794389060005
14.86,0.0023840577558600015
14.870000000000001,0.0011543139746659978
14.88,8.560746109199935e-05
14.89,0.0013346102430469992
14.9,0.0025945260298620015
14.91,0.0038611189786569994
14.92,0.005133173502191994
14.93,0.006409595127931003
14.94,0.007689184634721
14.950000000000001,0.008970673102589005
14.96,0.010252907971247005
14.97,0.011534590346700999
14.98,0.012814856769581998
14.99,0.014093094265130997
15.0,0.015367476628043001
15.01,0.016636708772122
15.02,0.017899553958246002
15.030000000000001,0.019155017589026
15.040000000000001,0.020401763969377002
15.05,0.021638735640698
15.06,0.022864698258568
15.07,0.024078259359939003
15.08,0.025278388084562002
15.09,0.026463902203952998
15.1,0.027633645218078
15.11,0.028786584586531
15.120000000000001,0.029921322924999997
15.13,0.03103692673663
15.14,0.032132238998994
15.15,0.033206029333196
15.16,0.034257394563365004
15.17,0.035285237672606995
15.18,0.036288534178926
15.19,0.037266290738977005
15.200000000000001,0.038217342133668
15.21,0.03914078224455
15.22,0.040035716472473
15.23,0.040901198181787
15.24,0.041736376332107
15.25,0.04254063752677
15.26,0.043312820649795
15.27,0.044052084287299
15.280000000000001,0.044755835733648996
15.290000000000001,0.045425633718904
15.3,0.046060389137967
15.31,0.046659389620086006
15.32,0.047221956575704
15.33,0.047747465225630004
15.34,0.048235331618657
15.35,0.048684952143749
15.36,0.049099589350778
15.370000000000001,0.04947498691461501
15.38,0.04981061219763
15.39,0.050105965488018
15.4,0.050360998220837
15.41,0.050574912023552
15.42,0.050747643547371
15.43,0.050878849642119
15.44,0.050968326128596
15.450000000000001,0.051015824994429
15.46,0.051021274224567
15.47,0.050984467563247
15.48,0.050905276288609004
15.49,0.050783636758292006
15.5,0.050619646797669
15.51,0.050413283701346
15.52,0.050164637634968
15.530000000000001,0.049873856898531
15.540000000000001,0.049540983375636
15.55,0.049166200366041
15.56,0.048749808566837
15.57,0.048291915793786
15.58,0.047792816026923
15.59,0.047252962905144996
15.6,0.046672421387047
15.610000000000001,0.046051985514691
15.620000000000001,0.045391791658157
15.63,0.044692452324301996
15.64,0.043954217969294
15.65,0.043177747927678006
15.66,0.042363663886999
15.67,0.041512474883086
15.68,0.040624862331413
15.69,0.039701404830116
15.700000000000001,0.03874286146292501
15.71,0.037749936316664
15.72,0.036723351608759
15.73,0.035663934816717
15.74,0.034572467827323004
15.75,0.03344981288870501
15.76,0.032296865682464995
15.77,0.031114407732074002
15.780000000000001,0.029903424536748
15.790000000000001,0.028664789059898
15.8,0.027399756112754
15.81,0.026109449790646
15.82,0.024794824231825004
15.83,0.023457000178630002
15.84,0.022097049921204998
15.85,0.020716026345629
15.860000000000001,0.019315151708051002
15.870000000000001,0.017895561244874996
15.88,0.016458280015981
15.89,0.015004588011229
15.9,0.013535669986362
15.91,0.012052747117819
15.92,0.010557085282901002
15.93,0.009049831616287998
15.94,0.0075322657148300005
15.950000000000001,0.006005663212686002
15.96,0.0044713009364170005
15.97,0.002930513635032002
15.98,0.0013845522504320022
15.99,0.00016527690204500012
16.0,0.0017158057123910012
16.01,0.003267534521297001
16.02,0.004819201892017001
16.03,0.006369469006337999
16.04,0.007917015760086
16.05,0.009460547651515999
16.06,0.010998751309858
16.07,0.012530368992332999
16.080000000000002,0.014054043673822
16.09,0.015568491175279
16.1,0.017072352801320002
16.11,0.018564358379323
16.12,0.020043252236677
16.13,0.021507754260136
16.14,0.022956597366499
16.15,0.024388534463699003
16.16,0.025802275680031
16.17,0.027196554810081
16.18,0.028570156147125
16.19,0.029921959911604
16.2,0.031250703335926
16.21,0.032555218222136
16.22,0.033834430504605
16.23,0.035087214879507
16.240000000000002,0.036312458273971
16.25,0.03750893803561
16.26,0.038675575602685
16.27,0.03981213320516
16.28,0.04091658076736
16.29,0.041988030404499
16.3,0.043025478124953
16.31,0.044028028179724996
16.32,0.04499466220744
16.330000000000002,0.045924544456072997
16.34,0.046816718388254
16.35,0.047670361874874
16.36,0.048484711696499004
16.37,0.049258984791662005
16.38,0.049992531753934
16.39,0.050684638110131006
16.4,0.051334576730339004
16.41,0.051941767832878
16.42,0.052505611134423
16.43,0.053025900931042994
16.44,0.053502067598786
16.45,0.053933335176231
16.46,0.054319311219046
16.47,0.054659530346656
16.48,0.054953659825718
16.490000000000002,0.055201371649959
16.5,0.055402343930923
16.51,0.055556350690666
16.52,0.055663440398262
16.53,0.055723353881845
16.54,0.055735764355864
16.55,0.055700588187464005
16.56,0.05561773751184199
16.57,0.055487160389044
16.580000000000002,0.05530892688601399
16.59,0.055083060752206994
16.6,0.054809640290582995
16.61,0.054488768522229
16.62,0.05412061858931699
16.63,0.05370238230014
16.64,0.0532344425384
16.65,0.052719967936876
16.66,0.05215916006407301
16.67,0.051552550418517
16.68,0.05090043148748499
16.69,0.050203517917766
16.7,0.049461813789084
16.71,0.048675787597363004
16.72,0.047846134768208
16.73,0.046973450588472
16.740000000000002,0.046058417970869
16.75,0.045101557541354004
16.76,0.044103850449148
16.77,0.043065895422605
16.78,0.041988583924057
16.79,0.040872757877574
16.8,0.03971944389213
16.81,0.03852940109238201
16.82,0.037303720955342005
16.830000000000002,0.036043365411959
16.84,0.034749193795444
16.85,0.033422392205497996
16.86,0.032063934831557006
16.87,0.030675111498693994
16.88,0.029256934774472006
16.89,0.02781055383250801
16.9,0.026337520886401997
16.91,0.024838943304501995
16.92,0.023316090619246
16.93,0.021770323460937997
16.94,0.020202831103785006
16.95,0.018615138048936004
16.96,0.017008566292974994
16.97,0.015384414807222004
16.98,0.013744146835211996
16.990000000000002,0.012089437473576
17.0,0.010421832330601004
17.01,0.008742739285989003
17.02,0.0070536845971600065
17.03,0.005356126706406998
17.04,0.0036515132961099997
17.05,0.0019413885752909976
17.06,0.00022722066706899746
17.07,0.0014896140028759983
17.080000000000002,0.0032094204223999945
17.09,0.004928788184627005
17.1,0.006646424992804004
17.11,0.008360752049106003
17.12,0.010070273740767001
17.13,0.011773445078212
17.14,0.013468808640384997
17.150000000000002,0.015154881909762
17.16,0.016830231288911
17.17,0.018493174391162
17.18,0.020142372102555997
17.19,0.021776435704313996
17.2,0.023393969419882
17.21,0.024993564815766
17.22,0.026573717649778998
17.23,0.028133119798764997
17.240000000000002,0.029670419359672
17.25,0.031184226439917
17.26,0.032673206109296
17.27,0.03413609408862
17.28,0.035571647997084004
17.29,0.036984982623806
17.3,0.038368628223172
17.31,0.039721369515632
17.32,0.041041963499954
17.330000000000002,0.042329313303331
17.34,0.043582276077736
17.35,0.044799782699842
17.36,0.045980737499231
17.37,0.04712410022381
17.38,0.048228934692731
17.39,0.049294245276768
17.400000000000002,0.050319102852775
17.41,0.0513026554062
17.42,0.052243994231445004
17.43,0.053142285508138
17.44,0.05399673690039
17.45,0.054806588700047
17.46,0.055571137402276004
17.47,0.056289714673395996
17.48,0.056961639042152
17.490000000000002,0.05758626173192699
17.5,0.05816310438074201
17.51,0.058691579166022
17.52,0.059171368073011
17.53,0.059602036819610994
17.54,0.059983100630100004
17.55,0.06031420407538499
17.56,0.060595060336006
17.57,0.06082541201043
17.580000000000002,0.061005060696676994
17.59,0.061133807824425
17.6,0.061211510604972
17.61,0.061238055343486995
17.62,0.061213653930141
17.63,0.061138081538046
17.64,0.061011423867691
17.650000000000002,0.060833827981215005
17.66,0.060605328046613
17.67,0.060326180592454
17.68,0.059996658562506
17.69,0.059616957327163
17.7,0.05918741752754
17.71,0.058708313218096
17.72,0.058180143467991004
17.73,0.057603265294599006
17.740000000000002,0.056978156425033996
17.75,0.056305361668551004
17.76,0.055585412142553005
17.77,0.054818778290656
17.78,0.054006149440446995
17.79,0.053148192319345
17.8,0.05224559059031699
17.81,0.051299055402141996
17.82,0.050309343007015006
17.830000000000002,0.049277193510130005
17.84,0.048203463029766
17.85,0.047088742290159996
17.86,0.045934129179172
17.87,0.044740403612852
17.88,0.043508566700417
17.89,0.042239659665814
17.900000000000002,0.040934452303295996
17.91,0.03959415974327199
17.92,0.038219772150611994
17.93,0.036812230402436
17.94,0.03537209288863699
17.95,0.033900844474150996
17.96,0.032399745528983004
17.97,0.030870003393056997
17.98,0.02931274321635699
17.990000000000002,0.02772917153999399
18.0,0.026120427946676003
18.01,0.02448778961467299
18.02,0.022832536029280995
18.03,0.021155848658271997
18.04,0.019459096674966994
18.05,0.017741541354401993
18.06,0.016006454839469997
18.07,0.014255278585004
18.080000000000002,0.012489381565573013
18.09,0.01071003427961699
18.1,0.008918652771434998
18.11,0.007116602175231995
18.12,0.005305324825176996
18.13,0.0034860021696209997
18.14,0.0016603371117060034
18.150000000000002,0.0001702302786589921
18.16,0.0020043398632520054
18.17,0.0038405017009140036
18.18,0.005677222974021998
18.19,0.007513180774948988
18.2,0.009346867994591002
18.21,0.011176881326166996
18.22,0.013002272443276994
18.23,0.014821240129789998
18.240000000000002,0.016632301377757994
18.25,0.018433942177237005
18.26,0.020224667539171008
18.27,0.022003191710160006
18.28,0.023768184716859993
18.29,0.025518247678015006
18.3,0.027252046446802992
18.31,0.028968173851226
18.32,0.030665034663234003
18.330000000000002,0.032343841967871004
18.34,0.034002575512723
18.35,0.035638315612919996
18.36,0.037249675526876996
18.37,0.038835471782265
18.38,0.040394487914527
18.39,0.041925468526191
18.400000000000002,0.043427309013647
18.41,0.044898851730386
18.42,0.046338996892019
18.43,0.047746683674993996
18.44,0.049120584618929
18.45,0.050460052595516
18.46,0.051763931358119
18.47,0.053031223836775
18.48,0.054260977301603
18.490000000000002,0.055452178958417
18.5,0.056604207445435
18.51,0.057715798327686
18.52,0.058786433574173
18.53,0.059815217622951
18.54,0.060801486872533
18.55,0.061744231539616
18.56,0.06263743859606
18.57,0.063485399028019
18.580000000000002,0.064285654192547
18.59,0.065037975268514
18.6,0.06574335340502199
18.61,0.066401290325998
18.62,0.067011306887025
18.63,0.06757279763690699
18.64,0.06808533223866
18.650000000000002,0.068548549752197
18.66,0.068962243827529
18.67,0.069330310420924
18.68,0.069647929472816
18.69,0.069914614997155
18.7,0.070130152528697
18.71,0.070287822954064
18.72,0.070404483562787
18.73,0.070465118471956
18.740000000000002,0.070474048076356
18.75,0.07043144128948299
18.76,0.07033751491531
18.77,0.070192404146183
18.78,0.069996158631115
18.79,0.069748828248359
18.8,0.069449802596561
18.81,0.069100251522937
18.82,0.06870057719981401
18.830000000000002,0.06825092424154501
18.84,0.067751647356756
18.85,0.06720310998910299
18.86,0.066605733326897
18.87,0.06596002393191601
18.88,0.06526649713391301
18.89,0.064525761151871
18.900000000000002,0.063738529801428
18.91,0.06290527823818799
18.92,0.06202248177716399
18.93,0.06109521611930399
18.94,0.060124238178757006
18.95,0.059110418231276995
18.96,0.058054640638206007
18.97,0.056957919188792
18.98,0.055821233854649994
18.990000000000002,0.054645622555658996
19.0,0.05343217356464
19.01,0.05218197429179099
19.02,0.050896228973107
19.03,0.04957611823334
19.04,0.048222813256621005
19.05,0.046837768222062995
19.06,0.045422211099656995
19.07,0.043977381227034006
19.080000000000002,0.042504621038664994
19.09,0.041005332334033
19.1,0.039480889831302
19.11,0.037932700702542996
19.12,0.03636219709138701
19.13,0.034770873713974
19.14,0.03316014737551
19.150000000000002,0.031531496750049
19.16,0.029886447981656
19.17,0.02822489516386
19.18,0.026550060525491
19.19,0.024863415258388
19.2,0.023166452137043003
19.21,0.021460649056991996
19.22,0.019747463024785
19.23,0.018028406666031997
19.240000000000002,0.01630498947546
19.25,0.014578723043236
19.26,0.012851079168481997
19.27,0.011123518323089998
19.28,0.009397494751567998
19.29,0.007674481682876003
19.3,0.005955928410121998
19.31,0.0042432772308579995
19.32,0.002537920972636998
19.330000000000002,0.0008413532048100018
19.34,0.0008450738963310007
19.35,0.0025199313154090006
19.36,0.004181817531263
19.37,0.0058294197608939995
19.38,0.0074613548672440005
19.39,0.009076138188680001
19.400000000000002,0.010672241242836
19.41,0.012247406141812002
19.42,0.013801764667606001
19.43,0.015334110981406
19.44,0.016843234023349
19.45,0.018327820525314002
19.46,0.019786697494454
19.47,0.021218750249051
19.48,0.022622879186004002
19.490000000000002,0.023997937512673997
19.5,0.025342824637541
19.51,0.026656534574968
19.52,0.027938011606209002
19.53,0.029186232270465996
19.54,0.030400285580619
19.55,0.031579267509523
19.56,0.032722342571232
19.57,0.033828554088851
19.580000000000002,0.034897155328154
19.59,0.035927354762434006
19.6,0.036918416296925
19.61,0.0378696317995
19.62,0.038780397749308
19.63,0.039650070349532
19.64,0.040478193032384
19.650000000000002,0.041264182255597
19.66,0.042007536590193996
19.67,0.042707856940066
19.68,0.043364737746735
19.69,0.043977785385238
19.7,0.04454665070732
19.71,0.045071018807337
19.72,0.045550682809532006
19.73,0.045985453342757
19.740000000000002,0.046375228418594
19.75,0.046719860320664004
19.76,0.047019255802124
19.77,0.047273378590892
19.78,0.04748227200209401
19.79,0.047645936990887996
19.8,0.047764503204931
19.81,0.04783808636758599
19.82,0.04786687368522399
19.830000000000002,0.047850832651158
19.84,0.047790275499538
19.85,0.04768548190830199
19.86,0.047536723419479995
19.87,0.047344303286167996
19.88,0.047108562803822
19.89,0.046829908872207
19.900000000000002,0.046508670505404
19.91,0.046145315023704
19.92,0.04574027770052601
19.93,0.04529409395430001
19.94,0.0448165053349
19.95,0.044298842791577
19.96,0.043741681854466
19.97,0.043145625733827006
19.98,0.042511309143805
19.990000000000002,0.041839392920619
20.0,0.04113052116208899
20.01,0.040385464668601996
20.02,0.039604836520660006
20.03,0.038789495472641
20.04,0.037940254268428994
20.05,0.037057964760819
20.06,0.036143472586946
20.07,0.035197724847879
20.080000000000002,0.034221580200929996
20.09,0.033215976208721
20.1,0.032181897431473996
20.11,0.031120355991225007
20.12,0.030032416714107994
20.13,0.028919206756325
20.14,0.02778358955606299
20.150000000000002,0.026624860653914
20.16,0.025444082195666004
20.17,0.024242383889577
20.18,0.023020959183078005
20.19,0.021780886869856998
20.2,0.02052348231482
20.21,0.019249978606171995
20.22,0.017961622257505
20.23,0.016659692321228
20.240000000000002,0.015345264332691004
20.25,0.014019995254687001
20.26,0.012685011403848
20.27,0.011341624942970002
20.28,0.009991232231277
20.29,0.008635068758901
20.3,0.007274503456881
20.31,0.005910881006089001
20.32,0.004545531572930996
20.330000000000002,0.003178842290312997
20.34,0.0018130918110259991
20.35,0.0004496273663849998
20.36,0.0009102040176299994
20.37,0.002265096493147
20.38,0.003613717661184998
20.39,0.004954696920359002
20.400000000000002,0.006286208484496
20.41,0.007607453839121
20.42,0.008917387660684001
20.43,0.010214519400483
20.44,0.011497562959711
20.45,0.012765276253535
20.46,0.014016431700042999
20.47,0.015249776246375002
20.48,0.016464066314542
20.490000000000002,0.017658198856619
20.5,0.01883095980592
20.51,0.019981225346273
20.52,0.021107715766276
20.53,0.022209547233083
20.54,0.023285576817517
20.55,0.024334769133997
20.56,0.025356088888738
20.57,0.026348509317413997
20.580000000000002,0.027310998701692
20.59,0.028242650877052
20.6,0.029142496367536998
20.61,0.030009797840632
20.62,0.030843562320839
20.63,0.031642966524495005
20.64,0.032407203178350004
20.650000000000002,0.033135486061354996
20.66,0.033827096865748
20.67,0.034481354338177
20.68,0.035097509260123005
20.69,0.035675078049264
20.7,0.036213161772243
20.71,0.03671134185786
20.72,0.037169093462332
20.73,0.037585956504916
20.740000000000002,0.037961452954320005
20.75,0.038295142101451005
20.76,0.038586634344052004
20.77,0.038835614778901
20.78,0.039041732188485
20.79,0.039204753403246
20.8,0.039324400465559996
20.81,0.039400547906558
20.82,0.039432983925052
20.830000000000002,0.039421591329463
20.84,0.039366338281909996
20.85,0.039267177248259
20.86,0.039124117131189004
20.87,0.038937220072444
20.88,0.038706609587038
20.89,0.038432424554542
20.900000000000002,0.038114785972792
20.91,0.037754037638325
20.92,0.037350315715080004
20.93,0.036903970571818
20.94,0.036415383042515
20.95,0.03588486530319701
20.96,0.035312924652876006
20.97,0.034700005454849005
20.98,0.03404659545750699
20.990000000000002,0.033353269072454006
21.0,0.032620599813301995
21.01,0.031849211162754
21.02,0.031039749831155997
21.03,0.030192927029025998
21.04,0.029309492163399002
21.05,0.028390207285920004
21.06,0.027435860740342995
21.07,0.026447904182375005
21.080000000000002,0.025427711244300003
21.09,0.024375046005631
21.1,0.023290701603893002
21.11,0.022175809437831
21.12,0.021032294851267
21.13,0.019861317963989003
21.14,0.018662681703443
21.150000000000002,0.017437504709799004
21.16,0.016187036839571997
21.17,0.014912383964531997
21.18,0.013614359557845998
21.19,0.012294177531977
21.2,0.010952956270274004
21.21,0.009592017302039998
21.22,0.008212613903166001
21.23,0.006815905369980002
21.240000000000002,0.005403249822202999
21.25,0.003975943852394005
21.26,0.0025355105442790016
21.27,0.001082789994139001
21.28,0.00038034490800500226
21.29,0.0018525390975790042
21.3,0.0033321950412920007
21.31,0.004818149314471002
21.32,0.006308607242669
21.330000000000002,0.007802385846346998
21.34,0.009297991649541999
21.35,0.010793963941312
21.36,0.012288526019435999
21.37,0.013780632841285
21.38,0.015268664580658
21.39,0.016751116502801998
21.400000000000002,0.018226524531532
21.41,0.01969353239225
21.42,0.021150366741481
21.43,0.022595687719033
21.44,0.024028022233169
21.45,0.025445911599827
21.46,0.026847901884638002
21.47,0.028231881158177
21.48,0.029595532408519
21.490000000000002,0.030939124157409
21.5,0.032261292982073
21.51,0.033560601974751
21.52,0.034835674798990995
21.53,0.036084689778162995
21.54,0.03730686810894
21.55,0.038500898545533
21.56,0.039666011919022
21.57,0.040800656315202
21.580000000000002,0.041903283951597
21.59,0.042972728761662
21.6,0.044007847722634
21.61,0.045007471189374995
21.62,0.045970561226602
21.63,0.046896088343358
21.64,0.047783063487502
21.650000000000002,0.048630499771137
21.66,0.049437527413546
21.67,0.050203163467064
21.68,0.050926635272877
21.69,0.051607091276617
21.7,0.052243744265737004
21.71,0.052835905732958
21.72,0.053382824079132
21.73,0.053883847556327004
21.740000000000002,0.054338401919959
21.75,0.054745941161218
21.76,0.055105898604999995
21.77,0.055417810360208
21.78,0.055681259335488
21.79,0.055895892059941006
21.8,0.056061319465831996
21.81,0.05617724368185499
21.82,0.056243419350076
21.830000000000002,0.056259599611195005
21.84,0.056225719498811
21.85,0.056141587240912005
21.86,0.056007168857842
21.87,0.055822437332333
21.88,0.055587398552353
21.89,0.055302112032242
21.900000000000002,0.05496668510585499
21.91,0.054581363815775
21.92,0.054144116500904
21.93,0.05365735981108101
21.94,0.053121466251648
21.95,0.052536770355979
21.96,0.05190372546757399
21.97,0.05122265526995301
21.98,0.050494119757545
21.990000000000002,0.049718642683303


==> anc/data/fig6/fig_a_inset_T01_rhobond1e-08.csv <==
time,err_inset
0.0,0.0
0.01,1.2133602600439275e-07
0.02,2.158096040760782e-07
0.03,2.7595433693683447e-07
0.04,3.532127539340735e-07
0.05,4.2990455095814895e-07
0.06,5.059140709695598e-07
0.07,5.81124604992489e-07
0.08,6.554206759545878e-07
0.09,7.286887769852868e-07
0.1,8.008264389403053e-07
0.11,8.717275939984503e-07
0.12,9.412860040303173e-07
0.13,1.0093972769853465e-06
0.14,1.075959504048818e-06
0.15,1.1408728429751491e-06
0.16,1.2040399309798389e-06
0.17,1.2751653530873597e-06
0.18,1.3425695190028009e-06
0.19,1.4091085830392203e-06
0.2,1.4767332670029276e-06
0.21,1.5466827749666123e-06
0.22,1.6175680859209507e-06
0.23,1.6896762869977877e-06
0.24,1.763324800951871e-06
0.25,1.8388619590359312e-06
0.26,1.9166675320203552e-06
0.27,1.9971534109819444e-06
0.28,2.0807768610353605e-06
0.29,2.404778728037904e-06
0.3,2.542163068053327e-06
0.31,2.6907602489467664e-06
0.32,2.851758004074334e-06
0.33,3.0264024379889065e-06
0.34,3.1992076509057554e-06
0.35,3.365648313047309e-06
0.36,3.541287788011438e-06
0.37,3.7267537209562107e-06
0.38,3.922697033975631e-06
0.39,4.731006338909438e-06
0.4,3.5356382709350598e-06
0.41,5.158545445915763e-06
0.42,7.063868407986007e-06
0.43,9.078018427977064e-06
0.44,1.1398783657967648e-05
0.45,1.4054655791073678e-05
0.46,1.7074401236993886e-05
0.47,2.0487331225060856e-05
0.48,2.4323377035950777e-05
0.49,2.861309147295099e-05
0.5,3.3110086183008036e-05
0.51,3.7781272624992646e-05
0.52,4.29012517230154e-05
0.53,4.849168365095302e-05
0.54,5.4573808557001335e-05
0.55,6.116835408409571e-05
0.56,6.829544007802557e-05
0.57,6.549009003298245e-05
0.58,5.84816267900079e-05
0.59,5.809082567698187e-05
0.6,5.7255621694007885e-05
0.61,5.5928304647956395e-05
0.62,5.4056958779968856e-05
0.63,5.401545692401699e-05
0.64,5.3662872861959254e-05
0.65,5.297059662701109e-05
0.66,5.1884055505990734e-05
0.67,5.0368064891004316e-05
0.68,4.8385987549970366e-05
0.69,4.589964741197328e-05
0.7,4.2869247341981165e-05
0.71,3.925329880799522e-05
0.72,3.5008569785e-05
0.73,3.281535323196305e-05
0.74,3.303643787100352e-05
0.75,3.309670918300034e-05
0.76,3.29866471240059e-05
0.77,3.269910951800292e-05
0.78,3.2185070139995053e-05
0.79,3.148099830499462e-05
0.8,3.0584049434012606e-05
0.81,2.9514751823001006e-05
0.82,2.8288012525995443e-05
0.83,2.689287741297619e-05
0.84,2.5337206554010283e-05
0.85,2.409170602399313e-05
0.86,2.2737902064001725e-05
0.87,2.0804831671009105e-05
0.88,1.8759490621009234e-05
0.89,1.6491091351003573e-05
0.9,1.343568991099553e-05
0.91,1.0189357025999768e-05
0.92,6.760968794997102e-06
0.93,3.1548215410001634e-06
0.94,8.523589960021671e-07
0.95,5.071280179999582e-06
0.96,9.503421320000704e-06
0.97,1.4137613733999823e-05
0.98,1.8987132393000032e-05
0.99,2.405515163799929e-05
1.0,2.9345602043998054e-05
1.01,3.4863064016999595e-05
1.02,4.061266566800226e-05
1.03,4.659998796099907e-05
1.04,5.2832452454000534e-05
1.05,6.054634358899913e-05
1.06,6.991420882698773e-05
1.07,8.577957192400232e-05
1.08,9.436337723700561e-05
1.09,0.00010326081299200096
1.1,0.00011234731010499599
1.11,0.00012124695829900112
1.12,0.0001297669019200004
1.13,0.0001396974330609979
1.14,0.00014996685837299906
1.15,0.00016058474444699544
1.16,0.00017155966216400587
1.17,0.00018289961244000175
1.18,0.0001945626187780103
1.19,0.00020665759304600018
1.2,0.00021881977438201194
1.21,0.00023136542984497632
1.22,0.00024430184484200423
1.23,0.0002576408849329914
1.24,0.00027140407436099245
1.25,0.0002860860275669952
1.26,0.00030116530870200053
1.27,0.0003168126941280047
1.28,0.000333043052269999
1.29,0.0003498716305269933
1.3,0.00036731269157500024
1.31,0.00038538114002700796
1.32,0.00040409178236799903
1.33,0.0004234674891729906
1.34,0.000443498902542
1.35,0.00046420246649697683
1.36,0.0004688083900309947
1.37,0.00045597831339699857
1.38,0.0004536422132649931
1.39,0.0004627771103200007
1.4,0.000471826116884011
1.41,0.00048078616604099733
1.42,0.000489655701754993
1.43,0.0004958689982469955
1.44,0.0005044192971430106
1.45,0.0005128862718669913
1.46,0.000521240531948991
1.47,0.0005322783831449851
1.48,0.0005405145428069857
1.49,0.0005485560364920095
1.5,0.0005563964007140043
1.51,0.0005640286418469864
1.52,0.0005714718584899914
1.53,0.0005787172280720121
1.54,0.0005856763389650022
1.55,0.0005924190910629734
1.56,0.0005989361098760193
1.57,0.0006047247168420034
1.58,0.0006096409826419902
1.59,0.0006142591311190104
1.6,0.0006185602220869918
1.61,0.0006226174669610035
1.62,0.0006263483185799945
1.63,0.0006297471163919932
1.64,0.0006328088799670006
1.65,0.0006355191815010097
1.66,0.0006503328347119974
1.67,0.0006630758286950006
1.68,0.000675875217093988
1.69,0.000688798434768989
1.7,0.0007017942945619915
1.71,0.0007147888632149935
1.72,0.0007278370319499933
1.73,0.0007403083875559963
1.74,0.0007528177498600103
1.75,0.0007653712232330023
1.76,0.0007731913214280017
1.77,0.0007792945279079949
1.78,0.0007851043622329953
1.79,0.0007904897115509971
1.8,0.0007984550327150008
1.81,0.0008068031713030013
1.82,0.0008113745607440034
1.83,0.0008155833737200011
1.84,0.0008194143306979942
1.85,0.0008228516202639993
1.86,0.0008258803965960002
1.87,0.0008284823207680009
1.88,0.000830641083199999
1.89,0.0008310398530240008
1.9,0.0008388149016240014
1.91,0.0008399523048310004
1.92,0.0008405342014329992
1.93,0.0008404578842899999
1.94,0.0008396954283529999
1.95,0.000847012938062
1.96,0.000854377100275
1.97,0.0008615903834929993
1.98,0.0008686220731109993
1.99,0.0008754406937539986
2.0,0.0008820377007959998
2.01,0.00085727831544
2.02,0.0008011356885029991
2.03,0.0007434573968740019
2.04,0.0007021002730769992
2.05,0.0006772593870590024
2.06,0.0006513311654009965
2.07,0.0006321483492160024
2.08,0.0006200742668529963
2.09,0.0006073775841309997
2.1,0.0005940344934139974
2.11,0.0005801791306569992
2.12,0.000565803376703998
2.13,0.0005508953645339959
2.14,0.0005354489497500017
2.15,0.0005194592396869993
2.16,0.0005029218599549995
2.17,0.0004866176006610018
2.18,0.00046975638693000366
2.19,0.00045233439720399754
2.2,0.00043434928858300526
2.21,0.00041515914380001184
2.22,0.00039537979099101006
2.23,0.00037509148986700214
2.24,0.00035425096775200393
2.25,0.00033288694990600554
2.26,0.0003111944075619988
2.27,0.00028875123696299465
2.28,0.00026572588792798946
2.29,0.00024216136144999956
2.3,0.00022138559039999728
2.31,0.00019249676054999831
2.32,0.00016844233136999176
2.33,0.0001575475282400013
2.34,0.00014721645666800065
2.35,0.00014131217118899808
2.36,0.00013729313573099255
2.37,0.00013376843086600199
2.38,0.0001280372739210084
2.39,0.00012274752094500185
2.4,0.00011792589885999127
2.41,0.00011355327778800328
2.42,0.0001064687988060059
2.43,0.00010184429047600807
2.44,9.854389894299598e-05
2.45,9.558138409899997e-05
2.46,9.308201419200302e-05
2.47,9.107170717100044e-05
2.48,8.586924853000444e-05
2.49,8.103243999800502e-05
2.5,7.154021382899112e-05
2.51,6.273515272100377e-05
2.52,5.154294954699823e-05
2.53,3.996194378100282e-05
2.54,1.4592373946999138e-05
2.55,1.1308656213002144e-05
2.56,3.634637038900379e-05
2.57,6.361998310600026e-05
2.58,9.131622483200125e-05
2.59,0.00010111211856900226
2.6,0.00011034681580700256
2.61,0.00011935046789099402
2.62,0.00012773250891699728
2.63,0.00013565756256900263
2.64,0.00014687370449300435
2.65,0.0001619770845090046
2.66,0.00017698232234399786
2.67,0.0001919291508939991
2.68,0.00020623949311100037
2.69,0.00022040205440299748
2.7,0.0002343110272049996
2.71,0.0002479419073259971
2.72,0.00026134289744800254
2.73,0.0002746329582670008
2.74,0.00028764891546100013
2.75,0.00030038117327400166
2.76,0.0003128247704720002
2.77,0.0003249510489060012
2.78,0.0003367548099310006
2.79,0.00034822172536900023
2.8,0.00036410655804600036
2.81,0.00038451328605499996
2.82,0.000404849773321
2.83,0.0004250888666769998
2.84,0.00044516013921199957
2.85,0.0004650740061819996
2.86,0.00048402373813600033
2.87,0.0004969422680930011
2.88,0.0005040019540129993
2.89,0.000515898208882001
2.9,0.0005259370590229989
2.91,0.0005393451882090006
2.92,0.0005525017135659983
2.93,0.0005652907450850002
2.94,0.0005919410836080011
2.95,0.0005870956645399987
2.96,0.0005577805682899992
2.97,0.0005267928934939992
2.98,0.0005102791239540022
2.99,0.0005103115160830021
3.0,0.0005115484593279998
3.01,0.0005044771424720026
3.02,0.0004962534822020026
3.03,0.000486898724370001
3.04,0.00047642445899299946
3.05,0.00047099034795699407
3.06,0.00046164977626800274
3.07,0.00045131469719299905
3.08,0.00044003375147199514
3.09,0.00042771320240900246
3.1,0.0004143686288009957
3.11,0.00040004904470500313
3.12,0.0003869203910549998
3.13,0.0003710421614349993
3.14,0.00035819265977300035
3.15,0.00034472995374199705
3.16,0.0003318516614920011
3.17,0.0003182868141240053
3.18,0.00030404440660000004
3.19,0.00028915974912500225
3.2,0.00027336255074899424
3.21,0.0002570697333960023
3.22,0.00024010272932999815
3.23,0.00021842370508900338
3.24,0.00019618461335400156
3.25,0.0001803851258050035
3.26,0.00016036291202699976
3.27,0.00014055663665999557
3.28,0.0001250145046299972
3.29,0.00010928543951500141
3.3,9.330676365799928e-05
3.31,8.10890381600024e-05
3.32,6.99615436419998e-05
3.33,5.8851417219001056e-05
3.34,4.7756966655002064e-05
3.35,3.6714119667997924e-05
3.36,2.8370928389004346e-05
3.37,2.5755564418000754e-05
3.38,2.1648138148998297e-05
3.39,2.6161288581003084e-05
3.4,2.8454841677003073e-05
3.41,1.9495123833000727e-05
3.42,8.74658182400262e-06
3.43,3.928907086003797e-06
3.44,4.019202650001885e-06
3.45,4.736821241003997e-06
3.46,5.771578649005349e-06
3.47,3.5711976850011373e-06
3.48,2.221344357004884e-06
3.49,1.7764247730034377e-06
3.5,6.853226546005287e-06
3.51,1.5347087083998623e-05
3.52,2.3769769567999477e-05
3.53,3.088711738800237e-05
3.54,3.2461985106001234e-05
3.55,3.580294006500298e-05
3.56,4.220063844100064e-05
3.57,4.840518006600167e-05
3.58,5.420932603700246e-05
3.59,5.925120751600066e-05
3.6,6.361806038799982e-05
3.61,6.776291012199932e-05
3.62,7.11166962739998e-05
3.63,7.385488384000025e-05
3.64,7.559520931400008e-05
3.65,7.826869713200017e-05
3.66,8.190280159200004e-05
3.67,8.493952078400015e-05
3.68,8.734815907200048e-05
3.69,8.912003219200063e-05
3.7,9.025297979899961e-05
3.71,8.879784978100061e-05
3.72,8.649264119700226e-05
3.73,8.35157996420012e-05
3.74,7.947214004900074e-05
3.75,7.44376090399991e-05
3.76,6.995287839100042e-05
3.77,6.37843061910004e-05
3.78,5.7047732914997096e-05
3.79,4.971003774800059e-05
3.8,4.180289508299434e-05
3.81,3.328949282600108e-05
3.82,2.5301870476002186e-05
3.83,9.712625605000358e-06
3.84,4.348943639001512e-06
3.85,2.4126651728996473e-05
3.86,4.671996797899619e-05
3.87,7.001592460400413e-05
3.88,9.405217186800319e-05
3.89,0.00012055466438999629
3.9,0.0001460846742839944
3.91,0.00017301851053999617
3.92,0.00020371132548699378
3.93,0.0002315738601250117
3.94,0.0002561071487800076
3.95,0.0002837414189450077
3.96,0.0003125093240999993
3.97,0.00034105908184001166
3.98,0.0003717322804450002
3.99,0.0003958620578469879
4.0,0.0004258920829939977
4.01,0.00045064075425099714
4.02,0.00047492973660999416
4.03,0.0005113502157670091
4.04,0.0005480023230190062
4.05,0.0005857796226099998
4.06,0.00062283863374199
4.07,0.000662296698041992
4.08,0.0007022171512820058
4.09,0.0007347946999179955
4.1,0.0007642984922009988
4.11,0.0007942943122779961
4.12,0.0008235673390070003
4.13,0.0008530388538630085
4.14,0.0008826097588989917
4.15,0.0009122119626290004
4.16,0.0009405102809830063
4.17,0.0009686580257049909
4.18,0.0009961105889309957
4.19,0.0010225001605420059
4.2,0.0010486613911040027
4.21,0.001074570440166997
4.22,0.0010906131289279974
4.23,0.0011127973076089925
4.24,0.0011320057564480068
4.25,0.0011533923310420024
4.26,0.0011724081109960038
4.27,0.0011903229276200022
4.28,0.0012076271621840051
4.29,0.0012217991663590055
4.3,0.001231702984505978
4.31,0.0012421129722040014
4.32,0.0012399079711579997
4.33,0.0012358583327800043
4.34,0.00123080119826402
4.350000000000001,0.0012239334339360086
4.36,0.0012158388340340054
4.37,0.0012029463221770037
4.38,0.0011887527834840012
4.39,0.0011734214134559995
4.4,0.001159208012029997
4.41,0.0011411677644549978
4.42,0.0011233194210579917
4.43,0.0011032838584770083
4.44,0.0010817510841570066
4.45,0.0010586627678279975
4.46,0.001037048672232005
4.47,0.0010111484100139984
4.48,0.0009815209582669931
4.49,0.0009457573068400033
4.5,0.0009078298074349928
4.51,0.0008699302319330054
4.52,0.0008316129747179962
4.53,0.0007967969164949934
4.54,0.0007627010021609981
4.55,0.0007321232972890002
4.56,0.0006995758166140065
4.57,0.0006650292863019935
4.58,0.0006285199011809989
4.59,0.000589975616848995
4.600000000000001,0.0005491608687570038
4.61,0.0005070392242519928
4.62,0.0004620991866750024
4.63,0.0004145735952460067
4.64,0.0003651044646640067
4.65,0.0003139596019050006
4.66,0.000257300510426009
4.67,0.00019913564617900226
4.68,0.0001396337328119987
4.69,8.31197723380056e-05
4.7,2.0983301618003602e-05
4.71,5.1142877941001696e-05
4.72,0.00011580290376499852
4.73,0.00018129029373899902
4.74,0.000247629820038002
4.75,0.0003138164518629999
4.76,0.000382223894443999
4.77,0.0004514429946799979
4.78,0.0005215956207220013
4.79,0.0005861766002140008
4.8,0.0006585034603799993
4.81,0.0007313313174370003
4.82,0.0007961207063520003
4.83,0.0008596963655859999
4.84,0.000923394003183
4.850000000000001,0.000987038061107
4.86,0.0010514270083930004
4.87,0.0011157781595379987
4.88,0.0011802924443649991
4.89,0.001247753422662
4.9,0.0013164184511409993
4.91,0.0013850379295810011
4.92,0.001453586414192
4.93,0.0015216206014929956
4.94,0.0015888546584029994
4.95,0.0016558474183260008
4.96,0.0017203047442189978
4.97,0.0017817825532520024
4.98,0.0018438781185360006
4.99,0.0019074266867209963
5.0,0.0019707762421439998
5.01,0.0020338141690840056
5.02,0.0020963057131000024
5.03,0.0021585646443190026
5.04,0.00221855355718599
5.05,0.002275464432010002
5.06,0.0023333520262509982
5.07,0.0023873501678410014
5.08,0.002439352159984004
5.09,0.002487347476299001
5.100000000000001,0.0025263824635080034
5.11,0.002564728412923989
5.12,0.0026023224399519956
5.13,0.002639157598445005
5.14,0.002675246577317991
5.15,0.00271043872840801
5.16,0.0027447523762390014
5.17,0.0027803210517649973
5.18,0.002817233592872004
5.19,0.0028537909281780016
5.2,0.0028891140984859953
5.21,0.0029234799056890026
5.22,0.0029565147361509947
5.23,0.0029882792157859828
5.24,0.0030233409192430005
5.25,0.003057247634655008
5.26,0.0030902877724069966
5.27,0.0031209820802919896
5.28,0.0031508516657899888
5.29,0.0031801286148709917
5.3,0.0032087423183169983
5.31,0.003236406362434996
5.32,0.0032615590109950077
5.33,0.003283763526838984
5.34,0.0033047889444000056
5.350000000000001,0.0033245824570130034
5.36,0.003343872822334004
5.37,0.003354466410662005
5.38,0.003368231513459996
5.39,0.0033801808918839937
5.4,0.00339063374176099
5.41,0.0034003398897330117
5.42,0.003409445740021
5.43,0.00341889344680002
5.44,0.0034270704295070176
5.45,0.003429721333850999
5.46,0.003418956633180009
5.47,0.003406090469624007
5.48,0.0033909804832759904
5.49,0.0033705215407690003
5.5,0.0033512879292429965
5.51,0.0033312819322419973
5.52,0.00330829883417999
5.53,0.003284104826982992
5.54,0.003258117842959013
5.55,0.0032306032497569914
5.56,0.003202022969078011
5.57,0.0031716665593699844
5.58,0.0031402301389880094
5.59,0.0031064219253540137
5.600000000000001,0.003073247333374024
5.61,0.003037230908579991
5.62,0.0029998414418569985
5.63,0.002960922615789008
5.64,0.0029194717310670193
5.65,0.002878736840145002
5.66,0.0028355384679649986
5.67,0.002792848098116002
5.68,0.0027478322364049845
5.69,0.002702319658353991
5.7,0.0026556080912150115
5.71,0.002607821431126006
5.72,0.0025590519285360047
5.73,0.0025091256746329893
5.74,0.0024590326903869975
5.75,0.0024075762499239928
5.76,0.002354720497568019
5.77,0.0023017985799700103
5.78,0.0022472309202219987
5.79,0.0021908775219240118
5.8,0.0021331104223480113
5.81,0.0020744678077909973
5.82,0.002014277804453013
5.83,0.0019525000458919806
5.84,0.0018884852540529962
5.850000000000001,0.0018234063379030108
5.86,0.0017566248957140151
5.87,0.001687924193162993
5.88,0.0016203699365660018
5.89,0.0015479818145709978
5.9,0.001471829925804996
5.91,0.0013938984495879825
5.92,0.0013142104715890002
5.93,0.0012331472768429969
5.94,0.001151421737534991
5.95,0.0010671177340549898
5.96,0.0009794320076829954
5.97,0.0008899595998319992
5.98,0.0007950762512180104
5.99,0.0006958319697230042
6.0,0.0005943712987120098
6.01,0.0004913193598989896
6.02,0.00038676222649500214
6.03,0.0002807652233829949
6.04,0.0001725004417010012
6.05,6.40005314890002e-05
6.06,4.5962054358000826e-05
6.07,0.0001576713609710012
6.08,0.00027025795872599734
6.09,0.0003852261292469905
6.100000000000001,0.0005028082238629911
6.11,0.0006221865709130081
6.12,0.0007416281740499978
6.13,0.000857430446117996
6.140000000000001,0.0009704873313000004
6.15,0.0010828583103739964
6.16,0.0011967650931970011
6.17,0.0013106685604910018
6.18,0.0014245861247520059
6.19,0.0015383841979869986
6.2,0.0016519559028429984
6.21,0.0017625573387549977
6.22,0.0018733082843210014
6.23,0.001984884616089002
6.24,0.0020959545320049996
6.25,0.0022062410859009993
6.26,0.0023163223976059993
6.27,0.0024239082685079995
6.28,0.0025304237302490006
6.29,0.0026352049081200006
6.3,0.0027385516874640003
6.31,0.00284013452294
6.32,0.002941310038121
6.33,0.0030410188278610006
6.34,0.003139175927389
6.350000000000001,0.0032345211869869994
6.36,0.003326252259742998
6.37,0.003419824185641001
6.38,0.003511463460140002
6.390000000000001,0.0036012161664050017
6.4,0.003689025867763998
6.41,0.003774822227257002
6.42,0.0038583586088730033
6.43,0.003938985559757996
6.44,0.004018488639111001
6.45,0.004096188429950999
6.46,0.004171716549113996
6.47,0.004245510678422
6.48,0.004317654432274998
6.49,0.004387971790301995
6.5,0.004452718562407004
6.51,0.004517428652434
6.52,0.004577617756781005
6.53,0.004635101693524997
6.54,0.004689831404823
6.55,0.004739278097934993
6.56,0.0047830309586820025
6.57,0.004823888020590007
6.58,0.004858073732415008
6.59,0.004889676461008005
6.600000000000001,0.004918343477598008
6.61,0.0049440436649840075
6.62,0.004966753215210007
6.63,0.004986442515549999
6.640000000000001,0.0050047672401969945
6.65,0.005017266373525009
6.66,0.005026372954621008
6.67,0.005032204855899003
6.68,0.0050351446000830025
6.69,0.005034315539593007
6.7,0.005029724666778007
6.71,0.005022048381327998
6.72,0.005010613502872005
6.73,0.00499570340647601
6.74,0.004977562319729997
6.75,0.004956002811899007
6.76,0.004931472905281009
6.77,0.0049035340804330085
6.78,0.004870235389116004
6.79,0.004835166961080994
6.8,0.0047971584335509965
6.81,0.004755913913213006
6.82,0.004711778641889
6.83,0.004664691031743995
6.84,0.004616065355387999
6.850000000000001,0.0045622359160810005
6.86,0.004505389844582
6.87,0.004446249425688997
6.88,0.0043852967176069985
6.890000000000001,0.004321515192274
6.9,0.004254558550099
6.91,0.0041846104572419995
6.92,0.004111998670983011
6.93,0.004037389766436
6.94,0.003959817066533006
6.95,0.003876848701933
6.96,0.003794251541747007
6.97,0.003708221736230005
6.98,0.003619193575712998
6.99,0.003528008429254992
7.0,0.003434121975853008
7.01,0.0033377930994750032
7.02,0.003236905549933
7.03,0.003134345749069012
7.04,0.0030304025342619972
7.05,0.002924930802597009
7.06,0.0028173453690180095
7.07,0.002709118040521999
7.08,0.0025997370642950046
7.09,0.0024879183182500014
7.100000000000001,0.0023743987689539975
7.11,0.0022596043384799994
7.12,0.0021438194734900023
7.13,0.002026857036468002
7.140000000000001,0.0019096026150820025
7.15,0.001790188254833
7.16,0.0016701577591080041
7.17,0.0015495774288750014
7.18,0.001428581875149
7.19,0.0013077299677939982
7.2,0.0011889635432850015
7.21,0.0010663122139139974
7.22,0.0009442358423469993
7.23,0.0008236519123320032
7.24,0.0007040745330310003
7.25,0.0005830747747479978
7.26,0.0004632088949639984
7.27,0.0003441583613239957
7.28,0.00022478311351399605
7.29,0.00010454367843400203
7.3,1.4351403786999617e-05
7.31,0.00013207889694799926
7.32,0.00024853672888500156
7.33,0.0003633166003160007
7.34,0.00047669670857199836
7.350000000000001,0.0005885557540960019
7.36,0.0006987989018200011
7.37,0.0008074391703249972
7.38,0.0009136804694970004
7.390000000000001,0.0010188237775499986
7.4,0.0011220910798300007
7.41,0.0012233879649719993
7.42,0.0013230617074419995
7.43,0.0014214925202610008
7.44,0.0015180342840409996
7.45,0.0016124681166500001
7.46,0.0017046662084370004
7.47,0.0017946474370500003
7.48,0.001881373617709
7.49,0.001965059831494
7.5,0.0020460269362140003
7.51,0.002125014670415
7.52,0.0022015619648550005
7.53,0.0022756539345830003
7.54,0.0023482842052920004
7.55,0.002418151838899
7.56,0.002485587492349
7.57,0.002549936706928999
7.58,0.0026113435494609996
7.59,0.0026703861279289993
7.600000000000001,0.0027271472654759998
7.61,0.002781126446891999
7.62,0.0028329100342629997
7.63,0.0028817054732569996
7.640000000000001,0.002927901618849999
7.65,0.0029734731317380015
7.66,0.0030151527704959987
7.67,0.0030537908305490018
7.68,0.0030897845945890012
7.69,0.003123036888825998
7.7,0.0031543248161669986
7.71,0.0031829429630430006
7.72,0.0032089425158870026
7.73,0.003232735659027
7.74,0.0032545247340729985
7.75,0.003273549751203999
7.76,0.003290058974205999
7.77,0.0033042036747779994
7.78,0.0033160717334199986
7.79,0.0033254074129589993
7.8,0.003331095120590998
7.81,0.0033365041035720022
7.82,0.003339709735284
7.83,0.0033402121482139988
7.84,0.0033380119193810003
7.850000000000001,0.0033334086631090012
7.86,0.003326696361188
7.87,0.0033167693060139995
7.88,0.0033045378984300003
7.890000000000001,0.003289460484563002
7.9,0.0032734118248229985
7.91,0.0032554324844759966
7.92,0.003236061138791997
7.930000000000001,0.0032146524274429995
7.94,0.003190534136163003
7.95,0.0031645199008979996
7.96,0.0031371118299690012
7.97,0.003108122146134002
7.98,0.003078465156241
7.99,0.00304737403674
8.0,0.003014676188548001
8.01,0.0029805699290770017
8.02,0.0029454951224330006
8.03,0.0029095757982430005
8.040000000000001,0.002872356362342999
8.05,0.002834144558628
8.06,0.0027950527739000006
8.07,0.002754264591703
8.08,0.0027135621764390007
8.09,0.002671586117637
8.1,0.002628526218076001
8.11,0.002584166885524
8.120000000000001,0.00253888667872
8.13,0.002492779479513
8.14,0.0024463861584499997
8.15,0.0023991117072200002
8.16,0.002351141340363
8.17,0.00230239046344
8.18,0.002253000034343
8.19,0.002202667287294
8.2,0.002152191513904
8.21,0.002101202416158
8.22,0.0020497203944290004
8.23,0.0019986786709619998
8.24,0.001947509622418
8.25,0.0018959488039319997
8.26,0.0018441478079629994
8.27,0.001791820889423
8.28,0.001739157810776
8.290000000000001,0.0016862287060330008
8.3,0.0016330179996250013
8.31,0.0015796085663309992
8.32,0.0015260029752580014
8.33,0.0014722522327070015
8.34,0.0014186317683100007
8.35,0.0013666498118140007
8.36,0.001314060081318999
8.370000000000001,0.0012608937456169977
8.38,0.0012082740435920003
8.39,0.001156056887879002
8.4,0.0011041290003919978
8.41,0.0010524347150450003
8.42,0.001000874877413998
8.43,0.0009496769467000031
8.44,0.0008984786055919979
8.45,0.0008478779488390008
8.46,0.0007975616946310007
8.47,0.0007473956603029977
8.48,0.0006974646729499996
8.49,0.0006478056298260017
8.5,0.0005984554629150027
8.51,0.000549394920297
8.52,0.000501012664273999
8.53,0.0004530705999449998
8.540000000000001,0.0004056251930109993
8.55,0.00035807176963200196
8.56,0.00031051122991499966
8.57,0.0002634429483439997
8.58,0.00021660927991499698
8.59,0.00017117461244100032
8.6,0.0001262569039459996
8.61,8.252660500700226e-05
8.620000000000001,3.9082290479001275e-05
8.63,4.420539267999818e-06
8.64,4.6892909969998425e-05
8.65,8.819400345199888e-05
8.66,0.00012961132888900107
8.67,0.00016837286114099875
8.68,0.00020888054352900115
8.69,0.0002466583842639994
8.700000000000001,0.0002844533857489992
8.71,0.0003228385653890019
8.72,0.0003605752419630001
8.73,0.00039739133292900075
8.74,0.0004332910889660001
8.75,0.0004675335943549984
8.76,0.0005017078836800012
8.77,0.0005355405220489988
8.78,0.0005678281656419995
8.790000000000001,0.0005990795849189975
8.8,0.0006296248876909993
8.81,0.0006591455777949992
8.82,0.0006885618245840025
8.83,0.0007161213780550006
8.84,0.0007436036733949984
8.85,0.0007701179888499991
8.86,0.0007956699573110002
8.870000000000001,0.0008205971629390019
8.88,0.0008449299447090032
8.89,0.0008684964960049973
8.9,0.0008911091615240001
8.91,0.0009131384204809981
8.92,0.0009342863981699999
8.93,0.0009545599960199998
8.94,0.0009739158772119998
8.950000000000001,0.000992433702791
8.96,0.0010099274612660018
8.97,0.001026398019732002
8.98,0.0010413368705769997
8.99,0.001055678425809
9.0,0.0010688926603559992
9.01,0.0010812252960870003
9.02,0.0010926139086
9.03,0.0011018831012869993
9.040000000000001,0.0011100540599579996
9.05,0.001116817395804999
9.06,0.0011231348864320003
9.07,0.0011287025716619995
9.08,0.001133290579684
9.09,0.001137435189324
9.1,0.0011410377514530002
9.11,0.0011437050577509998
9.120000000000001,0.001145621679917
9.13,0.001146460992086
9.14,0.0011457583550770001
9.15,0.001144404122746
9.16,0.001141527628694
9.17,0.0011376013835389998
9.18,0.0011326332542969998
9.19,0.0011269177653149996
9.200000000000001,0.001120289778249
9.21,0.0011128234806759996
9.22,0.0011044133580020007
9.23,0.0010953935916139992
9.24,0.0010858090332029995
9.25,0.00107567761427
9.26,0.0010650662985580012
9.27,0.0010536986933389995
9.28,0.0010416418375629993
9.290000000000001,0.0010289374884029992
9.3,0.0010155855527820001
9.31,0.0010011160460890005
9.32,0.0009855903287190014
9.33,0.0009694654962680016
9.34,0.0009522495586209989
9.35,0.0009350466135299995
9.36,0.0009171290838920002
9.370000000000001,0.0008988776592730001
9.38,0.0008801653273710006
9.39,0.0008618192862530002
9.4,0.0008433915233990001
9.41,0.0008246796187339998
9.42,0.0008056618864030023
9.43,0.000786434424849998
9.44,0.0007678201556889988
9.450000000000001,0.000749370070031001
9.46,0.0007302788886929985
9.47,0.0007100383783349984
9.48,0.0006892704720610002
9.49,0.0006686933438009995
9.5,0.0006474434901159974
9.51,0.000626249407376999
9.52,0.000604562223139999
9.53,0.0005832396641720014
9.540000000000001,0.0005620175937750028
9.55,0.0005407403171329983
9.56,0.0005198972804469973
9.57,0.000499441533666
9.58,0.0004792214539749984
9.59,0.00045986525607999776
9.6,0.00044095511135000195
9.61,0.0004225834516109993
9.620000000000001,0.00040481175108399853
9.63,0.00038751123328600173
9.64,0.000370708246598999
9.65,0.00035413170158299714
9.66,0.0003377502493880011
9.67,0.0003219782252220013
9.68,0.000307275794552999
9.69,0.0002931499458859975
9.700000000000001,0.00028013807995999965
9.71,0.00026818677426599866
9.72,0.0002572802235760001
9.73,0.0002473523330349982
9.74,0.0002382952105399981
9.75,0.00023027789429400092
9.76,0.00022341739734199964
9.77,0.00021763871562699953
9.78,0.00021315753826000108
9.790000000000001,0.00020985819135599902
9.8,0.0002077925915670003
9.81,0.00020681882616600117
9.82,0.00020601562180499848
9.83,0.00020635589316599957
9.84,0.0002080256755809997
9.85,0.0002111194139940006
9.86,0.000215520101059
9.870000000000001,0.00022109807850699981
9.88,0.00022790574432200034
9.89,0.00023583137959899995
9.9,0.000245113422301
9.91,0.00025546285287699996
9.92,0.00026680610278099993
9.93,0.00027929359714399995
9.94,0.0002925554483829999
9.950000000000001,0.0003070838629940006
9.96,0.0003223498194620004
9.97,0.0003386504313799988
9.98,0.00035583290916499886
9.99,0.00037420314481200097
10.0,0.0003936464076140008
10.01,0.0004144968278940002
10.02,0.0004365051329430006
10.03,0.0004593734034510008
10.040000000000001,0.0004833219710199989
10.05,0.000508206829132999
10.06,0.0005338977233549994
10.07,0.0005605925903190007
10.08,0.000588185770604998
10.09,0.0006171774615009971
10.1,0.000647274489586
10.11,0.0006782025934259986
10.120000000000001,0.0007093544461730002
10.13,0.0007417841452529994
10.14,0.000774935495838
10.15,0.0008088409685489961
10.16,0.0008435657715240019
10.17,0.0008786588529279965
10.18,0.0009144544931999968
10.19,0.0009508776964460008
10.200000000000001,0.000988171882048
10.21,0.0010263289604529949
10.22,0.0010649245750999972
10.23,0.001104055037868
10.24,0.001143591122389001
10.25,0.0011834215991140054
10.26,0.001223677531405995
10.27,0.0012644762382769958
10.28,0.001305904607048998
10.290000000000001,0.0013479471825259964
10.3,0.0013905848377760016
10.31,0.0014335523397630001
10.32,0.0014767404676319998
10.33,0.0015198985384800023
10.34,0.0015635764995840032
10.35,0.001607524499814994
10.36,0.001651587704542004
10.370000000000001,0.0016958500465789964
10.38,0.0017401408756839987
10.39,0.0017844875677050023
10.4,0.0018288513723550004
10.41,0.001873229453999009
10.42,0.0019175504940609905
10.43,0.0019619610817590005
10.44,0.002006065418298994
10.450000000000001,0.0020502499469609997
10.46,0.0020938987011590027
10.47,0.0021374067446640055
10.48,0.0021807079944280022
10.49,0.0022237646325019983
10.5,0.0022666892248529996
10.51,0.002309065851998998
10.52,0.0023513162130919946
10.53,0.002393111693695993
10.540000000000001,0.0024345085728000038
10.55,0.0024752676138280055
10.56,0.0025155201544500017
10.57,0.002555242275741998
10.58,0.0025944257327309983
10.59,0.002633028455911998
10.6,0.002670292679316996
10.61,0.0027075986785709966
10.620000000000001,0.002744416174628006
10.63,0.002780530110952001
10.64,0.0028159342677650107
10.65,0.0028504832314669992
10.66,0.002882819934634004
10.67,0.002914064530289001
10.68,0.0029454589127849984
10.69,0.002974730278728993
10.700000000000001,0.003003033118645998
10.71,0.0030302502243720053
10.72,0.0030563393956210064
10.73,0.0030811265772359986
10.74,0.003104591477508002
10.75,0.0031266938742190026
10.76,0.0031475472981350033
10.77,0.003166977350171997
10.78,0.0031850787331069996
10.790000000000001,0.003201268891149002
10.8,0.0032159551644479964
10.81,0.0032286280194549974
10.82,0.0032391582575619984
10.83,0.0032479678451380056
10.84,0.003255124139902997
10.85,0.0032607449360620017
10.86,0.003264749593125997
10.870000000000001,0.0032672337318030015
10.88,0.0032679750846539984
10.89,0.0032669709652359963
10.9,0.0032648204378930012
10.91,0.003260154052450996
10.92,0.0032537372655160046
10.93,0.0032453775475419985
10.94,0.003235270826370998
10.950000000000001,0.003223434154528998
10.96,0.003209814952820002
10.97,0.003194456756977
10.98,0.0031774453461019987
10.99,0.0031580733421509993
11.0,0.0031376513205179993
11.01,0.003115940922160002
11.02,0.0030918127835830034
11.03,0.003065921665929998
11.040000000000001,0.0030383781130880003
11.05,0.003009180438254001
11.06,0.002978352984108
11.07,0.002946015189636001
11.08,0.0029122744674789994
11.09,0.0028762702210239997
11.1,0.002839510291822
11.11,0.002801248464296
11.120000000000001,0.002762006352166
11.13,0.002721234865957
11.14,0.0026790428893139996
11.15,0.0026355684455710007
11.16,0.002590696101076999
11.17,0.0025446172384150003
11.18,0.002497516468779999
11.19,0.002448772283873999
11.200000000000001,0.0023985705500279998
11.21,0.0023473538643990002
11.22,0.002295056364047001
11.23,0.002242157998293002
11.24,0.0021886295971349987
11.25,0.0021344556077100008
11.26,0.002079358876493999
11.27,0.0020236659289529987
11.28,0.0019672821340280013
11.290000000000001,0.0019103170755239984
11.3,0.0018523510883119987
11.31,0.0017938593185349988
11.32,0.0017348639898549997
11.33,0.0016753042906959975
11.34,0.001615165576705005
11.35,0.0015545659058370034
11.36,0.0014933988171630039
11.370000000000001,0.0014318446783590025
11.38,0.0013699168311209972
11.39,0.0013076757393580066
11.4,0.0012451379456329958
11.41,0.0011823606530989988
11.42,0.0011197421450220013
11.43,0.0010568305275519968
11.44,0.0009937313285490051
11.450000000000001,0.000930574324505995
11.46,0.0008672920838919962
11.47,0.0008045227024590096
11.48,0.0007417956647670088
11.49,0.0006790148497099885
11.5,0.0006164472459620068
11.51,0.000554074386249992
11.52,0.0004916269912070004
11.53,0.0004299853333440129
11.540000000000001,0.00036840560176200354
11.55,0.00030716927676299743
11.56,0.00024660936760999286
11.57,0.00018631554832899966
11.58,0.0001262886238670019
11.59,6.63844572690031e-05
11.6,6.901849884000111e-06
11.61,5.148978423200057e-05
11.620000000000001,0.00010915028264800453
11.63,0.00016615399413799636
11.64,0.00022237120426300827
11.65,0.0002777397806009996
11.66,0.00033204323391400337
11.67,0.0003853989817159953
11.68,0.00043765911856299966
11.69,0.0004887469215529988
11.700000000000001,0.0005386824490880016
11.71,0.0005889316414710022
11.72,0.0006382428774279886
11.73,0.0006862802623359976
11.74,0.000733015758673003
11.75,0.000778345110548001
11.76,0.000822240160354995
11.77,0.0008644874212829917
11.78,0.0009051711219470043
11.790000000000001,0.0009443112687879951
11.8,0.000981963802678995
11.81,0.0010181786893559974
11.82,0.0010516354571379893
11.83,0.0010832772588330042
11.84,0.0011136042216809972
11.85,0.001142483611499004
11.86,0.0011699758337000016
11.870000000000001,0.0011959196404160016
11.88,0.0012206302314309997
11.89,0.0012438581067529958
11.9,0.0012657665219429903
11.91,0.0012863199382939922
11.92,0.0013054416318560025
11.93,0.0013231292082180046
11.94,0.001339609151811999
11.950000000000001,0.0013547233401240005
11.96,0.0013686678290699972
11.97,0.0013816447693940012
11.98,0.0013935522797100044
11.99,0.0014039659682940006
12.0,0.0014131046818800022
12.01,0.001420963079474001
12.02,0.001427774591146
12.030000000000001,0.001435451365992997
12.040000000000001,0.0014399790508179966
12.05,0.0014453041036320002
12.06,0.0014494741509590015
12.07,0.0014524786556890032
12.08,0.0014542358123980012
12.09,0.0014548210327740008
12.1,0.0014542157727540014
12.11,0.0014525387592149996
12.120000000000001,0.0014497481582070038
12.13,0.001445906767434002
12.14,0.0014409785299629996
12.15,0.0014350403982670012
12.16,0.0014280958340770027
12.17,0.0014206249512380004
12.18,0.0014123060121049996
12.19,0.0014032495612939996
12.200000000000001,0.0013941942371550019
12.21,0.001384261154999001
12.22,0.0013735351922149995
12.23,0.0013622582539230023
12.24,0.0013503487245030005
12.25,0.001337184214356
12.26,0.0013220071340099993
12.27,0.001305460315564999
12.280000000000001,0.001288559210052
12.290000000000001,0.0012708096559949991
12.3,0.0012527422746709998
12.31,0.0012340778302980001
12.32,0.0012148984665049998
12.33,0.001194997863348
12.34,0.0011748647660389999
12.35,0.001154204909725
12.36,0.00113289256183
12.370000000000001,0.0011110873835900002
12.38,0.0010886092033949996
12.39,0.0010654430818159994
12.4,0.001041486051706
12.41,0.0010170600380440004
12.42,0.0009919573035970016
12.43,0.0009661803726699995
12.44,0.0009396927048379994
12.450000000000001,0.0009125239010470028
12.46,0.0008847348203230021
12.47,0.0008559983559870005
12.48,0.0008261516504049979
12.49,0.0007959031793460004
12.5,0.0007646578092949975
12.51,0.0007326968584899993
12.52,0.0006998722550019994
12.530000000000001,0.0006661729063430002
12.540000000000001,0.0006315338767979989
12.55,0.000596090618837003
12.56,0.0005596768336720015
12.57,0.0005223429064879978
12.58,0.0004840877981789962
12.59,0.00044493179645600095
12.6,0.000404971473391004
12.61,0.00036415517862700003
12.620000000000001,0.0003225368356370023
12.63,0.00028002287857799985
12.64,0.00023681986767599972
12.65,0.0001928711637499969
12.66,0.00014794285602599822
12.67,0.0001020675385560027
12.68,5.5509023389001266e-05
12.69,8.26470350000219e-06
12.700000000000001,3.9693281962994986e-05
12.71,8.809866395299848e-05
12.72,0.00013701256371299875
12.73,0.00018642795421400238
12.74,0.00023631008667900077
12.75,0.0002866994179920035
12.76,0.00033864407635699617
12.77,0.0003901242769509955
12.780000000000001,0.0004415750523059994
12.790000000000001,0.0004933512039440036
12.8,0.000545427509289001
12.81,0.000597798695481995
12.82,0.0006500351467480028
12.83,0.0007023385467859952
12.84,0.0007548061806560008
12.85,0.0008076227145350015
12.86,0.0008604947839550015
12.870000000000001,0.0009138292503909975
12.88,0.0009676609801730005
12.89,0.001021235866443003
12.9,0.0010750055311649978
12.91,0.0011291678785999987
12.92,0.001183156150789004
12.93,0.0012374398117799973
12.94,0.0012915944774200064
12.950000000000001,0.0013457044938440035
12.96,0.0013999189628250003
12.97,0.0014540860995189975
12.98,0.001508246447581997
12.99,0.0015624646381899934
13.0,0.001616628054858002
13.01,0.001670701241766999
13.02,0.0017247223241950022
13.030000000000001,0.0017792024063180006
13.040000000000001,0.001833307177457999
13.05,0.0018866471808949986
13.06,0.0019399262920129987
13.07,0.0019926212526270026
13.08,0.0020451569142459977
13.09,0.002097144564497
13.1,0.002148713966119001
13.11,0.002201635473444999
13.120000000000001,0.0022556898124129997
13.13,0.0023096303613710026
13.14,0.0023623876447440018
13.15,0.0024149870190279983
13.16,0.0024667936344290008
13.17,0.0025177895740489988
13.18,0.002568994485174999
13.19,0.0026202314615500003
13.200000000000001,0.0026707460410680013
13.21,0.002719798381838001
13.22,0.00276793980455
13.23,0.0028149777418069993
13.24,0.0028608050030110004
13.25,0.002905448982378999
13.26,0.0029488271726759996
13.27,0.002991253468709999
13.280000000000001,0.0030320215464039995
13.290000000000001,0.003071509715366001
13.3,0.0031094008895270007
13.31,0.0031460855639810006
13.32,0.003181384500503
13.33,0.00321523930625
13.34,0.0032477145690019997
13.35,0.0032786838839419996
13.36,0.0033081820227990003
13.370000000000001,0.003336251819465
13.38,0.003362862220736
13.39,0.0033878800865310005
13.4,0.0034113942893240004
13.41,0.00343341786736
13.42,0.003454268810752001
13.43,0.0034735423629250004
13.44,0.0034903866404789995
13.450000000000001,0.0035087750444099987
13.46,0.0035277845786240002
13.47,0.0035452423231760004
13.48,0.0035611865744370006
13.49,0.0035755304862229997
13.5,0.0035884700823460014
13.51,0.003599913368756001
13.52,0.0036098571048499978
13.530000000000001,0.003618368185953
13.540000000000001,0.003625112322633
13.55,0.003628647479940999
13.56,0.0036319222260680004
13.57,0.003634149985809
13.58,0.003635001108087999
13.59,0.003634630881988
13.6,0.0036329339854320047
13.61,0.0036299982814280013
13.620000000000001,0.0036258775366149985
13.63,0.003619950254937998
13.64,0.0036133090153510003
13.65,0.0036054837627170003
13.66,0.003596668312052999
13.67,0.0035864873494949948
13.68,0.003575250617316998
13.69,0.0035630723101029993
13.700000000000001,0.0035496616018979993
13.71,0.0035352469505909936
13.72,0.0035197629109390005
13.73,0.0035032860212870012
13.74,0.003486097222034995
13.75,0.003467579647529001
13.76,0.003448137074235004
13.77,0.0034277003957830024
13.780000000000001,0.003405796448434001
13.790000000000001,0.003382968632974999
13.8,0.0033592718488930015
13.81,0.0033345234249810007
13.82,0.0033090403097700005
13.83,0.003282695677050994
13.84,0.0032554463901139988
13.85,0.0032275138937430045
13.86,0.0031986818493690006
13.870000000000001,0.003169726826867003
13.88,0.0031396671492890035
13.89,0.0031066450727290015
13.9,0.0030727743195579985
13.91,0.003038066258845
13.92,0.003002506098614001
13.93,0.0029658471233559996
13.94,0.0029287487180499963
13.950000000000001,0.0028908906140869967
13.96,0.0028523636710330036
13.97,0.0028131432808510062
13.98,0.0027731537629819974
13.99,0.0027324288271719996
14.0,0.002691269020624998
14.01,0.002649897116788001
14.02,0.002606739475674996
14.030000000000001,0.002563737327609998
14.040000000000001,0.002520326140722999
14.05,0.00247637883027
14.06,0.002431976794603004
14.07,0.0023872225672039935
14.08,0.002341948712930003
14.09,0.0022965177419339983
14.1,0.002250502453197002
14.11,0.0022044250822489952
14.120000000000001,0.002157993950390999
14.13,0.002111208619355001
14.14,0.002064490824029
14.15,0.0020177224006390007
14.16,0.001970892997571
14.17,0.001924542098830001
14.18,0.0018777103791339997
14.19,0.0018308830459430013
14.200000000000001,0.0017849897935630007
14.21,0.001739401736965001
14.22,0.001693872560520001
14.23,0.0016484377278730006
14.24,0.0016026161159100015
14.25,0.00155429449326
14.26,0.0015015783148580007
14.27,0.001449087911503999
14.280000000000001,0.0013968524961289995
14.290000000000001,0.0013449009850069991
14.3,0.0012931971897599988
14.31,0.001241555351590002
14.32,0.0011899235482069996
14.33,0.0011392102030099993
14.34,0.0010881971300630011
14.35,0.0010382427056890003
14.36,0.0009880859150279992
14.370000000000001,0.0009387311256149992
14.38,0.0008899244307939997
14.39,0.0008415609144430004
14.4,0.0007922513224560002
14.41,0.0007433322116190003
14.42,0.0006950329122660001
14.43,0.0006471805976469998
14.44,0.000599967324177
14.450000000000001,0.000553098270711
14.46,0.0005059388909229999
14.47,0.00046016561578800024
14.48,0.0004149081003800006
14.49,0.0003700783247129998
14.5,0.00032613799610599955
14.51,0.0002823837877880004
14.52,0.00023917249751999846
14.530000000000001,0.00019636705051400034
14.540000000000001,0.0001539711877870005
14.55,0.00011192207595000017
14.56,7.081220173800126e-05
14.57,3.0237159066999822e-05
14.58,9.789284091000355e-06
14.59,4.933850396799874e-05
14.6,8.841287691600114e-05
14.61,0.00012774402134100096
14.620000000000001,0.00016668905778500012
14.63,0.00020499206930700217
14.64,0.00024347110410500097
14.65,0.0002806974369790015
14.66,0.00031713029937900303
14.67,0.0003540090929379999
14.68,0.0003902912199700015
14.69,0.00042606253069000025
14.700000000000001,0.0004613425380519988
14.71,0.0004966014313920013
14.72,0.0005300389802570041
14.73,0.0005637107879599978
14.74,0.000596834519588002
14.75,0.0006293847346879947
14.76,0.000662100555872
14.77,0.0006935203378850008
14.780000000000001,0.0007244637683929966
14.790000000000001,0.0007549427116559995
14.8,0.0007848155430229958
14.81,0.0008125807120140036
14.82,0.0008407983716599982
14.83,0.0008678657257739988
14.84,0.0008941843688659995
14.85,0.0009198344169280004
14.86,0.0009448479917300023
14.870000000000001,0.0009692053390529948
14.88,0.0009937468546920014
14.89,0.0010171215382739976
14.9,0.0010398064577279986
14.91,0.001061873354946001
14.92,0.0010844287754810042
14.93,0.0011065146852189955
14.94,0.0011278298950880006
14.950000000000001,0.001148443322866996
14.96,0.001168303684779999
14.97,0.0011875021827809987
14.98,0.0012045339494249976
14.99,0.0012218950548240001
15.0,0.0012375350481010003
15.01,0.0012515299995030024
15.02,0.001264793947659
15.030000000000001,0.0012771155389659991
15.040000000000001,0.0012886290420029978
15.05,0.001297717409664001
15.06,0.0013061885624459993
15.07,0.0013137377409329978
15.08,0.0013204443439039995
15.09,0.0013262570449519978
15.1,0.0013312115608259956
15.11,0.0013351651205019965
15.120000000000001,0.0013384364518260056
15.13,0.0013408096441619999
15.14,0.001342345627741999
15.15,0.0013431721706660057
15.16,0.001343948653051999
15.17,0.001343136440938003
15.18,0.0013414877917609994
15.19,0.0013389896334599985
15.200000000000001,0.0013358183383080022
15.21,0.001331914443856004
15.22,0.0013273940486209987
15.23,0.0013219679305309998
15.24,0.001315944814187002
15.25,0.001309228014584999
15.26,0.0013018440908580016
15.27,0.001294122131856
15.280000000000001,0.0012838917621980014
15.290000000000001,0.001273407657025001
15.3,0.0012622818145460006
15.31,0.001250566437702997
15.32,0.0012383003510059998
15.33,0.0012254963143230012
15.34,0.0012121718819729996
15.35,0.0011983795733390007
15.36,0.0011841564109840025
15.370000000000001,0.0011695578770759968
15.38,0.001154682761156
15.39,0.0011394533361799991
15.4,0.0011236692507860004
15.41,0.001107462686701
15.42,0.001091215846083
15.43,0.0010750378277600003
15.44,0.00105850020388
15.450000000000001,0.0010416611481859992
15.46,0.001024416981289
15.47,0.0010068367898510002
15.48,0.0009893104480670004
15.49,0.0009715542850670003
15.5,0.0009532821362360001
15.51,0.0009348373639779999
15.52,0.00091603678545
15.530000000000001,0.00089683461552
15.540000000000001,0.0008773167982770001
15.55,0.0008574743125639999
15.56,0.00083721090056
15.57,0.0008166472176649995
15.58,0.0007957908291460003
15.59,0.000774485621194
15.6,0.0007530338956600003
15.610000000000001,0.0007310284358399994
15.620000000000001,0.0007087367539850009
15.63,0.0006859735551010011
15.64,0.0006629792016889999
15.65,0.0006396073791820004
15.66,0.0006157905832540004
15.67,0.0005916036245860005
15.68,0.0005669587875939998
15.69,0.000542053197773
15.700000000000001,0.0005167223657489978
15.71,0.0004909764422370011
15.72,0.0004648392903660002
15.73,0.00043960271560099934
15.74,0.00041371696139199873
15.75,0.00038679036886099874
15.76,0.00035945894432199907
15.77,0.00033181849730599955
15.780000000000001,0.00030427624247000157
15.790000000000001,0.00027603781949599865
15.8,0.00024730161669199793
15.81,0.00021839008708600047
15.82,0.00018904459610200042
15.83,0.0001594245970489988
15.84,0.00012957626069000014
15.85,9.956388695499946e-05
15.860000000000001,6.96221732010005e-05
15.870000000000001,3.893402593500156e-05
15.88,8.449113470001407e-06
15.89,2.243535805900032e-05
15.9,5.3448190324000694e-05
15.91,8.397054246899946e-05
15.92,0.00011519935654500171
15.93,0.0001458618020569978
15.94,0.00017711469814899947
15.950000000000001,0.00020799768371800031
15.96,0.00023921929086900134
15.97,0.0002701610008699999
15.98,0.00030099021409200205
15.99,0.00033171342917600113
16.0,0.0003621911798829987
16.01,0.00039250007093499795
16.02,0.0004225569726710003
16.03,0.0004525037665989995
16.04,0.00048209752497999775
16.05,0.0005113341357320007
16.06,0.0005402321608919992
16.07,0.0005687265571800021
16.080000000000002,0.000596881978033998
16.09,0.0006246092686199994
16.1,0.0006519733554949982
16.11,0.000678971723267998
16.12,0.0007059096482440012
16.13,0.0007327672757210003
16.14,0.0007591972072950003
16.15,0.0007848544482239976
16.16,0.0008104641982899993
16.17,0.0008348211761659979
16.18,0.0008596555522919994
16.19,0.0008840231175240004
16.2,0.0009079939621539999
16.21,0.000931558642383
16.22,0.0009546349556960008
16.23,0.0009771192351729994
16.240000000000002,0.0009989887135129997
16.25,0.0010204590995089996
16.26,0.001041537394538999
16.27,0.0010616911170129991
16.28,0.0010814935048769998
16.29,0.0011008442790769995
16.3,0.0011197769482599994
16.31,0.0011377727990620002
16.32,0.0011553717172309997
16.330000000000002,0.0011724956893259999
16.34,0.001189298935817
16.35,0.0012057257264679998
16.36,0.0012217458758599998
16.37,0.0012374038423330004
16.38,0.0012526035806469998
16.39,0.0012673678116419994
16.4,0.001281759055514
16.41,0.001295735171383
16.42,0.001309305471032
16.43,0.0013224036701069992
16.44,0.0013350970439020005
16.45,0.001347411404638
16.46,0.0013592936732289996
16.47,0.0013708003862310022
16.48,0.001381917347141999
16.490000000000002,0.001392592326775001
16.5,0.0014028690662409998
16.51,0.0014127114156930014
16.52,0.001421858075062999
16.53,0.001430365585040002
16.54,0.0014384199727720016
16.55,0.0014459946193649993
16.56,0.0014531048322530028
16.57,0.0014597660925169988
16.580000000000002,0.0014659126346079979
16.59,0.0014715619524869987
16.6,0.001476715185349
16.61,0.0014815876255830016
16.62,0.001485752510653006
16.63,0.0014893320064050045
16.64,0.0014923697578190023
16.65,0.0014948140080029981
16.66,0.0014967694250669974
16.67,0.0014973741437389956
16.68,0.001496705091108004
16.69,0.0014954958403410046
16.7,0.0014937469218109997
16.71,0.0014915170067060016
16.72,0.0014886962327089956
16.73,0.0014853395754180002
16.740000000000002,0.0014814152107449977
16.75,0.0014770931404819998
16.76,0.0014720977210490038
16.77,0.001466615853442002
16.78,0.0014606020863590016
16.79,0.0014540985819940025
16.8,0.0014469033291499983
16.81,0.0014389467040090004
16.82,0.0014294119990820031
16.830000000000002,0.0014189775775709998
16.84,0.0014080247631719986
16.85,0.0013964209194900004
16.86,0.0013842790513700007
16.87,0.0013725258123319997
16.88,0.0013587139777510027
16.89,0.0013450294537639962
16.9,0.0013306922110680047
16.91,0.0013157635309920049
16.92,0.0013002300259230062
16.93,0.0012840128737559992
16.94,0.0012672317454719972
16.95,0.0012496943603310037
16.96,0.001231431315122003
16.97,0.0012125240970810025
16.98,0.0011929538597490047
16.990000000000002,0.0011712995026839992
17.0,0.0011489294508369996
17.01,0.0011258893737760012
17.02,0.0011021180225599947
17.03,0.0010776368144820025
17.04,0.0010524862519209963
17.05,0.0010266197259100052
17.06,0.0010000617498169967
17.07,0.0009729294791959997
17.080000000000002,0.0009451631220899967
17.09,0.0009167018247040054
17.1,0.000887706875413001
17.11,0.0008581252560070016
17.12,0.0008276597092470028
17.13,0.0007964946923790031
17.14,0.0007647608251189972
17.150000000000002,0.0007319783538669994
17.16,0.0006991957303639981
17.17,0.0006658641768780005
17.18,0.0006319592537939941
17.19,0.0005975521613169957
17.2,0.0005626956033579975
17.21,0.0005274112263120023
17.22,0.0004916188386420023
17.23,0.0004554056899669992
17.240000000000002,0.00041880022863199917
17.25,0.00038177272610900176
17.26,0.00034432770969199805
17.27,0.00030646965275099927
17.28,0.00026821985316200295
17.29,0.00022967865259700126
17.3,0.00019078315884400038
17.31,0.0001515706352350002
17.32,0.00011199894481600178
17.330000000000002,7.21450297060007e-05
17.34,3.2005930517001874e-05
17.35,8.375999148001884e-06
17.36,4.901226448399999e-05
17.37,8.989613987000003e-05
17.38,0.00013094151066399967
17.39,0.0001721546014300003
17.400000000000002,0.0002135100113039995
17.41,0.00025493816386899966
17.42,0.0002971953803470005
17.43,0.0003389856940010003
17.44,0.0003813915108720001
17.45,0.00042383961521
17.46,0.00046628869057899983
17.47,0.000508699980758
17.48,0.0005510878871609996
17.490000000000002,0.0005934538073759993
17.5,0.0006357317547489999
17.51,0.0006753146863229999
17.52,0.000712061844484
17.53,0.0007481620969570016
17.54,0.0007843881552429995
17.55,0.0008203861646030007
17.56,0.0008557442329980014
17.57,0.0008904355496839982
17.580000000000002,0.0009246757434449998
17.59,0.0009586119003230018
17.6,0.0009919434045490005
17.61,0.0010246807043509977
17.62,0.0010568436764780038
17.63,0.0010886601941589996
17.64,0.0011200907519149997
17.650000000000002,0.0011514198953430019
17.66,0.0011827525162270008
17.67,0.0012136718541469957
17.68,0.001244117866879002
17.69,0.0012741711825509996
17.7,0.0013043841884250035
17.71,0.0013342482609429995
17.72,0.0013636309127659993
17.73,0.0013926737130560002
17.740000000000002,0.001421300087786001
17.75,0.0014494593186509946
17.76,0.0014772799492629995
17.77,0.0015047650662500037
17.78,0.0015318842610040004
17.79,0.0015586280411669998
17.8,0.0015850054745320044
17.81,0.0016110324699799977
17.82,0.001636713347964995
17.830000000000002,0.001662101274652994
17.84,0.0016868545795239998
17.85,0.0017119743693429917
17.86,0.0017367030333479971
17.87,0.0017612978247990019
17.88,0.0017857020614409913
17.89,0.00180972368315499
17.900000000000002,0.0018338425099830025
17.91,0.0018577406213960007
17.92,0.0018814831687410105
17.93,0.0019054423850689978
17.94,0.001930170515280008
17.95,0.0019550565653909946
17.96,0.001979990121575001
17.97,0.002004930258345
17.98,0.0020299441701360083
17.990000000000002,0.0020541405789269995
18.0,0.0020783016432389945
18.01,0.002104839279680998
18.02,0.0021337313701220023
18.03,0.0021629381514250007
18.04,0.002192554120901996
18.05,0.002222291906441007
18.06,0.0022523420803799987
18.07,0.0022827166284340034
18.080000000000002,0.0023132713943019995
18.09,0.002344106808568003
18.1,0.0023753129705840065
18.11,0.002407003917214004
18.12,0.002439096774606006
18.13,0.0024715898412610016
18.14,0.0025046246591659965
18.150000000000002,0.002537858817503
18.16,0.002571501616769001
18.17,0.002605506774322003
18.18,0.002639821174745996
18.19,0.0026739523367249884
18.2,0.002709062245420002
18.21,0.0027445914059749943
18.22,0.0027808809926799932
18.23,0.0028178627047590055
18.240000000000002,0.002855323396342993
18.25,0.0028929182073560017
18.26,0.0029305717104090023
18.27,0.0029686422472010032
18.28,0.003007179135407989
18.29,0.003046139539915005
18.3,0.0030855444227709944
18.31,0.0031253080076480005
18.32,0.0031654016195550028
18.330000000000002,0.0032058391243300066
18.34,0.00324660330382201
18.35,0.0032877428774029938
18.36,0.003329112063669995
18.37,0.0033710229452860035
18.38,0.003413440316770995
18.39,0.003456054521360004
18.400000000000002,0.0034983112726439947
18.41,0.003541248564638999
18.42,0.0035837185852789985
18.43,0.003626204858798998
18.44,0.003668700748386003
18.45,0.0037111513433430027
18.46,0.0037536517312059953
18.47,0.0037960838592680027
18.48,0.0038385437108679962
18.490000000000002,0.0038811282529790034
18.5,0.003923700130065003
18.51,0.003965799561698999
18.52,0.004007699400563995
18.53,0.004049314826814997
18.54,0.004090673065409001
18.55,0.004131734690621995
18.56,0.004172614811594998
18.57,0.0042130622669609985
18.580000000000002,0.004252946156959002
18.59,0.004292196142139
18.6,0.004330779381131002
18.61,0.0043687269284559994
18.62,0.004405536940764999
18.63,0.004441352938859
18.64,0.004475921778597
18.650000000000002,0.004509518718332002
18.66,0.004542267647673997
18.67,0.0045739922228540016
18.68,0.004604701105827998
18.69,0.0046340321976139996
18.7,0.004661948032131
18.71,0.004688780261468999
18.72,0.004714489169999001
18.73,0.004739002846706
18.740000000000002,0.004762358692783001
18.75,0.004784423097009
18.76,0.004804703397313001
18.77,0.004823936903948
18.78,0.004841915890797
18.79,0.004858536503705
18.8,0.004873959754601
18.81,0.00488802117046
18.82,0.004900883627384
18.830000000000002,0.004912536423594
18.84,0.004922964718483999
18.85,0.004931906390347001
18.86,0.004939328420817001
18.87,0.004944042152477001
18.88,0.004945773283600999
18.89,0.004946263629141001
18.900000000000002,0.004945382678045
18.91,0.004942983499494999
18.92,0.004938701989230999
18.93,0.004932853121045001
18.94,0.0049252598594810015
18.95,0.004915921899509998
18.96,0.004904821279386001
18.97,0.004892003215802
18.98,0.004877438130542998
18.990000000000002,0.0048611152295490005
19.0,0.004843035321665003
19.01,0.004823150381138997
19.02,0.004801598381943998
19.03,0.004778285754046999
19.04,0.004753191251802
19.05,0.004726448619818999
19.06,0.004698053396526
19.07,0.0046679137589999975
19.080000000000002,0.004636363727514001
19.09,0.004602750336583004
19.1,0.004567836252057998
19.11,0.0045316617193449996
19.12,0.004493870301257998
19.13,0.0044545832016349984
19.14,0.004413280057236003
19.150000000000002,0.004371319894998005
19.16,0.004327996910121996
19.17,0.004282852795992002
19.18,0.004236649673140001
19.19,0.004189056663216999
19.2,0.004140117313474998
19.21,0.004089865630226997
19.22,0.0040383044535029985
19.23,0.003985489773088997
19.240000000000002,0.003931449493367999
19.25,0.0038762343235959965
19.26,0.003819863260092999
19.27,0.0037626794149080017
19.28,0.0037045665872229953
19.29,0.0036451100034760042
19.3,0.003584566917764001
19.31,0.003522954207052998
19.32,0.0034602457850869996
19.330000000000002,0.0033965343059559998
19.34,0.0033315754596109984
19.35,0.0032655850200900005
19.36,0.0031985917040209984
19.37,0.003130554869227
19.38,0.003061157431358999
19.39,0.0029910742500730003
19.400000000000002,0.0029201435112240007
19.41,0.002848370531618998
19.42,0.0027757741822589978
19.43,0.002702192432655001
19.44,0.002627609124441002
19.45,0.002552134741819999
19.46,0.0024757620187299996
19.47,0.002398446935526998
19.48,0.0023201719103040017
19.490000000000002,0.0022409692533069993
19.5,0.0021608696610469994
19.51,0.0020798387196340005
19.52,0.001997923054509
19.53,0.0019151684107780002
19.54,0.0018314637289610011
19.55,0.0017469704074710001
19.56,0.0016615680596179993
19.57,0.0015753786366620006
19.580000000000002,0.0014883501580829992
19.59,0.0014002347263330005
19.6,0.0013117645989189999
19.61,0.0012223926186339998
19.62,0.0011322324504969999
19.63,0.0010413332145679998
19.64,0.0009495987653889999
19.650000000000002,0.0008565910865190002
19.66,0.0007630306446539999
19.67,0.000668708615086
19.68,0.000573659936707
19.69,0.0004779399633379998
19.7,0.00038157112650499987
19.71,0.000284641732829001
19.72,0.00018727670758899966
19.73,8.937643920299901e-05
19.740000000000002,9.471659361999507e-06
19.75,0.00010821460703300083
19.76,0.00020699876743600007
19.77,0.000306412793944999
19.78,0.0004061259866500015
19.79,0.0005062947141359977
19.8,0.0006069868784439984
19.81,0.0007080305461409989
19.82,0.0008095344896959997
19.830000000000002,0.0009111823486940007
19.84,0.0010130638394559993
19.85,0.0011151806793389986
19.86,0.001217492668564999
19.87,0.0013199593409830013
19.88,0.001422544293005
19.89,0.0015254584308539987
19.900000000000002,0.0016281657120109996
19.91,0.0017315126234180023
19.92,0.001835188512536997
19.93,0.00193854840652
19.94,0.0020425293245889993
19.95,0.0021460817836500036
19.96,0.0022490630106750016
19.97,0.002352108387666998
19.98,0.0024547316587900034
19.990000000000002,0.002556869711091002
20.0,0.0026587345340129964
20.01,0.002759771913970005
20.02,0.002859879907958003
20.03,0.002959337841954998
20.04,0.0030579631159620008
20.05,0.0031554847399200003
20.06,0.0032516942478180016
20.07,0.003346723025502006
20.080000000000002,0.0034409395298609993
20.09,0.0035336045278639983
20.1,0.0036249919881310017
20.11,0.0037150381709320016
20.12,0.003803992875840996
20.13,0.0038918235477379964
20.14,0.003978068711504995
20.150000000000002,0.004062637243730995
20.16,0.004145478011678999
20.17,0.004226498053991001
20.18,0.004305646842303001
20.19,0.004382831201678997
20.2,0.0044579928465699956
20.21,0.004531114407598
20.22,0.0046020829667840005
20.23,0.004670864426650004
20.240000000000002,0.004737194390153
20.25,0.004801383094101004
20.26,0.004863191924693998
20.27,0.004922636753468004
20.28,0.004979137764395
20.29,0.005032366617367001
20.3,0.005083055774088997
20.31,0.005131118272932004
20.32,0.005176495659313
20.330000000000002,0.005219176656213
20.34,0.005259110180377002
20.35,0.005295679540117001
20.36,0.005328876905086998
20.37,0.005359228931201998
20.38,0.005386710135485001
20.39,0.005411340703135998
20.400000000000002,0.005432867635123
20.41,0.0054512486236759986
20.42,0.005466467046129998
20.43,0.005478709903768003
20.44,0.005487856462477
20.45,0.005493986240839001
20.46,0.005497067942309003
20.47,0.005497042499693999
20.48,0.005493878180592
20.490000000000002,0.005487626997576999
20.5,0.005478280805920001
20.51,0.005465804280304002
20.52,0.005450199999666
20.53,0.005431451293722
20.54,0.005409763846578
20.55,0.005384711046058
20.56,0.005356828411484001
20.57,0.005326110368521
20.580000000000002,0.005292236131809
20.59,0.005255204526483
20.6,0.00521507221233
20.61,0.005171696137635
20.62,0.005125040136225
20.63,0.005075653718665999
20.64,0.005023197221328
20.650000000000002,0.004967619878046
20.66,0.004908906344327
20.67,0.0048471643255400005
20.68,0.004782850993306
20.69,0.004715501235267
20.7,0.004645032400749
20.71,0.004571795724549
20.72,0.004495767557308
20.73,0.004417294432057
20.740000000000002,0.004335895943679001
20.75,0.004252014809456
20.76,0.004165435973403
20.77,0.0040764219180549986
20.78,0.003985215649338
20.79,0.0038916859818920006
20.8,0.0037959577499330002
20.81,0.00369804520018
20.82,0.0035981813105500013
20.830000000000002,0.003496276913208
20.84,0.0033925566556039996
20.85,0.0032870333777230004
20.86,0.0031797961902040005
20.87,0.0030709219689339998
20.88,0.002960471187195002
20.89,0.0028485137243309984
20.900000000000002,0.002735188089468002
20.91,0.0026204858057580008
20.92,0.0025046091915999977
20.93,0.002387593052684
20.94,0.002269772022915003
20.95,0.0021510159943659984
20.96,0.002031439956746997
20.97,0.0019106878623280019
20.98,0.0017895164240600003
20.990000000000002,0.0016677521409719995
21.0,0.0015452226101640015
21.01,0.0014217557638859998
21.02,0.0012981839434130019
21.03,0.001174129710254001
21.04,0.0010496613681010014
21.05,0.0009248780013729994
21.06,0.0007998820137650048
21.07,0.0006746372726989941
21.080000000000002,0.0005493522384939983
21.09,0.0004240231975060002
21.1,0.00029891889112899916
21.11,0.00017391273818800207
21.12,4.914080984899649e-05
21.13,7.540046405399986e-05
21.14,0.00019962075413899882
21.150000000000002,0.00032349818330200397
21.16,0.00044684731940999867
21.17,0.0005699546750979959
21.18,0.0006926946558470023
21.19,0.0008147879654580026
21.2,0.0009360875764349991
21.21,0.0010566236928979955
21.22,0.0011763345577170056
21.23,0.0012950402663550048
21.240000000000002,0.001412737934776996
21.25,0.0015293366223230048
21.26,0.001644961358950002
21.27,0.0017594310658649998
21.28,0.0018725397696780013
21.29,0.0019842952665199975
21.3,0.0020945329012719976
21.31,0.002203238926777998
21.32,0.0023107117944770016
21.330000000000002,0.002416631323626
21.34,0.002521091761022002
21.35,0.0026237241363639974
21.36,0.0027250366024629998
21.37,0.002824496476997
21.38,0.0029222870727100003
21.39,0.003018286134283999
21.400000000000002,0.003112327040896
21.41,0.003204593944193
21.42,0.0032948284613769988
21.43,0.0033827224643850004
21.44,0.0034685383078029985
21.45,0.003552265394898002
21.46,0.0036339056203339992
21.47,0.003713429100593999
21.48,0.003790598290139998
21.490000000000002,0.0038654883171909994
21.5,0.003938019906979999
21.51,0.004008323766161
21.52,0.004076386504622002
21.53,0.004142607840525999
21.54,0.004206539142126001
21.55,0.004268117162493999
21.56,0.004327122838288001
21.57,0.004383899199562998
21.580000000000002,0.004438227973149999
21.59,0.004490104171527001
21.6,0.004539498226839999
21.61,0.004586456539536999
21.62,0.004630928220606
21.63,0.0046728901126910005
21.64,0.004712138533808
21.650000000000002,0.004748687139647001
21.66,0.00478264812245
21.67,0.004814108386081
21.68,0.004842984431542
21.69,0.004869260745584
21.7,0.004893061013355
21.71,0.004913909583127
21.72,0.00493208619847
21.73,0.004947745944154
21.740000000000002,0.004960868859738
21.75,0.004971453381913
21.76,0.004979565070841
21.77,0.004985215414348
21.78,0.004988410811213
21.79,0.004988835586135
21.8,0.004986456342831999
21.81,0.004981942979268
21.82,0.004974838542165
21.830000000000002,0.004965483208094
21.84,0.0049542761453939994
21.85,0.004940386745233
21.86,0.0049243287290999995
21.87,0.004906141324692999
21.88,0.004885890577285
21.89,0.004863701618661001
21.900000000000002,0.004839499358795001
21.91,0.004813334688185001
21.92,0.004785237410735003
21.93,0.004755046508464998
21.94,0.004723594140198999
21.95,0.004690023354075
21.96,0.004654615657283999
21.97,0.004617521918724998
21.98,0.004578733967468
21.990000000000002,0.004538093878230998


==> anc/data/fig6/fig_b_T04_rhobond1e-07.csv <==
time,IM(G^>)
0.0,-0.999999960268756
0.01,-0.999778731080624
0.02,-0.999123011111207
0.03,-0.998031151327662
0.04,-0.996507926742419
0.05,-0.994553439820528
0.06,-0.99216911992655
0.07,-0.989357564732367
0.08,-0.986121379236357
0.09,-0.982463828164756
0.1,-0.978388294904371
0.11,-0.973898649300162
0.12,-0.96899917917724
0.13,-0.96369450851374
0.14,-0.957989594189176
0.15,-0.951889880642604
0.16,-0.945400900904914
0.17,-0.938528707065191
0.18,-0.931280248996891
0.19,-0.923662434398344
0.2,-0.915682317904867
0.21,-0.907347313844385
0.22,-0.898665191068538
0.23,-0.889644050405039
0.24,-0.880292265998507
0.25,-0.870618315125979
0.26,-0.860630989786198
0.27,-0.85033940145169
0.28,-0.839753795809548
0.29,-0.828884145363068
0.3,-0.817740154771603
0.31,-0.806331920529613
0.32,-0.794669763409568
0.33,-0.782763822102248
0.34,-0.770624813981185
0.35,-0.758263199413679
0.36,-0.745689571404509
0.37,-0.732914810051066
0.38,-0.719949660051154
0.39,-0.706805014673625
0.4,-0.693491737037965
0.41,-0.680020689808158
0.42,-0.666403061170275
0.43,-0.652649873170844
0.44,-0.638771900352048
0.45,-0.624780338564746
0.46,-0.610685937943476
0.47,-0.596499673510234
0.48,-0.582232261905315
0.49,-0.56789461639713
0.5,-0.553497571090852
0.51,-0.53905180971627
0.52,-0.524568410253953
0.53,-0.510057716515164
0.54,-0.495529664772126
0.55,-0.480994459459606
0.56,-0.46646207830215
0.57,-0.451942345574153
0.58,-0.437444837162317
0.59,-0.422979844662212
0.6,-0.408556414769727
0.61,-0.394207599611472
0.62,-0.379921371428012
0.63,-0.365706666357828
0.64,-0.351572070697357
0.65,-0.337526122262572
0.66,-0.323577177329766
0.67,-0.309733368326868
0.68,-0.296002444061492
0.69,-0.282392022298466
0.7,-0.268909491809457
0.71,-0.255562009532088
0.72,-0.24235649813971
0.73,-0.229299644004718
0.74,-0.216397895539108
0.75,-0.203657461896263
0.76,-0.191084312017201
0.77,-0.178684174004701
0.78,-0.166462534808066
0.79,-0.154424640201701
0.8,-0.14259980300511
0.81,-0.130947164601832
0.82,-0.11951934373405
0.83,-0.108296308379579
0.84,-0.097351606856246
0.85,-0.086624482937572
0.86,-0.076118671780684
0.87,-0.065829387264954
0.88,-0.055767428197947
0.89,-0.045935760375759
0.9,-0.036337119543609
0.91,-0.026973988059873
0.92,-0.017848631794534
0.93,-0.008963078653867
0.94,-0.000306876226581
0.95,0.008094557024045
0.96,0.016251471976151
0.97,0.024162728738474
0.98,0.031839954300722
0.99,0.039271794234716
1.0,0.046458967943282
1.01,0.053399118284621
1.02,0.060092397107677
1.03,0.066538489836996
1.04,0.072738758582943
1.05,0.078693892130076
1.06,0.084403437982656
1.07,0.089843583727085
1.08,0.095003800124022
1.09,0.099922876869685
1.1,0.104585939953711
1.11,0.109005746948144
1.12,0.113183983550925
1.13,0.117122594788456
1.14,0.120824217385977
1.15,0.124291287979388
1.16,0.127526166031277
1.17,0.130531343658337
1.18,0.133309441900309
1.19,0.13586332366383
1.2,0.138195819238365
1.21,0.14030992857764
1.22,0.142204434732441
1.23,0.143886585728277
1.24,0.14535968119037
1.25,0.146628308762747
1.26,0.147695462310468
1.27,0.148564070380006
1.28,0.149237584986284
1.29,0.149719807211259
1.3,0.15001463936891
1.31,0.150126147162329
1.32,0.150058453711699
1.33,0.149815656322388
1.34,0.149401743978483
1.35,0.148820904178422
1.36,0.148077305132389
1.37,0.14718048482136
1.38,0.146130353803864
1.39,0.14493065002737
1.4,0.143585699398206
1.41,0.142099922659285
1.42,0.140477773269977
1.43,0.13872372597725
1.44,0.136841188791379
1.45,0.134836655804977
1.46,0.13271370666322
1.47,0.130476741342511
1.48,0.128129144144364
1.49,0.125676464122413
1.5,0.123122666052306
1.51,0.120473396308269
1.52,0.117732621960224
1.53,0.114904849097761
1.54,0.111994414176558
1.55,0.10900589017699
1.56,0.105943778025982
1.57,0.102806310192274
1.58,0.099601306095673
1.59,0.096336615758371
1.6,0.093017357968832
1.61,0.089675761224224
1.62,0.086288898834205
1.63,0.0828603327468
1.64,0.07939553180023
1.65,0.075898630706382
1.66,0.072373734778805
1.67,0.068824908797031
1.68,0.065256890576133
1.69,0.061673157305143
1.7,0.058077629286633
1.71,0.054474170346284
1.72,0.050867424077851
1.73,0.047260428296408
1.74,0.043657249952071
1.75,0.040061166242937
1.76,0.036475718994925
1.77,0.032904396481053
1.78,0.029350646274608
1.79,0.025817734858656
1.8,0.022317168528011
1.81,0.01882900578865
1.82,0.015370768608271
1.83,0.011945909540282
1.84,0.00855724293308
1.85,0.005207665781823
1.86,0.001899974863387
1.87,-0.001363117092801
1.88,-0.004579130368138
1.89,-0.007745280025403
1.9,-0.01083741281426
1.91,-0.013828009800681
1.92,-0.016761913889242
1.93,-0.019634189800336
1.94,-0.022445333074226
1.95,-0.025123642743159
1.96,-0.027754253633763
1.97,-0.030315437765158
1.98,-0.032805488122041
1.99,-0.035222905261196
2.0,-0.03756510142924
2.01,-0.03983291158585
2.02,-0.042024068704237
2.03,-0.044134737808943
2.04,-0.046165078635825
2.05,-0.048115127365003
2.06,-0.049983994282458
2.07,-0.051770834768072
2.08,-0.053475131130547
2.09,-0.055063775878348
2.1,-0.056521773195608
2.11,-0.057892026866315
2.12,-0.059158675906412
2.13,-0.060352053523036
2.14,-0.061463506852728
2.15,-0.062484654506246
2.16,-0.063408051531448
2.17,-0.064219232184146
2.18,-0.064943838860554
2.19,-0.065580884042285
2.2,-0.066132029018858
2.21,-0.066597787041009
2.22,-0.066998047298941
2.23,-0.067314297614698
2.24,-0.067553958575913
2.25,-0.06771829479067
2.26,-0.067791181039715
2.27,-0.067781172767268
2.28,-0.067693606056501
2.29,-0.067525445605087
2.3,-0.067279268016565
2.31,-0.06696853940932
2.32,-0.066582812557044
2.33,-0.0661234978596
2.34,-0.065591982521851
2.35,-0.064989801942745
2.36,-0.064317808512606
2.37,-0.06357752546601
2.38,-0.06277105425327
2.39,-0.061899960423169
2.4,-0.060965845215512
2.41,-0.059970348415856
2.42,-0.058924756876591
2.43,-0.057820339385327
2.44,-0.056655865751077
2.45,-0.055441581750266
2.46,-0.05417662796518
2.47,-0.052860860128921
2.48,-0.051495853042564
2.49,-0.050059152266857
2.5,-0.048534152304743
2.51,-0.04698502678411
2.52,-0.045395575927674
2.53,-0.043763893119853
2.54,-0.042100018389023
2.55,-0.040399611415799
2.56,-0.038648808438317
2.57,-0.036868166701717
2.58,-0.035058796513684
2.59,-0.033222932734489
2.6,-0.031362855092938
2.61,-0.029480791704865
2.62,-0.027579016947656
2.63,-0.025659567142504
2.64,-0.0237225167804
2.65,-0.021772082592282
2.66,-0.019811833924192
2.67,-0.017842754909475
2.68,-0.015867544499389
2.69,-0.013888288262815
2.7,-0.011907235018844
2.71,-0.009926211021142
2.72,-0.007947322608767
2.73,-0.005971292195656
2.74,-0.004001279311057
2.75,-0.002039547418885
2.76,-8.819119042e-05
2.77,0.001850768422455
2.78,0.003775353732124
2.79,0.00567185478021
2.8,0.007564832038621
2.81,0.009459324919275
2.82,0.011328505414313
2.83,0.013173525226309
2.84,0.014996304177101
2.85,0.016764120382976
2.86,0.018478485878851
2.87,0.020153227948318
2.88,0.021793792126973
2.89,0.0233988540193
2.9,0.02495876210529
2.91,0.026480968842269
2.92,0.027964356120629
2.93,0.029409274047297
2.94,0.030810822796006
2.95,0.03216654191026
2.96,0.033477247753189
2.97,0.034742040410028
2.98,0.03595909283312
2.99,0.037127463779778
3.0,0.038245893684154
3.01,0.039313726830492
3.02,0.040329432890791
3.03,0.041292789719874
3.04,0.042201259418865
3.05,0.043047189398787
3.06,0.043837494977045
3.07,0.044571421789628
3.08,0.045248182787459
3.09,0.045866982083953
3.1,0.046427066253048
3.11,0.046928371080675
3.12,0.047370415242247
3.13,0.047752780641313
3.14,0.0480751098895
3.15,0.048337093173685
3.16,0.048538491704095
3.17,0.048679109300042
3.18,0.048758818800927
3.19,0.04877541760156
3.2,0.04873135114643
3.21,0.048626487260284
3.22,0.04847232089993
3.23,0.048257613732887
3.24,0.047982892613115
3.25,0.047648856390948
3.26,0.047255341648934
3.27,0.046779168714678
3.28,0.046251764541934
3.29,0.045646772452331
3.3,0.044971105389098
3.31,0.044235824359626
3.32,0.043442856761059
3.33,0.042593671802595
3.34,0.041688042870105
3.35,0.040731629954495
3.36,0.039713706638777
3.37,0.038639492166812
3.38,0.037516741873593
3.39,0.036344571806686
3.4,0.035122175267612
3.41,0.033850449591364
3.42,0.032543910507035
3.43,0.031191845646417
3.44,0.029794661074542
3.45,0.028355812189664
3.46,0.026874702816899
3.47,0.02535250717916
3.48,0.023789718620271
3.49,0.022188405269956
3.5,0.020549515114824
3.51,0.018877059988393
3.52,0.01716966019316
3.53,0.015428925749904
3.54,0.013656438249279
3.55,0.011855297656259
3.56,0.010026393281796
3.57,0.008171165036956
3.58,0.006304465073191
3.59,0.0044120966983
3.6,0.002498175426148
3.61,0.000564379853057
3.62,-0.001382724713162
3.63,-0.003349938873319
3.64,-0.005328448666929
3.65,-0.007319689279601
3.66,-0.009321282827385
3.67,-0.011331422642523
3.68,-0.013348716818783
3.69,-0.015371792120827
3.7,-0.017405888761447
3.71,-0.019451019249469
3.72,-0.021498330736658
3.73,-0.023560697168659
3.74,-0.025615629183908
3.75,-0.027670858206215
3.76,-0.029705526347756
3.77,-0.031742607364276
3.78,-0.033771046850034
3.79,-0.03578901543436
3.8,-0.037794203235099
3.81,-0.039786441643395
3.82,-0.041763160247272
3.83,-0.043722975325123
3.84,-0.045664153509962
3.85,-0.047585349694344
3.86,-0.049485078249756
3.87,-0.051361672227715
3.88,-0.053211487815458
3.89,-0.055033528077233
3.9,-0.056829113345598
3.91,-0.058595416599503
3.92,-0.06032860049342
3.93,-0.062030551730493
3.94,-0.063689408745883
3.95,-0.065307805049747
3.96,-0.06688754530763
3.97,-0.068431562192212
3.98,-0.069936452059447
3.99,-0.071404641006626
4.0,-0.072822988626316
4.01,-0.07419655834013
4.02,-0.0755167511707
4.03,-0.076780331210548
4.04,-0.077987702052496
4.05,-0.079149528342288
4.06,-0.080257079685886
4.07,-0.08131685057405
4.08,-0.082324060554285
4.09,-0.083280269814779
4.1,-0.084180241068582
4.11,-0.085031026466952
4.12,-0.085824952963285
4.13,-0.086562917251994
4.14,-0.087247947852158
4.15,-0.087877192251923
4.16,-0.088449883126844
4.17,-0.088963363430539
4.18,-0.089419406162935
4.19,-0.08981949620355
4.2,-0.090157911595261
4.21,-0.090437227299108
4.22,-0.090656724823426
4.23,-0.090816267418991
4.24,-0.090915436918912
4.25,-0.09095661721574
4.26,-0.090934139233401
4.27,-0.090850049607014
4.28,-0.090701290877492
4.29,-0.090492552145922
4.3,-0.09022204668247
4.31,-0.089890513930678
4.32,-0.08949719525719
4.33,-0.089042184695406
4.34,-0.088524741730684
4.350000000000001,-0.087945267414691
4.36,-0.087304035593489
4.37,-0.086599230594984
4.38,-0.085833746447831
4.39,-0.085008428355223
4.4,-0.084121568895872
4.41,-0.08317410678018
4.42,-0.082165364648912
4.43,-0.081096515487429
4.44,-0.079971356687658
4.45,-0.078792335762927
4.46,-0.077554061816618
4.47,-0.07625455519338
4.48,-0.074903795179195
4.49,-0.073493663114549
4.5,-0.072027134655022
4.51,-0.070504500446173
4.52,-0.068933632429739
4.53,-0.067310982679946
4.54,-0.065632954234802
4.55,-0.063901828521697
4.56,-0.062120344045284
4.57,-0.060286858444396
4.58,-0.058401881549369
4.59,-0.056466418718741
4.600000000000001,-0.054479337759078
4.61,-0.052445849411192
4.62,-0.050367420855677
4.63,-0.048245532124977
4.64,-0.046081277077218
4.65,-0.043874368945218
4.66,-0.04162567923572
4.67,-0.039337923638983
4.68,-0.037012619328958
4.69,-0.034649802076049
4.7,-0.03225325939461
4.71,-0.029836957842206
4.72,-0.027374748526397
4.73,-0.02488072079893
4.74,-0.022360915966768
4.75,-0.01981003473098
4.76,-0.017233104689884
4.77,-0.01464910821328
4.78,-0.012040234517686
4.79,-0.009406523178163
4.8,-0.006752646488088
4.81,-0.004075801763504
4.82,-0.001400837528852
4.83,0.001281861908018
4.84,0.003979734420508
4.850000000000001,0.006688901848112
4.86,0.00940988772853
4.87,0.012135898410977
4.88,0.014875360430271
4.89,0.01762153474467
4.9,0.020367308328723
4.91,0.023121828568239
4.92,0.025878686196654
4.93,0.028636043979596
4.94,0.031390583097714
4.95,0.034143658320815
4.96,0.03689368356344
4.97,0.039634924376539
4.98,0.042369962856919
4.99,0.045097776652489
5.0,0.047815748350948
5.01,0.050523125752953
5.02,0.053213547917165
5.03,0.055879332589372
5.04,0.058533316701399
5.05,0.061169925950887
5.06,0.063784143866685
5.07,0.066378867986871
5.08,0.068951682623901
5.09,0.07150154650291
5.100000000000001,0.074027195675716
5.11,0.076527122393553
5.12,0.078996537623641
5.13,0.081441114665661
5.14,0.083853621556938
5.15,0.086236929145896
5.16,0.088581905623406
5.17,0.090894425918619
5.18,0.093171246260335
5.19,0.095410494105176
5.2,0.097610315038471
5.21,0.099770798711375
5.22,0.101892924624856
5.23,0.103972924464399
5.24,0.106009498365519
5.25,0.108001349396994
5.26,0.109947392711628
5.27,0.111839854785207
5.28,0.11367898373317
5.29,0.115469352064846
5.3,0.117208935391985
5.31,0.118896787848137
5.32,0.120534844450297
5.33,0.122118823055539
5.34,0.123649162914583
5.350000000000001,0.125123890942898
5.36,0.126542827695706
5.37,0.127904651259414
5.38,0.129208578598867
5.39,0.130453642402363
5.4,0.131638447007976
5.41,0.132762106762919
5.42,0.133825886849067
5.43,0.134829193679408
5.44,0.135767358479152
5.45,0.136642410744949
5.46,0.137449770265516
5.47,0.138194847946777
5.48,0.138878119369671
5.49,0.139496754434267
5.5,0.140049398624331
5.51,0.140536225611085
5.52,0.140955389161924
5.53,0.141313335328546
5.54,0.141605269457657
5.55,0.141828542091419
5.56,0.141983854170089
5.57,0.14206907275329
5.58,0.142085798511608
5.59,0.142033661272209
5.600000000000001,0.141912497856699
5.61,0.141723205738174
5.62,0.141463324916425
5.63,0.141135165171823
5.64,0.140738850386906
5.65,0.140273335684435
5.66,0.139739260394206
5.67,0.13913659492313
5.68,0.138465331534097
5.69,0.137720844511343
5.7,0.136914202031943
5.71,0.13604163716494
5.72,0.135100282928419
5.73,0.134092726026135
5.74,0.133019882926401
5.75,0.131881645036326
5.76,0.130682667533454
5.77,0.129419436584828
5.78,0.128096523219877
5.79,0.126712203676375
5.8,0.125269248003917
5.81,0.12376697450077
5.82,0.122208494594593
5.83,0.120595300378263
5.84,0.118934541059276
5.850000000000001,0.117224845642137
5.86,0.115462447076212
5.87,0.113650963776206
5.88,0.111789468739731
5.89,0.109880086063526
5.9,0.107923877625452
5.91,0.105924697102617
5.92,0.103883572105158
5.93,0.101800930022008
5.94,0.099681202987697
5.95,0.097522209523018
5.96,0.09532827821182
5.97,0.093095315867378
5.98,0.090829884415082
5.99,0.088533468469184
6.0,0.086209150638975
6.01,0.083857892511427
6.02,0.081481870746679
6.03,0.079082415620843
6.04,0.076661593776096
6.05,0.074222105314239
6.06,0.071763950751067
6.07,0.069290293579455
6.08,0.066802462726264
6.09,0.064303397054422
6.100000000000001,0.061808537661021
6.11,0.059308429192972
6.12,0.056801104179016
6.13,0.054288323349482
6.140000000000001,0.051773285689489
6.15,0.049258991897832
6.16,0.046746817552129
6.17,0.044236779242592
6.18,0.041731541061299
6.19,0.039232099049851
6.2,0.036739203214145
6.21,0.034258631707966
6.22,0.031792411010117
6.23,0.029341216963168
6.24,0.026909253685676
6.25,0.024495510960065
6.26,0.022097796896643
6.27,0.01971854711281
6.28,0.01736045686302
6.29,0.015024810192031
6.3,0.012712676059017
6.31,0.010426114991062
6.32,0.008167225295667
6.33,0.005936265756402
6.34,0.003734253501655
6.350000000000001,0.001562717006709
6.36,-0.000577554063096
6.37,-0.002685950870609
6.38,-0.004757802881355
6.390000000000001,-0.006795451618793
6.4,-0.008795333342773
6.41,-0.01075584270952
6.42,-0.012677837975273
6.43,-0.014562540784858
6.44,-0.016406428081786
6.45,-0.018207447178164
6.46,-0.019970158135629
6.47,-0.021684601974661
6.48,-0.023344361468148
6.49,-0.024960616049128
6.5,-0.026531073345887
6.51,-0.028050112890558
6.52,-0.029521956943586
6.53,-0.030945356636437
6.54,-0.032314410712741
6.55,-0.03363806444505
6.56,-0.034910726664167
6.57,-0.036132695311216
6.58,-0.03730475220579
6.59,-0.038423551632912
6.600000000000001,-0.039490332288945
6.61,-0.04050093450458
6.62,-0.041462674863965
6.63,-0.042370549619916
6.640000000000001,-0.043228127700794
6.65,-0.044031631044734
6.66,-0.044783125506215
6.67,-0.045480093626365
6.68,-0.046123995173634
6.69,-0.046715587122856
6.7,-0.047254362614315
6.71,-0.047740245602354
6.72,-0.048176187750965
6.73,-0.048558865316929
6.74,-0.048888139280027
6.75,-0.049167633654359
6.76,-0.049395987103632
6.77,-0.049573951059386
6.78,-0.049704650116175
6.79,-0.049787029940336
6.8,-0.049820796597766
6.81,-0.049806990881459
6.82,-0.049746376314245
6.83,-0.049637292837607
6.84,-0.049482730709964
6.850000000000001,-0.04928011246058
6.86,-0.049041280432948
6.87,-0.04875593344086
6.88,-0.048428150466065
6.890000000000001,-0.04805598472935
6.9,-0.047645370130655
6.91,-0.047194327416484
6.92,-0.046704194679687
6.93,-0.046174827960768
6.94,-0.045607769896656
6.95,-0.045004588617887
6.96,-0.044365814932066
6.97,-0.043692387386809
6.98,-0.042985528474212
6.99,-0.042246359470819
7.0,-0.04147569623868
7.01,-0.040674675812521
7.02,-0.039846070174217
7.03,-0.038989152791273
7.04,-0.038105423868746
7.05,-0.037196032674863
7.06,-0.036262258893607
7.07,-0.035305346388835
7.08,-0.034328221350552
7.09,-0.033332685708642
7.100000000000001,-0.032317476029851
7.11,-0.031284487349691
7.12,-0.030234029252192
7.13,-0.029169745544036
7.140000000000001,-0.028090920104304
7.15,-0.026999380422541
7.16,-0.02589579642509
7.17,-0.024782824609561
7.18,-0.0236594639764
7.19,-0.02252890979842
7.2,-0.021391813493652
7.21,-0.020250084111703
7.22,-0.01910501285394
7.23,-0.017957051593404
7.24,-0.016807920781094
7.25,-0.01565894462668
7.26,-0.014514422826919
7.27,-0.013369279866358
7.28,-0.012229104758198
7.29,-0.011091391497005
7.3,-0.009962484325645
7.31,-0.008841557467065
7.32,-0.00773014123268
7.33,-0.006629320037963
7.34,-0.005540333300498
7.350000000000001,-0.004469201934066
7.36,-0.003414341664333
7.37,-0.002375544245232
7.38,-0.001354141587159
7.390000000000001,-0.000350804036695
7.4,0.000632329715173
7.41,0.001592582323846
7.42,0.002531873553283
7.43,0.003445054391692
7.44,0.004331623526705
7.45,0.005200235734891
7.46,0.006040029734435
7.47,0.006853371206245
7.48,0.007638752312724
7.49,0.008395933915996
7.5,0.009124114820861
7.51,0.009823121887851
7.52,0.010491610292
7.53,0.011132590251096
7.54,0.011741948818729
7.55,0.012323436217747
7.56,0.012873336353879
7.57,0.013388179867656
7.58,0.013866716444699
7.59,0.014314311357071
7.600000000000001,0.014724234573922
7.61,0.015101128983682
7.62,0.015442624522378
7.63,0.015751721545379
7.640000000000001,0.016018387886639
7.65,0.016251396055842
7.66,0.016448113167633
7.67,0.016608182336896
7.68,0.016730350592129
7.69,0.016816838479732
7.7,0.016865953478017
7.71,0.016878581165482
7.72,0.016856081638777
7.73,0.016796354737078
7.74,0.016700105935661
7.75,0.016567587275408
7.76,0.01639877097642
7.77,0.016189993006458
7.78,0.015949658708471
7.79,0.015673743671611
7.8,0.01536301604884
7.81,0.015017642148033
7.82,0.014638001867904
7.83,0.014224873983924
7.84,0.01377844895337
7.850000000000001,0.013299616236152
7.86,0.012788646039594
7.87,0.012244223960003
7.88,0.011672720327907
7.890000000000001,0.01107223053406
7.9,0.010440672454336
7.91,0.009782510484386
7.92,0.009096634370025
7.930000000000001,0.008380806489164
7.94,0.007640509140703
7.95,0.006874915289857
7.96,0.006087845893598
7.97,0.005274241470292
7.98,0.004440425101661
7.99,0.003586869097156
8.0,0.002713477740448
8.01,0.001821966297806
8.02,0.000907879096146
8.03,-2.1835824938e-05
8.040000000000001,-0.000966647941894
8.05,-0.001925487653122
8.06,-0.002897863977007
8.07,-0.003882052443392
8.08,-0.004878530634011
8.09,-0.005884401718832
8.1,-0.00689845009613
8.11,-0.007919224397058
8.120000000000001,-0.008946048488887
8.13,-0.009977334240711
8.14,-0.011011875439135
8.15,-0.012048547506583
8.16,-0.013085846732944
8.17,-0.014122804879226
8.18,-0.015157660471709
8.19,-0.016192467035449
8.2,-0.017217557092865
8.21,-0.018240101414165
8.22,-0.019255912950207
8.23,-0.020263959282914
8.24,-0.021262803572527
8.25,-0.022250339143025
8.26,-0.023223641648485
8.27,-0.024184656216552
8.28,-0.025132465200563
8.290000000000001,-0.026064660244979
8.3,-0.026981821002969
8.31,-0.027880866766705
8.32,-0.028761797513492
8.33,-0.029623389230436
8.34,-0.030464705833126
8.35,-0.031284697087571
8.36,-0.032082335529074
8.370000000000001,-0.032856620418414
8.38,-0.033606559647272
8.39,-0.034331346521668
8.4,-0.035030088963028
8.41,-0.035702036781105
8.42,-0.036346138333546
8.43,-0.036961467496715
8.44,-0.037547339924471
8.45,-0.038103201425197
8.46,-0.038628017036496
8.47,-0.039121076518664
8.48,-0.039581817845726
8.49,-0.040014872999716
8.5,-0.040412048380113
8.51,-0.040776347210971
8.52,-0.041105460599823
8.53,-0.041399657547465
8.540000000000001,-0.041658495527707
8.55,-0.041881554442319
8.56,-0.042068671226022
8.57,-0.042218912759961
8.58,-0.042333748576682
8.59,-0.042408207011265
8.6,-0.042447748867027
8.61,-0.042449973691022
8.620000000000001,-0.042414689284876
8.63,-0.042341921878142
8.64,-0.042231464530041
8.65,-0.042084649301081
8.66,-0.041899539579537
8.67,-0.041676960289312
8.68,-0.041417144832199
8.69,-0.041121240547576
8.700000000000001,-0.040787405650224
8.71,-0.040414364911007
8.72,-0.040007794281313
8.73,-0.039568331883203
8.74,-0.039090627759041
8.75,-0.038577900819905
8.76,-0.038030658152176
8.77,-0.037449123135357
8.78,-0.036832138198529
8.790000000000001,-0.036184065646017
8.8,-0.035503635866213
8.81,-0.034791959344276
8.82,-0.034049303141615
8.83,-0.033276283840003
8.84,-0.032474057023127
8.85,-0.031643273140848
8.86,-0.030784794332126
8.870000000000001,-0.02989997832132
8.88,-0.028989147463751
8.89,-0.02805299205016
8.9,-0.027094136608762
8.91,-0.026111364792862
8.92,-0.025106596803742
8.93,-0.024080493269986
8.94,-0.023034072311059
8.950000000000001,-0.021969514996609
8.96,-0.020887654392781
8.97,-0.019789216557238
8.98,-0.018675625777086
8.99,-0.017548130662964
9.0,-0.016408831874981
9.01,-0.015258100792679
9.02,-0.014097323896147
9.03,-0.012927807759677
9.040000000000001,-0.011750759886797
9.05,-0.010567687167069
9.06,-0.009377785835743
9.07,-0.008185744618429
9.08,-0.006993092612876
9.09,-0.005798567856955
9.1,-0.004605886936755
9.11,-0.003414983893755
9.120000000000001,-0.0022260626194
9.13,-0.001040840558946
9.14,0.00013831379677
9.15,0.001307714969205
9.16,0.002472221750743
9.17,0.003628217138025
9.18,0.004771262589193
9.19,0.005901275892445
9.200000000000001,0.007017600183379
9.21,0.008118959405549
9.22,0.009203912059078
9.23,0.010271537997617
9.24,0.011319442319976
9.25,0.012347748487148
9.26,0.013354620097672
9.27,0.014337708720116
9.28,0.015298973123717
9.290000000000001,0.016232989763583
9.3,0.017140573621843
9.31,0.018018533936666
9.32,0.018869666175951
9.33,0.019690957098788
9.34,0.020482188256812
9.35,0.021243700940477
9.36,0.021969223143735
9.370000000000001,0.02266106662157
9.38,0.023318362480471
9.39,0.023940243548918
9.4,0.024525873313843
9.41,0.025074437125174
9.42,0.025585650515571
9.43,0.026058306368706
9.44,0.026491706806873
9.450000000000001,0.026885551356298
9.46,0.027239006502036
9.47,0.027551275684676
9.48,0.027822488438833
9.49,0.028051636172267
9.5,0.028238330812665
9.51,0.028383825603477
9.52,0.028485434743039
9.53,0.028539798630304
9.540000000000001,0.028551669751417
9.55,0.028515781710313
9.56,0.028436050634797
9.57,0.028311361186075
9.58,0.028142160119145
9.59,0.027927941218781
9.6,0.027668394938696
9.61,0.027364670179933
9.620000000000001,0.027016414702883
9.63,0.026623735326843
9.64,0.026186601419737
9.65,0.025705663259701
9.66,0.025180969762783
9.67,0.02461336792029
9.68,0.024002870693833
9.69,0.02335168955646
9.700000000000001,0.022657169275739
9.71,0.021920755556159
9.72,0.021143115129436
9.73,0.020324980198542
9.74,0.01946705836492
9.75,0.018569727565559
9.76,0.017634138346546
9.77,0.01666075067973
9.78,0.015650369853797
9.790000000000001,0.014603158937997
9.8,0.01352194334723
9.81,0.012406339869742
9.82,0.011256539906222
9.83,0.01007440414472
9.84,0.008860686695888
9.85,0.007616242599785
9.86,0.006342276815705
9.870000000000001,0.005041293297561
9.88,0.003711671037639
9.89,0.002355784154786
9.9,0.000974801135839
9.91,-0.000431550238593
9.92,-0.001859244045054
9.93,-0.003308136092753
9.94,-0.004777520274775
9.950000000000001,-0.006265717004884
9.96,-0.007771424703762
9.97,-0.009290630323455
9.98,-0.01082724617791
9.99,-0.012377466709877
10.0,-0.013939849194298
10.01,-0.015512699696139
10.02,-0.017092955172518
10.03,-0.018683940696388
10.040000000000001,-0.020281001596569
10.05,-0.02188041284828
10.06,-0.023481787977825
10.07,-0.025086350520368
10.08,-0.026690599198709
10.09,-0.02829498769131
10.1,-0.029895695525587
10.11,-0.031492021944875
10.120000000000001,-0.033082648332556
10.13,-0.034666482539808
10.14,-0.03624141476351
10.15,-0.037806112042123
10.16,-0.039359046135517
10.17,-0.040898711196926
10.18,-0.042423608116928
10.19,-0.043931997258701
10.200000000000001,-0.045422862021846
10.21,-0.046894268912218
10.22,-0.048344737650537
10.23,-0.049773041917841
10.24,-0.051177691234512
10.25,-0.052557348615551
10.26,-0.053910632240497
10.27,-0.055235318168783
10.28,-0.056531369086953
10.290000000000001,-0.057796745048535
10.3,-0.059030327173147
10.31,-0.060230652897495
10.32,-0.061396558407368
10.33,-0.062526709346693
10.34,-0.063619852296053
10.35,-0.064674812952434
10.36,-0.065690103041349
10.370000000000001,-0.066665611535716
10.38,-0.067599465844957
10.39,-0.068489491179977
10.4,-0.069336802592367
10.41,-0.070139323714596
10.42,-0.070896114378647
10.43,-0.071606096572576
10.44,-0.072268600408448
10.450000000000001,-0.072882131150947
10.46,-0.073447100607658
10.47,-0.073961892623673
10.48,-0.074425746514673
10.49,-0.074838319116768
10.5,-0.075198457270419
10.51,-0.075507044991879
10.52,-0.075762969433557
10.53,-0.07596490645892
10.540000000000001,-0.076112664871889
10.55,-0.076205496104938
10.56,-0.076242973253694
10.57,-0.07622511401322
10.58,-0.07615137592251
10.59,-0.076022133182889
10.6,-0.075836858060729
10.61,-0.075595443283693
10.620000000000001,-0.075297966632602
10.63,-0.07494560862721
10.64,-0.074535590638048
10.65,-0.074069183040247
10.66,-0.073550575158688
10.67,-0.072974439024055
10.68,-0.072345812319511
10.69,-0.071661467658172
10.700000000000001,-0.07092127757564
10.71,-0.070126206174062
10.72,-0.069278866015009
10.73,-0.068374695093291
10.74,-0.067416719531096
10.75,-0.066404991452765
10.76,-0.065340361539121
10.77,-0.064223726580095
10.78,-0.0630551752215
10.790000000000001,-0.06183581577553
10.8,-0.060566331184957
10.81,-0.059247794755217
10.82,-0.057885640000042
10.83,-0.056472716988039
10.84,-0.055012977596977
10.85,-0.053507410185519
10.86,-0.051957478078414
10.870000000000001,-0.050363706623776
10.88,-0.048727212386002
10.89,-0.047049098594716
10.9,-0.045330527898955
10.91,-0.043572562766277
10.92,-0.041776490992513
10.93,-0.039943512523046
10.94,-0.038074935893507
10.950000000000001,-0.036174263832103
10.96,-0.034240453974752
10.97,-0.032274686573041
10.98,-0.030278372971345
10.99,-0.028253173819745
11.0,-0.026198180707231
11.01,-0.024119563264938
11.02,-0.022014947216261
11.03,-0.019887383516979
11.040000000000001,-0.017738220411158
11.05,-0.015569081829995
11.06,-0.013382460491791
11.07,-0.011178815463924
11.08,-0.008959210005513
11.09,-0.006726407305849
11.1,-0.00448227608636
11.11,-0.002227450495635
11.120000000000001,3.4381576369e-05
11.13,0.002301317734068
11.14,0.004573369057528
11.15,0.006848825239538
11.16,0.00912648390043
11.17,0.011403420941589
11.18,0.013678368996227
11.19,0.015949578460791
11.200000000000001,0.018215378253142
11.21,0.020473632713939
11.22,0.022722972321166
11.23,0.024960940169718
11.24,0.027186359058965
11.25,0.02939752152537
11.26,0.031592550882145
11.27,0.033770392189561
11.28,0.035928136179881
11.290000000000001,0.038065907381647
11.3,0.040180560112879
11.31,0.042270433661981
11.32,0.044333759172781
11.33,0.046368427768631
11.34,0.048373797895958
11.35,0.050346471741818
11.36,0.052285862629067
11.370000000000001,0.054191169832506
11.38,0.056060539967358
11.39,0.057892952736295
11.4,0.059685063313668
11.41,0.061436424127188
11.42,0.063145783047824
11.43,0.064811278032915
11.44,0.066431703222545
11.450000000000001,0.068006244915419
11.46,0.069533203450906
11.47,0.071012050005122
11.48,0.072440314086711
11.49,0.073817459412117
11.5,0.075142362367053
11.51,0.076414881147419
11.52,0.077635731951925
11.53,0.078802817455968
11.540000000000001,0.079914189586229
11.55,0.080968296724666
11.56,0.081964381859467
11.57,0.082901597439443
11.58,0.083779550007234
11.59,0.08459578246006
11.6,0.085352445526023
11.61,0.086047753087201
11.620000000000001,0.086681239491145
11.63,0.087252341547921
11.64,0.087760783328688
11.65,0.088205498612527
11.66,0.088587355723158
11.67,0.088905662685171
11.68,0.089160405868804
11.69,0.089350968106474
11.700000000000001,0.0894776589437
11.71,0.089538465860163
11.72,0.089532183643896
11.73,0.089463355584208
11.74,0.089330844344851
11.75,0.089134289955871
11.76,0.088874779409833
11.77,0.088552427010423
11.78,0.088165849243244
11.790000000000001,0.087717614520232
11.8,0.08720901737439
11.81,0.086637896105771
11.82,0.086006279149772
11.83,0.085314642302456
11.84,0.084563841324413
11.85,0.08375475459681
11.86,0.082886655876579
11.870000000000001,0.081962652080836
11.88,0.080982877010122
11.89,0.079947897689775
11.9,0.078858624801554
11.91,0.077717119290288
11.92,0.076521361534714
11.93,0.075274228810211
11.94,0.073975684435515
11.950000000000001,0.072631055138593
11.96,0.07123541800684
11.97,0.069795287324454
11.98,0.068310011720672
11.99,0.06678026434183
12.0,0.065209797163442
12.01,0.063597595265246
12.02,0.061946713329084
12.030000000000001,0.060256909905146
12.040000000000001,0.058530655144495
12.05,0.056769486925413
12.06,0.054974860123394
12.07,0.053149415385469
12.08,0.051293104747247
12.09,0.0494074440308
12.1,0.047495698471817
12.11,0.045559187689212
12.120000000000001,0.043599305674635
12.13,0.041617744530086
12.14,0.039616323987994
12.15,0.037596610934718
12.16,0.035561609033286
12.17,0.033510849486669
12.18,0.031447562847174
12.19,0.029373221327383
12.200000000000001,0.027289396103127
12.21,0.025198090216484
12.22,0.023101368003926
12.23,0.021000402060858
12.24,0.018897244551626
12.25,0.016793617385935
12.26,0.014691232828704
12.27,0.012592090560504
12.280000000000001,0.01049731969074
12.290000000000001,0.008408946530808
12.3,0.006328614829791
12.31,0.004257968537487
12.32,0.00219871047167
12.33,0.000152463825698
12.34,-0.001879249648221
12.35,-0.00389528848433
12.36,-0.005893655074335
12.370000000000001,-0.007872918824185
12.38,-0.009831398050672
12.39,-0.011767970766764
12.4,-0.013680988479412
12.41,-0.015569252569848
12.42,-0.017431147163032
12.43,-0.019265473886469
12.44,-0.021070977822691
12.450000000000001,-0.022846346128284
12.46,-0.02459016631387
12.47,-0.026301670196743
12.48,-0.027978999295313
12.49,-0.029621384586411
12.5,-0.03122747037994
12.51,-0.032796710043717
12.52,-0.034327802779611
12.530000000000001,-0.035819415961947
12.540000000000001,-0.037270804805308
12.55,-0.03868110328419
12.56,-0.040049461165385
12.57,-0.041374152912527
12.58,-0.042656491517201
12.59,-0.043891561628936
12.6,-0.045085166948083
12.61,-0.046233308954279
12.620000000000001,-0.047335309303365
12.63,-0.048390603783685
12.64,-0.049398661990663
12.65,-0.050358648197312
12.66,-0.051270206747751
12.67,-0.052132556442394
12.68,-0.052945337459616
12.69,-0.053708121243398
12.700000000000001,-0.054420534031462
12.71,-0.055082277614466
12.72,-0.0556930171843
12.73,-0.056252384606009
12.74,-0.056760218545358
12.75,-0.057216371113422
12.76,-0.057620755431449
12.77,-0.057973135970229
12.780000000000001,-0.058273417177234
12.790000000000001,-0.058522031137556
12.8,-0.058719389891795
12.81,-0.058866874007726
12.82,-0.058965131560655
12.83,-0.059012233829248
12.84,-0.059003026433677
12.85,-0.058945832426758
12.86,-0.058840782058053
12.870000000000001,-0.058681944631464
12.88,-0.058471509805565
12.89,-0.05821244717631
12.9,-0.057902165169596
12.91,-0.057541422765759
12.92,-0.057132109928224
12.93,-0.056674683730451
12.94,-0.056169301369805
12.950000000000001,-0.055616909718088
12.96,-0.055017902407051
12.97,-0.054373565932519
12.98,-0.053677556476638
12.99,-0.052926771276485
13.0,-0.052136304738298
13.01,-0.051304383039267
13.02,-0.050425921713871
13.030000000000001,-0.049506659765183
13.040000000000001,-0.048547491340175
13.05,-0.047547409351216
13.06,-0.046509371679766
13.07,-0.045432663087776
13.08,-0.044319276286992
13.09,-0.043170238464383
13.1,-0.041986194160523
13.11,-0.040769353274311
13.120000000000001,-0.039519446479797
13.13,-0.03823922714205
13.14,-0.036926407223878
13.15,-0.035587714516952
13.16,-0.034221726322521
13.17,-0.032830080784992
13.18,-0.031409032628443
13.19,-0.029964690505316
13.200000000000001,-0.028498182802863
13.21,-0.027009012686482
13.22,-0.025500285802129
13.23,-0.023972330410504
13.24,-0.02242780147829
13.25,-0.020867515566666
13.26,-0.019295411764963
13.27,-0.017709371689222
13.280000000000001,-0.016111628676989
13.290000000000001,-0.014505512011673
13.3,-0.012890855480009
13.31,-0.011270206569569
13.32,-0.009644464129278
13.33,-0.008015115713753
13.34,-0.006383540575859
13.35,-0.004746650775415
13.36,-0.003102699650273
13.370000000000001,-0.001467122771897
13.38,0.000165657187737
13.39,0.001793559553943
13.4,0.003415208848702
13.41,0.005027518622412
13.42,0.006630573493321
13.43,0.0082222084811
13.44,0.009801175139626
13.450000000000001,0.011365738222501
13.46,0.012914339613035
13.47,0.014448231502827
13.48,0.015960378421793
13.49,0.017453647840036
13.5,0.018925992421543
13.51,0.020376143593534
13.52,0.021801998972773
13.530000000000001,0.023202988847683
13.540000000000001,0.024577094244196
13.55,0.025925197059267
13.56,0.027243836919262
13.57,0.028533489593246
13.58,0.029790475293331
13.59,0.031016605086046
13.6,0.032208159348431
13.61,0.033364068515043
13.620000000000001,0.034485489870597
13.63,0.035570583703168
13.64,0.036617681532643
13.65,0.037626403755337
13.66,0.03859573080901
13.67,0.039524863141878
13.68,0.040412314761837
13.69,0.041257930896558
13.700000000000001,0.042060888883258
13.71,0.042820507676542
13.72,0.043536142083442
13.73,0.044207228078823
13.74,0.044833151821698
13.75,0.045411795039429
13.76,0.045946202141704
13.77,0.04643493253189
13.780000000000001,0.046875642277357
13.790000000000001,0.04726855766811
13.8,0.047614479337707
13.81,0.047913109286696
13.82,0.048162908914244
13.83,0.048365084863319
13.84,0.048519996930367
13.85,0.048625802395373
13.86,0.048683395384595
13.870000000000001,0.04869236705705
13.88,0.048653242498153
13.89,0.048566025330679
13.9,0.048431300146274
13.91,0.048249386338643
13.92,0.048020356521103
13.93,0.047744640107072
13.94,0.047422885064947
13.950000000000001,0.047055222666035
13.96,0.046641750521166
13.97,0.046184111577456
13.98,0.045681449922474
13.99,0.045133945231178
14.0,0.044543050311234
14.01,0.043910409848635
14.02,0.043235052580739
14.030000000000001,0.04251835566934
14.040000000000001,0.04175858295175
14.05,0.040961486877915
14.06,0.040125233727233
14.07,0.039252816227943
14.08,0.038340587331775
14.09,0.037392980838089
14.1,0.036410182413147
14.11,0.035392617834235
14.120000000000001,0.03434240609533
14.13,0.033260149257608
14.14,0.032147020985246
14.15,0.031003998710564
14.16,0.029832590418509
14.17,0.028633605444527
14.18,0.027408430463532
14.19,0.026158285716233
14.200000000000001,0.024884538914669
14.21,0.023588095214286
14.22,0.022270750243039
14.23,0.020933600285267
14.24,0.019578022115356
14.25,0.018203498573588
14.26,0.016814211134364
14.27,0.015410557877368
14.280000000000001,0.013993971009418
14.290000000000001,0.012566295952404
14.3,0.011128358492927
14.31,0.009681784496493
14.32,0.008228685506881
14.33,0.006768580631543
14.34,0.005304551454179
14.35,0.003837616591071
14.36,0.002369266870112
14.370000000000001,0.000900991246317
14.38,-0.000565862832362
14.39,-0.002029205306986
14.4,-0.003487712419236
14.41,-0.00493805780409
14.42,-0.00638321961908
14.43,-0.007820221736901
14.44,-0.009247333562106
14.450000000000001,-0.010663458812234
14.46,-0.012066141111401
14.47,-0.013454463698662
14.48,-0.014827264144774
14.49,-0.01618339092458
14.5,-0.017521298497899
14.51,-0.018839561312035
14.52,-0.020136916060131
14.530000000000001,-0.021412109170937
14.540000000000001,-0.022662765067515
14.55,-0.02388892313505
14.56,-0.025089159619104
14.57,-0.026261445856115
14.58,-0.027406484663647
14.59,-0.028522163472233
14.6,-0.029607691412708
14.61,-0.030660895483951
14.620000000000001,-0.031683726991571
14.63,-0.032671201347503
14.64,-0.033624275824051
14.65,-0.034542164718566
14.66,-0.035424088322939
14.67,-0.036268719217734
14.68,-0.037074771934981
14.69,-0.037842712045176
14.700000000000001,-0.038571285984954
14.71,-0.03925983763912
14.72,-0.039907873453578
14.73,-0.040514769487759
14.74,-0.041079948098873
14.75,-0.041602880436691
14.76,-0.042083082360519
14.77,-0.042520114194514
14.780000000000001,-0.042913346005596
14.790000000000001,-0.043262844099254
14.8,-0.043570350547686
14.81,-0.043830782076106
14.82,-0.044046452422135
14.83,-0.044217411558464
14.84,-0.044343359450504
14.85,-0.044424270924561
14.86,-0.044460348914932
14.870000000000001,-0.044450861014554
14.88,-0.044396552550585
14.89,-0.044297413432334
14.9,-0.04415346762263
14.91,-0.043964414846891
14.92,-0.0437320620981
14.93,-0.043454617876892
14.94,-0.043133995178358
14.950000000000001,-0.042769548028357
14.96,-0.042361919186666
14.97,-0.0419114248032
14.98,-0.041418722158239
14.99,-0.040884307542784
15.0,-0.040308651430709
15.01,-0.039691850276217
15.02,-0.039035592710727
15.030000000000001,-0.038340042295255
15.040000000000001,-0.03760590947325
15.05,-0.036834076547168
15.06,-0.03602510669098
15.07,-0.035180341411483
15.08,-0.034300314952946
15.09,-0.03338575708522
15.1,-0.032437540098229
15.11,-0.031456726998276
15.120000000000001,-0.030444524222777
15.13,-0.029401402443807
15.14,-0.028327932682376
15.15,-0.027227266189672
15.16,-0.026098838737336
15.17,-0.024944651355315
15.18,-0.023761212021447
15.19,-0.022554689189492
15.200000000000001,-0.021325100809799
15.21,-0.020073939445605
15.22,-0.01880267670327
15.23,-0.017512567268948
15.24,-0.016204705863016
15.25,-0.014880438173531
15.26,-0.013541312859461
15.27,-0.012188046317221
15.280000000000001,-0.010822496866303
15.290000000000001,-0.009445526130009
15.3,-0.008057605908351
15.31,-0.006661043070338
15.32,-0.005258829257777
15.33,-0.003852021070345
15.34,-0.002443375919423
15.35,-0.001030075966958
15.36,0.000384161556597
15.370000000000001,0.001798076081253
15.38,0.003210003928255
15.39,0.004618046444422
15.4,0.006021619667748
15.41,0.007419083624421
15.42,0.008808503777449
15.43,0.010188641065397
15.44,0.011558519102895
15.450000000000001,0.012917051988087
15.46,0.014257986159995
15.47,0.015593345957121
15.48,0.016908971307446
15.49,0.018206770490804
15.5,0.019487015816806
15.51,0.020743082993828
15.52,0.021984696163838
15.530000000000001,0.023207277467547
15.540000000000001,0.024401812693456
15.55,0.025571049248903
15.56,0.026713284252606
15.57,0.027824948582637
15.58,0.028911087322048
15.59,0.029967747260814
15.6,0.030995374768378
15.610000000000001,0.031989158292995
15.620000000000001,0.032950211861765
15.63,0.033877405864052
15.64,0.034769568873456
15.65,0.035626101212248
15.66,0.036446096098538
15.67,0.037228432730712
15.68,0.037972332224842
15.69,0.038677283846298
15.700000000000001,0.03934203652019
15.71,0.039966332181494
15.72,0.040549191543709
15.73,0.041089777132959
15.74,0.041588224974398
15.75,0.042043404937959
15.76,0.042454869804802
15.77,0.042822157053383
15.780000000000001,0.043144825591043
15.790000000000001,0.043421942433739
15.8,0.043654214686436
15.81,0.043840884316759
15.82,0.043981599351187
15.83,0.044075966233311
15.84,0.044124278257126
15.85,0.044126092558066
15.860000000000001,0.044081386502918
15.870000000000001,0.04399176223147
15.88,0.043855416811567
15.89,0.043670964374939
15.9,0.043433101615856
15.91,0.043155809214413
15.92,0.04282953454294
15.93,0.042457782292053
15.94,0.042042866011859
15.950000000000001,0.041580639123078
15.96,0.041072016311257
15.97,0.040520696815252
15.98,0.039923258204344
15.99,0.039277947931876
16.0,0.038592784519737
16.01,0.037864323734713
16.02,0.03709452836733
16.03,0.036283000527791
16.04,0.035430535175072
16.05,0.034538441538516
16.06,0.033606353698057
16.07,0.032636308995183
16.080000000000002,0.031628719122705
16.09,0.030584471527666
16.1,0.029504304292607
16.11,0.02839171491261
16.12,0.027246725966014
16.13,0.026068904601777
16.14,0.024859917130074
16.15,0.023619823636928
16.16,0.022350830078663
16.17,0.021053546749765
16.18,0.019723142865008
16.19,0.018365705265043
16.2,0.016979162891327
16.21,0.015569533318844
16.22,0.014137857850592
16.23,0.012684252698556
16.240000000000002,0.011212190302853
16.25,0.009722282477756
16.26,0.008214185004817
16.27,0.006691769275836
16.28,0.005155769743933
16.29,0.003606834568919
16.3,0.002046727963007
16.31,0.00047695287269
16.32,-0.001102088092203
16.330000000000002,-0.00268751064078
16.34,-0.004278050279684
16.35,-0.00587298865217
16.36,-0.007470102889099
16.37,-0.009067880639347
16.38,-0.01066533654976
16.39,-0.012260020836241
16.4,-0.013850905863526
16.41,-0.015436491384968
16.42,-0.017015203574573
16.43,-0.018585574025472
16.44,-0.020145734607339
16.45,-0.02169512399991
16.46,-0.023231326657758
16.47,-0.024753255294034
16.48,-0.026259477999025
16.490000000000002,-0.027747884969622
16.5,-0.029218953202559
16.51,-0.030669991520026
16.52,-0.032099683354789
16.53,-0.033506613647058
16.54,-0.034889544505279
16.55,-0.036245815208163
16.56,-0.03757704416791
16.57,-0.038879537022357
16.580000000000002,-0.040149260365332
16.59,-0.041388703968471
16.6,-0.042596052072029
16.61,-0.043769776257409
16.62,-0.044909274648589
16.63,-0.046013349495569
16.64,-0.047080967742377
16.65,-0.048111074304447
16.66,-0.049102589404488
16.67,-0.050055048377289
16.68,-0.050966841503497
16.69,-0.051837121978443
16.7,-0.052664974899549
16.71,-0.053449558255736
16.72,-0.054190056159488
16.73,-0.054885626843322
16.740000000000002,-0.055535490794829
16.75,-0.056139103017323
16.76,-0.056694789330185
16.77,-0.057202510783926
16.78,-0.057662442662482
16.79,-0.058073154876926
16.8,-0.058434117670031
16.81,-0.058747134595411
16.82,-0.059009571824209
16.830000000000002,-0.059222330002136
16.84,-0.059384050753142
16.85,-0.059494107633892
16.86,-0.059552322399704
16.87,-0.059559075964901
16.88,-0.059514218877818
16.89,-0.059417764722338
16.9,-0.059269257859517
16.91,-0.059068778532552
16.92,-0.058816436708913
16.93,-0.0585123561005
16.94,-0.058156522643989
16.95,-0.057749152333402
16.96,-0.05728987966834
16.97,-0.056780051068773
16.98,-0.056219376329208
16.990000000000002,-0.055608094838212
17.0,-0.054946724575945
17.01,-0.05423562077332
17.02,-0.053475167597921
17.03,-0.052666537923938
17.04,-0.051809802415289
17.05,-0.050904732750474
17.06,-0.049952460695603
17.07,-0.048952860254919
17.080000000000002,-0.047908412090868
17.09,-0.046819091517724
17.1,-0.04568555625778
17.11,-0.04450869542044
17.12,-0.043289188357576
17.13,-0.042028266431082
17.14,-0.040726551368677
17.150000000000002,-0.039386767798223
17.16,-0.038015039249831
17.17,-0.036604995920684
17.18,-0.035158536674018
17.19,-0.033676662942953
17.2,-0.032158978819087
17.21,-0.030606358729523
17.22,-0.029021207496538
17.23,-0.027406411723019
17.240000000000002,-0.025762127703114
17.25,-0.024089678110522
17.26,-0.02239005662965
17.27,-0.020666031210341
17.28,-0.018919003407867
17.29,-0.017148607051127
17.3,-0.015358308695288
17.31,-0.013546950343432
17.32,-0.01171723250418
17.330000000000002,-0.009870887184327
17.34,-0.008008506384497
17.35,-0.006131989052581
17.36,-0.004242185291191
17.37,-0.002339836527047
17.38,-0.000427808041745
17.39,0.001491691011798
17.400000000000002,0.003418196394351
17.41,0.005349186832847
17.42,0.007283066640833
17.43,0.009218770586236
17.44,0.011154721684499
17.45,0.013089188915573
17.46,0.015021008606373
17.47,0.016947824049514
17.48,0.018868363383329
17.490000000000002,0.020781423190141
17.5,0.022687892763489
17.51,0.024582149675003
17.52,0.026463734549321
17.53,0.028331870288715
17.54,0.030184664538592
17.55,0.032019974300598
17.56,0.033834899312856
17.57,0.035629916290133
17.580000000000002,0.037403046317223
17.59,0.03915331882483
17.6,0.040879126085262
17.61,0.042578311638135
17.62,0.04425072509156
17.63,0.045894907260226
17.64,0.047509285374919
17.650000000000002,0.049091844440654
17.66,0.050641776477221
17.67,0.052156692181705
17.68,0.053637082444147
17.69,0.055081886062432
17.7,0.056486598537606
17.71,0.057855247513432
17.72,0.059185881415692
17.73,0.060476166572424
17.740000000000002,0.061723308120757
17.75,0.062927860838478
17.76,0.064087837513653
17.77,0.065201990483659
17.78,0.066271572399085
17.79,0.067293104221844
17.8,0.068264735497001
17.81,0.069187745547137
17.82,0.070061152443458
17.830000000000002,0.070881822361795
17.84,0.071652191993209
17.85,0.072371589118278
17.86,0.073037124294685
17.87,0.073649044274247
17.88,0.0742066525457
17.89,0.074709624771564
17.900000000000002,0.075156800144765
17.91,0.075549185317902
17.92,0.075886017076063
17.93,0.076167336485631
17.94,0.076390481896918
17.95,0.076556494290894
17.96,0.07666557740385
17.97,0.076716972870784
17.98,0.076711393686694
17.990000000000002,0.076647946198998
18.0,0.076528368626492
18.01,0.076349686012249
18.02,0.076113370887844
18.03,0.075819072161491
18.04,0.075467871792628
18.05,0.075059518617386
18.06,0.074593800615398
18.07,0.074071298954031
18.080000000000002,0.073492065446592
18.09,0.072856980010527
18.1,0.072166280142647
18.11,0.071418794567293
18.12,0.070618952104418
18.13,0.069763504415079
18.14,0.068856126735923
18.150000000000002,0.06789648195228
18.16,0.066885892875252
18.17,0.065822235792594
18.18,0.064710629681411
18.19,0.063551081456022
18.2,0.062341903523179
18.21,0.061086080048882
18.22,0.059784631934798
18.23,0.058438412381489
18.240000000000002,0.057048500528633
18.25,0.055615479314721
18.26,0.054141119098696
18.27,0.052626218339592
18.28,0.051072501225713
18.29,0.049481106059691
18.3,0.0478534338654
18.31,0.046190929197168
18.32,0.044495181168501
18.330000000000002,0.042767600008432
18.34,0.041009771710023
18.35,0.039223250159178
18.36,0.037409659089549
18.37,0.03557070300537
18.38,0.033707926531017
18.39,0.031823091528814
18.400000000000002,0.029917956314938
18.41,0.027993900741615
18.42,0.026053347156133
18.43,0.024097777680197
18.44,0.022128405457548
18.45,0.020145421755844
18.46,0.018153046304259
18.47,0.016153002993584
18.48,0.014147127655254
18.490000000000002,0.012137294608356
18.5,0.010124780177323
18.51,0.0081117761188
18.52,0.006100420002702
18.53,0.004092464732367
18.54,0.002089916165213
18.55,9.4475426824e-05
18.56,-0.001891951476996
18.57,-0.003867410036587
18.580000000000002,-0.005830350536379
18.59,-0.00777894538676
18.6,-0.009711690685207
18.61,-0.011625913159339
18.62,-0.013521995121809
18.63,-0.015396793938942
18.64,-0.017248864723005
18.650000000000002,-0.019075935873323
18.66,-0.020876990507294
18.67,-0.022649986643153
18.68,-0.024393933068696
18.69,-0.026107640728528
18.7,-0.027788738714856
18.71,-0.029437833669516
18.72,-0.031051086653642
18.73,-0.03262876937372
18.740000000000002,-0.03416901529822
18.75,-0.035669633050564
18.76,-0.037130631565622
18.77,-0.03855066681924
18.78,-0.039928280214889
18.79,-0.041262777926294
18.8,-0.04255222850727
18.81,-0.04379646224811
18.82,-0.044993688925562
18.830000000000002,-0.046143989591206
18.84,-0.04724618448193
18.85,-0.048297254538734
18.86,-0.049300000686886
18.87,-0.050252315466103
18.88,-0.051153170703241
18.89,-0.052000523992424
18.900000000000002,-0.052795608056208
18.91,-0.053537500425084
18.92,-0.054226062019241
18.93,-0.054860677341249
18.94,-0.05544188877035
18.95,-0.055968141791597
18.96,-0.056440115436317
18.97,-0.056855744827504
18.98,-0.057215730426906
18.990000000000002,-0.057521363077974
19.0,-0.057768625867118
19.01,-0.057961817688222
19.02,-0.058099055987967
19.03,-0.058180600630563
19.04,-0.058208408216743
19.05,-0.05817966147895
19.06,-0.058096067901248
19.07,-0.057957976061179
19.080000000000002,-0.057765763258417
19.09,-0.057519857027124
19.1,-0.057219402947313
19.11,-0.056866055165941
19.12,-0.056460923018322
19.13,-0.056004506226407
19.14,-0.055497188420929
19.150000000000002,-0.054940438807615
19.16,-0.054333906225504
19.17,-0.053679249030484
19.18,-0.05297726578319
19.19,-0.052229208405318
19.2,-0.051434415044941
19.21,-0.050595472952316
19.22,-0.049712553956346
19.23,-0.048788984549468
19.240000000000002,-0.047822633099509
19.25,-0.046816573503933
19.26,-0.045768653045144
19.27,-0.044685145798892
19.28,-0.043563854746531
19.29,-0.04240858332655
19.3,-0.041218168890639
19.31,-0.03999556765745
19.32,-0.038741658993898
19.330000000000002,-0.037458599929198
19.34,-0.036146614587981
19.35,-0.034802933047231
19.36,-0.033434697633717
19.37,-0.032042230741969
19.38,-0.030627455877628
19.39,-0.029190259168886
19.400000000000002,-0.027732410361272
19.41,-0.026256551992052
19.42,-0.02476144096722
19.43,-0.023251006253132
19.44,-0.021725217599267
19.45,-0.020186201377531
19.46,-0.018635875186965
19.47,-0.01707495214803
19.48,-0.015504167912553
19.490000000000002,-0.013929462322895
19.5,-0.012344950975759
19.51,-0.010756723965164
19.52,-0.009165885512803
19.53,-0.007573479085411
19.54,-0.005981446137445
19.55,-0.004390751515371
19.56,-0.002803696406917
19.57,-0.001221608867447
19.580000000000002,0.000354938283376
19.59,0.001924363934474
19.6,0.003484542257246
19.61,0.005034236601472
19.62,0.006572891876134
19.63,0.008099061168856
19.64,0.00961061333049
19.650000000000002,0.01110680851305
19.66,0.012586687170208
19.67,0.014048922143524
19.68,0.01549215260357
19.69,0.016915393869774
19.7,0.018317060450562
19.71,0.019696133342967
19.72,0.021052248750244
19.73,0.022383847205914
19.740000000000002,0.023689958425282
19.75,0.024969362176229
19.76,0.026221558181082
19.77,0.027445999147479
19.78,0.028640811915659
19.79,0.029805403270782
19.8,0.030938842889345
19.81,0.03204055301682
19.82,0.033109177131677
19.830000000000002,0.034144135291169
19.84,0.035145099643319
19.85,0.036111227573136
19.86,0.03704187518053
19.87,0.037936412262921
19.88,0.038794437239505
19.89,0.039615223734652
19.900000000000002,0.040398533177819
19.91,0.041143613031592
19.92,0.04185019036669
19.93,0.042517689967066
19.94,0.043147659209723
19.95,0.043736733164824
19.96,0.044286005413493
19.97,0.044796295667124
19.98,0.045264739828259
19.990000000000002,0.045691854062293
20.0,0.046079444003756
20.01,0.046426451723248
20.02,0.046732887034432
20.03,0.046999185653695
20.04,0.047224595073032
20.05,0.04740951740469
20.06,0.047554791450105
20.07,0.047658931237903
20.080000000000002,0.047722559307732
20.09,0.047746679479067
20.1,0.047731210181846
20.11,0.0476762404936
20.12,0.047582087687329
20.13,0.047449161246119
20.14,0.047277749780835
20.150000000000002,0.047068198948496
20.16,0.046820920334002
20.17,0.046536334223433
20.18,0.046214889074276
20.19,0.045857055098102
20.2,0.045463308818268
20.21,0.045034241594438
20.22,0.04457032264009
20.23,0.044072385075234
20.240000000000002,0.043540263255295
20.25,0.042974867262054
20.26,0.042378029104321
20.27,0.041748001001648
20.28,0.041085916010098
20.29,0.040392980665882
20.3,0.039670240663899
20.31,0.038918025824075
20.32,0.038137206205728
20.330000000000002,0.037328623357778
20.34,0.036493383651813
20.35,0.035627975561841
20.36,0.034736663723427
20.37,0.033821341156525
20.38,0.032882513194454
20.39,0.031920199879696
20.400000000000002,0.030937263306159
20.41,0.029932862795302
20.42,0.028908215492782
20.43,0.027864309028323
20.44,0.026802564941814
20.45,0.025722406306838
20.46,0.024627626828723
20.47,0.023517497640125
20.48,0.02239369349498
20.490000000000002,0.021256032459078
20.5,0.020107516806701
20.51,0.018948207392336
20.52,0.01777911780431
20.53,0.016601892409615
20.54,0.015417181783745
20.55,0.01422543328141
20.56,0.013028537403361
20.57,0.011827482254689
20.580000000000002,0.010623486682896
20.59,0.009417800696549
20.6,0.0082114959872
20.61,0.007005572918973
20.62,0.005801119821341
20.63,0.004599221830835
20.64,0.003400749903496
20.650000000000002,0.002207188535226
20.66,0.001019420049792
20.67,-0.000161325614724
20.68,-0.00133439546645
20.69,-0.002498597918353
20.7,-0.00365222016399
20.71,-0.004795344150854
20.72,-0.005927085235529
20.73,-0.007045662335357
20.740000000000002,-0.008150336504638
20.75,-0.009240259435465
20.76,-0.010314158616505
20.77,-0.011371950210001
20.78,-0.012411850210897
20.79,-0.01343325556867
20.8,-0.014436057907158
20.81,-0.01541859704104
20.82,-0.016379587085933
20.830000000000002,-0.017319106750824
20.84,-0.018236091693272
20.85,-0.019129907651012
20.86,-0.020000102446236
20.87,-0.02084492464425
20.88,-0.021664730154132
20.89,-0.022458065238212
20.900000000000002,-0.02322547389008
20.91,-0.023965091023523
20.92,-0.024676961680041
20.93,-0.025360244238345
20.94,-0.026014462352504
20.95,-0.02663906448645
20.96,-0.027234328530392
20.97,-0.027797745600362
20.98,-0.028330109028401
20.990000000000002,-0.02883088372475
21.0,-0.029299734720424
21.01,-0.029736278384037
21.02,-0.030140096185563
21.03,-0.030511003572579
21.04,-0.030848682853608
21.05,-0.031152741407215
21.06,-0.031422980487175
21.07,-0.031659992972834
21.080000000000002,-0.031862039437431
21.09,-0.032030858669221
21.1,-0.032166331911608
21.11,-0.032267217674754
21.12,-0.032332248305744
21.13,-0.032363853170276
21.14,-0.032360692862099
21.150000000000002,-0.032323158370715
21.16,-0.032251107601375
21.17,-0.03214465628284
21.18,-0.032003104010564
21.19,-0.031828365398616
21.2,-0.031619823711421
21.21,-0.031377934641095
21.22,-0.031105436316182
21.23,-0.030802186159233
21.240000000000002,-0.030466257836782
21.25,-0.030098241879828
21.26,-0.029698449076696
21.27,-0.029267985945477
21.28,-0.02880561394492
21.29,-0.028312861656098
21.3,-0.027790172569079
21.31,-0.027238117734232
21.32,-0.026657803337256
21.330000000000002,-0.026048827530169
21.34,-0.025412265842604
21.35,-0.024748816939266
21.36,-0.024059058864466
21.37,-0.023342804024099
21.38,-0.022602677215318
21.39,-0.021838249125667
21.400000000000002,-0.021050103976394
21.41,-0.02023927152129
21.42,-0.019406029624588
21.43,-0.018552070267367
21.44,-0.017677774439431
21.45,-0.016784063797348
21.46,-0.015871896059356
21.47,-0.014941685003592
21.48,-0.01399468234923
21.490000000000002,-0.013031497506414
21.5,-0.01205310963694
21.51,-0.011060704029144
21.52,-0.010055805867901
21.53,-0.009036911160921
21.54,-0.008006980026686
21.55,-0.00696671122466
21.56,-0.005916343537463
21.57,-0.004857544522522
21.580000000000002,-0.00379094670156
21.59,-0.002717618920173
21.6,-0.001638526070481
21.61,-0.000554798358256
21.62,0.0005329615279
21.63,0.001623534969181
21.64,0.002716738482797
21.650000000000002,0.003809547850269
21.66,0.004902350801651
21.67,0.00599409866012
21.68,0.007083627381015
21.69,0.008169951490186
21.7,0.00925205778036
21.71,0.010329774573576
21.72,0.011401200545818
21.73,0.012465796074297
21.740000000000002,0.013522260725716
21.75,0.0145691585149
21.76,0.015607075519808
21.77,0.016632607701841
21.78,0.017646085250299
21.79,0.018646422107485
21.8,0.019632639380746
21.81,0.020603858414262
21.82,0.021559284906992
21.830000000000002,0.022497839623306
21.84,0.0234189983238
21.85,0.024321290658544
21.86,0.025203839290509
21.87,0.026066362639206
21.88,0.026907824046533
21.89,0.027727588347505
21.900000000000002,0.028523977177398
21.91,0.029296654514768
21.92,0.03004500857873
21.93,0.030768108564026
21.94,0.031465248645868
21.95,0.03213579632751
21.96,0.032778975404914
21.97,0.033394274556661
21.98,0.033979267470565
21.990000000000002,0.034535133224378


==> anc/data/fig6/fig_b_T04_rhobond1e-08.csv <==
time,IM(G^>)
0.0,-0.999999960268756
0.01,-0.999781848418161
0.02,-0.999128323744234
0.03,-0.998039713226944
0.04,-0.996517576967647
0.05,-0.994563211902876
0.06,-0.992178452456107
0.07,-0.989365676276495
0.08,-0.986127651632432
0.09,-0.982467530838423
0.1,-0.978389017573813
0.11,-0.973896163741161
0.12,-0.968993407361538
0.13,-0.963685565436248
0.14,-0.95797784516152
0.15,-0.95187582731928
0.16,-0.945385473247056
0.17,-0.938513111202448
0.18,-0.931265368609755
0.19,-0.923649258339509
0.2,-0.915672165795137
0.21,-0.907341725132046
0.22,-0.898665869425228
0.23,-0.889652825223578
0.24,-0.880311094743935
0.25,-0.870649432373971
0.26,-0.860676842214066
0.27,-0.850402566308063
0.28,-0.839836062458713
0.29,-0.82898698602399
0.3,-0.817865192562756
0.31,-0.806480813393078
0.32,-0.794844208131435
0.33,-0.782965765150481
0.34,-0.770856006446665
0.35,-0.758527462095439
0.36,-0.745989346889953
0.37,-0.733252555369384
0.38,-0.720328015079399
0.39,-0.707226721682935
0.4,-0.693959717544091
0.41,-0.680538058756796
0.42,-0.666972865575391
0.43,-0.653275218405241
0.44,-0.63945621606024
0.45,-0.625526923493987
0.46,-0.611498374930616
0.47,-0.597381513793203
0.48,-0.583191203305272
0.49,-0.568942986665513
0.5,-0.554637390670121
0.51,-0.540292200168494
0.52,-0.525914762027234
0.53,-0.511515703481024
0.54,-0.497105495649635
0.55,-0.482693725497838
0.56,-0.468291287047607
0.57,-0.45390825495237
0.58,-0.439554454814076
0.59,-0.42523965475841
0.6,-0.41097338671486
0.61,-0.39676543189066
0.62,-0.382623937037224
0.63,-0.368556521183532
0.64,-0.354575996615683
0.65,-0.340686664736202
0.66,-0.326898556709858
0.67,-0.313227674795973
0.68,-0.299681816198786
0.69,-0.286263595211534
0.7,-0.272975179259862
0.71,-0.259826370255361
0.72,-0.246825283631928
0.73,-0.233978651089958
0.74,-0.221292942966213
0.75,-0.208774381900394
0.76,-0.196428944006863
0.77,-0.184262355018702
0.78,-0.172280089555319
0.79,-0.160487550382291
0.8,-0.14888958144408
0.81,-0.137490911065294
0.82,-0.12629601739925
0.83,-0.115309109967564
0.84,-0.10453415282156
0.85,-0.093974856256443
0.86,-0.083634698289738
0.87,-0.073516917546953
0.88,-0.063626914836064
0.89,-0.053965334708035
0.9,-0.044534324951052
0.91,-0.035337168199413
0.92,-0.026375138406969
0.93,-0.017650050594153
0.94,-0.009163578888129
0.95,-0.00091699842637
0.96,0.007088927459562
0.97,0.014852406211033
0.98,0.022373156713732
0.99,0.029650964130885
1.0,0.036685243572699
1.01,0.043475878129629
1.02,0.050025635545145
1.03,0.056332270714407
1.04,0.062396297593221
1.05,0.068218376283203
1.06,0.073799331365501
1.07,0.079140252717844
1.08,0.084242381536864
1.09,0.089106765867037
1.1,0.09373493641797
1.11,0.098128500460423
1.12,0.102289265304583
1.13,0.106223009565651
1.14,0.109924444524022
1.15,0.113399195114496
1.16,0.116649627213442
1.17,0.119678329371371
1.18,0.122487992086121
1.19,0.125086439937067
1.2,0.127471799556132
1.21,0.129647027352088
1.22,0.131618279792504
1.23,0.133389789632457
1.24,0.13496212908975
1.25,0.136338361113711
1.26,0.137521834233951
1.27,0.138515966606362
1.28,0.139324212081296
1.29,0.139955953228462
1.3,0.140404223346146
1.31,0.140677088682633
1.32,0.140779279056308
1.33,0.140713142852282
1.34,0.140484919122144
1.35,0.140098792793295
1.36,0.139565583958967
1.37,0.138889925371224
1.38,0.138069413266304
1.39,0.137108251072571
1.4,0.136010648255189
1.41,0.134789765052556
1.42,0.133441545049453
1.43,0.13197062951411
1.44,0.130380990620462
1.45,0.128676963872261
1.46,0.126862894669466
1.47,0.124943133955817
1.48,0.122922048368581
1.49,0.120804103307002
1.5,0.11859356023024
1.51,0.116294751890612
1.52,0.113912001625062
1.53,0.111449612833674
1.54,0.108911875342601
1.55,0.106303057699406
1.56,0.103627404323591
1.57,0.100889132749647
1.58,0.098092452095264
1.59,0.095241540729284
1.6,0.092340487081296
1.61,0.089393356979055
1.62,0.086405086027146
1.63,0.083374078685016
1.64,0.080308746960026
1.65,0.07721397649263
1.66,0.074092647599465
1.67,0.070965724981475
1.68,0.067836079632193
1.69,0.064692589012884
1.7,0.061538594408598
1.71,0.058377771335273
1.72,0.055213554640205
1.73,0.05204944104509
1.74,0.048888941025797
1.75,0.045735196612691
1.76,0.042591513848002
1.77,0.039461847804209
1.78,0.036346553363152
1.79,0.033257796581481
1.8,0.030184709416875
1.81,0.027144060219139
1.82,0.024131867677439
1.83,0.021150805632218
1.84,0.018203506974855
1.85,0.015294582753706
1.86,0.012422972068191
1.87,0.009594493346747
1.88,0.006806624118688
1.89,0.004064568802794
1.9,0.001368682761873
1.91,-0.001276079915833
1.92,-0.003869135351748
1.93,-0.00640332455175
1.94,-0.008887270035359
1.95,-0.011307138653084
1.96,-0.013671492275942
1.97,-0.015974822843622
1.98,-0.01821578429551
1.99,-0.020394305866577
2.0,-0.022507943846664
2.01,-0.024555381786005
2.02,-0.026535428565426
2.03,-0.028446952577909
2.04,-0.030288925998677
2.05,-0.032060417783557
2.06,-0.033760560008847
2.07,-0.035390178302041
2.08,-0.036940014935578
2.09,-0.038416342451356
2.1,-0.039818772531981
2.11,-0.041146839855194
2.12,-0.042400191005559
2.13,-0.043581669711874
2.14,-0.044689877141681
2.15,-0.045720199912226
2.16,-0.046677084970584
2.17,-0.047558920593585
2.18,-0.048364901935674
2.19,-0.049095813230179
2.2,-0.04974982581032
2.21,-0.050335007724114
2.22,-0.050854134765198
2.23,-0.051301544969082
2.24,-0.051676478150272
2.25,-0.051979685371742
2.26,-0.052211665972619
2.27,-0.052373090339714
2.28,-0.052465851605703
2.29,-0.052487870710048
2.3,-0.052441686952841
2.31,-0.052328116817166
2.32,-0.05215553311898
2.33,-0.051919408967629
2.34,-0.051619561429048
2.35,-0.051257209784989
2.36,-0.050833515446399
2.37,-0.050349737521097
2.38,-0.049807001811119
2.39,-0.049215290814381
2.4,-0.048558237207799
2.41,-0.047846165282766
2.42,-0.047080627756218
2.43,-0.046272673316076
2.44,-0.045414560621896
2.45,-0.044507617464528
2.46,-0.043553422796229
2.47,-0.042553698354613
2.48,-0.041509916838955
2.49,-0.040423741538614
2.5,-0.039297105591511
2.51,-0.038131377837019
2.52,-0.036928253293353
2.53,-0.035689471237589
2.54,-0.034422497460336
2.55,-0.033128615323349
2.56,-0.031805430572757
2.57,-0.030453957647076
2.58,-0.02907598338847
2.59,-0.027673363804924
2.6,-0.026249085921021
2.61,-0.024803620214331
2.62,-0.023338751148683
2.63,-0.021868889442413
2.64,-0.020382198053701
2.65,-0.018881699227903
2.66,-0.017368633555524
2.67,-0.015845521873255
2.68,-0.01431409408025
2.69,-0.012776277888259
2.7,-0.011233698406404
2.71,-0.009688567094448
2.72,-0.008141927475472
2.73,-0.006597660296297
2.74,-0.005054459574326
2.75,-0.003514952421159
2.76,-0.00198134712278
2.77,-0.0004564703159
2.78,0.001058554014373
2.79,0.002563059091328
2.8,0.004054331867581
2.81,0.00553268864468
2.82,0.006995291124631
2.83,0.008440681720783
2.84,0.009867298875611
2.85,0.011273729702202
2.86,0.012659763529653
2.87,0.01402219788218
2.88,0.015361842146474
2.89,0.016675570674518
2.9,0.017962277811992
2.91,0.019223808109183
2.92,0.020455236416771
2.93,0.021657123308834
2.94,0.02282692907971
2.95,0.023963480548896
2.96,0.02506560199786
2.97,0.026132192605926
2.98,0.027162399007448
2.99,0.028153626296958
3.0,0.029106313995816
3.01,0.030017481345792
3.02,0.030886141197834
3.03,0.031713517451993
3.04,0.032498372604519
3.05,0.033240699277414
3.06,0.03394176901976
3.07,0.034598685336975
3.08,0.035210840162684
3.09,0.0357776932853
3.1,0.036290437656704
3.11,0.036764497277552
3.12,0.037189944375712
3.13,0.037568866556753
3.14,0.037900350178371
3.15,0.038174648804484
3.16,0.038397758066791
3.17,0.038570435308994
3.18,0.038693518679973
3.19,0.038766739974206
3.2,0.038790519194557
3.21,0.038760179766425
3.22,0.038674865542453
3.23,0.038538001675464
3.24,0.038355011452266
3.25,0.038124468583663
3.26,0.037846228910946
3.27,0.037520098118608
3.28,0.037148457927617
3.29,0.036729614545078
3.3,0.03626399252463
3.31,0.035746830189163
3.32,0.03518624371671
3.33,0.034576961182672
3.34,0.033922673923324
3.35,0.033221780514652
3.36,0.032475823691132
3.37,0.031685222571921
3.38,0.030850594046019
3.39,0.02998077807852
3.4,0.029075854453938
3.41,0.028129338314673
3.42,0.027141797978528
3.43,0.026113806074545
3.44,0.025051349410877
3.45,0.02395100982093
3.46,0.022813465993431
3.47,0.021639534915913
3.48,0.020429726394453
3.49,0.019185085571734
3.5,0.017906780532784
3.51,0.016595793479531
3.52,0.015252901517445
3.53,0.013879359799398
3.54,0.01247601276443
3.55,0.011044789377021
3.56,0.009585318430635
3.57,0.008102955512194
3.58,0.006595367976517
3.59,0.005063436786315
3.6,0.003507043482365
3.61,0.001928035418372
3.62,0.00032859416156
3.63,-0.001289986064732
3.64,-0.002925176195455
3.65,-0.004577508809827
3.66,-0.006245203473112
3.67,-0.00792684968904
3.68,-0.009621769536558
3.69,-0.011332260913206
3.7,-0.013054554121418
3.71,-0.01478204906351
3.72,-0.016517427689835
3.73,-0.018257460962749
3.74,-0.02000075049308
3.75,-0.021747085068757
3.76,-0.023494885091427
3.77,-0.025242436209603
3.78,-0.026988838420924
3.79,-0.028732477175083
3.8,-0.030471793919353
3.81,-0.032206097518498
3.82,-0.033933036475145
3.83,-0.035648327808521
3.84,-0.037350860208011
3.85,-0.039042519480505
3.86,-0.04072218514489
3.87,-0.042388108623471
3.88,-0.044039817805071
3.89,-0.045674888060547
3.9,-0.047292496407143
3.91,-0.048889266618934
3.92,-0.050467619271033
3.93,-0.052024812582401
3.94,-0.05355669440634
3.95,-0.055065070998955
3.96,-0.056547731284379
3.97,-0.058003358371251
3.98,-0.059430368379466
3.99,-0.060828112680448
4.0,-0.062195897661828
4.01,-0.063530733088658
4.02,-0.064832153692391
4.03,-0.066100927596824
4.04,-0.067333543261361
4.05,-0.068529672981946
4.06,-0.069689022640008
4.07,-0.070808168393055
4.08,-0.071887580171017
4.09,-0.072925878042273
4.1,-0.073924071003492
4.11,-0.074880744674123
4.12,-0.07579366380171
4.13,-0.076662587101789
4.14,-0.077485146395755
4.15,-0.078262680555756
4.16,-0.078992790753535
4.17,-0.079674819395018
4.18,-0.080308107003684
4.19,-0.08089231404329
4.2,-0.081426331223701
4.21,-0.08190936212649
4.22,-0.082341196821037
4.23,-0.082721977887618
4.24,-0.083049110705477
4.25,-0.083323083949952
4.26,-0.083543655754424
4.27,-0.083710586110439
4.28,-0.083822853665212
4.29,-0.083880252681606
4.3,-0.08388264633256
4.31,-0.083829237824795
4.32,-0.083724381470743
4.33,-0.083566524048974
4.34,-0.083352147139704
4.350000000000001,-0.083080359973952
4.36,-0.082751763972437
4.37,-0.082366250996943
4.38,-0.081923940485964
4.39,-0.081424961709127
4.4,-0.080870163143231
4.41,-0.080259425686307
4.42,-0.079591610087317
4.43,-0.078868081692602
4.44,-0.078087359693566
4.45,-0.077250660665188
4.46,-0.076357655342567
4.47,-0.075411449782757
4.48,-0.074413299078785
4.49,-0.073358972889187
4.5,-0.072251254687022
4.51,-0.071087626926935
4.52,-0.069868203650983
4.53,-0.068594787992457
4.54,-0.067267679048997
4.55,-0.065887369310874
4.56,-0.064454321397895
4.57,-0.0629690933037
4.58,-0.061431765903043
4.59,-0.059842956207821
4.600000000000001,-0.058204162046855
4.61,-0.056519431866039
4.62,-0.054786841124717
4.63,-0.053006197132585
4.64,-0.051178287286926
4.65,-0.049304673414183
4.66,-0.047384551439785
4.67,-0.04541962366442
4.68,-0.043410870323495
4.69,-0.04135939477893
4.7,-0.03926637857698
4.71,-0.037130352700249
4.72,-0.0349543058648
4.73,-0.032740528750238
4.74,-0.030488364333573
4.75,-0.028198532450307
4.76,-0.02587359858215
4.77,-0.023513907502868
4.78,-0.021121280816272
4.79,-0.018694952256784
4.8,-0.016234957200772
4.81,-0.013742107343519
4.82,-0.011218636176085
4.83,-0.008667340188098
4.84,-0.006089462550774
4.850000000000001,-0.003486231718346
4.86,-0.000859430285267
4.87,0.001790062622667
4.88,0.004460858090029
4.89,0.007151679926584
4.9,0.009861159084242
4.91,0.012587450447298
4.92,0.015329230105554
4.93,0.018086840151739
4.94,0.020858773885813
4.95,0.023641979141079
4.96,0.026434957478806
4.97,0.029237224876868
4.98,0.032046089440534
4.99,0.034860229402792
5.0,0.037677654337885
5.01,0.040497779476643
5.02,0.043317813459111
5.03,0.04613658908353
5.04,0.04895241614061
5.05,0.051762887420795
5.06,0.054568377323365
5.07,0.05736626236518
5.08,0.06015598045611
5.09,0.062933757895021
5.100000000000001,0.065699188213822
5.11,0.068450587992681
5.12,0.07118642587906
5.13,0.073905093742158
5.14,0.076603728051636
5.15,0.079284485330077
5.16,0.081941469983635
5.17,0.084575082122078
5.18,0.087183912127461
5.19,0.089764237186147
5.2,0.092315324929434
5.21,0.094838254205625
5.22,0.097331312690486
5.23,0.099790219240024
5.24,0.102214624344408
5.25,0.104602760332702
5.26,0.106952434181631
5.27,0.109262010578077
5.28,0.111530826670894
5.29,0.113754259946757
5.3,0.115934843581233
5.31,0.118069171927539
5.32,0.120156414311716
5.33,0.122196097401408
5.34,0.12418601783621
5.350000000000001,0.126123409828216
5.36,0.128006514148458
5.37,0.129835162550133
5.38,0.131607545400057
5.39,0.133323158534721
5.4,0.134979869743394
5.41,0.136576882169078
5.42,0.138112885282963
5.43,0.139586563492633
5.44,0.140996116293763
5.45,0.142342800291852
5.46,0.143624972712638
5.47,0.144839644990892
5.48,0.145986636276774
5.49,0.147065275547678
5.5,0.148074633809013
5.51,0.149014237796017
5.52,0.149882852432674
5.53,0.150679484693803
5.54,0.151403447319464
5.55,0.152055170606618
5.56,0.152633841554693
5.57,0.153139296750917
5.58,0.15356952289222
5.59,0.153924568356168
5.600000000000001,0.154204766776834
5.61,0.154410293669879
5.62,0.154538529368579
5.63,0.154592649129636
5.64,0.154571389049207
5.65,0.154475696965248
5.66,0.154303588832191
5.67,0.154056026699799
5.68,0.153732747776849
5.69,0.153335079884613
5.7,0.152863155069773
5.71,0.1523143714744
5.72,0.151691510835781
5.73,0.150994031075095
5.74,0.150222640057335
5.75,0.149378020557287
5.76,0.148461232897114
5.77,0.147471240237041
5.78,0.146409374628307
5.79,0.145276651681653
5.8,0.144078835970773
5.81,0.142809717324671
5.82,0.141472087584515
5.83,0.140067018897022
5.84,0.138595344578362
5.850000000000001,0.137058103885352
5.86,0.135456222690501
5.87,0.133790709986223
5.88,0.132063345182707
5.89,0.130275054949783
5.9,0.128427332197298
5.91,0.126521350785049
5.92,0.124558375026693
5.93,0.122539879143013
5.94,0.120467337646005
5.95,0.118342627914757
5.96,0.11616702548412
5.97,0.113942353805567
5.98,0.111669174952165
5.99,0.109350910145945
6.0,0.106988922394658
6.01,0.104584812497698
6.02,0.10213977149927
6.03,0.099655467155131
6.04,0.097134121615809
6.05,0.094578420985114
6.06,0.091987963622147
6.07,0.089365196455583
6.08,0.086711782006046
6.09,0.084029273626288
6.100000000000001,0.081320060623424
6.11,0.078586939685135
6.12,0.075830874911715
6.13,0.07305409797834
6.140000000000001,0.070258589633266
6.15,0.067446076440816
6.16,0.064618742746465
6.17,0.061778411031677
6.18,0.058926591121225
6.19,0.056066077529925
6.2,0.053198319582425
6.21,0.050326598958711
6.22,0.047451536161563
6.23,0.044575030685875
6.24,0.041698277387904
6.25,0.038825139056087
6.26,0.035955586451183
6.27,0.033092000987894
6.28,0.030236514103151
6.29,0.027390906337949
6.3,0.024557048156737
6.31,0.021736686994146
6.32,0.018931804299977
6.33,0.016144158930112
6.34,0.01337481257681
6.350000000000001,0.010626681963357
6.36,0.007900012167356
6.37,0.005200951476744
6.38,0.002526657293097
6.390000000000001,-0.000120842581633
6.4,-0.002739174933701
6.41,-0.005327080122781
6.42,-0.00788272398405
6.43,-0.010404421132751
6.44,-0.012890062494172
6.45,-0.015337967840902
6.46,-0.017747941494504
6.47,-0.020118282179025
6.48,-0.022447760373726
6.49,-0.024736039087443
6.5,-0.026980296984489
6.51,-0.029180451603639
6.52,-0.031334573903996
6.53,-0.033441324478718
6.54,-0.03549997336326
6.55,-0.03750955195009
6.56,-0.0394687982243
6.57,-0.041376933292041
6.58,-0.043233453745891
6.59,-0.045036199844448
6.600000000000001,-0.046785264524153
6.61,-0.048479614815942
6.62,-0.050118499268693
6.63,-0.051700873558301
6.640000000000001,-0.053226364189911
6.65,-0.054694053808682
6.66,-0.056103538310539
6.67,-0.057454246921283
6.68,-0.058745891975423
6.69,-0.059977636003967
6.7,-0.061149145761168
6.71,-0.062260103058324
6.72,-0.063310281671862
6.73,-0.064299452957066
6.74,-0.065227951553913
6.75,-0.066094987677364
6.76,-0.066900444163255
6.77,-0.067644349853655
6.78,-0.068326599452259
6.79,-0.068947304149801
6.8,-0.069506870405765
6.81,-0.070004888120621
6.82,-0.070441832217723
6.83,-0.070817516576858
6.84,-0.071132907839674
6.850000000000001,-0.071387401942589
6.86,-0.071581543364762
6.87,-0.071716136713732
6.88,-0.071791154459388
6.890000000000001,-0.071807424469775
6.9,-0.071765592278741
6.91,-0.071666728378656
6.92,-0.071510622881919
6.93,-0.071298616987501
6.94,-0.071030951678665
6.95,-0.070708643519283
6.96,-0.070332836876258
6.97,-0.06990391768838
6.98,-0.069422764762343
6.99,-0.06889058145899
7.0,-0.068308311996115
7.01,-0.067677143002411
7.02,-0.066998486384315
7.03,-0.066273011410749
7.04,-0.065501711550699
7.05,-0.064686316628858
7.06,-0.063827476051647
7.07,-0.062927237422962
7.08,-0.061986000780939
7.09,-0.061005260582047
7.100000000000001,-0.059987160513906
7.11,-0.058932737527164
7.12,-0.057842300922454
7.13,-0.056717829450477
7.140000000000001,-0.055560143634125
7.15,-0.054371946287388
7.16,-0.053153930401484
7.17,-0.051908209190065
7.18,-0.05063576105582
7.19,-0.049338239502691
7.2,-0.048017190041091
7.21,-0.046674200105467
7.22,-0.045311084089547
7.23,-0.043929454891457
7.24,-0.042530780217215
7.25,-0.041116406995515
7.26,-0.039688569569994
7.27,-0.038254167736917
7.28,-0.036809129174794
7.29,-0.035354989979061
7.3,-0.033893796038421
7.31,-0.032426582539774
7.32,-0.030954975735301
7.33,-0.029480799126328
7.34,-0.028005583829188
7.350000000000001,-0.026531277140095
7.36,-0.025058683851616
7.37,-0.023588985999194
7.38,-0.022124376723195
7.390000000000001,-0.020665896686026
7.4,-0.01921531401329
7.41,-0.017773882266507
7.42,-0.016343153227705
7.43,-0.014924440419284
7.44,-0.013519163917942
7.45,-0.012128695247948
7.46,-0.01075416318944
7.47,-0.009397019080515
7.48,-0.008059338281756
7.49,-0.006741941038658
7.5,-0.00544562430012
7.51,-0.004171593062833
7.52,-0.002920933969181
7.53,-0.001694676825656
7.54,-0.000494078597212
7.55,0.000679508548438
7.56,0.001825789316349
7.57,0.002943542380807
7.58,0.00403060500191
7.59,0.005087674759025
7.600000000000001,0.006113672776542
7.61,0.007107178275055
7.62,0.008068486057746
7.63,0.008996032852633
7.640000000000001,0.009889609020283
7.65,0.010748883407349
7.66,0.011572960273852
7.67,0.01236110970059
7.68,0.013112952560897
7.69,0.013828814094788
7.7,0.014507000803972
7.71,0.015147117053033
7.72,0.015749704955515
7.73,0.016314198179022
7.74,0.016839672960192
7.75,0.017326753870584
7.76,0.017775004180197
7.77,0.018184371192738
7.78,0.018555628536594
7.79,0.018887901079934
7.8,0.019180958236224
7.81,0.019435199159106
7.82,0.019650883858048
7.83,0.019828031601473
7.84,0.019966889579065
7.850000000000001,0.020067580668076
7.86,0.0201306472154
7.87,0.020156155868487
7.88,0.020145206403189
7.890000000000001,0.020097576520411
7.9,0.02001371318521
7.91,0.019894477201469
7.92,0.019740030058636
7.930000000000001,0.019551508539848
7.94,0.019328839923118
7.95,0.019072709571024
7.96,0.018783706984412
7.97,0.018462889550373
7.98,0.018110747286936
7.99,0.017728352916344
8.0,0.017316451625393
8.01,0.016875548711143
8.02,0.016406352929627
8.03,0.015910025428467
8.040000000000001,0.01538741211875
8.05,0.014838970879922
8.06,0.01426659387469
8.07,0.013670797683861
8.08,0.01305246999121
8.09,0.012412803755065
8.1,0.011752823754929
8.11,0.01107327522442
8.120000000000001,0.010375437908489
8.13,0.009660225524948
8.14,0.008928521087621
8.15,0.008181778729751
8.16,0.007420899445709
8.17,0.006646854562989
8.18,0.005861321477319
8.19,0.00506469626732
8.2,0.004258414888636
8.21,0.003444185997507
8.22,0.00262185682861
8.23,0.00179418367416
8.24,0.000961062716516
8.25,0.000123643903334
8.26,-0.000716162991651
8.27,-0.00155765964977
8.28,-0.002399661932889
8.290000000000001,-0.003240989518167
8.3,-0.004080641090804
8.31,-0.004917228647105
8.32,-0.005750265462957
8.33,-0.006578323080784
8.34,-0.007400129722716
8.35,-0.008214959293752
8.36,-0.009021798155995
8.370000000000001,-0.009819601009318
8.38,-0.010607148701699
8.39,-0.011383647875688
8.4,-0.012148236888188
8.41,-0.012899324435294
8.42,-0.013636505239488
8.43,-0.01435930998545
8.44,-0.015066160512469
8.45,-0.015756526863047
8.46,-0.016429698466551
8.47,-0.017084586126587
8.48,-0.017721121042349
8.49,-0.01833804015161
8.5,-0.018935190089171
8.51,-0.019511533082555
8.52,-0.02006578617175
8.53,-0.02059813720729
8.540000000000001,-0.02110786618283
8.55,-0.02159452801526
8.56,-0.022057280880114
8.57,-0.022495763761262
8.58,-0.022909551776172
8.59,-0.023297884609441
8.6,-0.023660908621874
8.61,-0.023997954658839
8.620000000000001,-0.024308404805642
8.63,-0.024591928288906
8.64,-0.024848552152589
8.65,-0.025077806561118
8.66,-0.025279783604691
8.67,-0.025454087139645
8.68,-0.025600504094383
8.69,-0.025719227612945
8.700000000000001,-0.025809852279109
8.71,-0.02587239799534
8.72,-0.025906659282125
8.73,-0.025913700128466
8.74,-0.025892765901709
8.75,-0.0258441270365
8.76,-0.025767744234903
8.77,-0.025663741173161
8.78,-0.025532374837605
8.790000000000001,-0.025373738037128
8.8,-0.025187730010607
8.81,-0.024975148840443
8.82,-0.024736233992794
8.83,-0.024471364350718
8.84,-0.024180836885744
8.85,-0.02386470464048
8.86,-0.023523652097244
8.870000000000001,-0.023158210640958
8.88,-0.02276860379305
8.89,-0.022355317961386
8.9,-0.021918843368782
8.91,-0.021459739480639
8.92,-0.020978723607108
8.93,-0.020476381571777
8.94,-0.01995337845949
8.950000000000001,-0.019410423825318
8.96,-0.018848268786783
8.97,-0.018267234196202
8.98,-0.017668287452132
8.99,-0.017052101519876
9.0,-0.016419730221101
9.01,-0.015771573848078
9.02,-0.015108164250361
9.03,-0.014430888526843
9.040000000000001,-0.013740094727755
9.05,-0.013036734706696
9.06,-0.01232175761943
9.07,-0.011596464256458
9.08,-0.010860986108453
9.09,-0.010116565832034
9.1,-0.009363893808138
9.11,-0.008604117422894
9.120000000000001,-0.007837819732979
9.13,-0.007066047901531
9.14,-0.00628939406578
9.15,-0.005509507020039
9.16,-0.004726728873979
9.17,-0.003942017893507
9.18,-0.003156399102308
9.19,-0.002370693233486
9.200000000000001,-0.001586134151652
9.21,-0.000803414329288
9.22,-2.3756476087e-05
9.23,0.000751668625941
9.24,0.001522474599052
9.25,0.002287569726529
9.26,0.003046078844116
9.27,0.003797000654443
9.28,0.004539659541992
9.290000000000001,0.00527275711592
9.3,0.005995262105996
9.31,0.006706385380454
9.32,0.007405801149981
9.33,0.008092268596683
9.34,0.008764800028002
9.35,0.009422861298439
9.36,0.010065296216212
9.370000000000001,0.010691581127078
9.38,0.011300718304062
9.39,0.011891871736689
9.4,0.012464314610881
9.41,0.013017261207519
9.42,0.013549853918458
9.43,0.014061788614521
9.44,0.014552098644666
9.450000000000001,0.01502036322637
9.46,0.015465641837201
9.47,0.015887419369454
9.48,0.016284900169239
9.49,0.01665768323695
9.5,0.017005064367044
9.51,0.01732664294079
9.52,0.017621861061148
9.53,0.01788997997496
9.540000000000001,0.018130728512125
9.55,0.018343430000924
9.56,0.018527922260866
9.57,0.018683828939883
9.58,0.018810573053603
9.59,0.018908192293547
9.6,0.018975869164646
9.61,0.019013642000751
9.620000000000001,0.019021157654693
9.63,0.01899822461508
9.64,0.018944675110641
9.65,0.018860302284465
9.66,0.018744710422235
9.67,0.018598312173735
9.68,0.018420785186305
9.69,0.018211969959406
9.700000000000001,0.017972050353555
9.71,0.017700720788492
9.72,0.017398462430487
9.73,0.017065184870517
9.74,0.016700911698843
9.75,0.016305885047431
9.76,0.015880205491739
9.77,0.015424320530626
9.78,0.014938221361375
9.790000000000001,0.014421981262102
9.8,0.013876202601415
9.81,0.013300986805192
9.82,0.012696651250778
9.83,0.012063836693511
9.84,0.011402718433964
9.85,0.010713763688577
9.86,0.00999740876511
9.870000000000001,0.009254191673294
9.88,0.008484790359647
9.89,0.007689452422524
9.9,0.006869034478667
9.91,0.006024249847157
9.92,0.00515519118202
9.93,0.004262762382484
9.94,0.003347346158288
9.950000000000001,0.00241010292264
9.96,0.001451306280977
9.97,0.000471782898575
9.98,-0.000527913747331
9.99,-0.001546642599318
10.0,-0.00258378784898
10.01,-0.003638542135825
10.02,-0.004710021512826
10.03,-0.00579723653049
10.040000000000001,-0.006899707276103
10.05,-0.008016161324413
10.06,-0.009145837372038
10.07,-0.010287337197184
10.08,-0.01143985348014
10.09,-0.012602756774077
10.1,-0.013774892573083
10.11,-0.014955222387655
10.120000000000001,-0.016142922278361
10.13,-0.017337021995702
10.14,-0.018536363195612
10.15,-0.01973989554341
10.16,-0.020946558591483
10.17,-0.022155199539243
10.18,-0.023364925766069
10.19,-0.024574435679291
10.200000000000001,-0.025782588025223
10.21,-0.026988671482999
10.22,-0.0281912851834
10.23,-0.029389353960127
10.24,-0.030582113149995
10.25,-0.03176772226152
10.26,-0.032945519222177
10.27,-0.034114470268522
10.28,-0.035273169592862
10.290000000000001,-0.03642049461702
10.3,-0.037555075754863
10.31,-0.038676293277524
10.32,-0.039783002274615
10.33,-0.040873908843663
10.34,-0.041948164090144
10.35,-0.043004693070783
10.36,-0.044042479700789
10.370000000000001,-0.04506020399883
10.38,-0.046056930837706
10.39,-0.047031807551458
10.4,-0.047983504189537
10.41,-0.048911171798839
10.42,-0.049814202628262
10.43,-0.050690100329857
10.44,-0.051539285963922
10.450000000000001,-0.052360931386012
10.46,-0.053153158199208
10.47,-0.053915173809607
10.48,-0.054646730318325
10.49,-0.055346349685851
10.5,-0.056013346601973
10.51,-0.056647136612478
10.52,-0.057246945438298
10.53,-0.057811940372708
10.540000000000001,-0.058341024898601
10.55,-0.058834458875947
10.56,-0.059290284044584
10.57,-0.059707924466148
10.58,-0.060086801656727
10.59,-0.060427188691606
10.6,-0.060727998097058
10.61,-0.060987777568954
10.620000000000001,-0.061206618520587
10.63,-0.061384193588344
10.64,-0.061519832059361
10.65,-0.061612900000824
10.66,-0.061663213446942
10.67,-0.061670285759206
10.68,-0.061633921564158
10.69,-0.061553871076851
10.700000000000001,-0.061429833201491
10.71,-0.061261288519667
10.72,-0.061048136320872
10.73,-0.060790344527789
10.74,-0.06048772432137
10.75,-0.060140401591706
10.76,-0.059748229033245
10.77,-0.059310584227045
10.78,-0.058828043429035
10.790000000000001,-0.058300543230762
10.8,-0.057728396562745
10.81,-0.057111900543691
10.82,-0.056450881652149
10.83,-0.055745591681604
10.84,-0.054996326807616
10.85,-0.054203442160203
10.86,-0.05336695312295
10.870000000000001,-0.052487545107294
10.88,-0.051565244050634
10.89,-0.050600732333549
10.9,-0.049594401956848
10.91,-0.048547126831548
10.92,-0.047459019530702
10.93,-0.046329946783386
10.94,-0.045161610616972
10.950000000000001,-0.043954340692383
10.96,-0.042709259843002
10.97,-0.041426322134941
10.98,-0.040106676467327
10.99,-0.038751043076261
11.0,-0.037359979408667
11.01,-0.035934762050959
11.02,-0.034476261171351
11.03,-0.032985568522139
11.040000000000001,-0.031463562858979
11.05,-0.029911418954685
11.06,-0.028329848462781
11.07,-0.026720197881148
11.08,-0.025083518310624
11.09,-0.023420583306305
11.1,-0.021732623708413
11.11,-0.020021157107775
11.120000000000001,-0.018287081248812
11.13,-0.016531743432919
11.14,-0.014756517024406
11.15,-0.012962811863519
11.16,-0.011152087677356
11.17,-0.009325363079762
11.18,-0.007484171872439
11.19,-0.005629711220756
11.200000000000001,-0.003763361946541
11.21,-0.00188694637346
11.22,-1.990851413e-06
11.23,0.001890400456029
11.24,0.003788775018532
11.25,0.005691773121563
11.26,0.007597810643768
11.27,0.00950534625089
11.28,0.011412963237222
11.290000000000001,0.013319122327096
11.3,0.015222232443844
11.31,0.017120982285086
11.32,0.019013621647172
11.33,0.02089863408355
11.34,0.022774271213689
11.35,0.024639261022461
11.36,0.026491927817251
11.370000000000001,0.028330937335647
11.38,0.030154724192977
11.39,0.031961908586112
11.4,0.033750955152357
11.41,0.035519820999927
11.42,0.03726785739361
11.43,0.038993491254422
11.44,0.040694845774829
11.450000000000001,0.042370426039731
11.46,0.044018752701963
11.47,0.045638774258396
11.48,0.047228859906901
11.49,0.048787940696766
11.5,0.050314750392985
11.51,0.051807789381682
11.52,0.053265498560345
11.53,0.054686673815911
11.540000000000001,0.056070267431655
11.55,0.057414839282207
11.56,0.05871934362274
11.57,0.059982584767956
11.58,0.061203360101457
11.59,0.062380995049001
11.6,0.063513559556904
11.61,0.064600199987473
11.620000000000001,0.0656405722902
11.63,0.066633520879299
11.64,0.067578130081023
11.65,0.068473683322867
11.66,0.0693192595118
11.67,0.070114123923731
11.68,0.070857407497725
11.69,0.071548662082988
11.700000000000001,0.072187155306938
11.71,0.072772499616663
11.72,0.073303939989655
11.73,0.073781111974216
11.74,0.074203729507693
11.75,0.074571191370229
11.76,0.074883434844857
11.77,0.075140398478314
11.78,0.075341636476591
11.790000000000001,0.075486975213947
11.8,0.075575989911875
11.81,0.075609135480259
11.82,0.075585846762745
11.83,0.075506458269499
11.84,0.075371028461419
11.85,0.07517980514946
11.86,0.074933159132756
11.870000000000001,0.074631361942756
11.88,0.074274557307048
11.89,0.073863035025919
11.9,0.073397079213187
11.91,0.07287745759774
11.92,0.072304566990683
11.93,0.071679118899392
11.94,0.071001626198915
11.950000000000001,0.070272938585632
11.96,0.069493818755274
11.97,0.068665546957677
11.98,0.067788059528267
11.99,0.066862282013708
12.0,0.065889487415268
12.01,0.064870544616874
12.02,0.063806340599377
12.030000000000001,0.062697672460039
12.040000000000001,0.061545915796979
12.05,0.060352208997246
12.06,0.059117770011082
12.07,0.057843553171257
12.08,0.056531117942351
12.09,0.055181313109695
12.1,0.053795668765039
12.11,0.052375633918374
12.120000000000001,0.050922539530118
12.13,0.049437556241191
12.14,0.047922215564824
12.15,0.046378035231414
12.16,0.044806572400075
12.17,0.043208994941236
12.18,0.04158731592621
12.19,0.039942921318761
12.200000000000001,0.038277218163182
12.21,0.036591750776702
12.22,0.034888204816484
12.23,0.03316810357982
12.24,0.031432952815439
12.25,0.029684475860512
12.26,0.027924150325874
12.27,0.026153591726974
12.280000000000001,0.024374430210523
12.290000000000001,0.022588373770261
12.3,0.020796805800916
12.31,0.019001494629656
12.32,0.017204056713453
12.33,0.015405908897153
12.34,0.013608868746401
12.35,0.011814424884624
12.36,0.010024217874657
12.370000000000001,0.00823979966107
12.38,0.006462911202132
12.39,0.004695159703184
12.4,0.002937887745493
12.41,0.001192467513245
12.42,-0.000539386504881
12.43,-0.002256097459365
12.44,-0.003956522940257
12.450000000000001,-0.005639126062149
12.46,-0.007302525888782
12.47,-0.008945349998698
12.48,-0.010566294396322
12.49,-0.012164006421038
12.5,-0.013737023436397
12.51,-0.01528470391737
12.52,-0.016805540800357
12.530000000000001,-0.018298028299751
12.540000000000001,-0.019761064571016
12.55,-0.021193442624895
12.56,-0.022594083794443
12.57,-0.023961808803936
12.58,-0.025295275438098
12.59,-0.026593868246389
12.6,-0.027856347188033
12.61,-0.029082125799542
12.620000000000001,-0.030270276690784
12.63,-0.031419863388252
12.64,-0.032530235631682
12.65,-0.033600466668566
12.66,-0.034629914143927
12.67,-0.035617763798049
12.68,-0.036563386142915
12.69,-0.037466271944339
12.700000000000001,-0.038325776116685
12.71,-0.039141527159783
12.72,-0.039912804565425
12.73,-0.040639300437982
12.74,-0.041320442728905
12.75,-0.041956012375659
12.76,-0.042545983865385
12.77,-0.043089977835018
12.780000000000001,-0.043587563313098
12.790000000000001,-0.044038541803935
12.8,-0.044443141916762
12.81,-0.044800884445888
12.82,-0.04511164516156
12.83,-0.045375900504132
12.84,-0.045593425755503
12.85,-0.045764587085357
12.86,-0.045888836241538
12.870000000000001,-0.045966682804353
12.88,-0.045998457654202
12.89,-0.045984268731498
12.9,-0.045924589664825
12.91,-0.045819476565144
12.92,-0.045669471895005
12.93,-0.04547499164736
12.94,-0.045236268868422
12.950000000000001,-0.044953987318069
12.96,-0.044628996450189
12.97,-0.044261589169212
12.98,-0.043852018897704
12.99,-0.043401074199693
13.0,-0.042909735941652
13.01,-0.042378172676906
13.02,-0.041807226393236
13.030000000000001,-0.041197761869206
13.040000000000001,-0.040550296198929
13.05,-0.039865733786096
13.06,-0.039144915289328
13.07,-0.038388700691193
13.08,-0.037598012202938
13.09,-0.036773749518167
13.1,-0.035916762060276
13.11,-0.035028088240548
13.120000000000001,-0.034108562456124
13.13,-0.033159390655174
13.14,-0.032181066168496
13.15,-0.031174976094638
13.16,-0.030142410004278
13.17,-0.029084401422456
13.18,-0.028002117040343
13.19,-0.02689673241507
13.200000000000001,-0.025769159618188
13.21,-0.024620893908866
13.22,-0.023452924052089
13.23,-0.022266363172567
13.24,-0.021062526085605
13.25,-0.019842486968074
13.26,-0.018607725132551
13.27,-0.017359316552188
13.280000000000001,-0.016098610571619
13.290000000000001,-0.014826561213715
13.3,-0.013544640159505
13.31,-0.012253868851578
13.32,-0.010955781349671
13.33,-0.009651702968355
13.34,-0.008342594743233
13.35,-0.007029823762639
13.36,-0.005715026572941
13.370000000000001,-0.004398753817595
13.38,-0.003082616104926
13.39,-0.001767760577061
13.4,-0.000455493259298
13.41,0.000852720446702
13.42,0.002155923676686
13.43,0.003452753538025
13.44,0.004742392446418
13.450000000000001,0.00602324275624
13.46,0.007294316446154
13.47,0.0085544757649
13.48,0.009802337174073
13.49,0.011036971568867
13.5,0.012256886212766
13.51,0.013461400619128
13.52,0.01464915122549
13.530000000000001,0.015819232751507
13.540000000000001,0.016970459034181
13.55,0.018101986675509
13.56,0.019212480118968
13.57,0.020301229452389
13.58,0.021367238359424
13.59,0.022409389264714
13.6,0.023427176133419
13.61,0.02441973500441
13.620000000000001,0.025386024485896
13.63,0.026325280973118
13.64,0.02723671365078
13.65,0.028119610047623
13.66,0.028972909036394
13.67,0.029796801122002
13.68,0.030590022831389
13.69,0.031352158673498
13.700000000000001,0.032082649594449
13.71,0.032780630251714
13.72,0.033446230636639
13.73,0.034078691670405
13.74,0.034677217142575
13.75,0.035241870324774
13.76,0.035771870811037
13.77,0.036267180081674
13.780000000000001,0.036727452316825
13.790000000000001,0.037151901279478
13.8,0.037540375485435
13.81,0.037892939544994
13.82,0.038208665472306
13.83,0.038488160143133
13.84,0.03873133790868
13.85,0.038938140522307
13.86,0.039108531202372
13.870000000000001,0.039242610865078
13.88,0.03934053997014
13.89,0.039402026108564
13.9,0.039427537080615
13.91,0.039417271292217
13.92,0.039371084321611
13.93,0.039289323554321
13.94,0.039172360827756
13.950000000000001,0.039020420568602
13.96,0.038833911417673
13.97,0.038613004400613
13.98,0.038358098152535
13.99,0.038069599709173
14.0,0.03774773726279
14.01,0.037393401527768
14.02,0.037006910882497
14.030000000000001,0.036588816841813
14.040000000000001,0.036139724399758
14.05,0.03566015514781
14.06,0.035150634493349
14.07,0.034612014729487
14.08,0.034044390248081
14.09,0.033449531610723
14.1,0.032828205697984
14.11,0.032180136852319
14.120000000000001,0.031506408237616
14.13,0.030807721677266
14.14,0.030084865057717
14.15,0.029338617305029
14.16,0.028569879554904
14.17,0.02777934363326
14.18,0.026968015979225
14.19,0.026136919125013
14.200000000000001,0.025286617909387
14.21,0.024417975250598
14.22,0.023531858807057
14.23,0.022629362150876
14.24,0.02171130000539
14.25,0.020778970818232
14.26,0.019833226811524
14.27,0.018874993731304
14.280000000000001,0.0179049639745
14.290000000000001,0.016924446460152
14.3,0.015934284117169
14.31,0.014935592161068
14.32,0.013929124711836
14.33,0.012916213739619
14.34,0.011897488805579
14.35,0.010874011324897
14.36,0.009847335889792
14.370000000000001,0.00881785606438
14.38,0.007786706648571
14.39,0.006754822364989
14.4,0.00572400515075
14.41,0.004694004566698
14.42,0.003666525610125
14.43,0.002642730466156
14.44,0.001623444475907
14.450000000000001,0.000609328496648
14.46,-0.000398678773626
14.47,-0.001399404731371
14.48,-0.002392463284467
14.49,-0.003376729463304
14.5,-0.00435154948793
14.51,-0.005315766734581
14.52,-0.006268432344306
14.530000000000001,-0.007208758739252
14.540000000000001,-0.008136085749651
14.55,-0.009049376811386
14.56,-0.009947902626668
14.57,-0.010830930607503
14.58,-0.011697659726155
14.59,-0.012547280313776
14.6,-0.013379354368045
14.61,-0.014193104415267
14.620000000000001,-0.014987738983101
14.63,-0.015762672772084
14.64,-0.016517127359902
14.65,-0.017250814884748
14.66,-0.017963125462894
14.67,-0.018653494034615
14.68,-0.019321375838961
14.69,-0.019966256193426
14.700000000000001,-0.020587797776269
14.71,-0.021185682531524
14.72,-0.021759159835332
14.73,-0.022308035248958
14.74,-0.022831816698574
14.75,-0.023330265798505
14.76,-0.023803052300458
14.77,-0.024250088669601
14.780000000000001,-0.024671018330307
14.790000000000001,-0.025065531812539
14.8,-0.025433421667895
14.81,-0.0257746132951
14.82,-0.026088926277332
14.83,-0.026376272825429
14.84,-0.026636491769027
14.85,-0.026869585684936
14.86,-0.027075704338601
14.870000000000001,-0.027254330616796
14.88,-0.027405906046228
14.89,-0.027530338159357
14.9,-0.027627799448565
14.91,-0.027698209092001
14.92,-0.0277416073723
14.93,-0.027758343712006
14.94,-0.027748552285471
14.950000000000001,-0.027712555427208
14.96,-0.027650487360203
14.97,-0.027562339434461
14.98,-0.027448622400029
14.99,-0.027309570468399
15.0,-0.027145596140446
15.01,-0.026957206823957
15.02,-0.026744341266005
15.030000000000001,-0.026507178474914
15.040000000000001,-0.026246696081637
15.05,-0.025963040975278
15.06,-0.025656602067927
15.07,-0.025328048211259
15.08,-0.02497762296124
15.09,-0.024606031070495
15.1,-0.02421349393213
15.11,-0.023800792283728
15.120000000000001,-0.023368261805119
15.13,-0.022916745887384
15.14,-0.022446890622812
15.15,-0.021959078207134
15.16,-0.021453895743469
15.17,-0.020932081479136
15.18,-0.020394265185902
15.19,-0.019841108725811
15.200000000000001,-0.019273225132566
15.21,-0.01869129217466
15.22,-0.018095909103787
15.23,-0.017487802124212
15.24,-0.016867442826074
15.25,-0.01623613116346
15.26,-0.01559463824463
15.27,-0.014943099851879
15.280000000000001,-0.014282394820754
15.290000000000001,-0.013613603455264
15.3,-0.012937289913483
15.31,-0.012254114657832
15.32,-0.011564693188401
15.33,-0.010870274712281
15.34,-0.010171107859421
15.35,-0.009468482244464
15.36,-0.008762838252317
15.370000000000001,-0.008055047250607
15.38,-0.007345591321646
15.39,-0.00663531142035
15.4,-0.005925005922345
15.41,-0.00521544187182
15.42,-0.004507372078983
15.43,-0.003801270025134
15.44,-0.003098352802906
15.450000000000001,-0.002398858565108
15.46,-0.001703598485171
15.47,-0.001013486990827
15.48,-0.000329161083531
15.49,0.000348629705743
15.5,0.001018997734829
15.51,0.001681479598057
15.52,0.002335359969911
15.530000000000001,0.002980154388672
15.540000000000001,0.003614989885357
15.55,0.004239333109451
15.56,0.004852504913552
15.57,0.005453976699225
15.58,0.006043218618055
15.59,0.00661958549271
15.6,0.007182607571463
15.610000000000001,0.00773146023292
15.620000000000001,0.008265906797741
15.63,0.008785245150218
15.64,0.009289107191814
15.65,0.009776684373342
15.66,0.010247593447447
15.67,0.010701409522887
15.68,0.011137581292309
15.69,0.011555701897804
15.700000000000001,0.011955337560229
15.71,0.012335927088476
15.72,0.012697365316515
15.73,0.013039106058962
15.74,0.013360950755038
15.75,0.013662443592621
15.76,0.013943272671626
15.77,0.014203063231581
15.780000000000001,0.014441801918137
15.790000000000001,0.014658997951176
15.8,0.014854731132738
15.81,0.015028882615203
15.82,0.015181250790337
15.83,0.015311462099642
15.84,0.015419364337767
15.85,0.015504796315473
15.860000000000001,0.015567578598771
15.870000000000001,0.015607531409502
15.88,0.015624811315454
15.89,0.015619492212279
15.9,0.015591127410978
15.91,0.015540029315084
15.92,0.015466107160431
15.93,0.015369345411892
15.94,0.015249975271938
15.950000000000001,0.015107909462242
15.96,0.014942972810982
15.97,0.014755640756078
15.98,0.014545905787229
15.99,0.014314207445709
16.0,0.014060595644265
16.01,0.01378520195279
16.02,0.013488493637931
16.03,0.013170261665759
16.04,0.012830984849632
16.05,0.012470897851492
16.06,0.012090363321428
16.07,0.011689814891627
16.080000000000002,0.011269716976205
16.09,0.010830246878318
16.1,0.010371643704538
16.11,0.009894115101022
16.12,0.009398317431489
16.13,0.008884671287506
16.14,0.008353584985682
16.15,0.007805465358552
16.16,0.007240816650547
16.17,0.006660088828323
16.18,0.00606376821436
16.19,0.005452397792107
16.2,0.004826302010415
16.21,0.004186332377427
16.22,0.003532914633994
16.23,0.002866716591276
16.240000000000002,0.00218803189095
16.25,0.001497708331305
16.26,0.000796321638877
16.27,8.4261858016e-05
16.28,-0.000637364791994
16.29,-0.001368341605694
16.3,-0.002107977261994
16.31,-0.002855557212293
16.32,-0.003610607059343
16.330000000000002,-0.004372449667252
16.34,-0.005140416788977
16.35,-0.005913707550105
16.36,-0.006691856682651
16.37,-0.007474226933083
16.38,-0.008260117005866
16.39,-0.00904884760269
16.4,-0.009839534700423
16.41,-0.010631637634852
16.42,-0.011424403489245
16.43,-0.012217368453474
16.44,-0.013009544615676
16.45,-0.013800367033342
16.46,-0.014589091890599
16.47,-0.015375090457007
16.48,-0.016157724066316
16.490000000000002,-0.016936057017069
16.5,-0.017709339782911
16.51,-0.018477278301909
16.52,-0.019238818364509
16.53,-0.019993420155393
16.54,-0.020740602709125
16.55,-0.021479545766279
16.56,-0.022209422244318
16.57,-0.022929812590481
16.580000000000002,-0.023639794903264
16.59,-0.024338908955036
16.6,-0.025026586226444
16.61,-0.025702037725622
16.62,-0.02636452910448
16.63,-0.027013779907775
16.64,-0.0276488093393
16.65,-0.028269448752755
16.66,-0.028874832723752
16.67,-0.029464469725496
16.68,-0.030037644833705
16.69,-0.030593944803092
16.7,-0.031133310616712
16.71,-0.031654890374153
16.72,-0.032157605602924
16.73,-0.032641129010179
16.740000000000002,-0.033105046105821
16.75,-0.033548706927453
16.76,-0.033971817538801
16.77,-0.034373742477189
16.78,-0.034754210668502
16.79,-0.035112721039712
16.8,-0.035449080247748
16.81,-0.035762460737661
16.82,-0.036052658533855
16.830000000000002,-0.036319392147521
16.84,-0.036561972905889
16.85,-0.036780426635733
16.86,-0.036974373090871
16.87,-0.037143347799333
16.88,-0.037287353411231
16.89,-0.037405853060481
16.9,-0.037498611025089
16.91,-0.037565574066553
16.92,-0.037606565848123
16.93,-0.037621477657143
16.94,-0.037609764342121
16.95,-0.037571121083839
16.96,-0.037505961062025
16.97,-0.03741380724407
16.98,-0.037294967530094
16.990000000000002,-0.03714894556039
17.0,-0.036975886569603
17.01,-0.036776173153901
17.02,-0.03654965502268
17.03,-0.036296177728136
17.04,-0.036015346888804
17.05,-0.035707886533885
17.06,-0.03537337708247
17.07,-0.035011851793414
17.080000000000002,-0.034623479661888
17.09,-0.03420838015661
17.1,-0.033766731987069
17.11,-0.033298601549749
17.12,-0.032804132264706
17.13,-0.032283821150529
17.14,-0.031737299734585
17.150000000000002,-0.031165454115957
17.16,-0.030568644965104
17.17,-0.029946333857332
17.18,-0.029299211137342
17.19,-0.028627634293904
17.2,-0.027932057988174
17.21,-0.027212547538389
17.22,-0.026469488085792
17.23,-0.025703296106858
17.240000000000002,-0.024914239376594
17.25,-0.024102729911418
17.26,-0.023269387398787
17.27,-0.022414548302947
17.28,-0.021538762706701
17.29,-0.02064234121858
17.3,-0.019725705566832
17.31,-0.018789495524186
17.32,-0.017834016252448
17.330000000000002,-0.016860113797864
17.34,-0.015868193985293
17.35,-0.01485887288814
17.36,-0.013832785273669
17.37,-0.012790245579438
17.38,-0.011732104392141
17.39,-0.010658821821674
17.400000000000002,-0.009571136867773
17.41,-0.008469560524989
17.42,-0.007354751785557
17.43,-0.006227414379531
17.44,-0.005088190033302
17.45,-0.003937823282795
17.46,-0.002777148835579
17.47,-0.001606781995697
17.48,-0.000426767167402
17.490000000000002,0.000761058027167
17.5,0.001956209925469
17.51,0.00315848403647
17.52,0.004366804824774
17.53,0.005580407016543
17.54,0.006798419962507
17.55,0.008020273304542
17.56,0.009245125056626
17.57,0.010472085131676
17.580000000000002,0.011700496071736
17.59,0.012929496460574
17.6,0.014158407005151
17.61,0.015386102697978
17.62,0.016612095578731
17.63,0.017835473009684
17.64,0.019055607719458
17.650000000000002,0.020271436938268
17.66,0.021482156842973
17.67,0.022687004196339
17.68,0.023885111366089
17.69,0.025075583653757
17.7,0.026257767192113
17.71,0.027430829839136
17.72,0.028593599117847
17.73,0.029745806553185
17.740000000000002,0.030887364599248
17.75,0.032016997894102
17.76,0.033133620139017
17.77,0.034236428424274
17.78,0.035324393578778
17.79,0.036396568621456
17.8,0.037452456562935
17.81,0.038491012239914
17.82,0.039511494110352
17.830000000000002,0.040513258127878
17.84,0.041495482900871
17.85,0.042457580958174
17.86,0.043398750955059
17.87,0.04431829186269
17.88,0.045215610426857
17.89,0.046090010768881
17.900000000000002,0.04694070106215
17.91,0.047766990851821
17.92,0.048568312918934
17.93,0.049344209162143
17.94,0.050093779777796
17.95,0.050817020528121
17.96,0.051512714368423
17.97,0.052180680160396
17.98,0.052820184463196
17.990000000000002,0.053430840332451
18.0,0.054012173588033
18.01,0.054563778657364
18.02,0.055085062987157
18.03,0.05557563961509
18.04,0.056035421589084
18.05,0.056463809199716
18.06,0.056860767920131
18.07,0.057225689475132
18.080000000000002,0.057558253171376
18.09,0.057858268030125
18.1,0.058125335195187
18.11,0.058359653139307
18.12,0.058560535273827
18.13,0.058727320436013
18.14,0.058861331473522
18.150000000000002,0.058961736759517
18.16,0.059028664247937
18.17,0.05906187065439
18.18,0.05906132536144
18.19,0.059027228475231
18.2,0.05895952509265
18.21,0.058858350925641
18.22,0.058723863343228
18.23,0.058555923070023
18.240000000000002,0.058355231937612
18.25,0.058121830489988
18.26,0.057855887638537
18.27,0.057557912353097
18.28,0.057228014782318
18.29,0.056866459718131
18.3,0.056473755902722
18.31,0.056050197248134
18.32,0.055596206965829
18.330000000000002,0.05511232979642
18.34,0.054599036511882
18.35,0.054056992941941
18.36,0.053486512503369
18.37,0.052888395061785
18.38,0.052262953633004
18.39,0.051611125581452
18.400000000000002,0.050933585682985
18.41,0.050230809731737
18.42,0.049503595641069
18.43,0.048752751270723
18.44,0.047978977191911
18.45,0.047183105862597
18.46,0.046365913819052
18.47,0.045528314861904
18.48,0.044671077126974
18.490000000000002,0.043795079147502
18.5,0.0429006713197
18.51,0.041989311191883
18.52,0.041061907100717
18.53,0.040119543802879
18.54,0.0391632336219
18.55,0.038193819195554
18.56,0.037212354696993
18.57,0.036219151493957
18.580000000000002,0.03521537973279
18.59,0.034202726820293
18.6,0.033182120264643
18.61,0.032154310914237
18.62,0.03112028663189
18.63,0.030081479166038
18.64,0.029038613754761
18.650000000000002,0.027992837730072
18.66,0.026945060398043
18.67,0.025896559521154
18.68,0.024848349122778
18.69,0.02380112365532
18.7,0.022756172093867
18.71,0.021714580615504
18.72,0.020677339940432
18.73,0.019645403919481
18.740000000000002,0.018619713394473
18.75,0.017601283277447
18.76,0.0165910554661
18.77,0.015589965414866
18.78,0.014599000944067
18.79,0.01361890934819
18.8,0.012650747737542
18.81,0.011695356497018
18.82,0.010753452188781
18.830000000000002,0.009826119329915
18.84,0.008913968929214
18.85,0.008017858303774
18.86,0.007138605302005
18.87,0.00627697029831
18.88,0.005433675067554
18.89,0.004609458903103
18.900000000000002,0.003804947051313
18.91,0.003020750893129
18.92,0.002257602022536
18.93,0.001515951171244
18.94,0.000796353526457
18.95,9.9516987908e-05
18.96,-0.000574159932915
18.97,-0.001224328204301
18.98,-0.001850460726546
18.990000000000002,-0.002452026245371
19.0,-0.003028726880824
19.01,-0.003580288291098
19.02,-0.004106282097267
19.03,-0.00460640414381
19.04,-0.005080429408357
19.05,-0.00552850175916
19.06,-0.005950254685363
19.07,-0.006345307701497
19.080000000000002,-0.00671348226132
19.09,-0.007054771571542
19.1,-0.007369086089997
19.11,-0.007656504564231
19.12,-0.007916906435703
19.13,-0.008150384539635
19.14,-0.008356832368424
19.150000000000002,-0.008536466652421
19.16,-0.008689189666367
19.17,-0.008815245822847
19.18,-0.008914860381545
19.19,-0.008988233553929
19.2,-0.009035814206128
19.21,-0.009057851961121
19.22,-0.009054350748191
19.23,-0.009025804770524
19.240000000000002,-0.008972492299069
19.25,-0.008894796474823
19.26,-0.008793063684777
19.27,-0.008667763292143
19.28,-0.008519237108438
19.29,-0.008348054990341
19.3,-0.008154632835682
19.31,-0.007939563088453
19.32,-0.007703225294
19.330000000000002,-0.007446265419531
19.34,-0.007169122885593
19.35,-0.006872316288534
19.36,-0.006556619260821
19.37,-0.006222538242102
19.38,-0.005870690866129
19.39,-0.00550155115189
19.400000000000002,-0.005115793235484
19.41,-0.004714295065695
19.42,-0.004297505261677
19.43,-0.003866146091852
19.44,-0.003420996902753
19.45,-0.002962629336211
19.46,-0.002491804382435
19.47,-0.002008848414567
19.48,-0.001514437215589
19.490000000000002,-0.001009635115977
19.5,-0.000495292772143
19.51,2.800192725e-05
19.52,0.000559406723803
19.53,0.001098386094114
19.54,0.001643902494539
19.55,0.002195435775382
19.56,0.0027522833009
19.57,0.003313810175041
19.580000000000002,0.003879083637595
19.59,0.004447534481261
19.6,0.005018305229394
19.61,0.005590955547099
19.62,0.00616473085615
19.63,0.006738834448335
19.64,0.007312385613668
19.650000000000002,0.007884794067055
19.66,0.008455512836625
19.67,0.009023822439272
19.68,0.009589222352097
19.69,0.010150981326829
19.7,0.010708301854289
19.71,0.011260605075096
19.72,0.01180737922329
19.73,0.012347812269374
19.740000000000002,0.012881488715025
19.75,0.013407830570872
19.76,0.013926054128969
19.77,0.014435867580683
19.78,0.014936592863112
19.79,0.015427538175092
19.8,0.015908410966839
19.81,0.016378415546524
19.82,0.016837324782902
19.830000000000002,0.017284584002052
19.84,0.017719662963452
19.85,0.018142023894296
19.86,0.018551728313921
19.87,0.018948104880959
19.88,0.019330613189257
19.89,0.019698976590055
19.900000000000002,0.02005270353218
19.91,0.020391571975878
19.92,0.020715176993272


==> anc/data/fig6/fig_b_T04_rhobond1e-09.csv <==
time,IM(G^>)
0.0,-0.999999960268756
0.01,-0.999782081182857
0.02,-0.999128763889331
0.03,-0.998040627625071
0.04,-0.996518721936691
0.05,-0.994564519862698
0.06,-0.992179947197424
0.07,-0.989367343726971
0.08,-0.98612945838096
0.09,-0.98246946060291
0.1,-0.978391059863858
0.11,-0.97389833473672
0.12,-0.968995733713645
0.13,-0.963688096097824
0.14,-0.957980645740575
0.15,-0.951878981628103
0.16,-0.945389080921661
0.17,-0.938517292071999
0.18,-0.931270315061666
0.19,-0.923655151113522
0.2,-0.915679157785045
0.21,-0.907349988766214
0.22,-0.898675807841723
0.23,-0.88966471478163
0.24,-0.880325239414628
0.25,-0.870666174820156
0.26,-0.860696563215632
0.27,-0.850425961392613
0.28,-0.839863991990968
0.29,-0.829020397993619
0.3,-0.817904964232139
0.31,-0.806527940559277
0.32,-0.7948996564496
0.33,-0.783030594409131
0.34,-0.770931362824216
0.35,-0.758612695518007
0.36,-0.74608543219802
0.37,-0.73336094461167
0.38,-0.720450380296022
0.39,-0.707364534577895
0.4,-0.694114510815052
0.41,-0.68071150626273
0.42,-0.66716674297772
0.43,-0.653491344662504
0.44,-0.639696733098225
0.45,-0.625793862548866
0.46,-0.611794007715295
0.47,-0.597707897899692
0.48,-0.583546830723978
0.49,-0.569321884485366
0.5,-0.555043973074676
0.51,-0.540724242224592
0.52,-0.526373145428975
0.53,-0.512001293061387
0.54,-0.497619170537525
0.55,-0.483237168949471
0.56,-0.468865498270754
0.57,-0.454514213093788
0.58,-0.440193214647333
0.59,-0.425912226842831
0.6,-0.411680778181585
0.61,-0.397508128493504
0.62,-0.383403399129865
0.63,-0.369375459389496
0.64,-0.355433133386959
0.65,-0.341584856774407
0.66,-0.327839118045727
0.67,-0.314203927858954
0.68,-0.300687682386552
0.69,-0.287297829978258
0.7,-0.274041579837384
0.71,-0.260926033553469
0.72,-0.247958091674725
0.73,-0.235144123236753
0.74,-0.222491150943182
0.75,-0.210005080073839
0.76,-0.197691847441884
0.77,-0.185556750406558
0.78,-0.173605574123941
0.79,-0.161843495957538
0.8,-0.150275446377376
0.81,-0.138906087708852
0.82,-0.127739835367225
0.83,-0.116780867917964
0.84,-0.106032609082208
0.85,-0.095499006539925
0.86,-0.085183680890131
0.87,-0.0750897899089
0.88,-0.065220273679943
0.89,-0.055577417751777
0.9,-0.046164075245095
0.91,-0.036981228974545
0.92,-0.028031217712387
0.93,-0.019316598458133
0.94,-0.010838577165877
0.95,-0.002598816249271
0.96,0.005401754429258
0.97,0.013162060358182
0.98,0.020681817890224
0.99,0.027960170406073
1.0,0.034997061894846
1.01,0.041792432485786
1.02,0.048346418012274
1.03,0.054660724330746
1.04,0.060734519083744
1.05,0.066568604128074
1.06,0.072164026036185
1.07,0.077521700381612
1.08,0.082642887938607
1.09,0.087528927581296
1.1,0.092181353494267
1.11,0.096601865480476
1.12,0.100792305388093
1.13,0.104754681592907
1.14,0.108491084386434
1.15,0.112003786773222
1.16,0.115295185228796
1.17,0.118367803123556
1.18,0.121224369664004
1.19,0.123867679776713
1.2,0.126300407112771
1.21,0.128525552527098
1.22,0.130546226945596
1.23,0.132367486997066
1.24,0.133992766816997
1.25,0.135424468540997
1.26,0.136665701371973
1.27,0.137719744126321
1.28,0.138590228220078
1.29,0.1392808463641
1.3,0.139797034928677
1.31,0.140139818096422
1.32,0.140314242536235
1.33,0.140325531572755
1.34,0.140176477871537
1.35,0.139871279153599
1.36,0.13941397036016
1.37,0.138808617183108
1.38,0.138059432781489
1.39,0.137170538628878
1.4,0.136146120958329
1.41,0.13498944624577
1.42,0.133705045643504
1.43,0.132297796784735
1.44,0.130771936007579
1.45,0.129131796003578
1.46,0.127381681245218
1.47,0.125525714387439
1.48,0.1235685659635
1.49,0.121514357843132
1.5,0.119367421584787
1.51,0.117131769972279
1.52,0.114811515863789
1.53,0.112411734144242
1.54,0.109935746603301
1.55,0.107389195806511
1.56,0.104778082684558
1.57,0.102106373907377
1.58,0.099375765311883
1.59,0.096590409080603
1.6,0.093754538689094
1.61,0.090872053591879
1.62,0.087946143046349
1.63,0.084987502954924
1.64,0.081999963195892
1.65,0.078981826760201
1.66,0.075937468572772
1.67,0.072870299640109
1.68,0.069784010680469
1.69,0.066682258005811
1.7,0.063568641264756
1.71,0.060446256498669
1.72,0.057319036217379
1.73,0.054189742846569
1.74,0.051062834555817
1.75,0.047940480749542
1.76,0.044826802656017
1.77,0.041724263256091
1.78,0.038636303439268
1.79,0.035564714420313
1.8,0.032513921695189
1.81,0.029486765576136
1.82,0.026485658475936
1.83,0.023513421537538
1.84,0.020572763851681
1.85,0.017666109071843
1.86,0.014796013920163
1.87,0.011964882938422
1.88,0.009174047688504
1.89,0.006425788038021
1.9,0.003723106416521
1.91,0.001068257510729
1.92,-0.001536705956788
1.93,-0.004090065471547
1.94,-0.006583527550918
1.95,-0.009021089229691
1.96,-0.011401695421811
1.97,-0.013724099333129
1.98,-0.015987328636463
1.99,-0.018188366240148
2.0,-0.020329566083395
2.01,-0.022404234541595
2.02,-0.024416762623322
2.03,-0.026362997263034
2.04,-0.028243874730012
2.05,-0.030057688539398
2.06,-0.031802547526082
2.07,-0.033478101569471
2.08,-0.035082899675653
2.09,-0.036616637760094
2.1,-0.038078799071897
2.11,-0.039469089793014
2.12,-0.040787173835224
2.13,-0.042032387995626
2.14,-0.043205384935958
2.15,-0.044306125802831
2.16,-0.045333619395321
2.17,-0.046287886527595
2.18,-0.047169236190443
2.19,-0.047977575864993
2.2,-0.048713134429493
2.21,-0.049376602963853
2.22,-0.049967483864395
2.23,-0.050486580655067
2.24,-0.050935147970973
2.25,-0.051312931925012
2.26,-0.051620730486672
2.27,-0.051858908264443
2.28,-0.052028210067217
2.29,-0.052129363716848
2.3,-0.052163389695717
2.31,-0.052130734109296
2.32,-0.052032965325064
2.33,-0.051870700850097
2.34,-0.051644955763382
2.35,-0.051357810311287
2.36,-0.05101224141053
2.37,-0.050606566833265
2.38,-0.050142247609118
2.39,-0.049621107874706
2.4,-0.049044325950557
2.41,-0.04841262850843
2.42,-0.047727397528981
2.43,-0.046990054484765
2.44,-0.046202073409395
2.45,-0.045365314988855
2.46,-0.044481126039365
2.47,-0.043550949177567
2.48,-0.042576310614732
2.49,-0.041558919457501
2.5,-0.040500575289737
2.51,-0.039402724124491
2.52,-0.038266699770598
2.53,-0.037094365761695
2.54,-0.035887520487082
2.55,-0.034647948167296
2.56,-0.033377349829111
2.57,-0.032076833273443
2.58,-0.030748188323855
2.59,-0.02939307872233
2.6,-0.028013815056365
2.61,-0.026612080838491
2.62,-0.025188764265815
2.63,-0.023745689591684
2.64,-0.022285964037143
2.65,-0.020810985768387
2.66,-0.019321573175951
2.67,-0.017821564303869
2.68,-0.016309542290595
2.69,-0.014789646793183
2.7,-0.013263021206459
2.71,-0.011731332160656
2.72,-0.010196687681931
2.73,-0.008661498718202
2.74,-0.007127018794754
2.75,-0.005594803379663
2.76,-0.004066567329298
2.77,-0.002544262345793
2.78,-0.001029426648366
2.79,0.00047662468464
2.8,0.001971805355541
2.81,0.003454736941416
2.82,0.00492395201353
2.83,0.006377748843494
2.84,0.007814639623988
2.85,0.009233776472985
2.86,0.010633084691654
2.87,0.012009351628917
2.88,0.013362271933953
2.89,0.014690844616082
2.9,0.015993855827174
2.91,0.017269906901059
2.92,0.01851750788385
2.93,0.01973576418631
2.94,0.020924300937044
2.95,0.022082087682327
2.96,0.023206727489146
2.97,0.024297220464387
2.98,0.025351920300405
2.99,0.026370106325897
3.0,0.027351469965445
3.01,0.028295543783136
3.02,0.029200527642471
3.03,0.030065782196983
3.04,0.030890792853001
3.05,0.031673824836374
3.06,0.032414750497052
3.07,0.033111369659735
3.08,0.033764240529772
3.09,0.034372906923997
3.1,0.034936541369344
3.11,0.035454616832288
3.12,0.035926142975042
3.13,0.03635138412731
3.14,0.036725671883985
3.15,0.037047918618512
3.16,0.037322686846994
3.17,0.037549515646085
3.18,0.037728132718386
3.19,0.037858393495436
3.2,0.037939895412807
3.21,0.037972596809714
3.22,0.03795646771949
3.23,0.037891367188954
3.24,0.037777114398089
3.25,0.037614239262705
3.26,0.037402926848938
3.27,0.037142971929754
3.28,0.036833754139807
3.29,0.036476384912251
3.3,0.036070666920593
3.31,0.035618722781476
3.32,0.035119766000713
3.33,0.034578125526989
3.34,0.033990335159918
3.35,0.033356672072746
3.36,0.03267780252829
3.37,0.031952992539136
3.38,0.031183052066323
3.39,0.030369119315646
3.4,0.029512255787032
3.41,0.028612913244971
3.42,0.027671782765709
3.43,0.026689523000693
3.44,0.025666832479542
3.45,0.024604480302706
3.46,0.023503570861209
3.47,0.022364890039546
3.48,0.021189172319292
3.49,0.019977253051461
3.5,0.018729297255555
3.51,0.01744658654718
3.52,0.016131646745044
3.53,0.014784395459584
3.54,0.01340580006318
3.55,0.011997430935247
3.56,0.01056077596376
3.57,0.009096004781496
3.58,0.007605312327221
3.59,0.006089195185904
3.6,0.004549101305508
3.61,0.002986159153775
3.62,0.001402261238078
3.63,-0.000202997213008
3.64,-0.001827627153368
3.65,-0.003470068677504
3.66,-0.005129152913737
3.67,-0.006803814815779
3.68,-0.008491878734517
3.69,-0.010191933679187
3.7,-0.011903066848045
3.71,-0.013623849295483
3.72,-0.015352999277684
3.73,-0.017088953666552
3.74,-0.018830328423783
3.75,-0.020575465102424
3.76,-0.022323103082427
3.77,-0.024072121381382
3.78,-0.02582089611633
3.79,-0.027568116740213
3.8,-0.029312241013055
3.81,-0.031051841223917
3.82,-0.032785933771179
3.83,-0.034512385926808
3.84,-0.036230403487715
3.85,-0.037939824874119
3.86,-0.039637446381081
3.87,-0.041321712391067
3.88,-0.042991868559601
3.89,-0.044646286836427
3.9,-0.046283527734676
3.91,-0.047902306543544
3.92,-0.049501200134104
3.93,-0.051078751738178
3.94,-0.052633747803106
3.95,-0.05416506515075
3.96,-0.055671423988638
3.97,-0.057151233800883
3.98,-0.058603290592214
3.99,-0.060026121510831
4.0,-0.061418554169175
4.01,-0.062779392648621
4.02,-0.06410742291205
4.03,-0.06540136622307
4.04,-0.06666013257959
4.05,-0.067882661937304
4.06,-0.069067540462386
4.07,-0.07021389291232
4.08,-0.071320558330182
4.09,-0.072386530482521
4.1,-0.073410768659935
4.11,-0.074392244302568
4.12,-0.075329873346448
4.13,-0.07622316086968
4.14,-0.077070675242577
4.15,-0.077871682309388
4.16,-0.07862521910761
4.17,-0.079330472130753
4.18,-0.079986626554378
4.19,-0.080592768621059
4.2,-0.081149011024475
4.21,-0.081656670933043
4.22,-0.082115839123201
4.23,-0.082522667986027
4.24,-0.082875884523141
4.25,-0.083174786474527
4.26,-0.083419765148899
4.27,-0.0836105113876
4.28,-0.083745821745565
4.29,-0.083825373302362
4.3,-0.08384780391113
4.31,-0.083813439759148
4.32,-0.083722376791374
4.33,-0.083573367973504
4.34,-0.083367418607367
4.350000000000001,-0.083103272772904
4.36,-0.082781145136729
4.37,-0.08240122595893
4.38,-0.081963425345476
4.39,-0.081467311431328
4.4,-0.080912749402457
4.41,-0.08029985993433
4.42,-0.079628319641562
4.43,-0.078900648799458
4.44,-0.078115656864739
4.45,-0.077272379417501
4.46,-0.076371195399363
4.47,-0.075412440473306
4.48,-0.074395763446837
4.49,-0.073321937658681
4.5,-0.072191392850238
4.51,-0.071004338627004
4.52,-0.069761240115953
4.53,-0.06846260941672
4.54,-0.06710880961421
4.55,-0.065702342622827
4.56,-0.064241622611776
4.57,-0.062727473761108
4.58,-0.061160430017454
4.59,-0.059541162468054
4.600000000000001,-0.057870160298092
4.61,-0.056148237731861
4.62,-0.054376193157493
4.63,-0.052554978924181
4.64,-0.050685257790212
4.65,-0.048767879274477
4.66,-0.046803769557035
4.67,-0.044792594820104
4.68,-0.042734792113981
4.69,-0.040632792868123
4.7,-0.038487841494227
4.71,-0.036302180406009
4.72,-0.034074460505216
4.73,-0.031806733939996
4.74,-0.029500946263526
4.75,-0.027157873648667
4.76,-0.024778395135131
4.77,-0.022363731764299
4.78,-0.019915191694588
4.79,-0.017433933941271
4.8,-0.014921332625487
4.81,-0.012378711036031
4.82,-0.009808641581154
4.83,-0.007211245573811
4.84,-0.004587757262524
4.850000000000001,-0.001939433367893
4.86,0.00073205900233
4.87,0.003425816339387
4.88,0.006139885137837
4.89,0.008872758061442
4.9,0.011623204232064
4.91,0.014389623456805
4.92,0.017170729090577
4.93,0.019964532784916
4.94,0.022769947484549
4.95,0.025585687139324
4.96,0.028410367187061
4.97,0.031241889937764
4.98,0.034078991967329
4.99,0.036919547013253
5.0,0.039762592568323
5.01,0.042606149128695
5.02,0.045448530199729
5.03,0.048288198886668
5.04,0.051123656356668
5.05,0.053953176651825
5.06,0.056775199228564
5.07,0.059588148078648
5.08,0.062390405001284
5.09,0.065180383973441
5.100000000000001,0.067956256904122
5.11,0.070716670000274
5.12,0.073459568477266
5.13,0.07618344322024
5.14,0.078886646685734
5.15,0.081567505932004
5.16,0.084224314241497
5.17,0.08685552104024
5.18,0.089459526359044
5.19,0.092034443417753
5.2,0.094578691647235
5.21,0.097090744183184
5.22,0.09956899274082
5.23,0.102011758256247
5.24,0.104417624200419
5.25,0.106784718346913
5.26,0.109111583874433
5.27,0.111396758140003
5.28,0.113638770801573
5.29,0.115836150577948
5.3,0.117987498562474
5.31,0.120091162781517
5.32,0.122145642048738
5.33,0.124149601147593
5.34,0.126101586887787
5.350000000000001,0.128000398740985
5.36,0.12984449531149
5.37,0.131632866136094
5.38,0.133363908680539
5.39,0.135036311456902
5.4,0.136649087172521
5.41,0.138200772248565
5.42,0.139690420532419
5.43,0.141116421769442
5.44,0.142478264441674
5.45,0.143774817147839
5.46,0.145005002124884
5.47,0.146167313136068
5.48,0.147261895167141
5.49,0.148287339758734
5.5,0.149242966837509
5.51,0.150128167820821
5.52,0.150942139471515
5.53,0.151684557734473
5.54,0.152354398625061
5.55,0.152951184370818
5.56,0.153474377209628
5.57,0.153923553478988
5.58,0.15429825765164
5.59,0.15459814574094
5.600000000000001,0.154823103124719
5.61,0.154973255399472
5.62,0.155048002437641
5.63,0.155047067978642
5.64,0.154970389908584
5.65,0.154817512740293
5.66,0.154589153264891
5.67,0.154284684932109
5.68,0.15390465602337
5.69,0.153449330351558
5.7,0.152918972344472
5.71,0.152313856092771
5.72,0.15163434255421
5.73,0.150880945338736
5.74,0.150053571794174
5.75,0.149153284555969
5.76,0.148180646092725
5.77,0.147137057522377
5.78,0.146023205604307
5.79,0.144838984653768
5.8,0.14358533451592
5.81,0.142262970776932
5.82,0.140872867807767
5.83,0.139416513447629
5.84,0.137893611727676
5.850000000000001,0.136306748109607
5.86,0.13465540942162
5.87,0.132941819970068
5.88,0.131167058098962
5.89,0.129332395829944
5.9,0.127438966555627
5.91,0.125488300149651
5.92,0.123481786820789
5.93,0.121420683781079
5.94,0.119306609425526
5.95,0.117140844531963
5.96,0.114925141816715
5.97,0.112661051367713
5.98,0.110350251191966
5.99,0.107994100873731
6.0,0.105594418368987
6.01,0.103152771334746
6.02,0.100670797759054
6.03,0.098150686179612
6.04,0.095593687196714
6.05,0.093001705154788
6.06,0.090376448632383
6.07,0.087720089820488
6.08,0.085033988412388
6.09,0.082319921277655
6.100000000000001,0.079579983156728
6.11,0.07681591144872
6.12,0.074029673615858
6.13,0.071223193367753
6.140000000000001,0.068398320158359
6.15,0.065556924437147
6.16,0.062701024737598
6.17,0.059831782154042
6.18,0.05695099582148
6.19,0.054062075336667
6.2,0.051166128856033
6.21,0.048265257906515
6.22,0.045361471395764
6.23,0.042456557520494
6.24,0.039552326077234
6.25,0.036650807364502
6.26,0.033753564032266
6.27,0.030862197082569
6.28,0.027978833461198
6.29,0.02510595933229
6.3,0.022245223664731
6.31,0.019398343362468
6.32,0.016567833100937
6.33,0.013756022191376
6.34,0.010963221589989
6.350000000000001,0.008191322779674
6.36,0.005442109092034
6.37,0.002717381149875
6.38,1.8931213754e-05
6.390000000000001,-0.002651780912855
6.4,-0.005293152269228
6.41,-0.007903629092743
6.42,-0.010481484093397
6.43,-0.013025275285605
6.44,-0.015533196910752
6.45,-0.018004335874296
6.46,-0.020436714103816
6.47,-0.02282913395998
6.48,-0.02518030069056
6.49,-0.027488886690597
6.5,-0.029753353964408
6.51,-0.031972642606754
6.52,-0.034145182445434
6.53,-0.03627001672661
6.54,-0.038345836254182
6.55,-0.040371642471671
6.56,-0.042346364307762
6.57,-0.044268892732981
6.58,-0.046138231168468
6.59,-0.047953495481151
6.600000000000001,-0.049713534396873
6.61,-0.051417734329916
6.62,-0.053065109256044
6.63,-0.054654880478774
6.640000000000001,-0.056186901971996
6.65,-0.057660042759311
6.66,-0.059073994680113
6.67,-0.060428096055855
6.68,-0.061721412627919
6.69,-0.062953669415112
6.7,-0.064124336323203
6.71,-0.065232976135462
6.72,-0.066279296105812
6.73,-0.067263001088883
6.74,-0.06818378112853
6.75,-0.069041479784023
6.76,-0.069836009829277
6.77,-0.070567128431977
6.78,-0.071235060830673
6.79,-0.071839740350054
6.8,-0.072381277716817
6.81,-0.072859642429292
6.82,-0.073275137794026
6.83,-0.073628020165543
6.84,-0.073918485747749
6.850000000000001,-0.074147257473897
6.86,-0.074314294226985
6.87,-0.074420227547833
6.88,-0.074465026098439
6.890000000000001,-0.074449723443779
6.9,-0.074374638227133
6.91,-0.074240601493781
6.92,-0.074048292212964
6.93,-0.07379841869756
6.94,-0.073491823739429
6.95,-0.073129348287141
6.96,-0.072711866519159
6.97,-0.072240132507554
6.98,-0.071715107191342
6.99,-0.071137790500181
7.0,-0.070509063652576
7.01,-0.069830205102513
7.02,-0.069102520131765
7.03,-0.068327086312255
7.04,-0.067505023481645
7.05,-0.066637625650228
7.06,-0.065726114492417
7.07,-0.064771711023129
7.08,-0.06377579219863
7.09,-0.062739715498531
7.100000000000001,-0.061664948993829
7.11,-0.060552881071978
7.12,-0.059404955410804
7.13,-0.05822262984694
7.140000000000001,-0.057007295568366
7.15,-0.055760553285533
7.16,-0.054483850353857
7.17,-0.053178847874989
7.18,-0.051847114188696
7.19,-0.050490174560746
7.2,-0.049109462128139
7.21,-0.047706756315823
7.22,-0.046283716490106
7.23,-0.044841817465763
7.24,-0.043382863252763
7.25,-0.041908474600733
7.26,-0.040420201726348
7.27,-0.038919745222345
7.28,-0.037408632732552
7.29,-0.035888730159109
7.3,-0.03436126063333
7.31,-0.032828036983719
7.32,-0.031290701997522
7.33,-0.029750826487758
7.34,-0.028210042211776
7.350000000000001,-0.026669950514378
7.36,-0.025132045866314
7.37,-0.023597927038614
7.38,-0.022069188569783
7.390000000000001,-0.020547205672739
7.4,-0.019033522887143
7.41,-0.017529632602083
7.42,-0.016036962715398
7.43,-0.014557020410614
7.44,-0.013091073645499
7.45,-0.011640476017899
7.46,-0.010206602798891
7.47,-0.008790793879643
7.48,-0.007394173949643
7.49,-0.006018340949889
7.5,-0.004664247698236
7.51,-0.003333183923309
7.52,-0.002026388738655
7.53,-0.000744877800305
7.54,0.000510359359484
7.55,0.001738185553356
7.56,0.002937509172049
7.57,0.004107433416987
7.58,0.00524690005878
7.59,0.006355158389545
7.600000000000001,0.007431263716815
7.61,0.008474467748275
7.62,0.009484009816283
7.63,0.010458970133432
7.640000000000001,0.011398914362772
7.65,0.012302988003969
7.66,0.013170651503823
7.67,0.014001320153475
7.68,0.014794397073487
7.69,0.015549522427008
7.7,0.016266253921622
7.71,0.016944181888498
7.72,0.017582920379511
7.73,0.018182349360051
7.74,0.01874218815656
7.75,0.019262159796946
7.76,0.019742127930449
7.77,0.020182002217571
7.78,0.020581737719784
7.79,0.020941240272918
7.8,0.021260625355751
7.81,0.021539861886499
7.82,0.021779148929448
7.83,0.021978505801812
7.84,0.022138325352786
7.850000000000001,0.022258642519984
7.86,0.022339874985907
7.87,0.022382365893418
7.88,0.02238627840787
7.890000000000001,0.022352214300274
7.9,0.022280435148753
7.91,0.02217164381512
7.92,0.022026365722264
7.930000000000001,0.021845067776264
7.94,0.021628376935053
7.95,0.021376961853163
7.96,0.021091288168865
7.97,0.020772485698826
7.98,0.02042100430343
7.99,0.020037688509507
8.0,0.019623293707658
8.01,0.019178683267165
8.02,0.018704660925972
8.03,0.018202033038667
8.040000000000001,0.017671485801904
8.05,0.017114154122031
8.06,0.016531012057681
8.07,0.015923058941733
8.08,0.015291247394605
8.09,0.014636681884538
8.1,0.013960599295319
8.11,0.013263773477964
8.120000000000001,0.012547320638888
8.13,0.011812222599463
8.14,0.011059584249914
8.15,0.010290510031427
8.16,0.00950610737806
8.17,0.008707490543319
8.18,0.007895795099551
8.19,0.007072262043138
8.2,0.006237883338581
8.21,0.005393866905795
8.22,0.004541255058224
8.23,0.003681326942887
8.24,0.002815176719253
8.25,0.001943926662272
8.26,0.001068771313985
8.27,0.00019088729673
8.28,-0.000688738488282
8.290000000000001,-0.001568884720322
8.3,-0.002448424400635
8.31,-0.003326180659328
8.32,-0.004201034227647
8.33,-0.005071987531055
8.34,-0.005937906194408
8.35,-0.006797697650909
8.36,-0.007650303254038
8.370000000000001,-0.008494686125997
8.38,-0.009329858509533
8.39,-0.010154789738615
8.4,-0.010968465715609
8.41,-0.011769930671529
8.42,-0.012558173024475
8.43,-0.013332221034697
8.44,-0.014091367899993
8.45,-0.014834577590824
8.46,-0.015561035768332
8.47,-0.016269908048873
8.48,-0.016960377849724
8.49,-0.017631689456904
8.5,-0.018282912775656
8.51,-0.018913442948112
8.52,-0.019522633837429
8.53,-0.02010972840977
8.540000000000001,-0.02067396743586
8.55,-0.02121483563145
8.56,-0.021731694236359
8.57,-0.022224088228874
8.58,-0.022691348569577
8.59,-0.023132996345473
8.6,-0.023548507424767
8.61,-0.023937542109307
8.620000000000001,-0.024299558083382
8.63,-0.024634251726277
8.64,-0.024941279748836
8.65,-0.025220324839138
8.66,-0.025471145695535
8.67,-0.02569349967359
8.68,-0.025887129020076
8.69,-0.026051828535001
8.700000000000001,-0.02618757835883
8.71,-0.026294195698734
8.72,-0.026371714957001
8.73,-0.026420032723701
8.74,-0.026439124461311
8.75,-0.026428891996699
8.76,-0.026389512277136
8.77,-0.026321229669247
8.78,-0.026224173978502
8.790000000000001,-0.026098299417813
8.8,-0.025943839109203
8.81,-0.02576089729749
8.82,-0.025549812980772
8.83,-0.025310836278142
8.84,-0.025044204760336
8.85,-0.02475036975844
8.86,-0.024429644218966
8.870000000000001,-0.024082461694386
8.88,-0.023709341957267
8.89,-0.023310651454554
8.9,-0.022887073080683
8.91,-0.022438949646585
8.92,-0.021966916233603
8.93,-0.021471499496148
8.94,-0.020953349321894
8.950000000000001,-0.020413085880868
8.96,-0.019851366001593
8.97,-0.019268853676397
8.98,-0.018666192143841
8.99,-0.018044356286847
9.0,-0.017403977476926
9.01,-0.016745752063557
9.02,-0.016070489452057
9.03,-0.015378904306487
9.040000000000001,-0.014671752536806
9.05,-0.013949953319764
9.06,-0.013214408935051
9.07,-0.012465799671129
9.08,-0.011705218504286
9.09,-0.010933447807241
9.1,-0.010151502704154
9.11,-0.009360193838124
9.120000000000001,-0.008560562739992
9.13,-0.007753383063116
9.14,-0.006939726200354
9.15,-0.006120472048771
9.16,-0.005296658129346
9.17,-0.004469268069991
9.18,-0.003639270730265
9.19,-0.002807654037016
9.200000000000001,-0.001975401571807
9.21,-0.00114346067119
9.22,-0.000312853722362
9.23,0.000515459285529
9.24,0.001340451107309
9.25,0.002161138210514
9.26,0.002976653254326
9.27,0.003785911867797
9.28,0.004587960744483
9.290000000000001,0.005381847897895
9.3,0.0061665311142
9.31,0.006941115864601
9.32,0.007704588187364
9.33,0.008456114852714
9.34,0.009194692394823
9.35,0.009919398145298
9.36,0.010629454503501
9.370000000000001,0.011323888091653
9.38,0.012001845193417
9.39,0.012662438514689
9.4,0.013304853449242
9.41,0.013928264731169
9.42,0.014531888445208
9.43,0.015114803306631
9.44,0.015676271000386
9.450000000000001,0.016215581589871
9.46,0.016731876039868
9.47,0.017224549494188
9.48,0.017692899867406
9.49,0.01813608982027
9.5,0.018553603048743
9.51,0.018944816237325
9.52,0.019309164059659
9.53,0.019646035061025
9.540000000000001,0.019954877418084
9.55,0.020234713572575
9.56,0.02048500974751
9.57,0.020705801281129
9.58,0.020896723121078
9.59,0.021057265178358
9.6,0.021187057129306
9.61,0.021285700874183
9.620000000000001,0.02135298379148
9.63,0.021388634286189
9.64,0.021392304471718
9.65,0.021363739995348
9.66,0.021302737265365
9.67,0.021209179669201
9.68,0.021082850328645
9.69,0.020923696853419
9.700000000000001,0.020731615384598
9.71,0.020506804511638
9.72,0.020248895537954
9.73,0.019957984519877
9.74,0.019634107756791
9.75,0.019277360805435
9.76,0.018887840577072
9.77,0.018465723429854
9.78,0.018011263590853
9.790000000000001,0.017524593356613
9.8,0.017005991152718
9.81,0.016455698235236
9.82,0.015874011585564
9.83,0.015261251966827
9.84,0.014617783374464
9.85,0.01394399563124
9.86,0.013240321749945
9.870000000000001,0.012507216704395
9.88,0.011745208047384
9.89,0.010954711567322
9.9,0.010136222193949
9.91,0.009290359625256
9.92,0.008417778058184
9.93,0.007519034811446
9.94,0.00659475422214
9.950000000000001,0.005645690778313
9.96,0.004672562855765
9.97,0.003676197069577
9.98,0.002657234517145
9.99,0.001616499577999
10.0,0.000554658599009
10.01,-0.000527312361353
10.02,-0.00162862933188
10.03,-0.002748424513439
10.040000000000001,-0.003885745680436
10.05,-0.005039668903166
10.06,-0.006209349571483
10.07,-0.007393760129691
10.08,-0.008591872198684
10.09,-0.009802680505358
10.1,-0.011025298566226
10.11,-0.012258668441995
10.120000000000001,-0.013501763521151
10.13,-0.014753441758638
10.14,-0.01601265382741
10.15,-0.017278304354874
10.16,-0.018549269036731
10.17,-0.019824489162293
10.18,-0.021102804384086
10.19,-0.022383090556341
10.200000000000001,-0.023664215669619
10.21,-0.024945026841455
10.22,-0.026224353322172
10.23,-0.027501041904854
10.24,-0.02877395106528
10.25,-0.030041822137365
10.26,-0.031303456512243
10.27,-0.032557746632467
10.28,-0.033803489534524
10.290000000000001,-0.035039516229686
10.3,-0.036264614037701
10.31,-0.0374776817505
10.32,-0.038677414876647
10.33,-0.039862599506548
10.34,-0.041032142548577
10.35,-0.042184848178803
10.36,-0.043319584586855
10.370000000000001,-0.044435241164637
10.38,-0.045530665411927
10.39,-0.046604741880584
10.4,-0.047656250101806
10.41,-0.04868412930688
10.42,-0.049687214344835
10.43,-0.050664476763184
10.44,-0.051614784289923
10.450000000000001,-0.052537044108197
10.46,-0.053430208462969
10.47,-0.054293348737033
10.48,-0.055125402594304
10.49,-0.055925469081489
10.5,-0.056692557277159
10.51,-0.057425721712708
10.52,-0.058124049462806
10.53,-0.05878668931743
10.540000000000001,-0.059412710257578
10.55,-0.0600012247887
10.56,-0.060551442205202
10.57,-0.061062703096354
10.58,-0.061534220884063
10.59,-0.061965176649
10.6,-0.062354931845304
10.61,-0.062702762843642
10.620000000000001,-0.063008102770794
10.63,-0.06327030810714
10.64,-0.063488793962199
10.65,-0.063663106955332
10.66,-0.063792740650272
10.67,-0.063877182414006
10.68,-0.063916063864191
10.69,-0.063908908777565
10.700000000000001,-0.063855421053212
10.71,-0.063755215469248
10.72,-0.06360804659899
10.73,-0.063413728700681
10.74,-0.063172036626944
10.75,-0.062882759611004
10.76,-0.06254591647726
10.77,-0.062161362212492
10.78,-0.061729016746515
10.790000000000001,-0.061248809474505
10.8,-0.060720918706655
10.81,-0.060145329886283
10.82,-0.059522221944162
10.83,-0.058851691125609
10.84,-0.05813403436302
10.85,-0.057369467901683
10.86,-0.056558308486289
10.870000000000001,-0.055700819344166
10.88,-0.054797398205941
10.89,-0.053848488648484
10.9,-0.052854584220848
10.91,-0.051816204539104
10.92,-0.050733856176272
10.93,-0.049608177431202
10.94,-0.048439767461855
10.950000000000001,-0.047229276399427
10.96,-0.045977404915768
10.97,-0.044684902641943
10.98,-0.043352619132612
10.99,-0.041981348425359
11.0,-0.040571974075605
11.01,-0.039125417439246
11.02,-0.037642588721024
11.03,-0.036124500019537
11.040000000000001,-0.0345722106549
11.05,-0.032986729482147
11.06,-0.031369201869727
11.07,-0.029720631758372
11.08,-0.028042334134962
11.09,-0.026335408993686
11.1,-0.024601058404964
11.11,-0.022840597421176
11.120000000000001,-0.021055309717337
11.13,-0.019246516274071
11.14,-0.017415551127944
11.15,-0.015563813631983
11.16,-0.013692632206513
11.17,-0.011803504141111
11.18,-0.009897880061101
11.19,-0.00797718989773
11.200000000000001,-0.006042920841815
11.21,-0.004096594706489
11.22,-0.002139563470618
11.23,-0.000173354557851
11.24,0.00180034248509
11.25,0.003779896752873
11.26,0.005763790335073
11.27,0.007750444081403
11.28,0.009738208589472
11.290000000000001,0.011725473107122
11.3,0.013710625331344
11.31,0.0156920053273
11.32,0.017668016187842
11.33,0.019636967856565
11.34,0.021597175998055
11.35,0.023547097840202
11.36,0.025485055062632
11.370000000000001,0.027409361680511
11.38,0.029318488084324
11.39,0.031210732207313
11.4,0.033084573590492
11.41,0.034938291120131
11.42,0.036770286714405
11.43,0.038579022471389
11.44,0.040362900293421
11.450000000000001,0.04212046220978
11.46,0.043850176868943
11.47,0.045550432290834
11.48,0.047219761952948
11.49,0.048856672845025
11.5,0.050459784306663
11.51,0.052027712283851
11.52,0.053558988336059
11.53,0.055052236571288
11.540000000000001,0.056506138402516
11.55,0.057919402287794
11.56,0.059290773208708
11.57,0.060618901090063
11.58,0.061902692524649
11.59,0.063140998637366
11.6,0.064332679459712
11.61,0.065476648672408
11.620000000000001,0.066571886111177
11.63,0.067617428038935
11.64,0.068612281530918
11.65,0.069555569529224
11.66,0.070446455234546
11.67,0.071284100883116
11.68,0.072067764723743
11.69,0.072796786550923
11.700000000000001,0.073470494387758
11.71,0.074088236183023
11.72,0.074649425462358
11.73,0.075153546156526
11.74,0.075600196095883
11.75,0.075988981492292
11.76,0.07631955448805
11.77,0.0765916538743
11.78,0.076805037291471
11.790000000000001,0.076959518463472
11.8,0.077055027648321
11.81,0.077091496089761
11.82,0.077068971122482
11.83,0.076987488060625
11.84,0.07684716541894
11.85,0.076648264219324
11.86,0.076390954585438
11.870000000000001,0.076075574261019
11.88,0.075702419016724
11.89,0.075271911481256
11.9,0.07478451976801
11.91,0.07424077091787
11.92,0.073641256450257
11.93,0.072986579665026
11.94,0.072277436053462
11.950000000000001,0.071514537370481
11.96,0.070698692565636
11.97,0.069830735148672
11.98,0.068911541810656
11.99,0.067942052936397
12.0,0.066923235800522
12.01,0.065856155598271
12.02,0.064741853014109
12.030000000000001,0.063581470334882
12.040000000000001,0.062376146261919
12.05,0.061127070871502
12.06,0.059835450487353
12.07,0.058502587069642
12.08,0.057129811774363
12.09,0.055718491860702
12.1,0.054269994021168
12.11,0.052785657839335
12.120000000000001,0.051266987895974
12.13,0.049715421290365
12.14,0.048132481887299
12.15,0.046519667879154
12.16,0.044878485386927
12.17,0.043210543338523
12.18,0.041517387811416
12.19,0.039800605489218
12.200000000000001,0.038061829115174
12.21,0.036302729889645
12.22,0.034524900637319
12.23,0.032729949654003
12.24,0.030919581101691
12.25,0.029095430792486
12.26,0.027259172740465
12.27,0.025412439581007
12.280000000000001,0.023556947312484
12.290000000000001,0.021694328154027
12.3,0.019826305726098
12.31,0.017954510558915
12.32,0.016080651624033
12.33,0.014206400648988
12.34,0.012333379706851
12.35,0.010463267837537
12.36,0.008597660534975
12.370000000000001,0.00673823391716
12.38,0.0048865711107
12.39,0.003044281453675
12.4,0.001212977925447
12.41,-0.000605802443659
12.42,-0.002410549371658
12.43,-0.004199606095183
12.44,-0.005971586211588
12.450000000000001,-0.007724935114454
12.46,-0.009458273272626
12.47,-0.011170144676711
12.48,-0.012859118318431
12.49,-0.014523798291384
12.5,-0.016162842221793
12.51,-0.017774949435822
12.52,-0.019358826847079
12.530000000000001,-0.020913200575069
12.540000000000001,-0.022436854360011
12.55,-0.023928597956623
12.56,-0.025387293439603
12.57,-0.026811771344899
12.58,-0.028200975919819
12.59,-0.029553798879784
12.6,-0.030869311820024
12.61,-0.032146513080803
12.620000000000001,-0.033384485943819
12.63,-0.034582313243337
12.64,-0.035739101617385
12.65,-0.036854115227355
12.66,-0.037926523853861
12.67,-0.038955695070916
12.68,-0.039940854149021
12.69,-0.040881421634684
12.700000000000001,-0.041776781183964
12.71,-0.042626389827757
12.72,-0.043429712201146
12.73,-0.04418633279432
12.74,-0.044895841290722
12.75,-0.045557866835488
12.76,-0.046172080404255
12.77,-0.046738222490232
12.780000000000001,-0.047256116412264
12.790000000000001,-0.047725530632705
12.8,-0.048146313410106
12.81,-0.048518358264189
12.82,-0.048841613852598
12.83,-0.049116063893876
12.84,-0.049341758282271
12.85,-0.04951875839197
12.86,-0.049647250623961
12.870000000000001,-0.04972740191013
12.88,-0.04975939191424
12.89,-0.049743408630909
12.9,-0.049679806587626
12.91,-0.049568922457261
12.92,-0.049411125875154
12.93,-0.049206807039954
12.94,-0.04895646526195
12.950000000000001,-0.048660542718784
12.96,-0.04831959921513
12.97,-0.047934210345439
12.98,-0.047504935369942
12.99,-0.04703244663457
13.0,-0.046517448405735
13.01,-0.045960626774672
13.02,-0.045362666867473
13.030000000000001,-0.044724417991417
13.040000000000001,-0.044046610098732
13.05,-0.043330115773823
13.06,-0.042575758347909
13.07,-0.041784591695602
13.08,-0.040957432369544
13.09,-0.040095243267198
13.1,-0.039198973432483
13.11,-0.03826958798375
13.120000000000001,-0.037308126340384
13.13,-0.036315611101085
13.14,-0.035293103130598
13.15,-0.034241717387144
13.16,-0.033162552704998
13.17,-0.03205678176783
13.18,-0.030925528322863
13.19,-0.029769938433486
13.200000000000001,-0.028591200975135
13.21,-0.027390535969415
13.22,-0.026169143785348
13.23,-0.024928219969275
13.24,-0.023669018565282
13.25,-0.022392758453362
13.26,-0.021100670143492
13.27,-0.019794089147307
13.280000000000001,-0.018474245442585
13.290000000000001,-0.017142438670681
13.3,-0.015799917837512
13.31,-0.01444798865647
13.32,-0.013087942031526
13.33,-0.011721028502697
13.34,-0.01034855114762
13.35,-0.008971806681203
13.36,-0.00759209150546
13.370000000000001,-0.006210725802768
13.38,-0.004828968464797
13.39,-0.003448161569296
13.4,-0.002069538352857
13.41,-0.000694370617411
13.42,0.000676070200716
13.43,0.0020405524257
13.44,0.003397804362139
13.450000000000001,0.004746623570566
13.46,0.006085899448593
13.47,0.007414293138649
13.48,0.008730651716805
13.49,0.010033797303164
13.5,0.011322583697596
13.51,0.012595873795581
13.52,0.013852512498549
13.530000000000001,0.015091423791934
13.540000000000001,0.016311529095555
13.55,0.017511803426032
13.56,0.018691208632644
13.57,0.019848730470961
13.58,0.020983409159214
13.59,0.022094282038213
13.6,0.023180399215123
13.61,0.024240885862076
13.620000000000001,0.025274844837122
13.63,0.026281419841903
13.64,0.027259835989184
13.65,0.028209360830561
13.66,0.029129239527907
13.67,0.030018725156218
13.68,0.030877166885451
13.69,0.03170388537473
13.700000000000001,0.032498276606167
13.71,0.033259738014834
13.72,0.033987763586053
13.73,0.034681817527745
13.74,0.035341403682764
13.75,0.035966067674812
13.76,0.036555420490165
13.77,0.037109120837641
13.780000000000001,0.037626833255078
13.790000000000001,0.038108261492049
13.8,0.03855309625388
13.81,0.038961110839854
13.82,0.039332133648049
13.83,0.039666049838034
13.84,0.039962654513201
13.85,0.040221877827032
13.86,0.040443731096526
13.870000000000001,0.040628165495596
13.88,0.040775158704715
13.89,0.040884843374701
13.9,0.040957302718413
13.91,0.040992646718356
13.92,0.040991053011842
13.93,0.040952836219032
13.94,0.040878093668718
13.950000000000001,0.040767143769702
13.96,0.040620239198638
13.97,0.040437748271658
13.98,0.040220022565514
13.99,0.039967461861353
14.0,0.039680464694482
14.01,0.039359502166635
14.02,0.039005043710991
14.030000000000001,0.038617600648531
14.040000000000001,0.038197604092066
14.05,0.037745691862563
14.06,0.037262484096291
14.07,0.036748510158183
14.08,0.03620447494494
14.09,0.035631049177761
14.1,0.035028902898615
14.11,0.03439871272873
14.120000000000001,0.033741250221989
14.13,0.03305723440457
14.14,0.032347462781746
14.15,0.031612679025675
14.16,0.030853712533296
14.17,0.030071399136576
14.18,0.029266557124299
14.19,0.028440061440258
14.200000000000001,0.027592787829769
14.21,0.026725615898804
14.22,0.02583944117423
14.23,0.024935191599133
14.24,0.024013775988713
14.25,0.023076128492628
14.26,0.022123185616643
14.27,0.021155907932643
14.280000000000001,0.020175290623141
14.290000000000001,0.019182253564443
14.3,0.018177765800247
14.31,0.01716285393014
14.32,0.016138519612287
14.33,0.015105733237876
14.34,0.014065480565757
14.35,0.013018813159434
14.36,0.011966713921826
14.370000000000001,0.010910136662139
14.38,0.009850125206144
14.39,0.008787686264836
14.4,0.007723840326896
14.41,0.006659535323407
14.42,0.005595792110143
14.43,0.004533575054441
14.44,0.003473906147037
14.450000000000001,0.002417714725268
14.46,0.00136598266332
14.47,0.000319652434344
14.48,-0.00072033239613
14.49,-0.001753009042961
14.5,-0.002777549273705
14.51,-0.003792940244508
14.52,-0.004798365112421
14.530000000000001,-0.005792907601931
14.540000000000001,-0.006775762441151
14.55,-0.007745979970332
14.56,-0.008702829360372
14.57,-0.009645445176136
14.58,-0.010573046697399
14.59,-0.011484878066952
14.6,-0.012380194147759
14.61,-0.0132582579774
14.620000000000001,-0.014118370090258
14.63,-0.014959816095217
14.64,-0.015781943033613
14.65,-0.016584110919159
14.66,-0.017365655489123
14.67,-0.018126037883324
14.68,-0.01886467563857
14.69,-0.019580958619752
14.700000000000001,-0.020274395597991
14.71,-0.020944469709677
14.72,-0.021590727368824
14.73,-0.022212699212368
14.74,-0.022809967532037
14.75,-0.023382147893249
14.76,-0.023928845789367
14.77,-0.024449713723313
14.780000000000001,-0.02494443160843
14.790000000000001,-0.025412685799711
14.8,-0.02585420537788
14.81,-0.026268809783429
14.82,-0.026656259826626
14.83,-0.027016346959989
14.84,-0.027348906924064
14.85,-0.027653850952883
14.86,-0.027930988101393
14.870000000000001,-0.0281803085888
14.88,-0.028401702649886
14.89,-0.028595174725642
14.9,-0.028760722508648
14.91,-0.028898383352343
14.92,-0.029008184088171
14.93,-0.029090226476886
14.94,-0.029144608276973
14.950000000000001,-0.029171412727973
14.96,-0.029170824789989
14.97,-0.02914304236635
14.98,-0.029088278655979
14.99,-0.029006757609643
15.0,-0.028898723871496
15.01,-0.028764417765822
15.02,-0.028604188373973
15.030000000000001,-0.028418347158897
15.040000000000001,-0.028207249638015
15.05,-0.02797122533513
15.06,-0.027710684467778
15.07,-0.027425956743516
15.08,-0.027117492582164
15.09,-0.026785773923024
15.1,-0.02643123473
15.11,-0.026054373040489
15.120000000000001,-0.025655719019374
15.13,-0.025235789109134
15.14,-0.02479509491054
15.15,-0.02433423138237
15.16,-0.02385372392954
15.17,-0.02335417907294
15.18,-0.022836185230224
15.19,-0.02230036830987
15.200000000000001,-0.021747339335411
15.21,-0.021177758426563
15.22,-0.020592248806993
15.23,-0.01999150527551
15.24,-0.019376176765627
15.25,-0.018746952269777
15.26,-0.018104523414574
15.27,-0.017449602368413
15.280000000000001,-0.016782873483375
15.290000000000001,-0.016105077095437
15.3,-0.015416975767674
15.31,-0.014719288709836
15.32,-0.014012764495774
15.33,-0.013298140888891
15.34,-0.012576189562092
15.35,-0.011847675707594
15.36,-0.011113280578081
15.370000000000001,-0.010373855334648
15.38,-0.009630130214784
15.39,-0.008882894317299
15.4,-0.008132908728597
15.41,-0.007380942741233
15.42,-0.006627739418091
15.43,-0.005874117076839
15.44,-0.005120834089551
15.450000000000001,-0.004368645726531
15.46,-0.003618304893101
15.47,-0.002870591189331
15.48,-0.002126226711785
15.49,-0.001385989674696
15.5,-0.000650617318644
15.51,7.9170623457e-05
15.52,0.000802637736633
15.530000000000001,0.001519061642714
15.540000000000001,0.002227779601878
15.55,0.002928053159235
15.56,0.003619185678097
15.57,0.004300514796175
15.58,0.004971413865381
15.59,0.005631188174699
15.6,0.006279170168175
15.610000000000001,0.006914729854208
15.620000000000001,0.007537259853876
15.63,0.008146136721522
15.64,0.008740765800035
15.65,0.009320585851999
15.66,0.009885042094548
15.67,0.01043355010137
15.68,0.010965624844721
15.69,0.011480717890598
15.700000000000001,0.01197833978709
15.71,0.012458002825556
15.72,0.012919224869117
15.73,0.013361575534813
15.74,0.013784611815953
15.75,0.014187927609715
15.76,0.014571131113742
15.77,0.014933849577646
15.780000000000001,0.015275708936604
15.790000000000001,0.015596353480788
15.8,0.01589552242434
15.81,0.016172867862128
15.82,0.016428141011871
15.83,0.016661052181793
15.84,0.016871382103695
15.85,0.017058909044666
15.860000000000001,0.017223426993071
15.870000000000001,0.017364768193765
15.88,0.017482777271523
15.89,0.017577320331815
15.9,0.017648295004961
15.91,0.017695600216594
15.92,0.017719164541791
15.93,0.017718940559612
15.94,0.017694833996877
15.950000000000001,0.017646863164229
15.96,0.017575082775918
15.97,0.017479504516299
15.98,0.017360187293134
15.99,0.017217219747851
16.0,0.017050673609741
16.01,0.016860670758954
16.02,0.016647356979532
16.03,0.016410862566122
16.04,0.016151371798348
16.05,0.015869096525572
16.06,0.015564243631968
16.07,0.01523703724798
16.080000000000002,0.0148877623352
16.09,0.014516647144537
16.1,0.014124013726305
16.11,0.013710177871426
16.12,0.013275371626078
16.13,0.012819961678972
16.14,0.012344399110128
16.15,0.011849055117966
16.16,0.011334281378942
16.17,0.010800561871259
16.18,0.010248320684408
16.19,0.009678018105839
16.2,0.009090133723561
16.21,0.008485124133074
16.22,0.007863530328949
16.23,0.007225859853779
16.240000000000002,0.006572635132531
16.25,0.005904378645896
16.26,0.005221710281268
16.27,0.004525179962815
16.28,0.003815314714779
16.29,0.003092799235911
16.3,0.00235819840524
16.31,0.001612139561413
16.32,0.000855145233404
16.330000000000002,8.7921092231e-05
16.34,-0.000688846685911
16.35,-0.001474522252978
16.36,-0.002268396485489
16.37,-0.003069812424887
16.38,-0.003878075505802
16.39,-0.004692472976179
16.4,-0.005512327199122
16.41,-0.006336914813653
16.42,-0.007165552242171
16.43,-0.007997515161291
16.44,-0.008832085745538
16.45,-0.00966848719433
16.46,-0.010505996197473
16.47,-0.011343898634769
16.48,-0.012181430471768
16.490000000000002,-0.013017862040085
16.5,-0.013852483371807
16.51,-0.01468452507398
16.52,-0.015513254239493
16.53,-0.016337944292749
16.54,-0.017157902464041
16.55,-0.017972321274355
16.56,-0.01878046917833
16.57,-0.019581706549737
16.580000000000002,-0.020375243976408
16.59,-0.021160327182035
16.6,-0.021936295414455
16.61,-0.022702363129338
16.62,-0.023457843956004
16.63,-0.024202053395658
16.64,-0.024934282401399
16.65,-0.025653818239957
16.66,-0.026360009267052
16.67,-0.027052144957541
16.68,-0.027729597378185
16.69,-0.028391705759139
16.7,-0.029037788907529
16.71,-0.029667213226558
16.72,-0.030279391870322
16.73,-0.03087371885071
16.740000000000002,-0.031449572835503
16.75,-0.032006366453239
16.76,-0.032543524362368
16.77,-0.033060489880616
16.78,-0.033556732665544
16.79,-0.034031704731307
16.8,-0.034484903913063
16.81,-0.034915801657968
16.82,-0.035323877356378
16.830000000000002,-0.035708691364139
16.84,-0.036069784256692
16.85,-0.036406713701493
16.86,-0.036719058523606
16.87,-0.037006419512642
16.88,-0.037268380190924
16.89,-0.037504566297418
16.9,-0.037714637227961
16.91,-0.037898244748574
16.92,-0.038055141974031
16.93,-0.038185009158897
16.94,-0.038287510320075
16.95,-0.038362403623137
16.96,-0.038409436936221
16.97,-0.038428428158542
16.98,-0.03841913360365
16.990000000000002,-0.038381404602215
17.0,-0.038315109678733
17.01,-0.038220037438242
17.02,-0.038096093182149
17.03,-0.037943136735512
17.04,-0.037761159525755
17.05,-0.037550042251346
17.06,-0.037309779284807
17.07,-0.03704036891924
17.080000000000002,-0.036741819261584
17.09,-0.03641415920779
17.1,-0.036057460284933
17.11,-0.035671805118923
17.12,-0.035257267050457
17.13,-0.034813968717812
17.14,-0.034342043307839
17.150000000000002,-0.033841615599883
17.16,-0.033312891688413
17.17,-0.032756138736382
17.18,-0.032171548462685
17.19,-0.031559367308991
17.2,-0.030919841355931
17.21,-0.030253259027291
17.22,-0.029559939069678
17.23,-0.028840201941721
17.240000000000002,-0.028094414480099
17.25,-0.027322937536544
17.26,-0.026526157691542
17.27,-0.02570453003516
17.28,-0.024858413338226
17.29,-0.023988287129805
17.3,-0.023094650660956
17.31,-0.022177956129622
17.32,-0.021238682143001
17.330000000000002,-0.020277366967115
17.34,-0.01929456610878
17.35,-0.018290862328257
17.36,-0.017266751096814
17.37,-0.016222935105322
17.38,-0.015159961071325
17.39,-0.014078456748821
17.400000000000002,-0.012979073332824
17.41,-0.011862480379132
17.42,-0.010729363752774
17.43,-0.009580395595766
17.44,-0.008416317587453
17.45,-0.007237826978979
17.46,-0.006045651147545
17.47,-0.004840594935965
17.48,-0.003623335142737
17.490000000000002,-0.002394653660273
17.5,-0.001155349008672
17.51,9.3759116061e-05
17.52,0.001351864418361
17.53,0.002618118014749
17.54,0.00389172299942
17.55,0.005171815454507
17.56,0.006457573089331
17.57,0.007748090155145
17.580000000000002,0.009042574383756
17.59,0.010340146509096
17.6,0.011639873783454
17.61,0.0129409151246
17.62,0.0142423214035
17.63,0.015543230125489
17.64,0.016842744185651
17.650000000000002,0.01813995868543
17.66,0.019433948457799
17.67,0.020723825126109
17.68,0.022008619162463
17.69,0.023287444157694
17.7,0.024559404440964
17.71,0.02582354830892
17.72,0.027079009900091
17.73,0.028324882770887
17.740000000000002,0.029560209116973
17.75,0.030784115694692
17.76,0.03199568405858
17.77,0.033194023268747
17.78,0.034378255430116
17.79,0.035547398518951
17.8,0.036700626654403
17.81,0.037837107406877
17.82,0.038955963309685
17.830000000000002,0.040056274985019
17.84,0.041137285042692
17.85,0.04219814719168
17.86,0.04323808739774
17.87,0.044256301842951
17.88,0.04525199178813
17.89,0.046224331584441
17.900000000000002,0.047172595531307
17.91,0.048096077135469
17.92,0.04899402541069
17.93,0.049865712351144
17.94,0.050710461644929
17.95,0.051527621349054
17.96,0.052316546379891
17.97,0.053076613097203
17.98,0.053807201693704
17.990000000000002,0.054507726171479
18.0,0.055177524027728
18.01,0.05581604849321
18.02,0.056422959407294
18.03,0.056997742578932
18.04,0.057539939521401
18.05,0.058049123174101
18.06,0.058524905913262
18.07,0.058966897466761
18.080000000000002,0.059374746669591
18.09,0.059748136571885
18.1,0.060086821268342
18.11,0.060390496007808
18.12,0.060658946396309
18.13,0.060892000507512
18.14,0.061089460373561
18.150000000000002,0.061251261500815


==> anc/data/fig6/fig_b_inset_T04_rhobond1e-07.csv <==
time,err_inset
0.0,0.0
0.01,3.3501022330684194e-06
0.02,5.752778123979674e-06
0.03,9.476297408994583e-06
0.04,1.0795194272050779e-05
0.05,1.108004216998637e-05
0.06,1.0827270873980943e-05
0.07,9.778994603970581e-06
0.08,8.079144602990418e-06
0.09,5.6324381539907264e-06
0.1,2.7649594870338134e-06
0.11,3.1456344196101327e-07
0.12,3.445463594986542e-06
0.13,6.412415915924008e-06
0.14,8.948448600998304e-06
0.15,1.0899014501020154e-05
0.16,1.1819983253058552e-05
0.17,1.1414993192015999e-05
0.18,9.933935224970547e-06
0.19,7.283284821912872e-06
0.2,3.1601198219322058e-06
0.21,2.674921828926813e-06
0.22,1.0616773184923822e-05
0.23,2.066437659098419e-05
0.24,3.297341612107374e-05
0.25,4.785969417697711e-05
0.26,6.557342943402933e-05
0.27,8.655994092299224e-05
0.28,0.00011019618141994147
0.29,0.00013625263055105918
0.3,0.00016480946053598622
0.31,0.00019602002966401244
0.32,0.00022989304003206978
0.33,0.0002667723068829897
0.34,0.00030654884303105145
0.35,0.0003494961043279954
0.36,0.0003958607935110603
0.37,0.0004461345606040501
0.38,0.0005007202448680248
0.39,0.000559519904270056
0.4,0.0006227737770870823
0.41,0.0006908164545720297
0.42,0.0007636818074450158
0.43,0.0008414714916600285
0.44,0.0009248327461769401
0.45,0.0010135239841200239
0.46,0.001108069771818987
0.47,0.0012082243894580014
0.48,0.0013145688186629867
0.49,0.0014272680882360111
0.5,0.0015464019838240528
0.51,0.0016724325083220526
0.52,0.0018047351750219986
0.53,0.0019435765462230137
0.54,0.0020895057653990134
0.55,0.0022427094898649913
0.56,0.002403419968604048
0.57,0.0025718675196349516
0.58,0.002748377485015996
0.59,0.0029323821806189754
0.6,0.003124363411858011
0.61,0.0033005288820319723
0.62,0.0034820277018529633
0.63,0.003668793031668005
0.64,0.0038610626896019573
0.65,0.004058734511834972
0.66,0.004261940715961032
0.67,0.004470559532086027
0.68,0.004685238325060015
0.69,0.004905807679791985
0.7,0.005132088027926973
0.71,0.005364024021380975
0.72,0.005601593535014993
0.73,0.005844479232034988
0.74,0.006093255404074016
0.75,0.006347618177576009
0.76,0.006607535424683009
0.77,0.006872576401857011
0.78,0.0071430393158750105
0.79,0.007418855755837006
0.8,0.007675643372266006
0.81,0.007958923107019983
0.82,0.008220491633174995
0.83,0.008484559538385006
0.84,0.008681002225962006
0.85,0.00887452360235301
0.86,0.009065009109446992
0.87,0.009260402643945995
0.88,0.009452845481996
0.89,0.009641657376018
0.9,0.009826955701486
0.91,0.010007240914671998
0.92,0.010182585917853
0.93,0.010353519804266001
0.94,0.010531700939296
0.95,0.010693373273316
0.96,0.010849717546893001
0.97,0.011000668380292
0.98,0.011158136410498
0.99,0.011311623828643001
1.0,0.011461906048436
1.01,0.011606685798835004
1.02,0.011745979095402995
1.03,0.011877765506250006
1.04,0.012004239499199001
1.05,0.012125288002002008
1.06,0.01223941194647099
1.07,0.01232188334547299
1.08,0.012360912185415004
1.09,0.012393949288388995
1.1,0.012404586459444006
1.11,0.012403881467667993
1.12,0.012391678162832001
1.13,0.012367913195549002
1.14,0.012333132999543
1.15,0.012287501206166007
1.16,0.012230980802481
1.17,0.012163540534780984
1.18,0.012085072236304992
1.19,0.011995643887117005
1.2,0.011895412125594002
1.21,0.011784376050542
1.22,0.011658207786844982
1.23,0.011519098731211014
1.24,0.011366914373372977
1.25,0.01120384022175
1.26,0.011029760938495003
1.27,0.010844326253685005
1.28,0.010647356766206012
1.29,0.010438960847158979
1.3,0.01021760444023298
1.31,0.00998632906590699
1.32,0.009744211175464007
1.33,0.009490124749632983
1.34,0.00922526610694599
1.35,0.008949625024822994
1.36,0.008663334772228998
1.37,0.008371867638252012
1.38,0.008070921022375
1.39,0.007760111398491976
1.4,0.007439578439876998
1.41,0.0071104764135150045
1.42,0.0067727276264730185
1.43,0.006425929192515001
1.44,0.006069252783799994
1.45,0.005704859801399009
1.46,0.005332025418001984
1.47,0.004951026955071991
1.48,0.004560578180864
1.49,0.004162106279281014
1.5,0.0037552444675190005
1.51,0.00334162633599
1.52,0.0029211060964349916
1.53,0.0024931149535189906
1.54,0.0020586675732570114
1.55,0.0016166943704789966
1.56,0.0011656953414239946
1.57,0.000699936284897007
1.58,0.00022554078379000142
1.59,0.00025379332223199325
1.6,0.0007371807202620068
1.61,0.0011962923676550052
1.62,0.001657244212143999
1.63,0.002127170208123988
1.64,0.0026044313956620074
1.65,0.003083196053819001
1.66,0.0035637337939670027
1.67,0.004045390843077992
1.68,0.004527120104335994
1.69,0.005009100700667998
1.7,0.005491011978123003
1.71,0.005972086152385002
1.72,0.006451612139528003
1.73,0.006929314550160999
1.74,0.007405584603745997
1.75,0.007879314506605
1.76,0.008351083661091996
1.77,0.008819866775038002
1.78,0.00928565716466
1.79,0.009746979561656998
1.8,0.010196753167177997
1.81,0.010657759787486003
1.82,0.011114889867665002
1.83,0.011567511997255999
1.84,0.012015520918601
1.85,0.01245844329002
1.86,0.012896039056776
1.87,0.013328000031223
1.88,0.013753178056642
1.89,0.014171068063424
1.9,0.014560519230781001
1.91,0.01489626731141
1.92,0.015225207932453999
1.93,0.015544124328788999
1.94,0.015861805523308
1.95,0.016102553513468003
1.96,0.016352558211952
1.97,0.016591338432029
1.98,0.016818159485578004
1.99,0.017034539021048
2.0,0.017235535345845
2.01,0.017428677044255
2.02,0.017607306080915
2.03,0.017771740545909003
2.04,0.017921203905813
2.05,0.018057438825605
2.06,0.018181446756376
2.07,0.018292733198600995
2.08,0.018392231454894
2.09,0.018447138118254
2.1,0.018442974123711
2.11,0.018422937073300998
2.12,0.018371502071188005
2.13,0.018319665527409996
2.14,0.018258121916770002
2.15,0.018178528703415
2.16,0.018074432136127007
2.17,0.017931345656551002
2.18,0.01777460267011101
2.19,0.017603308177292
2.2,0.01741889458936499
2.21,0.01722118407715599
2.22,0.017030563434546002
2.23,0.016827716959631
2.24,0.01661881060493999
2.25,0.016405362865658003
2.26,0.016170450553043003
2.27,0.015922264502825002
2.28,0.015665395989284
2.29,0.015396081888238995
2.3,0.015115878320848
2.31,0.014837805300024001
2.32,0.014549847231980002
2.33,0.014252797009503007
2.34,0.013947026758468997
2.35,0.013631991631458007
2.36,0.013305567102076005
2.37,0.012970958632745007
2.38,0.012628806644151995
2.39,0.012278852548462997
2.4,0.011921519264955
2.41,0.011557719907426003
2.42,0.01119735934761
2.43,0.010830284900561996
2.44,0.010453792341681999
2.45,0.010076266761410997
2.46,0.009695501925815003
2.47,0.009309910951354
2.48,0.008919542427832002
2.49,0.008500232809355995
2.5,0.008033577015005997
2.51,0.007582302659618997
2.52,0.007128876157075997
2.53,0.006669527358157998
2.54,0.0062124979019409984
2.55,0.005751663248503
2.56,0.005271458609205998
2.57,0.0047913334282739944
2.58,0.004310608189829
2.59,0.003829854012159
2.6,0.003349040036572999
2.61,0.0028687108663740003
2.62,0.0023902526818409993
2.63,0.0019138775508199986
2.64,0.0014365527432570017
2.65,0.0009610968238949989
2.66,0.0004902607482410032
2.67,2.1190605606000168e-05
2.68,0.00044199779120599955
2.69,0.0009013585303680009
2.7,0.0013557861876150011
2.71,0.0018051211395139991
2.72,0.0022493650731640006
2.73,0.002690206522546
2.74,0.0031257394836969998
2.75,0.0035552559607779995
2.76,0.003978376138878001
2.77,0.004395030768248
2.78,0.0048047803804899996
2.79,0.00519523009557
2.8,0.00559302668308
2.81,0.006004587977858999
2.82,0.006404553400783
2.83,0.006795776382814999
2.84,0.007181664553113001
2.85,0.007530343909990999
2.86,0.007845401187196998
2.87,0.008143876319401
2.88,0.00843152019302
2.89,0.008708009403218
2.9,0.008964906278116
2.91,0.009211061941210002
2.92,0.009446848236779
2.93,0.009673509860986997
2.94,0.009886521858961998
2.95,0.010084454227932999
2.96,0.010270520264042998
2.97,0.010444819945641
2.98,0.010607172532715002
2.99,0.010757357453880997
3.0,0.010894423718708999
3.01,0.011018183047356002
3.02,0.011128905248320001
3.03,0.011227007522890999
3.04,0.011310466565864003
3.05,0.011373364562413002
3.06,0.011422744479992995
3.07,0.011460052129893004
3.08,0.011483942257687
3.09,0.011494075159956
3.1,0.011490524883704
3.11,0.011473754248387001
3.12,0.011444272267205
3.13,0.011401396514002994
3.14,0.011349438005515002
3.15,0.011289174555173004
3.16,0.011215804857100997
3.17,0.011129593653957007
3.18,0.011030686082541
3.19,0.010917024106123996
3.2,0.010791455733623001
3.21,0.010653890450569997
3.22,0.010515853180439995
3.23,0.010366246543932998
3.24,0.010205778215026003
3.25,0.010034617128243002
3.26,0.009852414799996004
3.27,0.009636196784924
3.28,0.009418010402126996
3.29,0.009170387540080004
3.3,0.008900438468505002
3.31,0.008617101578150002
3.32,0.008323090760346
3.33,0.008015546275605995
3.34,0.0076977077101869976
3.35,0.007374957881749002
3.36,0.007035904110486997
3.37,0.006686499627676
3.38,0.006333689807270004
3.39,0.005975452491040003
3.4,0.005609919480580001
3.41,0.005237536346392999
3.42,0.004872127741326001
3.43,0.004502322645723998
3.44,0.004127828595000001
3.45,0.003751331886958
3.46,0.003371131955689999
3.47,0.002987617139613999
3.48,0.0026005463009789974
3.49,0.002211152218495001
3.5,0.0018202178592689987
3.51,0.0014304734412130017
3.52,0.001038013448116
3.53,0.0006445302903199997
3.54,0.000250638186099
3.55,0.00014213327898800025
3.56,0.0005343826819640008
3.57,0.0009248397445399993
3.58,0.00130084725403
3.59,0.0016770984876039998
3.6,0.0020509258793599996
3.61,0.002421779300718
3.62,0.00278498595124
3.63,0.0031469416603109998
3.64,0.0035008215135610005
3.65,0.003849620602097
3.66,0.0041921299136479994
3.67,0.004527607826744001
3.68,0.004856838084265999
3.69,0.00517985844164
3.7,0.005502821913402001
3.71,0.005827169953986001
3.72,0.006145331458974002
3.73,0.006471743502106997
3.74,0.006785300760125002
3.75,0.0070953931037909986
3.76,0.007382423265329001
3.77,0.0076704859828939966
3.78,0.007950150733704
3.79,0.008220898694147001
3.8,0.008481962222044
3.81,0.008734600419478003
3.82,0.008977226476093003
3.83,0.009210589398315004
3.84,0.009433750022247
3.85,0.009645524820224995
3.86,0.009847631868675003
3.87,0.010039959836647995
3.88,0.010219619255857001
3.89,0.010387241240806006
3.9,0.010545585610922004
3.91,0.010693110055959
3.92,0.010827400359316001
3.93,0.010951799992315
3.94,0.011055660942776997
3.95,0.011142739898996994
3.96,0.011216121318991995
3.97,0.011280328391328996
3.98,0.011333161467232997
3.99,0.011378519495794999
4.0,0.011404434457141004
4.01,0.01141716569150901
4.02,0.01140932825865
4.03,0.011378964987478007
4.04,0.011327569472906002
4.05,0.011266866404984005
4.06,0.011189539223499995
4.07,0.01110295766173
4.08,0.011003502224102998
4.09,0.010893739332257998
4.1,0.010769472408647007
4.11,0.010638782164384006
4.12,0.010495079616837003
4.13,0.010339756382313992
4.14,0.010177272609580998
4.15,0.010005509942535004
4.16,0.009824664019234
4.17,0.009632891299785992
4.18,0.009432779608557013
4.19,0.00922672758249099
4.2,0.009008900570786002
4.21,0.008780556366064993
4.22,0.008540885700225001
4.23,0.008293599432963997
4.24,0.008039552395771005
4.25,0.007781830741212997
4.26,0.007514374084502007
4.27,0.007239538219413991
4.28,0.006955469131927003
4.29,0.0066671788435599955
4.3,0.006374242771339994
4.31,0.00607707417153
4.32,0.005774818465815998
4.33,0.005468816721901998
4.34,0.005157323123317001
4.350000000000001,0.004841994641787001
4.36,0.004522890456759993
4.37,0.004198004636054006
4.38,0.0038703211023549955
4.39,0.003541116923894999
4.4,0.003208819493414991
4.41,0.002874246845849998
4.42,0.0025370450073499973
4.43,0.0021958666879709904
4.44,0.0018556998229189992
4.45,0.00151995634542601
4.46,0.001182866417254999
4.47,0.0008421147200739915
4.48,0.0005080317323579997
4.49,0.0001717254558679937
4.5,0.0001642581952159966
4.51,0.0004998381808310054
4.52,0.0008276076862139964
4.53,0.0011516267367740057
4.54,0.0014758553794079893
4.55,0.0018005141011299963
4.56,0.0021212785664920034
4.57,0.002440615316712004
4.58,0.002758548468085001
4.59,0.0030747437493129984
4.600000000000001,0.0033908225390140018
4.61,0.003702388320668999
4.62,0.0040087723018160035
4.63,0.004309446799203996
4.64,0.004603980712993998
4.65,0.004893510329258999
4.66,0.005178090321315006
4.67,0.005454671181120994
4.68,0.005722172785022996
4.69,0.005982990792073997
4.7,0.0062345820996170045
4.71,0.0064652225638030004
4.72,0.006699711978819002
4.73,0.006926013141066001
4.74,0.007140030296757999
4.75,0.007347838917687002
4.76,0.007545290445246999
4.77,0.007714623551019
4.78,0.007874957176902
4.79,0.008027410763108
4.8,0.008168686137399
4.81,0.008302909272527
4.82,0.008407804052302
4.83,0.008493107481829
4.84,0.008567491683032
4.850000000000001,0.008628335216005
4.86,0.008677828726200001
4.87,0.008710082071589999
4.88,0.008735475292434
4.89,0.008748776683228
4.9,0.008744104096659001
4.91,0.008732205111434
4.92,0.008707957106077
4.93,0.008671511194680001
4.94,0.008620635613165003
4.95,0.008557971181491
4.96,0.008483316376378999
4.97,0.008393034438775003
4.98,0.00829097088959
4.99,0.008178229639236
5.0,0.008053155782624999
5.01,0.007916976624257999
5.02,0.0077650177174359986
5.03,0.007591133702703999
5.04,0.007409660344731006
5.05,0.007216749299061999
5.06,0.0070089446381210035
5.07,0.006790719908222997
5.08,0.006561277622617004
5.09,0.006321162529469002
5.100000000000001,0.006070938771593995
5.11,0.005810452393279
5.12,0.005536969146375012
5.13,0.005257671445420997
5.14,0.004966974871203997
5.15,0.004669423213891993
5.16,0.004357591381908998
5.17,0.004038904878379004
5.18,0.0037117199012910024
5.19,0.003376050687422999
5.2,0.003031623391235999
5.21,0.002680054528190992
5.22,0.0023239318840359985
5.23,0.001961166208151996
5.24,0.0015918741650999962
5.25,0.0012166310500810046
5.26,0.0008358088371950012
5.27,0.00044309664520400527
5.28,4.02129315969918e-05
5.29,0.00036679851310199296
5.3,0.0007785631704889939
5.31,0.0011943749333800102
5.32,0.0016107975984410022
5.33,0.0020307780920540003
5.34,0.0024524239732039987
5.350000000000001,0.0028765077980870135
5.36,0.0033016676157840152
5.37,0.003728214876680014
5.38,0.004155330081671987
5.39,0.004582669054538996
5.4,0.005010640164544999
5.41,0.005438665485646005
5.42,0.005864533683352019
5.43,0.006287228090034014
5.44,0.006710905962521996
5.45,0.007132406402889979
5.46,0.007555231859368017
5.47,0.007972465189291011
5.48,0.008383775797469989
5.49,0.008790585324466998
5.5,0.009193568213178016
5.51,0.009591942209735999
5.52,0.009986750309591008
5.53,0.010371222405927
5.54,0.010749129167404003
5.55,0.011122642279398992
5.56,0.011490523039539013
5.57,0.011854480725698002
5.58,0.012212459140031995
5.59,0.012564484468730985
5.600000000000001,0.012910605268020015
5.61,0.013250049661297975
5.62,0.013584677521216004
5.63,0.013911902806819004
5.64,0.014231539521677994
5.65,0.014544177055858004
5.66,0.014849892870685
5.67,0.015148090008979015
5.68,0.015439324489272988
5.69,0.015728485840214995
5.7,0.016004770312529004
5.71,0.01627221892783101
5.72,0.016534059625790992
5.73,0.016788219312600994
5.74,0.01703368886777301
5.75,0.017271639519643
5.76,0.017497978559270988
5.77,0.017717620937549
5.78,0.017926682384430015
5.79,0.01812678097739298
5.8,0.018316086512003005
5.81,0.01849599627616201
5.82,0.018664373213174004
5.83,0.018821213069366002
5.84,0.018959070668399997
5.850000000000001,0.01908190246746999
5.86,0.019192962345407988
5.87,0.01929085619386199
5.88,0.019377589359231007
5.89,0.019452309766417986
5.9,0.019515088930175006
5.91,0.019563603047034014
5.92,0.019598214715631
5.93,0.01961975375907099
5.94,0.019625406437828993
5.95,0.019618635008944993
5.96,0.019596863604895
5.97,0.019565735500334996
5.98,0.019520366776884
5.99,0.019460632404547
6.0,0.019385267730012007
6.01,0.019294878823318998
6.02,0.019188927012375012
6.03,0.019068270558769
6.04,0.01893209342061801
6.05,0.018779599840549
6.06,0.018612497881316012
6.07,0.018429796241032997
6.08,0.018231525686124003
6.09,0.018016524223232994
6.100000000000001,0.017771445495707
6.11,0.017507482255748004
6.12,0.017228569436841992
6.13,0.016934870018271
6.140000000000001,0.016625034468870002
6.15,0.016297932539315003
6.16,0.015954207185469006
6.17,0.015595002911450002
6.18,0.015219454760181002
6.19,0.014829976286816003
6.2,0.014426925641888001
6.21,0.014006626198548998
6.22,0.013569060385647001
6.23,0.013115340557326001
6.24,0.012643072391558003
6.25,0.012155296404436997
6.26,0.011655767135623003
6.27,0.011143649969759
6.28,0.010618376598178002
6.29,0.010081149140259002
6.3,0.009532547605714
6.31,0.008972228371405998
6.32,0.00840060780527
6.33,0.007819756434974
6.34,0.007228968088334
6.350000000000001,0.006628605772965
6.36,0.00601966315513
6.37,0.005403332020484
6.38,0.004776734095109
6.390000000000001,0.004143670705937999
6.4,0.003502181073545
6.41,0.0028522136167770003
6.42,0.002196353881876001
6.43,0.0015372654992529995
6.44,0.0008732311710339981
6.45,0.00020311130386799908
6.46,0.00046655596818699976
6.47,0.0011445319853190007
6.48,0.0018359392224120002
6.49,0.0025282706414689986
6.5,0.0032222806185210028
6.51,0.003922529716195996
6.52,0.004623225501847999
6.53,0.005324660090172996
6.54,0.006031425541441003
6.55,0.006733578026621001
6.56,0.007435637643594999
6.57,0.008136197421765003
6.58,0.008833478962677999
6.59,0.009529943848238999
6.600000000000001,0.010223202107928
6.61,0.010916799825335999
6.62,0.011602434392078996
6.63,0.012284330858858002
6.640000000000001,0.012958774271202005
6.65,0.013628411714576995
6.66,0.014290869173897998
6.67,0.014948002429490001
6.68,0.015597417454285
6.69,0.016238082292256005
6.7,0.016869973708887993
6.71,0.017492730533108
6.72,0.018103108354847
6.73,0.018704135771954004
6.74,0.019295641848503006
6.75,0.019873846129664002
6.76,0.020440022725644998
6.77,0.020993177372591
6.78,0.021530410714498002
6.79,0.022052710409718
6.8,0.022560481119051005
6.81,0.023052651547832995
6.82,0.023528761479781002
6.83,0.023990727327936
6.84,0.024435755037784994
6.850000000000001,0.024867145013317
6.86,0.025273013794037
6.87,0.025664294106973004
6.88,0.026036875632373994
6.890000000000001,0.026393738714428995
6.9,0.026729268096478
6.91,0.027046274077297004
6.92,0.027344097533276997
6.93,0.027623590736792
6.94,0.027884053842773003
6.95,0.028124759669254006
6.96,0.028346051587092996
6.97,0.028547745120744997
6.98,0.02872957871713
6.99,0.028891431029362
7.0,0.029033367413896005
7.01,0.029155529289992002
7.02,0.029256449957548003
7.03,0.029337933520981997
7.04,0.029399599612899
7.05,0.029441592975365
7.06,0.02946385559881
7.07,0.029466364634293994
7.08,0.029447570848077996
7.09,0.029407029789888996
7.100000000000001,0.029347472963978
7.11,0.029268393722287005
7.12,0.029170926158612
7.13,0.029052884302904
7.140000000000001,0.028916375464062
7.15,0.028761172862992
7.16,0.028588053928767
7.17,0.028396023265428
7.18,0.028187650212296002
7.19,0.027961264762325997
7.2,0.027717648634487
7.21,0.027456672204120004
7.22,0.027178703636166
7.23,0.026884765872358996
7.24,0.026574942471669
7.25,0.026249529974053
7.26,0.025905778899429
7.27,0.025550465355987
7.28,0.025179527974354
7.29,0.024797338662104
7.3,0.024398776307685
7.31,0.023986479516654002
7.32,0.023560560764842
7.33,0.023121506449795
7.34,0.022669708911278
7.350000000000001,0.022200748580312
7.36,0.021717704201981
7.37,0.021222382793381997
7.38,0.020715046982623997
7.390000000000001,0.020196401636043998
7.4,0.019665852602316
7.41,0.019122214925929002
7.42,0.018568836268681
7.43,0.018002074802306
7.44,0.017422697172204
7.45,0.01684071175279
7.46,0.016246632533326002
7.47,0.015644165085888
7.48,0.015032926262367
7.49,0.014414274865885
7.5,0.013788362519097
7.51,0.01315630581116
7.52,0.012517999030655001
7.53,0.011877468051401
7.54,0.011231589459245
7.55,0.010585250664391
7.56,0.00993582718183
7.57,0.009280746450668998
7.58,0.008619816385919
7.59,0.007959152967526
7.600000000000001,0.007292970857106999
7.61,0.006626661235407
7.62,0.005958614706095001
7.63,0.005292751411946999
7.640000000000001,0.004619473523867001
7.65,0.003948408051872999
7.66,0.0032774616638100024
7.67,0.0026068621834210003
7.68,0.0019359535186419998
7.69,0.0012673160527240015
7.7,0.0005996995563950017
7.71,6.560072301600023e-05
7.72,0.0007268387407340024
7.73,0.001385994622973001
7.74,0.002042082220899001
7.75,0.0026945725215379995
7.76,0.0033433569540290003
7.77,0.003992009211113
7.78,0.004632079011313
7.79,0.005267496601307001
7.8,0.005897609306911
7.81,0.006522219738465999
7.82,0.0071411470615439995
7.83,0.007753631817888001
7.84,0.008359876399415999
7.850000000000001,0.008959026283832
7.86,0.009551228946313
7.87,0.010138141933415001
7.88,0.010713558079963001
7.890000000000001,0.011279983766213999
7.9,0.011839762694417002
7.91,0.012389133330734001
7.92,0.012929731352239002
7.930000000000001,0.0134642612871
7.94,0.013987867794350002
7.95,0.014502046563305998
7.96,0.015003442275267002
7.97,0.015498244228534002
7.98,0.015980579201769
7.99,0.016450819412351
8.0,0.01690981596721
8.01,0.017356716969359
8.02,0.017796781829825997
8.03,0.018223868863605
8.040000000000001,0.018638133743798
8.05,0.019039641775153
8.06,0.019428876034688
8.07,0.019805111385125
8.08,0.020169778028616
8.09,0.020521083603370002
8.1,0.020859049391449003
8.11,0.021182997875022
8.120000000000001,0.021493369127775
8.13,0.021789556840174
8.14,0.022071459689049
8.15,0.02233905753801
8.16,0.022591954111004002
8.17,0.022830295422545
8.18,0.023053455571259998
8.19,0.023264729078587
8.2,0.023455440431445998
8.21,0.02363396831996
8.22,0.023797168008431
8.23,0.023945286225801
8.24,0.02407798029178
8.25,0.024194265805297
8.26,0.024292412962470002
8.27,0.024375543513282
8.28,0.024443726712281
8.290000000000001,0.024495775524657
8.3,0.024533396602334
8.31,0.024554686107377
8.32,0.024560763285845
8.33,0.024551401699380998
8.34,0.024526799638718
8.35,0.024486999436662
8.36,0.024432032275036004
8.370000000000001,0.024361934292417002
8.38,0.024276701137739
8.39,0.024176556783053
8.4,0.024061623247419
8.41,0.023932106109576
8.42,0.023787965309071003
8.43,0.023629246462018
8.44,0.023455972024477998
8.45,0.023268623834372996
8.46,0.023066981268164
8.47,0.022851168469791
8.48,0.022621439996002
8.49,0.022383183542811998
8.5,0.022129135604457003
8.51,0.021862904262859
8.52,0.021582826762394
8.53,0.021289929137695004
8.540000000000001,0.020984528091847
8.55,0.020666718810869
8.56,0.020336976989663
8.57,0.019994824531087002
8.58,0.019642400007104998
8.59,0.019275210665792
8.6,0.01889924144226
8.61,0.018512431581715
8.620000000000001,0.018115131201494
8.63,0.017707670151865
8.64,0.017290184781205
8.65,0.016864324461943
8.66,0.016428393884002
8.67,0.015983460615721996
8.68,0.015530015812122999
8.69,0.015069412012575
8.700000000000001,0.014599827291393998
8.71,0.014120169212273
8.72,0.013636079324312
8.73,0.013148299159502
8.74,0.012651503297729998
8.75,0.012149008823206003
8.76,0.011641145875040004
8.77,0.011127893466109998
8.78,0.010607964220026998
8.790000000000001,0.010085766228203997
8.8,0.009559796757010002
8.81,0.009031062046786002
8.82,0.008499490160843
8.83,0.007965447561861003
8.84,0.0074298522627910014
8.85,0.006892903382408
8.86,0.006355150113160003
8.870000000000001,0.0058175166269339995
8.88,0.005279805506483999
8.89,0.004742340595606
8.9,0.004207063528079001
8.91,0.0036724151462769992
8.92,0.0031396805701389974
8.93,0.002608993773838001
8.94,0.002080722989165
8.950000000000001,0.0015564291157409982
8.96,0.001036288391188002
8.97,0.0005203628808410007
8.98,9.433633245001238e-06
8.99,0.0004962256238829968
9.0,0.0009951456019450002
9.01,0.0014876512708779984
9.02,0.0019731655559099993
9.03,0.00245109654681
9.040000000000001,0.0029209926500090005
9.05,0.003382266152694999
9.06,0.003836623099308
9.07,0.0042800550526999985
9.08,0.00471212589141
9.09,0.005134879950286
9.1,0.0055456157673990005
9.11,0.005945209944369
9.120000000000001,0.006334500120592001
9.13,0.00671254250417
9.14,0.007078039997124
9.15,0.007428187017976
9.16,0.007768879880089
9.17,0.008097485208016
9.18,0.008410533319458
9.19,0.008708929929461
9.200000000000001,0.008993001755186001
9.21,0.009262420076739
9.22,0.00951676578144
9.23,0.009756078712088001
9.24,0.009978991212667
9.25,0.010186610276634
9.26,0.010377966843346
9.27,0.010551796852318999
9.28,0.010711012379234
9.290000000000001,0.010851141865687999
9.3,0.010974042507643
9.31,0.011077418072065002
9.32,0.011165077988587
9.33,0.011234842246074
9.34,0.011287495861989
9.35,0.011324302795178999
9.36,0.011339768640234
9.370000000000001,0.011337178529917
9.38,0.011316517287053999
9.39,0.011277805034229002
9.4,0.011221019864601
9.41,0.011146172394005002
9.42,0.011053762070363
9.43,0.010943503062075
9.44,0.010815435806487
9.450000000000001,0.010669969766427
9.46,0.010507130462167998
9.47,0.010326726190488002
9.48,0.010129588571427001
9.49,0.009915546351997002
9.5,0.009684727763922
9.51,0.009439009366152
9.52,0.009176270683379999
9.53,0.008893763569279001
9.540000000000001,0.008596792333332999
9.55,0.008281068137738
9.56,0.007951040887287
9.57,0.007605559904945998
9.58,0.007245436998066998
9.59,0.006870676040423001
9.6,0.00648133780939
9.61,0.006078969305749998
9.620000000000001,0.005663430911403002
9.63,0.005235101040654
9.64,0.004794296948019
9.65,0.004341923264352999
9.66,0.0038782324974180014
9.67,0.0034041882510890027
9.68,0.0029200203651880002
9.69,0.0024279927030410008
9.700000000000001,0.0019255538911409978
9.71,0.0014139510445210016
9.72,0.0008942195914820004
9.73,0.0003669956786650011
9.74,0.0001670493918709999
9.75,0.0007076332398760002
9.76,0.001253702230526
9.77,0.0018049727501239995
9.78,0.0023608937370560024
9.790000000000001,0.0029214344186160018
9.8,0.0034840478054879997
9.81,0.004049358365493999
9.82,0.004617471679342001
9.83,0.005186847822107
9.84,0.005757096678576001
9.85,0.006327753031455
9.86,0.0068980449342399995
9.870000000000001,0.007465923406834001
9.88,0.008033537009745
9.89,0.008598927412536001
9.9,0.009161421058109999
9.91,0.009721909863849
9.92,0.010277022103238
9.93,0.010827170904199
9.94,0.011372274496915
9.950000000000001,0.011911407783197
9.96,0.012443987559527001
9.97,0.012966827393032
9.98,0.013484480695055
9.99,0.013993966287875999
10.0,0.014494507793307
10.01,0.014985387334786
10.02,0.015464325840638
10.03,0.015935516182949
10.040000000000001,0.016395255916133
10.05,0.016840743945114
10.06,0.017272438406342
10.07,0.017692590390677
10.08,0.018098727000025
10.09,0.018492307185952
10.1,0.018870396959361
10.11,0.01923335350288
10.120000000000001,0.019580884811405002
10.13,0.019913040781170004
10.14,0.020228760936099998
10.15,0.020527807687249003
10.16,0.020809777098786002
10.17,0.021074222034633
10.18,0.021320803732841998
10.19,0.02154890670236
10.200000000000001,0.021758646352226997
10.21,0.021949242070762997
10.22,0.022120384328365
10.23,0.022272000012987
10.24,0.022403740169232
10.25,0.022515526478186002
10.26,0.022607175728254
10.27,0.022677571536316
10.28,0.022727879552428998
10.290000000000001,0.022757228818849
10.3,0.022765713135445995
10.31,0.022752971146994996
10.32,0.022719143530721
10.33,0.022664109840144997
10.34,0.02258770974747601
10.35,0.022489964773631008
10.36,0.02237051845449399
10.370000000000001,0.022230370371079
10.38,0.022068800433030007
10.39,0.021884749299393005
10.4,0.021680552490561007
10.41,0.021455194407715997
10.42,0.021208900033811998
10.43,0.020941619809391993
10.44,0.020653816118525
10.450000000000001,0.020345087042749996
10.46,0.02001689214468899
10.47,0.01966854388664
10.48,0.019300343920369
10.49,0.018912850035278997
10.5,0.01850589999326
10.51,0.018081323279171002
10.52,0.017638919970750996
10.53,0.017178217141489996
10.540000000000001,0.016699954614311
10.55,0.016204271316238
10.56,0.015691531048492004
10.57,0.015162410916866008
10.58,0.01461715503844701
10.59,0.014056956533888998
10.6,0.013481926215424996
10.61,0.012892680440051
10.620000000000001,0.012289863861808012
10.63,0.01167530052007
10.64,0.011046796675849
10.65,0.010406076084914992
10.66,0.009757834508415997
10.67,0.009097256610048995
10.68,0.00842974845531999
10.69,0.007752558880606997
10.700000000000001,0.007065856522427999
10.71,0.006370990704813992
10.72,0.0056708194160190045
10.73,0.004960966392609997
10.74,0.004244682904152003
10.75,0.003522231841761009
10.76,0.002794445061860995
10.77,0.0020623643676029937
10.78,0.0013261584749850036
10.790000000000001,0.0005870063010249976
10.8,0.000154587521697995
10.81,0.0008975351310660032
10.82,0.0016365819441199955
10.83,0.002378974137570003
10.84,0.003121056766042997
10.85,0.0038620577161639982
10.86,0.004600830407874998
10.870000000000001,0.005337112720390003
10.88,0.006070185819938997
10.89,0.006799390053767999
10.9,0.0075240563218929996
10.91,0.008243641772827
10.92,0.008957365183758996
10.93,0.009664664908155998
10.94,0.010364831568347999
10.950000000000001,0.011055012567323996
10.96,0.011736950941016004
10.97,0.012410216068901997
10.98,0.013074246161267001
10.99,0.013728174605614
11.0,0.014373793368373997
11.01,0.015005854174308005
11.02,0.015627641504763003
11.03,0.016237116502558
11.040000000000001,0.016833990243742002
11.05,0.017417647652152
11.06,0.017986741377935996
11.07,0.018541816294448003
11.08,0.019083124129449
11.09,0.019609001687837
11.1,0.020118782318604
11.11,0.020613146925541
11.120000000000001,0.021089691293706
11.13,0.021547834008139
11.14,0.021988920185472
11.15,0.022412638871521
11.16,0.022819116106943003
11.17,0.023206925082700003
11.18,0.023576249057328
11.19,0.023926768358521002
11.200000000000001,0.024258299094957
11.21,0.024570227420428
11.22,0.024862535791784
11.23,0.025134294727569
11.24,0.025386016573875
11.25,0.025617624772497
11.26,0.025828760547071998
11.27,0.026019948108158
11.28,0.026189927590408998
11.290000000000001,0.026340434274525003
11.3,0.026469934781535004
11.31,0.026578428334681
11.32,0.026665742984938998
11.33,0.026731459912066
11.34,0.026776621897903
11.35,0.026799373901616
11.36,0.026800807566435002
11.370000000000001,0.026781808151995
11.38,0.026742051883034
11.39,0.026682220528982
11.4,0.026600489723175996
11.41,0.026498133007057
11.42,0.026375496333419006
11.43,0.026232255561526002
11.44,0.026068802929124002
11.450000000000001,0.025885782705638995
11.46,0.025683026581962996
11.47,0.025461617714287996
11.48,0.025220552133763008
11.49,0.024960786567091997
11.5,0.024682578060390002
11.51,0.024387168863567996
11.52,0.024076743615865995
11.53,0.023750580884679996
11.540000000000001,0.02340805118371301
11.55,0.023048894436872004
11.56,0.022673608650759
11.57,0.022282696349380002
11.58,0.021876857482585
11.59,0.021454783822694
11.6,0.021019766066311008
11.61,0.020571104414793
11.620000000000001,0.020109353379968012
11.63,0.019634913508985996
11.64,0.01914850179777
11.65,0.018649929083303
11.66,0.018140900488612
11.67,0.017621561802055
11.68,0.017092641145060997
11.69,0.016554181555550995
11.700000000000001,0.01600716455594199
11.71,0.015450229677139993
11.72,0.014882758181537989
11.73,0.014309809427681994
11.74,0.013730648248967997
11.75,0.013145308463579003
11.76,0.012555224921783001
11.77,0.011960773136122996
11.78,0.011360811951772992
11.790000000000001,0.010758096056759994
11.8,0.010153989726068999
11.81,0.009546400016009995
11.82,0.008937308027290009
11.83,0.008327154241831003
11.84,0.007716675905472994
11.85,0.007106490377486008
11.86,0.006495701291140993
11.870000000000001,0.0058870778198169965
11.88,0.005280457993397991
11.89,0.004675986208519001
11.9,0.004074105033544009
11.91,0.0034763483724180033
11.92,0.0028801050844570047
11.93,0.0022876491451849917
11.94,0.0016982483820529998
11.950000000000001,0.001116517768112002
11.96,0.0005367254412039918
11.97,3.544782421799342e-05
11.98,0.0006015300899839954
11.99,0.0011617885945670037
12.0,0.0017134386370799976
12.01,0.002258560333025003
12.02,0.002795139685024997
12.030000000000001,0.003324560429736001
12.040000000000001,0.0038454911174240006
12.05,0.004357583946089004
12.06,0.004860590363959
12.07,0.005353171684173
12.08,0.005836707027116
12.09,0.0063110478299019945
12.1,0.006774295549351002
12.11,0.007226470150122996
12.120000000000001,0.007667682221339005
12.13,0.008097676760278998
12.14,0.008516157899305002
12.15,0.008923056944436
12.16,0.009316876353641
12.17,0.009699693851854
12.18,0.010069824964241997
12.19,0.010427384161835002
12.200000000000001,0.010772433012047
12.21,0.011104639673161002
12.22,0.011423532633393001
12.23,0.011729547593144998
12.24,0.012022336550065002
12.25,0.012301813406551
12.26,0.012567939911761
12.27,0.012820349020503002
12.280000000000001,0.013059627621743999
12.290000000000001,0.013285381623218998
12.3,0.013497690896307
12.31,0.013696542021428
12.32,0.013881941152363
12.33,0.01405393682329
12.34,0.014212629355072
12.35,0.014358556321867
12.36,0.01449131560931
12.370000000000001,0.014611152741344998
12.38,0.014717969161372
12.39,0.014812252220439
12.4,0.014893966404858999
12.41,0.014963450126189002
12.42,0.015020597791373998
12.43,0.015065867791286
12.44,0.015099391611103
12.450000000000001,0.015121411013830001
12.46,0.015131893041244
12.47,0.015131525520032
12.48,0.015119880976882001
12.49,0.015097586295027
12.5,0.015064628158146999
12.51,0.015021760607895
12.52,0.014968975932531998
12.530000000000001,0.014906215386878002
12.540000000000001,0.014833950445297
12.55,0.014752505327567
12.56,0.014662167725781997
12.57,0.014562381567628003
12.58,0.014455515597382004
12.59,0.014337762749152005
12.6,0.014215855128058997
12.61,0.014086795873475999
12.620000000000001,0.013950823359545998
12.63,0.013808290540348003
12.64,0.013659560373278
12.65,0.013504532969956996
12.66,0.01334368289389
12.67,0.013176861371478
12.68,0.013004483310594998
12.69,0.012826699608714
12.700000000000001,0.012643752847497997
12.71,0.012455887786708995
12.72,0.012263304983154005
12.73,0.012066051811689002
12.74,0.011864377254636002
12.75,0.011658504277934002
12.76,0.011448675027193995
12.77,0.011234913479997007
12.780000000000001,0.011017300764969998
12.790000000000001,0.010796500504851002
12.8,0.010573076481689002
12.81,0.010348515743536998
12.82,0.010123517708057
12.83,0.009896169935371998
12.84,0.009661268151406
12.85,0.009427074034788
12.86,0.009193531434092003
12.870000000000001,0.008954542721334002
12.88,0.008712117891324998
12.89,0.008469038545401
12.9,0.008222358581969999
12.91,0.007972500308497998
12.92,0.00772098405307
12.93,0.007467876690497005
12.94,0.007212836107854996
12.950000000000001,0.006956366999303999
12.96,0.006698303191920996
12.97,0.0064393555870799965
12.98,0.006172621106696002
12.99,0.005894324641915
13.0,0.005618856332563003
13.01,0.005343756264595004
13.02,0.0050632548463980034
13.030000000000001,0.004782241773766002
13.040000000000001,0.004500881241442996
13.05,0.004217293577392998
13.06,0.003933613331857003
13.07,0.0036480713921739974
13.08,0.003361843917447996
13.09,0.0030749951971849945
13.1,0.0027872207280400033
13.11,0.002499765290561
13.120000000000001,0.0022113201394129978
13.13,0.0019236160409649983
13.14,0.0016333040932800039
13.15,0.0013459971298079992
13.16,0.0010591736175229946
13.17,0.0007732990171619991
13.18,0.00048350430558000146
13.19,0.0001947520718299997
13.200000000000001,9.301817227200249e-05
13.21,0.0003815232829330016
13.22,0.0006688579832190011
13.23,0.0009558895587709997
13.24,0.0012412170869919997
13.25,0.001525242886696001
13.26,0.0018052583785290004
13.27,0.0020847174580850003
13.280000000000001,0.002362616765596001
13.290000000000001,0.0026369266590080005
13.3,0.0029090623575030016
13.31,0.003177782086901001
13.32,0.0034434779022480006
13.33,0.003705912788944001
13.34,0.003965010571761
13.35,0.0042251559057880006
13.36,0.004489391855187
13.370000000000001,0.004743603030871
13.38,0.004994625652534
13.39,0.005241721123239
13.4,0.005484747201559
13.41,0.005721889239823
13.42,0.005954503292605
13.43,0.0061816560553999995
13.44,0.006403370777487
13.450000000000001,0.0066191146519350005
13.46,0.006828440164442
13.47,0.007033938364177999
13.48,0.007229726704988001
13.49,0.007419850536871999
13.5,0.007603408723947
13.51,0.007780269797953
13.52,0.007949486474224
13.530000000000001,0.008111565055749
13.540000000000001,0.008265565148641001
13.55,0.008413393633235
13.56,0.008552628286618
13.57,0.008684759122284998
13.58,0.008807066134116998
13.59,0.008922323047833
13.6,0.009027760133308
13.61,0.009123182652966997
13.620000000000001,0.009210645033474997
13.63,0.009289163861265
13.64,0.009357845543458997
13.65,0.009417042924775996
13.66,0.009466491281102999
13.67,0.009506137985660003
13.68,0.009535147876386003
13.69,0.009554045521828002
13.700000000000001,0.009562612277091001
13.71,0.009560769661707998
13.72,0.009548378497389001
13.73,0.009525410551078
13.74,0.009491748138934004
13.75,0.009445727364616997
13.76,0.009390781651539004
13.77,0.009325811694249002
13.780000000000001,0.009248809022279002
13.790000000000001,0.009160296176060997
13.8,0.009061383083827
13.81,0.008951998446842004
13.82,0.008830775266194996
13.83,0.008699035025285004
13.84,0.008557342417165999
13.85,0.008403924568341
13.86,0.008239664288069
13.870000000000001,0.008064201561453994
13.88,0.007878083793437997
13.89,0.007681181955977993
13.9,0.007473997427861007
13.91,0.0072567396202870005
13.92,0.007029303509261002
13.93,0.006791803888040002
13.94,0.006544791396228995
13.950000000000001,0.0062880788963329964
13.96,0.0060215113225280045
13.97,0.005746363305798002
13.98,0.005461427356960001
13.99,0.0051664833698250034
14.0,0.004862585616751999
14.01,0.004550907681999998
14.02,0.004230008869748003
14.030000000000001,0.003900755020808999
14.040000000000001,0.003560978859684004
14.05,0.003215795015352005
14.06,0.002862749630941998
14.07,0.002504306069760001
14.08,0.002136112386834997
14.09,0.001761931660328002
14.1,0.0013812795145319995
14.11,0.0009939051055050038
14.120000000000001,0.0006011558733410027
14.13,0.00020291485303799983
14.14,0.0002004417965000005
14.15,0.0006086803151110001
14.16,0.0010211221147869987
14.17,0.0014377936920489977
14.18,0.0018581266607670018
14.19,0.0022817757240249995
14.200000000000001,0.002708248915099999
14.21,0.0031375206845180026
14.22,0.0035686909311909987
14.23,0.004001591313865998
14.24,0.004435753873357002
14.25,0.00487262991904
14.26,0.005308974482278999
14.27,0.005745350055275
14.280000000000001,0.006181319613722999
14.290000000000001,0.006615957612039
14.3,0.00704940730732
14.31,0.007481069433646998
14.32,0.007909834105406
14.33,0.008337152606333
14.34,0.008760929111578001
14.35,0.009181196568363
14.36,0.009597447051714
14.370000000000001,0.010009145415822
14.38,0.010415988038506001
14.39,0.010816891571822
14.4,0.011211552746132
14.41,0.011597593127497
14.42,0.011979011729223
14.43,0.012353796791342
14.44,0.012721239709143
14.450000000000001,0.013081173537502
14.46,0.013432123774721
14.47,0.013774116133006
14.48,0.014106931748644
14.49,0.014430381881619003
14.5,0.014743749224194
14.51,0.015046621067527
14.52,0.015338550947709998
14.530000000000001,0.015619201569006
14.540000000000001,0.015887002626364
14.55,0.016142943164718
14.56,0.016386330258732
14.57,0.016616000679979
14.58,0.016833437966247998
14.59,0.017037285405281
14.6,0.017227497264949
14.61,0.017402637506551
14.620000000000001,0.017565356901313
14.63,0.017711385252286
14.64,0.017842332790438002
14.65,0.017958053799406997
14.66,0.018058432833816
14.67,0.018142681334410004
14.68,0.018210096296411002
14.69,0.018261753425424004
14.700000000000001,0.018296890386962996
14.71,0.018315367929442997
14.72,0.018317146084754
14.73,0.018302070275391
14.74,0.018269980566835996
14.75,0.018220732543441996
14.76,0.018154236571151998
14.77,0.018070400471201
14.780000000000001,0.017968914397166
14.790000000000001,0.017850158299543003
14.8,0.017716145169806
14.81,0.017561972292677003
14.82,0.017390192595509002
14.83,0.017201064598475
14.84,0.01699445252644
14.85,0.016770419971678
14.86,0.016529360813539003
14.870000000000001,0.016270552425754
14.88,0.015994849900699
14.89,0.015702238706692004
14.9,0.015392745113981997
14.91,0.015066031494548
14.92,0.014723878009929001
14.93,0.014364391400005998
14.94,0.013989386901385004
14.950000000000001,0.013598135300384003
14.96,0.013191094396677
14.97,0.012768382436850002
14.98,0.012330443502260004
14.99,0.011877549933141
15.0,0.011409927559212996
15.01,0.010927432510395001
15.02,0.010431404336753998
15.030000000000001,0.009921695136357999
15.040000000000001,0.009398659835235003
15.05,0.008862851212038
15.06,0.008314422223201997
15.07,0.007754384667966997
15.08,0.007182822370781997
15.09,0.006599983162196
15.1,0.006006305368229003
15.11,0.005402353957787001
15.120000000000001,0.0047888052034029994
15.13,0.004165613334673003
15.14,0.0035328377718359984
15.15,0.0028930348073019987
15.16,0.0022451148077959997
15.17,0.0015904722823750009
15.18,0.0009250267912229992
15.19,0.00025432087962200256
15.200000000000001,0.00042223852561200023
15.21,0.0011038189809580018
15.22,0.001789572103723002
15.23,0.002478938006562001
15.24,0.0031714709026110025
15.25,0.0038665140962460005
15.26,0.0045632105551130005
15.27,0.005261556051191999
15.280000000000001,0.005960376617071999
15.290000000000001,0.006659550965428002
15.3,0.007359369859323001
15.31,0.008058245639497998
15.32,0.008753935237997001
15.33,0.009446119818546001
15.34,0.010132813642668999
15.35,0.010817599740636
15.36,0.011497442134678
15.370000000000001,0.012171931415901
15.38,0.012840134143039
15.39,0.013500940761721
15.4,0.014154528396345
15.41,0.014800026365654001
15.42,0.01543624319554
15.43,0.016062758142236
15.44,0.016679353192445998
15.450000000000001,0.017285697714618
15.46,0.017876291053096
15.47,0.018463937146452
15.48,0.019035198019231002
15.49,0.0195927601655
15.5,0.02013763313545
15.51,0.020663912370370997
15.52,0.021182058427205
15.530000000000001,0.021688215824833
15.540000000000001,0.022174033091577998
15.55,0.022642996089668
15.56,0.023094098574509
15.57,0.023524433786462
15.58,0.023939673456667
15.59,0.024336559086114998
15.6,0.024716204600203
15.610000000000001,0.025074428438787
15.620000000000001,0.025412952007889
15.63,0.025731269142530003
15.64,0.026028803073421
15.65,0.026305515360249
15.66,0.026561054003990003
15.67,0.026794882629341994
15.68,0.027006707380120995
15.69,0.027196565955699997
15.700000000000001,0.027363696733099997
15.71,0.027508329355938
15.72,0.027629966674592
15.73,0.027728201598146
15.74,0.027803613158444998
15.75,0.027855477328244
15.76,0.027883738691060003
15.77,0.027888307475737
15.780000000000001,0.027869116654438995
15.790000000000001,0.027825588952951
15.8,0.027758692262096003
15.81,0.027668016454630996
15.82,0.027553458339316
15.83,0.027414914051517997
15.84,0.027252896153430996
15.85,0.0270671835134
15.860000000000001,0.026857959509847
15.870000000000001,0.026626994037705
15.88,0.026372639540044002
15.89,0.026093644043124004
15.9,0.025784806610894998
15.91,0.025460208997819
15.92,0.025110370001149
15.93,0.024738841732440998
15.94,0.024348032014981997
15.950000000000001,0.023933775958849
15.96,0.023496933535339003
15.97,0.023041192298953
15.98,0.022563070911210004
15.99,0.022060728184025002
16.0,0.021542110909996002
16.01,0.021003652975758996
16.02,0.020447171387798002
16.03,0.019872137961669
16.04,0.019279163376723998
16.05,0.018669345012944
16.06,0.018042110066089
16.07,0.017399271747203002
16.080000000000002,0.016740956787505
16.09,0.016067824383129002
16.1,0.015380290566302
16.11,0.014681537041184
16.12,0.013971354339936001
16.13,0.013248942922805
16.14,0.012515518019946
16.15,0.011770768518962001
16.16,0.011016548699721
16.17,0.010252984878506
16.18,0.009474822180599998
16.19,0.008687687159204
16.2,0.007889029167766001
16.21,0.00708440918577
16.22,0.006274327521642999
16.23,0.0054583928447769995
16.240000000000002,0.004639555170322
16.25,0.0038179038318600002
16.26,0.0029924747235489995
16.27,0.0021665893130209998
16.28,0.0013404550291540003
16.29,0.000514035333008
16.3,0.0003114704422330001
16.31,0.001135186688723
16.32,0.0019572333256069998
16.330000000000002,0.002775431733011
16.34,0.0035892035937730004
16.35,0.004398466399192001
16.36,0.00520170640361
16.37,0.005998068214459999
16.38,0.006787261043958001
16.39,0.007567547860062
16.4,0.008338578664404
16.41,0.009099576571315
16.42,0.009849651332402
16.43,0.010588058864181
16.44,0.011313648861801001
16.45,0.012026636805579999
16.46,0.012725330460285001
16.47,0.013409356659265001
16.48,0.014078047527257002
16.490000000000002,0.014730022929537002
16.5,0.015366469830751999
16.51,0.015985466446046
16.52,0.016586429115296
16.53,0.017168669354309003
16.54,0.017731642041238
16.55,0.018273493933808
16.56,0.01879657498958
16.57,0.019297830472619997
16.580000000000002,0.019774016388924
16.59,0.020228376786435995
16.6,0.020659756657574004
16.61,0.021067413128071002
16.62,0.021451430692585
16.63,0.021811296099910997
16.64,0.022146685340978002
16.65,0.02245725606449
16.66,0.022742580137436002
16.67,0.023002903419748002
16.68,0.023237244125312
16.69,0.023445416219304
16.7,0.023627185992020003
16.71,0.023782345029178004
16.72,0.023910664289166
16.73,0.024011907992612002
16.740000000000002,0.024085917959326
16.75,0.024132736564083997
16.76,0.024151264967817
16.77,0.024142020903309996
16.78,0.024105709996938
16.79,0.024041450145619002
16.8,0.023949213756968
16.81,0.023831332937442995
16.82,0.023685694467831003
16.830000000000002,0.023513638637997006
16.84,0.02331426649645
16.85,0.023087393932398996
16.86,0.022833263876098
16.87,0.022552656452259005
16.88,0.022245838686893997
16.89,0.021913198424919997
16.9,0.021554620631556
16.91,0.021170533783978
16.92,0.020761294734881995
16.93,0.020327346941603
16.94,0.019869012323914005
16.95,0.019386748710265002
16.96,0.018880442732119
16.97,0.018351622910231
16.98,0.017800242725558003
16.990000000000002,0.017226690235996996
17.0,0.016631614897212002
17.01,0.016015583335078
17.02,0.015379074415772
17.03,0.014723401188426001
17.04,0.014048642889534002
17.05,0.013354690499127998
17.06,0.012642681410796004
17.07,0.011912491335679003
17.080000000000002,0.011166592829283999
17.09,0.010404932309934
17.1,0.009628095972847
17.11,0.008836890301517006
17.12,0.008031921307119001
17.13,0.00721429771327
17.14,0.006384508060837998
17.150000000000002,0.005545152198339995
17.16,0.004702147561417999
17.17,0.0038488571843020014
17.18,0.0029869882113329957
17.19,0.002117295633962006
17.2,0.0012391374631559975
17.21,0.0003530997022320008
17.22,0.0005387315731400014
17.23,0.0014337902187019982
17.240000000000002,0.002332286776985
17.25,0.0032332594260219977
17.26,0.004136101061891998
17.27,0.005038498824819
17.28,0.005939409930358998
17.29,0.006839680078677999
17.3,0.0077363419656679994
17.31,0.00863100578619
17.32,0.009521449638821003
17.330000000000002,0.010406479782788
17.34,0.011286059724283001
17.35,0.012158873275676
17.36,0.013024565805623
17.37,0.013883098578274999
17.38,0.01473215302958
17.39,0.015570147760619
17.400000000000002,0.016397269727175
17.41,0.017211667211979
17.42,0.018012430393607
17.43,0.018799166182002
17.44,0.019571039271952
17.45,0.020327015894552
17.46,0.021066659753918
17.47,0.021788418985479
17.48,0.022491698526066
17.490000000000002,0.023176076850414
17.5,0.023843241772161
17.51,0.024488390558942
17.52,0.02511187013096
17.53,0.025713752273966
17.54,0.026292941539172
17.55,0.026848158846090996
17.56,0.027377326223524998
17.57,0.027881826134988
17.580000000000002,0.028360471933467
17.59,0.028813172315734003
17.6,0.029239252301808002
17.61,0.029637396513534996
17.62,0.03000840368806
17.63,0.030351677134737
17.64,0.030666541189267996
17.650000000000002,0.030951885755224003
17.66,0.031207828019422
17.67,0.031432867055596
17.68,0.031628463281684
17.69,0.031794441904738
17.7,0.031927194096642
17.71,0.032031699204512
17.72,0.032106871515601
17.73,0.032151283801537006
17.740000000000002,0.032163099003784
17.75,0.032143745143786
17.76,0.032092153455073005
17.77,0.032007967214912
17.78,0.031893316968969
17.79,0.03174570570289299
17.8,0.031564108842598006
17.81,0.03135063814026
17.82,0.03110518913377299
17.830000000000002,0.030825547376775994
17.84,0.030514906950517007
17.85,0.030173441926598002
17.86,0.02979903689694499
17.87,0.029392742431296
17.88,0.02895466075757
17.89,0.028485293187122993
17.900000000000002,0.027984204613458
17.91,0.027453108182433003
17.92,0.026891991665373004
17.93,0.026301624134486994
17.94,0.025680020251988997
17.95,0.02502887294184001
17.96,0.024349031023958995
17.97,0.023640359773580998
17.98,0.022904191992989993
17.990000000000002,0.022140220027518996
18.0,0.021350844598763997
18.01,0.020533637519038993
18.02,0.019690411480550007
18.03,0.018821329582559006
18.04,0.017927932271227
18.05,0.017010395443284997
18.06,0.016068894702135995
18.07,0.015104401487269999
18.080000000000002,0.014117318777000995
18.09,0.013108843438642
18.1,0.012079458874305005
18.11,0.011028298559484999
18.12,0.009960005708109003
18.13,0.008871503907567004
18.14,0.007766666362362007
18.150000000000002,0.006645220451464998


==> anc/data/fig6/fig_b_inset_T04_rhobond1e-08.csv <==
time,err_inset
0.0,0.0
0.01,2.3276469607314e-07
0.02,4.4014509703593774e-07
0.03,9.143981269943424e-07
0.04,1.144969044020172e-06
0.05,1.3079598220056e-06
0.06,1.494741316943049e-06
0.07,1.6674504760283426e-06
0.08,1.8067485280104378e-06
0.09,1.9297644869853414e-06
0.1,2.0422900449679204e-06
0.11,2.1709955591031616e-06
0.12,2.3263521069516457e-06
0.13,2.5306615760722906e-06
0.14,2.8005790549956444e-06
0.15,3.154308823027918e-06
0.16,3.6076746049440445e-06
0.17,4.180869551007049e-06
0.18,4.9464519110697935e-06
0.19,5.892774013083191e-06
0.2,6.991989908056162e-06
0.21,8.26363416794873e-06
0.22,9.938416494992275e-06
0.23,1.1889558051980664e-05
0.24,1.4144670693050365e-05
0.25,1.6742446184991877e-05
0.26,1.9721001565997653e-05
0.27,2.3395084549959755e-05
0.28,2.7929532254944434e-05
0.29,3.341196962902693e-05
0.3,3.977166938295973e-05
0.31,4.7127166199034676e-05
0.32,5.544831816506335e-05
0.33,6.48292586500343e-05
0.34,7.535637755107238e-05
0.35,8.5233422568054e-05
0.36,9.608530806703985e-05
0.37,0.00010838924228595559
0.38,0.00012236521662301048
0.39,0.00013781289496006544
0.4,0.0001547932709610178
0.41,0.00017344750593406566
0.42,0.0001938774023290124
0.43,0.00021612625726297185
0.44,0.00024051703798499968
0.45,0.00026693905487906733
0.46,0.0002956327846790341
0.47,0.0003263841064889972
0.48,0.0003556274187059838
0.49,0.00037889781985300797
0.5,0.0004065824045550448
0.51,0.0004320420560980365
0.52,0.00045838340174098047
0.53,0.00048558958036293287
0.54,0.0005136748878900033
0.55,0.0005434434516329856
0.56,0.0005742112231470475
0.57,0.0006059581414179505
0.58,0.0006387598332570077
0.59,0.0006725720844209526
0.6,0.0007073914667249936
0.61,0.0007426966028439841
0.62,0.000779462092640959
0.63,0.0008189382059640149
0.64,0.0008571367712759681
0.65,0.0008981920382049591
0.66,0.0009405613358690057
0.67,0.0009762530629809918
0.68,0.0010058661877660469
0.69,0.0010342347667239848
0.7,0.0010664005775219976
0.71,0.0010996632981080112
0.72,0.001132808042797001
0.73,0.0011654721467949936
0.74,0.0011982079769690124
0.75,0.0012306981734450106
0.76,0.001262903435021001
0.77,0.001294395387856001
0.78,0.0013254845686219985
0.79,0.0013559455752469862
0.8,0.0013858649332960105
0.81,0.001415176643557975
0.82,0.0014438179679749918
0.83,0.0014717579504000128
0.84,0.0014984562606479984
0.85,0.0015241502834820037
0.86,0.0015489826003929896
0.87,0.001572872361947003
0.88,0.0015933588438789975
0.89,0.0016120830437419964
0.9,0.0016297502940429975
0.91,0.001644060775131996
0.92,0.0016560793054180012
0.93,0.0016665478639799995
0.94,0.0016749982777480004
0.95,0.001681817822901
0.96,0.001687173030304
0.97,0.001690345852851001
0.98,0.0016913388235079985
0.99,0.001690793724811998
1.0,0.0016881816778529998
1.01,0.0016834456438429984
1.02,0.001679217532870994
1.03,0.0016715463836610017
1.04,0.001661778509477005
1.05,0.0016497721551290007
1.06,0.0016353053293159947
1.07,0.001618552336231996
1.08,0.0015994935982570069
1.09,0.0015778382857409984
1.1,0.0015535829237030008
1.11,0.0015266349799469975
1.12,0.001496959916490001
1.13,0.0014683279727440018
1.14,0.001433360137588005
1.15,0.0013954083412740098
1.16,0.0013544419846460015
1.17,0.001310526247814997
1.18,0.001263622422117
1.19,0.0012187601603540071
1.2,0.001171392443361008
1.21,0.0011214748249900042
1.22,0.001072052846908006
1.23,0.0010223026353910203
1.24,0.0009693622727529883
1.25,0.0009138925727140146
1.26,0.0008561328619779984
1.27,0.00079622248004102
1.28,0.0007339838612180072
1.29,0.0006751068643619795
1.3,0.0006071884174689846
1.31,0.0005372705862110028
1.32,0.0004650365200729867
1.33,0.0003876112795269948
1.34,0.000308441250607
1.35,0.00022751363969600313
1.36,0.00015161359880699887
1.37,8.130818811599716e-05
1.38,9.980484815014234e-06
1.39,6.228755630702243e-05
1.4,0.00013547270314001603
1.41,0.00019968119321400746
1.42,0.0002635005940510027
1.43,0.00032716727062498396
1.44,0.00039094538711700877
1.45,0.0004548321313170012
1.46,0.0005187865757520227
1.47,0.0005825804316220012
1.48,0.0006465175949189883
1.49,0.000710254536129995
1.5,0.0007738613545470036
1.51,0.0008370180816670014
1.52,0.0008995142387270005
1.53,0.0009621213105680121
1.54,0.001023871260699999
1.55,0.0010861381071050058
1.56,0.0011506783609670085
1.57,0.0012172411577299896
1.58,0.0012833132166189948
1.59,0.0013488683513190047
1.6,0.0014140516077980059
1.61,0.0014786966128240014
1.62,0.0015410570192029988
1.63,0.001613424269907987
1.64,0.0016912162358660027
1.65,0.0017678502675710084
1.66,0.0018448209733070015
1.67,0.0019045746586339868
1.68,0.0019479310482759943
1.69,0.0019896689929270045
1.7,0.0020300468561580062
1.71,0.002068485163396
1.72,0.0021054815771740024
1.73,0.0021403018014789985
1.74,0.0021738935300199963
1.75,0.0022052841368509976
1.76,0.002235288808014997
1.77,0.002262415451882001
1.78,0.0022897500761160025
1.79,0.0023069178388319955
1.8,0.0023292122783139975
1.81,0.002342705356997002
1.82,0.0023537907984970026
1.83,0.0023626159053200015
1.84,0.002369256876826001
1.85,0.002371526318137
1.86,0.0023730418519719992
1.87,0.0023703895916749994
1.88,0.0023674235698159995
1.89,0.0023612192352270005
1.9,0.002354423654648
1.91,0.0023443374265620003
1.92,0.00233242939496
1.93,0.0023132590802030003
1.94,0.0023037424844409996
1.95,0.0022860494233929995
1.96,0.0022697968541310013
1.97,0.002250723510492998
1.98,0.0022284556590470017
1.99,0.0022059396264289995
2.0,0.002178377763268999
2.01,0.0021511472444099983
2.02,0.002118665942104001
2.03,0.0020839553148749995
2.04,0.002045051268664999
2.05,0.002002729244158997
2.06,0.0019580124827650036
2.07,0.0019120767325699964
2.08,0.0018571152599249977
2.09,0.0017997046912619982
2.1,0.0017399734600840044
2.11,0.0016777500621800029
2.12,0.0016130171703350044
2.13,0.001549281716247998
2.14,0.001484492205723005
2.15,0.0014140741093950013
2.16,0.001343465575263006
2.17,0.0012710340659899955
2.18,0.0011956657452310004
2.19,0.0011182373651860006
2.2,0.0010366913808270012
2.21,0.000958404760260996
2.22,0.0008866509008029974
2.23,0.0008149643140150029
2.24,0.0007413301792989976
2.25,0.0006667534467300062
2.26,0.0005909354859469987
2.27,0.0005141820752709997
2.28,0.00043764153848600135
2.29,0.00035850699319999596
2.3,0.00027829725712399944
2.31,0.00019738270787000162
2.32,0.00012256779391600636
2.33,4.8708117531999495e-05
2.34,2.5394334334002955e-05
2.35,0.00010060052629799754
2.36,0.00017872596413100184
2.37,0.00025682931216799987
2.38,0.0003352457979989981
2.39,0.00040581706032499776
2.4,0.0004860887427580035
2.41,0.0005664632256639976
2.42,0.0006467697727630048
2.43,0.0007173811686890033
2.44,0.0007875127874990007
2.45,0.000857697524327003
2.46,0.0009277032431359994
2.47,0.0009972508229540017
2.48,0.001066393775777004
2.49,0.0011351779188870023
2.5,0.0012034696982260035
2.51,0.0012713462874720041
2.52,0.0013384464772450005
2.53,0.0014048945241060054
2.54,0.001465023026745997
2.55,0.0015193328439470008
2.56,0.0015719192563540055
2.57,0.0016228756263670027
2.58,0.0016722049353850021
2.59,0.0017197149174060025
2.6,0.0017647291353439995
2.61,0.0018084606241599993
2.62,0.0018500131171319996
2.63,0.0018768001492709997
2.64,0.0019037659834419997
2.65,0.0019292865404840001
2.66,0.0019529396204269987
2.67,0.001976042430614
2.68,0.0019954482103449987
2.69,0.002013368904924
2.7,0.0020293228000550015
2.71,0.0020427650662079994
2.72,0.002054760206459
2.73,0.0020638384219049998
2.74,0.0020725592204280004
2.75,0.0020798509585039995
2.76,0.0020852202065180002
2.77,0.002087792029893
2.78,0.0020879806627389997
2.79,0.002086434406688
2.8,0.0020825265120399997
2.81,0.002077951703264
2.82,0.002071339111101
2.83,0.0020629328772889992
2.84,0.0020526592516230003
2.85,0.002039953229217
2.86,0.002026678837998999
2.87,0.0020128462532629995
2.88,0.001999570212521
2.89,0.0019847260584360017
2.9,0.0019684219848179994
2.91,0.0019539012081240016
2.92,0.0019377285329210021
2.93,0.0019213591225239988
2.94,0.001902628142665997
2.95,0.0018813928665689997
2.96,0.001858874508713998
2.97,0.001834972141539
2.98,0.0018104787070430013
2.99,0.0017835199710609997
3.0,0.0017548440303709993
3.01,0.0017219375626560014
3.02,0.0016856135553630011
3.03,0.0016477352550100036
3.04,0.001607579751518002
3.05,0.001566874441039999
3.06,0.001527018522708
3.07,0.0014873156772400031
3.08,0.0014465996329120004
3.09,0.0014047863613029996
3.1,0.0013538962873599972
3.11,0.0013098804452640056
3.12,0.001263801400669999
3.13,0.001217482429442994
3.14,0.0011746782943860001
3.15,0.001126730185972001
3.16,0.001075071219796997
3.17,0.0010209196629090006
3.18,0.0009653859615869967
3.19,0.0009083464787700002
3.2,0.0008506237817499998
3.21,0.0007875829567109971
3.22,0.0007183978229629989
3.23,0.000646634486509999
3.24,0.000577897054176997
3.25,0.0005102293209580042
3.26,0.0004433020620080025
3.27,0.00037712618885400034
3.28,0.0003147037878099973
3.29,0.0002532296328269998
3.3,0.0001933256040370021
3.31,0.00012810740768699758
3.32,6.647771599700009e-05
3.33,1.1643443170034073e-06
3.34,6.766123659399798e-05
3.35,0.00013489155809399966
3.36,0.00020197883715800113
3.37,0.00026776996721499663
3.38,0.0003324580203039988
3.39,0.00038834123712599977
3.4,0.00043640133309399975
3.41,0.00048357493029799886
3.42,0.0005299847871809982
3.43,0.0005757169261480025
3.44,0.0006154830686650008
3.45,0.0006534704817760008
3.46,0.0006901048677780026
3.47,0.0007253551236330001
3.48,0.0007594459248390015
3.49,0.0007921674797269976
3.5,0.0008225167227709981
3.51,0.000850793067649
3.52,0.0008787452275990024
3.53,0.0009050356601859998
3.54,0.0009297872987500001
3.55,0.000952641558225999
3.56,0.0009754575331249998
3.57,0.0009930492693020002
3.58,0.0010099443507040002
3.59,0.0010257583995889998
3.6,0.0010420578231429998
3.61,0.001058123735403
3.62,0.001073667076518
3.63,0.001086988851724
3.64,0.001097549042087
3.65,0.0011074401323229997
3.66,0.0011160505593749998
3.67,0.0011230348732610002
3.68,0.0011298908020409993
3.69,0.0011403272340190004
3.7,0.001151487273373001
3.71,0.001158199768027
3.72,0.0011644284121509994
3.73,0.0011685072961970001
3.74,0.001170422069297003
3.75,0.0011716199663329985
3.76,0.0011717820090000018
3.77,0.0011703148282210009
3.78,0.001167942304594001
3.79,0.0011643604348700008
3.8,0.0011595529062979996
3.81,0.0011542562945809978
3.82,0.0011471027039660006
3.83,0.0011359418817130026
3.84,0.0011204567202959953
3.85,0.0011026946063859983
3.86,0.001084738763808997
3.87,0.001066396232403996
3.88,0.001047949245469998
3.89,0.0010286012241200043
3.9,0.0010089686724670047
3.91,0.0009869600753900018
3.92,0.000966419136928999
3.93,0.0009460608442229956
3.94,0.0009229466032339984
3.95,0.0009000058482050016
3.96,0.0008763072957410009
3.97,0.0008521245703679986
3.98,0.0008270777872519952
3.99,0.0008019911696170029
4.0,0.0007773434926530015
4.01,0.00075134044003701
4.02,0.000724730780340993
4.03,0.0006995613737540013
4.04,0.000673410681771
4.05,0.0006470110446420013
4.06,0.0006214821776219931
4.07,0.0005942754807349987
4.08,0.0005670218408349997
4.09,0.0005393475597520042
4.1,0.0005133023435570094
4.11,0.0004885003715550118
4.12,0.00046379045526200036
4.13,0.00043942623210899145
4.14,0.00041447115317799765
4.15,0.00039099824636799896
4.16,0.000367571645925005
4.17,0.0003443472642649936
4.18,0.00032148044930600805
4.19,0.00029954542223099845
4.2,0.00027732019922600826
4.21,0.00025269119344699387
4.22,0.0002253576978359928
4.23,0.00019930990159099105
4.24,0.00017322618233600595
4.25,0.0001482974754249966
4.26,0.00012389060552500664
4.27,0.00010007472283898866
4.28,7.703191964700262e-05
4.29,5.487937924399111e-05
4.3,3.4842421429995274e-05
4.31,1.579806564699915e-05
4.32,2.004679369005391e-06
4.33,6.8439245300006e-06
4.34,1.5271467663002802e-05
4.350000000000001,2.291279895200171e-05
4.36,2.9381164292005546e-05
4.37,3.497496198699712e-05
4.38,3.948485951199565e-05
4.39,4.2349722201004414e-05
4.4,4.258625922599901e-05
4.41,4.043424802299689e-05
4.42,3.670955424500688e-05
4.43,3.256710685600739e-05
4.44,2.8297171172989022e-05
4.45,2.1718752312993583e-05
4.46,1.3540056796004785e-05
4.47,9.906905489992512e-07
4.48,1.7535631947993013e-05
4.49,3.7035230505994e-05
4.5,5.986183678399759e-05
4.51,8.328829993099751e-05
4.52,0.00010696353502999412
4.53,0.00013217857573699643
4.54,0.000158869434787004
4.55,0.00018502668804699918
4.56,0.0002126987861190005
4.57,0.00024161954259199758
4.58,0.00027133588558900246
4.59,0.00030179373976699925
4.600000000000001,0.0003340017487630034
4.61,0.00037119413417800035
4.62,0.0004106479672240024
4.63,0.0004512182084040056
4.64,0.0004930294967140023
4.65,0.0005367941397060039
4.66,0.0005807818827499936
4.67,0.0006270288443160008
4.68,0.000676078209514
4.69,0.0007266019108069996
4.7,0.0007785370827530017
4.71,0.0008281722942400024
4.72,0.0008798453595839986
4.73,0.0009337948102420002
4.74,0.0009874180700469998
4.75,0.0010406588016399973
4.76,0.0010952034470190011
4.77,0.001150175738569001
4.78,0.0012060891216840001
4.79,0.0012610183155130003
4.8,0.0013136245752850013
4.81,0.0013633963074879997
4.82,0.0014099945949309998
4.83,0.0014560946142869995
4.84,0.0015017052882499993
4.850000000000001,0.001546798350453
4.86,0.001591489287597
4.87,0.0016357537167200002
4.88,0.0016790270478080002
4.89,0.0017210781348580007
4.9,0.0017620451478219997
4.91,0.001802173009507
4.92,0.0018414989850229994
4.93,0.0018776926331770007
4.94,0.0019111735987360004
4.95,0.001943707998245
4.96,0.0019754097082550007
4.97,0.0020046650608959993
4.98,0.0020329025267949996
4.99,0.002059317610460999
5.0,0.0020849382304379965
5.01,0.0021083696520520015
5.02,0.0021307167406179953
5.03,0.0021516098031379993
5.04,0.0021712402160579958
5.05,0.0021902892310300057
5.06,0.002206821905198997
5.07,0.002221885713468
5.08,0.002234424545173995
5.09,0.002246626078420008
5.100000000000001,0.0022570686903000126
5.11,0.0022660820075929983
5.12,0.0022731425982059905
5.13,0.0022783494780819896
5.14,0.002282918634098005
5.15,0.002283020601927005
5.16,0.0022828442578620017
5.17,0.0022804389181620005
5.18,0.002275614231582998
5.19,0.002270206231606009
5.2,0.002263366717800988
5.21,0.0022524899775590024
5.22,0.0022376800503339928
5.23,0.0022215390162230036
5.24,0.0022029998560109953
5.25,0.002181958014211005
5.26,0.0021591496928019954
5.27,0.002134747561925998
5.28,0.002107944130678996
5.29,0.0020818906311909913
5.3,0.002052654981240992
5.31,0.0020219908539780007
5.32,0.001989227737021995
5.33,0.001953503746185012
5.34,0.0019155690515769985
5.350000000000001,0.0018769889127690231
5.36,0.001837981163031993
5.37,0.0017977035859610135
5.38,0.0017563632804819818
5.39,0.0017131529221810216
5.4,0.0016692174291270123
5.41,0.0016238900794869893
5.42,0.0015775352494560024
5.43,0.0015298582768090152
5.44,0.0014821481479110055
5.45,0.001432016855986984
5.46,0.00138002941224602
5.47,0.0013276681451760142
5.48,0.0012752588903670037
5.49,0.001222064211056001
5.5,0.0011683330284960047
5.51,0.0011139300248040052
5.52,0.0010592870388410058
5.53,0.0010050730406700181
5.54,0.0009509513055969976
5.55,0.0008960137642000099
5.56,0.0008405356549349985
5.57,0.0007842567280710033
5.58,0.00072873475941998
5.59,0.0006735773847720006
5.600000000000001,0.0006183363478849957
5.61,0.0005629617295929978
5.62,0.0005094730690619886
5.63,0.00045441884900601637
5.64,0.0003990008593769967
5.65,0.0003418157750450235
5.66,0.00028556443270000287
5.67,0.00022865823230999727
5.68,0.00017190824652099645
5.69,0.00011425046694499286
5.7,5.581727469899933e-05
5.71,5.153816289849011e-07
5.72,5.7168281571012836e-05
5.73,0.00011308573635898655
5.74,0.00016906826316098744
5.75,0.00022473600131800442
5.76,0.0002805868043889992
5.77,0.00033418271466401084
5.78,0.0003861690239999882
5.79,0.00043766702788500256
5.8,0.0004935014548529959
5.81,0.0005467465477389799
5.82,0.0005992197767479834
5.83,0.0006505054493929907
5.84,0.0007017328506860043
5.850000000000001,0.0007513557757450051
5.86,0.0008008132688810121
5.87,0.0008488900161550128
5.88,0.0008962870837449788
5.89,0.0009426591198390122
5.9,0.0009883656416709852
5.91,0.0010330506353979918
5.92,0.0010765882059039916
5.93,0.001119195361934
5.94,0.001160728220478996
5.95,0.0012017833827940028
5.96,0.0012418836674050054
5.97,0.001281302437854001
5.98,0.0013189237601990006
5.99,0.0013568092722140018
6.0,0.0013945040256709978
6.01,0.0014320411629519941
6.02,0.001468973740215998
6.03,0.0015047809755189961
6.04,0.001540434419095002
6.05,0.0015767158303259948
6.06,0.0016115149897640013
6.07,0.0016451066350949978
6.08,0.0016777935936579946
6.09,0.0017093523486329948
6.100000000000001,0.0017400774666960078
6.11,0.0017710282364149926
6.12,0.0018012012958570078
6.13,0.0018309046105870058
6.140000000000001,0.0018602694749070003
6.15,0.0018891520036690007
6.16,0.0019177180088669893
6.17,0.0019466288776349983
6.18,0.0019755952997450033
6.19,0.0020040021932579977
6.2,0.0020321907263919983
6.21,0.0020613410521959988
6.22,0.002090064765799003
6.23,0.0021184731653809963
6.24,0.0021459513106699968
6.25,0.002174331691584999
6.26,0.0022020224189169962
6.27,0.002229803905324998
6.28,0.002257680641952999
6.29,0.002284947005659
6.3,0.002311824492005999
6.31,0.0023383436316780012
6.32,0.0023639711990400027
6.33,0.0023881367387360002
6.34,0.002411590986821
6.350000000000001,0.002435359183683001
6.36,0.0024579030753220004
6.37,0.002483570326869
6.38,0.002507726079343
6.390000000000001,0.0025309383312220003
6.4,0.002553977335527
6.41,0.0025765489699619993
6.42,0.0025987601093469988
6.43,0.002620854152854001
6.44,0.0026431344165800015
6.45,0.002666368033394
6.46,0.002688772609311999
6.47,0.002710851780954999
6.48,0.002732540316834002
6.49,0.0027528476031540017
6.5,0.0027730569799189995
6.51,0.0027921910031149973
6.52,0.0028106085414379978
6.53,0.0028286922478919993
6.54,0.0028458628909220005
6.55,0.0028620905215809983
6.56,0.0028775660834619993
6.57,0.0028919594409399993
6.58,0.0029047774225769984
6.59,0.002917295636703003
6.600000000000001,0.0029282698727200046
6.61,0.0029381195139739982
6.62,0.0029466099873509954
6.63,0.0029540069204730054
6.640000000000001,0.002960537782085
6.65,0.002965988950628995
6.66,0.0029704563695739997
6.67,0.002973849134572
6.68,0.002975520652495997
6.69,0.002976033411145003
6.7,0.0029751905620349975
6.71,0.0029728730771379983
6.72,0.002969014433949993
6.73,0.002963548131816998
6.74,0.002955829574617
6.75,0.002946492106658996
6.76,0.0029355656660220025
6.77,0.0029227785783220023
6.78,0.0029084613784140095
6.79,0.002892436200252993
6.8,0.002874407311051999
6.81,0.0028547543086709926
6.82,0.0028333055763029996
6.83,0.0028105035886849955
6.84,0.0027855779080749876
6.850000000000001,0.002759855531308003
6.86,0.0027327508622230073
6.87,0.002704090834101003
6.88,0.002673871639051001
6.890000000000001,0.00264229897400399
6.9,0.0026090459483919942
6.91,0.002573873115125011
6.92,0.0025376693310449894
6.93,0.0024998017100589937
6.94,0.0024608720607640078
6.95,0.002420704767858009
6.96,0.002379029642900987
6.97,0.0023362148191739956
6.98,0.002292342428998992
6.99,0.002247209041190995
7.0,0.0022007516564609975
7.01,0.0021530621001020073
7.02,0.002104033747449996
7.03,0.002054074901505998
7.04,0.0020033119309459946
7.05,0.0019513090213700013
7.06,0.001898638440769998
7.07,0.0018444736001669987
7.08,0.0017897914176909988
7.09,0.0017344549164839962
7.100000000000001,0.0016777884799230036
7.11,0.001620143544814004
7.12,0.001562654488349996
7.13,0.001504800396463002
7.140000000000001,0.0014471519342409978
7.15,0.0013886069981449978
7.16,0.0013299199523729988
7.17,0.001270638684923997
7.18,0.0012113531328760002
7.19,0.001151935058054998
7.2,0.001092272087047999
7.21,0.0010325562103560004
7.22,0.0009726324005589967
7.23,0.0009123625743059985
7.24,0.0008520830355479986
7.25,0.0007920676052180012
7.26,0.0007316321563539951
7.27,0.0006655774854280039
7.28,0.0005995035577580007
7.29,0.0005337401800479952
7.3,0.00046746459490899783
7.31,0.0004014544439450013
7.32,0.00033572626222099985
7.33,0.00027002736143000305
7.34,0.0002044583825880006
7.350000000000001,0.0001386733742829993
7.36,7.336201469799672e-05
7.37,8.941039419996938e-06
7.38,5.5188153412003005e-05
7.390000000000001,0.0001186910132870006
7.4,0.0001817911261469997
7.41,0.0002442496644239969
7.42,0.00030619051230700023
7.43,0.00036742000867000073
7.44,0.0004280902724429995
7.45,0.0004882192300490005
7.46,0.0005475603905490001
7.47,0.0006062252008719998
7.48,0.0006651643321129996
7.49,0.0007236000887689996
7.5,0.0007813766018839995
7.51,0.0008384091395239996
7.52,0.0008945452305259998
7.53,0.0009497990253509999
7.54,0.0010044379566960001
7.55,0.001058677004918
7.56,0.0011117198557000002
7.57,0.0011638910361800002
7.58,0.0012162950568699992
7.59,0.0012674836305199997
7.600000000000001,0.0013175909402730005
7.61,0.0013672894732200003
7.62,0.001415523758536999
7.63,0.0014629372807989996
7.640000000000001,0.0015093053424889997
7.65,0.0015541045966199988
7.66,0.0015976912299709989
7.67,0.001640210452885
7.68,0.0016814445125900006
7.69,0.0017207083322199994
7.7,0.0017592531176499997
7.71,0.0017970648354650003
7.72,0.0018332154239960007
7.73,0.0018681511810289993
7.74,0.0019025151963680022
7.75,0.0019354059263619987
7.76,0.0019671237502520006
7.77,0.001997631024833
7.78,0.0020261091831899995
7.79,0.0020533391929840016
7.8,0.0020796671195269997
7.81,0.002104662727393
7.82,0.0021282650713999977
7.83,0.0021504742003390018
7.84,0.002171435773721
7.850000000000001,0.002191061851908
7.86,0.0022092277705069996
7.87,0.002226210024931001
7.88,0.0022410720046810023
7.890000000000001,0.0022546377798629974
7.9,0.0022667219635430016
7.91,0.002277166613651002
7.92,0.0022863356636280002
7.930000000000001,0.002293559236416002
7.94,0.0022995370119350024
7.95,0.0023042522821389994
7.96,0.002307581184453001
7.97,0.0023095961484530005
7.98,0.002310257016494
7.99,0.0023093355931630005
8.0,0.0023068420822650003
8.01,0.002303134556022001
8.02,0.002298307996344999
8.03,0.0022920076102000003
8.040000000000001,0.002284073683153998
8.05,0.0022751832421089996
8.06,0.0022644181829909998
8.07,0.0022522612578720017
8.08,0.0022387774033950005
8.09,0.0022238781294730003
8.1,0.0022077755403900005
8.11,0.002190498253543999
8.120000000000001,0.002171882730399
8.13,0.002151997074515001
8.14,0.0021310631622929992
8.15,0.002108731301676001
8.16,0.0020852079323509997
8.17,0.0020606359803299994
8.18,0.0020344736222319996
8.19,0.0020075657758180003
8.2,0.0019794684499449995
8.21,0.0019496809082880004
8.22,0.0019193982296140002
8.23,0.0018871432687270003
8.24,0.0018541140027369999
8.25,0.001820282758938
8.26,0.001784934305636
8.27,0.0017485469465
8.28,0.0017109234446070001
8.290000000000001,0.001672104797845
8.3,0.0016322166901690002
8.31,0.001591047987777
8.32,0.0015492312353099997
8.33,0.0015063355497289994
8.34,0.0014622235283080001
8.35,0.0014172616428429988
8.36,0.0013714949019569996
8.370000000000001,0.0013249148833209996
8.38,0.0012772901921659988
8.39,0.0012288581370729999
8.4,0.001179771172579001
8.41,0.0011293937637650003
8.42,0.001078332215013
8.43,0.0010270889507529996
8.44,0.0009747926124759991
8.45,0.0009219492722229976
8.46,0.0008686626982189992
8.47,0.0008146780777140011
8.48,0.000760743192624997
8.49,0.000706350694705999
8.5,0.0006522773135150019
8.51,0.0005980901344429974
8.52,0.0005431523343209996
8.53,0.0004884087975200006
8.540000000000001,0.00043389874697000175
8.55,0.0003796923838099986
8.56,0.00032558664375499993
8.57,0.00027167553238800074
8.58,0.0002182032065949982
8.59,0.0001648882639679987
8.6,0.00011240119710700242
8.61,6.041254953199904e-05
8.620000000000001,8.846722259998191e-06
8.63,4.232343737100089e-05
8.64,9.272759624700047e-05
8.65,0.00014251827802000058
8.66,0.00019136209084400294
8.67,0.00023941253394500067
8.68,0.00028662492569300063
8.69,0.00033260092205599986
8.700000000000001,0.000377726079720999
8.71,0.00042179770339400083
8.72,0.00046505567487600125
8.73,0.0005063325952350019
8.74,0.0005463585596020004
8.75,0.0005847649601990017
8.76,0.0006217680422330001
8.77,0.0006574884960859999
8.78,0.0006917991408970023
8.790000000000001,0.0007245613806850029
8.8,0.0007561090985960008
8.81,0.0007857484570470002
8.82,0.0008135789879780003
8.83,0.0008394719274240001
8.84,0.0008633678745919998
8.85,0.0008856651179600002
8.86,0.0009059921217219984
8.870000000000001,0.0009242510534279991
8.88,0.0009407381642170011
8.89,0.0009553334931679987
8.9,0.000968229711901001
8.91,0.0009792101659460012
8.92,0.0009881926264950006
8.93,0.000995117924371
8.94,0.0009999708624040017
8.950000000000001,0.00100266205555
8.96,0.0010030972148099976
8.97,0.0010016194801950005
8.98,0.000997904691709
8.99,0.0009922547669709986
9.0,0.0009842472558250007
9.01,0.0009741782154789984
9.02,0.0009623252016960002
9.03,0.0009480157796440004
9.040000000000001,0.0009316578090510005
9.05,0.0009132186130679995
9.06,0.0008926513156210011
9.07,0.0008693354146709995
9.08,0.0008442323958330004
9.09,0.0008168819752070004
9.1,0.0007876088960159996
9.11,0.0007560764152299993
9.120000000000001,0.0007227430070130009
9.13,0.0006873351615850004
9.14,0.0006503321345740004
9.15,0.0006109650287320001
9.16,0.0005699292553670004
9.17,0.0005272501764840001
9.18,0.00048287162795699994
9.19,0.00043696080353000004
9.200000000000001,0.000389267420155
9.21,0.0003400463419020001
9.22,0.000289097246275
9.23,0.00023620934041200005
9.24,0.00018202349174300018
9.25,0.00012643151601500003
9.26,6.942558978999995e-05
9.27,1.1088786645999885e-05
9.28,4.8301202491000256e-05
9.290000000000001,0.00010909078197500043
9.3,0.00017126900820400078
9.31,0.00023473048414699924
9.32,0.00029878703738300035
9.33,0.0003638462560310012
9.34,0.0004298923668210001
9.35,0.0004965368468590001
9.36,0.0005641582872890002
9.370000000000001,0.0006323069645750006
9.38,0.0007011268893549992
9.39,0.0007705667779999998
9.4,0.0008405388383610005
9.41,0.0009110035236499989
9.42,0.000982034526750001
9.43,0.0010530146921099992
9.44,0.0011241723557199983
9.450000000000001,0.0011952183635009998
9.46,0.001266234202667001
9.47,0.0013371301247339998
9.48,0.001407999698167
9.49,0.001478406583319998
9.5,0.0015485386816990014
9.51,0.0016181732965349985
9.52,0.0016873029985110012
9.53,0.0017560550860650018
9.540000000000001,0.001824148905959
9.55,0.001891283571650998
9.56,0.001957087486643999
9.57,0.0020219723412460006
9.58,0.0020861500674749997
9.59,0.0021490728848110006
9.6,0.0022111879646599976
9.61,0.0022720588734320007
9.620000000000001,0.002331826136786997
9.63,0.0023904096711090013
9.64,0.002447629361076998
9.65,0.0025034377108830025
9.66,0.002558026843129998
9.67,0.0026108674954659974
9.68,0.002662065142339999
9.69,0.002711726894013
9.700000000000001,0.002759565031043
9.71,0.002806083723145999
9.72,0.002850433107467
9.73,0.0028927996493600013
9.74,0.0029331960579479996
9.75,0.002971475758004001
9.76,0.003007635085332999
9.77,0.0030414028992279997
9.78,0.0030730422294780024
9.790000000000001,0.003102612094511001
9.8,0.0031297885513029994
9.81,0.003154711430043998
9.82,0.003177360334786
9.83,0.0031974152733160004
9.84,0.003215064940500001
9.85,0.003230231942663
9.86,0.003242912984834999
9.870000000000001,0.003253025031101
9.88,0.003260417687736999
9.89,0.0032652591447980004
9.9,0.003267187715282
9.91,0.003266109778099
9.92,0.0032625868761640003
9.93,0.0032562724289619998
9.94,0.0032474080638520003
9.950000000000001,0.003235587855673
9.96,0.0032212565747880006
9.97,0.003204414171002
9.98,0.003185148264476
9.99,0.003163142177317
10.0,0.003138446447989
10.01,0.003111229774472
10.02,0.0030813921809460004
10.03,0.003048812017051
10.040000000000001,0.0030139615956670004
10.05,0.0029764924212470007
10.06,0.0029364878005549997
10.07,0.0028935770674930004
10.08,0.0028479812814560003
10.09,0.0028000762687190005
10.1,0.0027495940068570004
10.11,0.002696553945660001
10.120000000000001,0.0026411587572100007
10.13,0.0025835802370640006
10.14,0.002523709368201999
10.15,0.002461591188536002
10.16,0.002397289554751998
10.17,0.002330710376950002
10.18,0.002262121381983003
10.19,0.0021913451229500017
10.200000000000001,0.002118372355603998
10.21,0.002043644641543999
10.22,0.0019669318612280003
10.23,0.0018883120552729976
10.24,0.001808162084715001
10.25,0.0017259001241549977
10.26,0.0016420627099340002
10.27,0.0015567236360549963
10.28,0.001469680058338002
10.290000000000001,0.0013809783873340031
10.3,0.0012904617171619961
10.31,0.001198611527023996
10.32,0.001105587397968004
10.33,0.0010113093371150045
10.34,0.0009160215415670026
10.35,0.0008198448919800039
10.36,0.0007228951139339954
10.370000000000001,0.0006249628341929991
10.38,0.0005262654257790003
10.39,0.0004270656708739995
10.4,0.00032725408773100206
10.41,0.00022704249195899806
10.42,0.00012698828342699864
10.43,2.5623566672995646e-05
10.44,7.549832600099726e-05
10.450000000000001,0.0001761127221849984
10.46,0.00027705026376100006
10.47,0.00037817492742599906
10.48,0.00047867227597899603
10.49,0.0005791193956380045
10.5,0.0006792106751860039
10.51,0.0007785851002300032
10.52,0.0008771040245079964
10.53,0.0009747489447219995
10.540000000000001,0.0010716853589770037
10.55,0.0011667659127529983
10.56,0.0012611581606179964
10.57,0.0013547786302059994
10.58,0.0014474192273359957
10.59,0.001537987957394002
10.6,0.001626933748246004
10.61,0.0017149852746879968
10.620000000000001,0.001801484250206993
10.63,0.0018861145187960004
10.64,0.001968961902838004
10.65,0.0020502069545080062
10.66,0.0021295272033300047
10.67,0.002206896654799999
10.68,0.0022821423000330063
10.69,0.002355037700713998
10.700000000000001,0.002425587851720999
10.71,0.0024939269495810046
10.72,0.0025599102781179994
10.73,0.0026233841728919988
10.74,0.002684312305573998
10.75,0.002742358019297994
10.76,0.0027976874440150054
10.77,0.0028507779854470006
10.78,0.0029009733174800018
10.790000000000001,0.002948266243742996
10.8,0.0029925221439099994
10.81,0.0030334293425920006
10.82,0.003071340292012996
10.83,0.0031060994440050005
10.84,0.003137707555403997
10.85,0.0031660257414799983
10.86,0.0031913553633389977
10.870000000000001,0.0032132742368720033
10.88,0.0032321541553069974
10.89,0.003247756314934999
10.9,0.0032601822640000028
10.91,0.003269077707556002
10.92,0.0032748366455699965
10.93,0.0032782306478160023
10.94,0.003278156844883001
10.950000000000001,0.0032749357070439994
10.96,0.0032681450727660016
10.97,0.003258580507002
10.98,0.0032459426652850024
10.99,0.0032303053490979963
11.0,0.0032119946669380006
11.01,0.0031906553882870003
11.02,0.003166327549673005
11.03,0.0031389314973980023
11.040000000000001,0.003108647795921002
11.05,0.0030753105274620024
11.06,0.0030393534069459993
11.07,0.003000433877224002
11.08,0.0029588158243379972
11.09,0.0029148256873809987
11.1,0.002868434696550997
11.11,0.0028194403134010025
11.120000000000001,0.002768228468525001
11.13,0.0027147728411519995
11.14,0.0026590341035380004
11.15,0.0026010017684639994
11.16,0.0025405445291570017
11.17,0.002478141061349
11.18,0.0024137081886620006
11.19,0.0023474786769740004
11.200000000000001,0.002279558895274
11.21,0.0022096483330290005
11.22,0.002137572619205
11.23,0.00206375501388
11.24,0.001988432533442
11.25,0.0019118763686899998
11.26,0.0018340203086949997
11.27,0.0017549021694869991
11.28,0.00167475464775
11.290000000000001,0.0015936492199739999
11.3,0.0015116071125000005
11.31,0.0014289769577859983
11.32,0.0013456054593300008
11.33,0.0012616662269849983
11.34,0.0011770952156339998
11.35,0.0010921631822589997
11.36,0.0010068727546190016
11.370000000000001,0.0009215756551360019
11.38,0.0008362361086530004
11.39,0.0007511763787990018
11.4,0.0006663815618649996
11.41,0.0005815298797960042
11.42,0.0004975706792050005
11.43,0.0004144687830330007
11.44,0.00033194548140799696
11.450000000000001,0.0002499638299509957
11.46,0.00016857583302000434
11.47,8.834196756200147e-05
11.48,9.097953952999505e-06
11.49,6.873214825899726e-05
11.5,0.00014503391367800406
11.51,0.00021992290216900356
11.52,0.0002934897757140009
11.53,0.00036556275537700383
11.540000000000001,0.0004358709708609937
11.55,0.0005045630055869957
11.56,0.0005714295859680016
11.57,0.0006363163221069987
11.58,0.0006993324231919992
11.59,0.0007600035883649978
11.6,0.0008191199028079882
11.61,0.0008764486849349995
11.620000000000001,0.0009313138209769978
11.63,0.000983907159636005
11.64,0.0010341514498950072
11.65,0.0010818862063569912
11.66,0.0011271957227459994
11.67,0.0011699769593850051
11.68,0.001210357226018005
11.69,0.0012481244679349995
11.700000000000001,0.001283339080819998
11.71,0.0013157365663599985
11.72,0.0013454854727030091
11.73,0.0013724341823100061
11.74,0.0013964665881900096
11.75,0.0014177901220630007
11.76,0.0014361196431929985
11.77,0.0014512553959860064
11.78,0.0014634008148800004
11.790000000000001,0.0014725432495250046
11.8,0.001479037736446004
11.81,0.0014823606095020064
11.82,0.0014831243597369925
11.83,0.0014810297911259929
11.84,0.001476136957520996
11.85,0.0014684590698639949
11.86,0.0014577954526820008
11.870000000000001,0.0014442123182629996
11.88,0.001427861709676001
11.89,0.0014088764553370076
11.9,0.0013874405548229968
11.91,0.0013633133201299968
11.92,0.0013366894595740059
11.93,0.001307460765633997
11.94,0.0012758098545470054
11.950000000000001,0.0012415987848490018
11.96,0.0012048738103620088
11.97,0.0011651881909949952
11.98,0.0011234822823889962
11.99,0.0010797709226890023
12.0,0.0010337483852539964
12.01,0.0009856109813970032
12.02,0.0009355124147319982
12.030000000000001,0.0008837978748429953
12.040000000000001,0.0008302304649399975
12.05,0.0007748618742560026
12.06,0.0007176804762709932
12.07,0.0006590338983850016
12.08,0.0005986938320119983
12.09,0.0005371787510069989
12.1,0.0004743252561289976
12.11,0.0004100239209609974
12.120000000000001,0.0003444483658560024
12.13,0.00027786504917400034
12.14,0.00021026632247500565
12.15,0.00014163264774000317
12.16,7.191298685200326e-05
12.17,1.5483972869989593e-06
12.18,6.992811479399758e-05
12.19,0.00014231582954300076
12.200000000000001,0.00021538904800799674
12.21,0.00028902088705699824
12.22,0.00036330417916499713
12.23,0.0004381539258170031
12.24,0.0005133717137480003
12.25,0.0005890450680260013
12.26,0.0006649775854089997
12.27,0.0007411521459669973
12.280000000000001,0.0008174828980390021
12.290000000000001,0.0008940456162340009
12.3,0.0009705000748180016
12.31,0.0010469840707410007
12.32,0.0011234050894200001
12.33,0.0011995082481650009
12.34,0.0012754890395499999
12.35,0.0013511570470869996
12.36,0.0014265573396819997
12.370000000000001,0.0015015657439100003
12.38,0.0015763400914320007
12.39,0.0016508782495089996
12.4,0.001724909820046
12.41,0.001798269956904
12.42,0.001871162866777
12.43,0.0019435086358180003
12.44,0.0020150632713309994
12.450000000000001,0.002085809052305
12.46,0.0021557473838439995
12.47,0.0022247946780130003
12.48,0.0022928239221089997
12.49,0.002359791870346
12.5,0.0024258187853960014
12.51,0.002490245518452002
12.52,0.0025532860467219996
12.530000000000001,0.002615172275318
12.540000000000001,0.002675789788994999
12.55,0.0027351553317279988
12.56,0.002793209645160003
12.57,0.002849962540963001
12.58,0.002905700481720997
12.59,0.002959930633394999
12.6,0.003012964631991001
12.61,0.003064387281260999
12.620000000000001,0.003114209253034999
12.63,0.0031624498550850005
12.64,0.0032088659857029966
12.65,0.003253648558789006
12.66,0.0032966097099339994
12.67,0.003337931272867002
12.68,0.003377468006105999
12.69,0.0034151496903450027
12.700000000000001,0.003451005067279002
12.71,0.003484862667974001
12.72,0.0035169076357209964
12.73,0.0035470323563379993
12.74,0.003575398561817003
12.75,0.003601854459829003
12.76,0.0036260965388699995
12.77,0.003648244655213996
12.780000000000001,0.003668553099166
12.790000000000001,0.0036869888287699992
12.8,0.0037031714933440027
12.81,0.0037174738183010023
12.82,0.003729968691037998
12.83,0.0037401633897440056
12.84,0.0037483325267679973
12.85,0.0037541713066129995
12.86,0.0037584143824229976
12.870000000000001,0.003760719105776994
12.88,0.0037609342600380055
12.89,0.0037591398994109987
12.9,0.003755216922801001
12.91,0.0037494458921170024
12.92,0.003741653980149001
12.93,0.0037318153925939984
12.94,0.003720196393528004
12.950000000000001,0.003706555400714996
12.96,0.0036906027649410006
12.97,0.003672621176226999
12.98,0.003652916472237998
12.99,0.0036313724348769963
13.0,0.0036077124640830002
13.01,0.0035824540977659955
13.02,0.003555440474236997
13.030000000000001,0.0035266561222110013
13.040000000000001,0.003496313899803004
13.05,0.003464381987727
13.06,0.003430843058580997
13.07,0.003395891004408999
13.08,0.0033594201666060017
13.09,0.0033214937490310056
13.1,0.0032822113722070015
13.11,0.003241499743202002
13.120000000000001,0.003199563884260001
13.13,0.003156220445910997
13.14,0.003112036962101994
13.15,0.0030667412925060034
13.16,0.003020142700720003
13.17,0.0029723803453740004
13.18,0.002923411282520001
13.19,0.002873206018416001
13.200000000000001,0.0028220413569470006
13.21,0.002769642060548999
13.22,0.002716219733259001
13.23,0.002661856796707999
13.24,0.002606492479676998
13.25,0.0025502714852880005
13.26,0.0024929450109410015
13.27,0.002434772595119001
13.280000000000001,0.0023756348709659987
13.290000000000001,0.002315877456965999
13.3,0.002255277678007001
13.31,0.002194119804892
13.32,0.0021321606818550005
13.33,0.002069325534342
13.34,0.002005956404387001
13.35,0.001941982918564001
13.36,0.0018770649325189999
13.370000000000001,0.0018119719851729995
13.38,0.0017463523598709998
13.39,0.001680400992235
13.4,0.0016140450935589997
13.41,0.001547091064113
13.42,0.00147985347597
13.43,0.0014122011123249996
13.44,0.0013445880842789994
13.450000000000001,0.0012766191856740002
13.46,0.0012084169975610003
13.47,0.0011401826262509998
13.48,0.0010716854572680005
13.49,0.0010031742657030003
13.5,0.0009343025151700001
13.51,0.0008655268235470016
13.52,0.000796638726941001
13.530000000000001,0.0007278089595730008
13.540000000000001,0.0006589299386259989
13.55,0.0005901832494769992
13.56,0.0005212714863239987
13.57,0.000452498981427997
13.58,0.0003838292002100001
13.59,0.0003151072265010005
13.6,0.0002467769182959989
13.61,0.0001788491423340005
13.620000000000001,0.00011117964877399925
13.63,4.386113121499988e-05
13.64,2.3122338404003157e-05
13.65,8.975078293800218e-05
13.66,0.0001563304915130001
13.67,0.0002219240342159999
13.68,0.00028714405406199753
13.69,0.00035172670123199967
13.700000000000001,0.0004156270117179964
13.71,0.0004791077631199972
13.72,0.0005415329494140031
13.73,0.0006031258573400006
13.74,0.0006641865401890018
13.75,0.0007241973500380014
13.76,0.0007835496791279983
13.77,0.0008419407559670036
13.780000000000001,0.0008993809382530013
13.790000000000001,0.0009563602125710058
13.8,0.0010127207684450037
13.81,0.0010681712948599972
13.82,0.001123468175742999
13.83,0.0011778896949009993
13.84,0.0012313166045210058
13.85,0.0012837373047250022
13.86,0.001335199894153996
13.870000000000001,0.001385554630518003
13.88,0.0014346187345750036
13.89,0.0014828172661370057
13.9,0.0015297656377979973
13.91,0.001575375426139003
13.92,0.0016199686902309968
13.93,0.0016635126647110005
13.94,0.001705732840962003
13.950000000000001,0.0017467232011000033
13.96,0.0017863277809649983
13.97,0.0018247438710449967
13.98,0.0018619244129789991
13.99,0.001897862152179998
14.0,0.0019327274316919968
14.01,0.0019661006388669994
14.02,0.0019981328284939953
14.030000000000001,0.002028783806718004
14.040000000000001,0.0020578796923079942
14.05,0.002085536714752999
14.06,0.002111849602942001
14.07,0.0021364954286959975
14.08,0.0021600846968590007
14.09,0.0021815175670380008
14.1,0.0022006972006309994
14.11,0.0022185758764109997
14.120000000000001,0.002234841984372994
14.13,0.0022495127273040004
14.14,0.0022625977240290016
14.15,0.002274061720646002
14.16,0.002283832978391999
14.17,0.0022920555033159977
14.18,0.002298541145073999
14.19,0.002303142315244998
14.200000000000001,0.002306169920382
14.21,0.0023076406482060025
14.22,0.0023075823671729993
14.23,0.002305829448257
14.24,0.002302475983323001
14.25,0.0022971576743959984
14.26,0.002289958805119001
14.27,0.0022809142013389995
14.280000000000001,0.002270326648640998
14.290000000000001,0.002257807104291
14.3,0.002243481683077999
14.31,0.0022272617690719983
14.32,0.002209394900451
14.33,0.002189519498256999
14.34,0.0021679917601779997
14.35,0.0021448018345370003
14.36,0.0021193780320340003
14.370000000000001,0.0020922805977590005
14.38,0.002063418557573001
14.39,0.002032863899847
14.4,0.001999835176146
14.41,0.001965530756709
14.42,0.0019292665000180003
14.43,0.0018908445882850002
14.44,0.00185046167113
14.450000000000001,0.0018083862286199998
14.46,0.001764661436946
14.47,0.0017190571657149998
14.48,0.0016721308883369999
14.49,0.001623720420343
14.5,0.001574000214225
14.51,0.0015228264900729997
14.52,0.0014700672318850002
14.530000000000001,0.0014158511373210001
14.540000000000001,0.0013603233085000008
14.55,0.001303396841054
14.56,0.0012450732662960002
14.57,0.0011854854313669994
14.58,0.0011246130287559993
14.59,0.0010624022468239992
14.6,0.0009991602202860002
14.61,0.0009348464378669992
14.620000000000001,0.0008693688928429998
14.63,0.0008028566768669993
14.64,0.0007351843262889991
14.65,0.0006667039655889988
14.66,0.0005974699737710011
14.67,0.0005274561512910031
14.68,0.0004567002003909998
14.69,0.0003852975736740004
14.700000000000001,0.00031340217827799735
14.71,0.00024121282184699777
14.72,0.00016843246650800198
14.73,9.533603658999981e-05
14.74,2.1849166536996867e-05
14.75,5.188209474400046e-05
14.76,0.00012579348890899913
14.77,0.000199625053712002
14.780000000000001,0.00027341327812300045
14.790000000000001,0.00034715398717199974
14.8,0.00042078370998499884
14.81,0.0004941964883290011
14.82,0.0005673335492939989
14.83,0.0006400741345600029
14.84,0.0007124151550370016
14.85,0.0007842652679469972
14.86,0.000855283762791998
14.870000000000001,0.0009259779720039996
14.88,0.0009957966036579988
14.89,0.0010648365662849976
14.9,0.001132923060083002
14.91,0.0012001742603420032
14.92,0.0012665767158709998
14.93,0.0013318827648799991
14.94,0.0013960559915019988
14.950000000000001,0.0014588573007649971
14.96,0.0015203374297859985
14.97,0.0015807029318889998
14.98,0.0016396562559500005
14.99,0.001697187141244002
15.0,0.001753127731050002
15.01,0.0018072109418649993
15.02,0.0018598471079680004
15.030000000000001,0.001911168683983
15.040000000000001,0.0019605535563779995
15.05,0.0020081843598519986
15.06,0.0020540823998509983
15.07,0.0020979085322570014
15.08,0.0021398696209240023
15.09,0.0021797428525290007
15.1,0.0022177407978699985
15.11,0.002253580756760999
15.120000000000001,0.002287457214254999
15.13,0.00231904322175
15.14,0.0023482042877280007
15.15,0.0023751531752360007
15.16,0.002399828186071002
15.17,0.0024220975938040006
15.18,0.002441920044322001
15.19,0.0024592595840589974
15.200000000000001,0.0024741142028449972
15.21,0.0024864662519030016
15.22,0.0024963397032060006
15.23,0.0025037031512980014
15.24,0.0025087339395530005
15.25,0.0025108211063170002
15.26,0.0025098851699440015
15.27,0.0025065025165340003
15.280000000000001,0.002500478662621
15.290000000000001,0.0024914736401730007
15.3,0.0024796858541909998
15.31,0.002465174052003999
15.32,0.002448071307373
15.33,0.00242786617661
15.34,0.0024050817026709994
15.35,0.0023791934631299996
15.36,0.0023504423257639986
15.370000000000001,0.002318808084041
15.38,0.002284538893138
15.39,0.002247582896949
15.4,0.0022079028062519995
15.41,0.002165500869413
15.42,0.002120367339108
15.43,0.002072847051705
15.44,0.002022481286645
15.450000000000001,0.001969787161423
15.46,0.00191470640793
15.47,0.0018571041985040002
15.48,0.001797065628254
15.49,0.001734619380439
15.5,0.001669615053473
15.51,0.0016023089746
15.52,0.001532722233278
15.530000000000001,0.001461092745958
15.540000000000001,0.0013872102834789997
15.55,0.001311279950216
15.56,0.0012333192354550002
15.57,0.00115346190305
15.58,0.0010718047526739995
15.59,0.0009883973180110006
15.6,0.0009034374032880002
15.610000000000001,0.000816730378712
15.620000000000001,0.0007286469438650004
15.63,0.0006391084286959999
15.64,0.0005483413917790007
15.65,0.0004560985213430003
15.66,0.00036255135289900084
15.67,0.0002678594215169989
15.68,0.00017195644758800054
15.69,7.498400720599985e-05
15.700000000000001,2.300222686099987e-05
15.71,0.00012207573707999873
15.72,0.00022185955260200022
15.73,0.0003224694758509998
15.74,0.00042366106091499926
15.75,0.0005254840170939995
15.76,0.0006278584421160003
15.77,0.0007307863460650002
15.780000000000001,0.0008339070184670005
15.790000000000001,0.0009373555296119992
15.8,0.0010407912916019987
15.81,0.0011439852469250014
15.82,0.0012468902215340017
15.83,0.0013495900821510008
15.84,0.0014520177659280015
15.85,0.001554112729193001
15.860000000000001,0.0016558483943000003
15.870000000000001,0.0017572367842630006
15.88,0.0018579659560689996
15.89,0.001957828119535999
15.9,0.002057167593983002
15.91,0.0021555709015099993
15.92,0.00225305738136
15.93,0.0023495951477200024
15.94,0.0024448587249390006
15.950000000000001,0.002538953701987
15.96,0.002632109964935998
15.97,0.0027238637602210007
15.98,0.0028142815059049985
15.99,0.002903012302141999
16.0,0.002990077965476
16.01,0.0030754688061640015
16.02,0.003158863341600999
16.03,0.003240600900363001
16.04,0.0033203869487159997
16.05,0.0033981986740799983
16.06,0.0034738803105400003
16.07,0.003547222356353
16.080000000000002,0.0036180453589950007
16.09,0.0036864002662189994
16.1,0.0037523700217669993
16.11,0.0038160627704039995
16.12,0.003877054194588999
16.13,0.0039352903914659995
16.14,0.003990814124445999
16.15,0.004043589759414001
16.16,0.0040934647283949995
16.17,0.004140473042935999
16.18,0.004184552470048001
16.19,0.004225620313732001
16.2,0.004263831713146
16.21,0.0042987917556469996
16.22,0.004330615694955001
16.23,0.004359143262503
16.240000000000002,0.004384603241581001
16.25,0.004406670314591
16.26,0.004425388642391
16.27,0.0044409181047990005
16.28,0.004452679506773
16.29,0.004461140841605
16.3,0.004466175667234
16.31,0.004467696773706
16.32,0.004465752292747
16.330000000000002,0.004460370759483
16.34,0.004451570103066
16.35,0.004439185297127
16.36,0.004423460197162001
16.37,0.004404414508196
16.38,0.0043820415000639995
16.39,0.004356374626511001
16.4,0.004327207501300999
16.41,0.004294722821199
16.42,0.004258851247074
16.43,0.004219853292183001
16.44,0.004177458870138
16.45,0.004131879839012
16.46,0.004083095693125999
16.47,0.004031191822238
16.48,0.003976293594548
16.490000000000002,0.0039181949769840005
16.5,0.0038568564111040003
16.51,0.0037927532279290015
16.52,0.003725564125016
16.53,0.0036554758626439997
16.54,0.0035827002450839994
16.55,0.0035072244919240013
16.56,0.0034289530659879983
16.57,0.003348106040744002
16.580000000000002,0.0032645509268559997
16.59,0.0031785817730009998
16.6,0.0030902908119889994
16.61,0.002999674596284002
16.62,0.002906685148475998
16.63,0.0028117265121169986
16.64,0.0027145269379010017
16.65,0.0026156305127979992
16.66,0.0025148234567
16.67,0.0024123247679549986
16.68,0.0023080474555200008
16.69,0.002202239043952999
16.7,0.002095521709183
16.71,0.001987677147594999
16.72,0.001878213732602
16.73,0.001767410159469001
16.740000000000002,0.0016554732703179947
16.75,0.0015423404742139976
16.76,0.0014282931764329973
16.77,0.0013132525965730002
16.78,0.0011974780029579968
16.79,0.001081016308405
16.8,0.0009641763346849991
16.81,0.0008466590796929949
16.82,0.0007287811774770031
16.830000000000002,0.0006107007833820038
16.84,0.0004921886491969993
16.85,0.00037371293423999613
16.86,0.00025531456726500534
16.87,0.0001369282866910057
16.88,1.8973220307000327e-05
16.89,9.871323693700501e-05
16.9,0.00021602620287199809
16.91,0.00033267068202100236
16.92,0.0004485761259080054
16.93,0.0005635315017539985
16.94,0.000677745977953996
16.95,0.0007912825392979994
16.96,0.0009034758741960011
16.97,0.001014620914471999
16.98,0.0011241660735559975
16.990000000000002,0.001232459041825
17.0,0.0013392231091299972
17.01,0.0014438642843409982
17.02,0.0015464381594690046
17.03,0.001646959007375999
17.04,0.0017458126369509983
17.05,0.0018421557174609984
17.06,0.0019364022023369981
17.07,0.002028517125826003
17.080000000000002,0.002118339599695998
17.09,0.0022057790511800027
17.1,0.002290728297864003
17.11,0.002373203569173997
17.12,0.0024531347857510016
17.13,0.002530147567282995
17.14,0.0026047435732539995
17.150000000000002,0.0026761614839260033
17.16,0.0027442467233089983
17.17,0.002809804879050002
17.18,0.0028723373253430017
17.19,0.0029317330150869965
17.2,0.0029877833677569993
17.21,0.0030407114889020002
17.22,0.0030904509838859985
17.23,0.0031369058348630005
17.240000000000002,0.003180175103505
17.25,0.003220207625125999
17.26,0.003256770292755
17.27,0.0032899817322129994
17.28,0.0033196506315249993
17.29,0.003345945911225001
17.3,0.0033689450941239985
17.31,0.0033884606054359993
17.32,0.0034046658905530006
17.330000000000002,0.0034172531692510007
17.34,0.0034263721234870023
17.35,0.003431989440117
17.36,0.0034339658231450024
17.37,0.0034326895258839987
17.38,0.003427856679183999
17.39,0.0034196349271469993
17.400000000000002,0.0034079364650509997
17.41,0.0033929198541430006
17.42,0.0033746119672169997
17.43,0.003352981216234999
17.44,0.0033281275541510004
17.45,0.0033000036961839995
17.46,0.0032685023119659994
17.47,0.003233812940268
17.48,0.003196567975335
17.490000000000002,0.00315571168744
17.5,0.003111558934141
17.51,0.003064724920409
17.52,0.0030149404064130003
17.53,0.002962289001794
17.54,0.002906696963087
17.55,0.0028484578500350003
17.56,0.0027875519672950003
17.57,0.0027239949765310006
17.580000000000002,0.00265792168798
17.59,0.002589349951478
17.6,0.002518533221697001
17.61,0.002445187573378001
17.62,0.0023697741752310014
17.63,0.002292242884195002
17.64,0.0022128635338069975
17.650000000000002,0.0021314782528379997
17.66,0.0020482083851739996
17.67,0.0019631790702300013
17.68,0.0018764922036259984
17.69,0.0017881394960629973
17.7,0.001698362751148999
17.71,0.0016072815302160016
17.72,0.001514589217756001
17.73,0.0014209237822980017
17.740000000000002,0.0013271554822749977
17.75,0.00123288219941
17.76,0.0011379360804370034
17.77,0.0010424051555269973
17.78,0.0009461381486619985
17.79,0.0008491701025050008
17.8,0.0007518299085320021
17.81,0.0006539048330370043
17.82,0.0005555308006669965
17.830000000000002,0.0004569831428590035
17.84,0.0003581978581790046
17.85,0.00025943376649400357
17.86,0.0001606635573189949
17.87,6.199001973899998e-05
17.88,3.6381361272999624e-05
17.89,0.00013432081556000175
17.900000000000002,0.0002318944691570013
17.91,0.0003290862836480002
17.92,0.00042571249175599873
17.93,0.0005215031890010019
17.94,0.0006166818671329982
17.95,0.0007106008209329939
17.96,0.0008038320114679975
17.97,0.0008959329368069952
17.98,0.0009870172305080013
17.990000000000002,0.0010768858390279995
18.0,0.0011653504396949982
18.01,0.0012522698358460038
18.02,0.0013378964201369997
18.03,0.0014221029638419938
18.04,0.0015045179323169983
18.05,0.0015853139743850012
18.06,0.001664137993131004
18.07,0.0017412079916290027
18.080000000000002,0.0018164934982149994
18.09,0.0018898685417600009
18.1,0.0019614860731550013
18.11,0.0020308428685009983
18.12,0.002098411122481998
18.13,0.0021646800714989964
18.14,0.0022281289000389976
18.150000000000002,0.0022895247412980033


==> anc/data/fig6/fig_c_T01_rholbo1e-07.csv <==
time,IM(G^>)
0.0,-0.999999956717739
0.01,-0.999799849459903
0.02,-0.999199976971516
0.03,-0.998200865346427
0.04,-0.996803321509494
0.05,-0.995008559150447
0.06,-0.992818110161332
0.07,-0.990233839841611
0.08,-0.987257944051464
0.09,-0.983892945875777
0.1,-0.980141691805166
0.11,-0.976007347442856
0.12,-0.971493392748059
0.13,-0.966603616827448
0.14,-0.961342224487879
0.15,-0.955714008190732
0.16,-0.949723785392166
0.17,-0.943376665592645
0.18,-0.936678042756327
0.19,-0.929633587356099
0.2,-0.922249238063662
0.21,-0.914531193105119
0.22,-0.906485901302534
0.23,-0.898120052823588
0.24,-0.889440569660454
0.25,-0.880454595860858
0.26,-0.871169587948057
0.27,-0.86159384879831
0.28,-0.8517360791567
0.29,-0.841604443518494
0.3,-0.831207280444878
0.31,-0.820553091281384
0.32,-0.809650528784884
0.33,-0.798508385683062
0.34,-0.787135583190206
0.35,-0.775541159502568
0.36,-0.763734274600743
0.37,-0.751724172297508
0.38,-0.739520159282254
0.39,-0.727131627888869
0.4,-0.71456803041387
0.41,-0.701838867950623
0.42,-0.68895367935199
0.43,-0.67592203034015
0.44,-0.662753502781262
0.45,-0.649457684142263
0.46,-0.63604415714594
0.47,-0.622522489639773
0.48,-0.608902224692644
0.49,-0.59519287093323
0.5,-0.581403893142049
0.51,-0.567544703141428
0.52,-0.553624655755866
0.53,-0.539653021065919
0.54,-0.525639004331615
0.55,-0.511592188698695
0.56,-0.497523833747749
0.57,-0.483436583812361
0.58,-0.469342808565453
0.59,-0.455251201638063
0.6,-0.441170337942657
0.61,-0.427108662660751
0.62,-0.413074486980263
0.63,-0.399073740215153
0.64,-0.385116421292569
0.65,-0.371210385728647
0.66,-0.357363334776052
0.67,-0.343582810436596
0.68,-0.32987619151575
0.69,-0.316250689975845
0.7,-0.302713347584666
0.71,-0.289279240946751
0.72,-0.27593917229573
0.73,-0.262707357071156
0.74,-0.249628752301743
0.75,-0.236707942642929
0.76,-0.223920677124395
0.77,-0.211272991607826
0.78,-0.198770722245348
0.79,-0.186419425176036
0.8,-0.174224278027869
0.81,-0.162190492025702
0.82,-0.150323079807865
0.83,-0.138626855151069
0.84,-0.127106432901503
0.85,-0.115766229155721
0.86,-0.104610461706897
0.87,-0.09364315075426
0.88,-0.082868119861212
0.89,-0.072288997138538
0.9,-0.061909216623275
0.91,-0.051732019820838
0.92,-0.041760457378153
0.93,-0.031997390858216
0.94,-0.022445494591198
0.95,-0.013107257582912
0.96,-0.003984985467869
0.97,0.004919074148799
0.98,0.013602931345524
0.99,0.022064801730205
1.0,0.03030321066197
1.01,0.038316734656861
1.02,0.046104120998208
1.03,0.053664285490054
1.04,0.060996310153846
1.05,0.06809944086684
1.06,0.0749730849422
1.07,0.081616808651886
1.08,0.088030403632719
1.09,0.094125390065225
1.1,0.099894414182002
1.11,0.105427020589473
1.12,0.110723592664431
1.13,0.115784700913514
1.14,0.120611063407082
1.15,0.125203543234937
1.16,0.129563145906385
1.17,0.133691016682651
1.18,0.13758843784524
1.19,0.141256825906585
1.2,0.144697779090733
1.21,0.147912977016132
1.22,0.150904173772588
1.23,0.153673294099348
1.24,0.156222382361387
1.25,0.15855335388861
1.26,0.160668395989893
1.27,0.162570113116608
1.28,0.164260981950371
1.29,0.165743592435527
1.3,0.167020422270931
1.31,0.168094460861567
1.32,0.168968592763711
1.33,0.169645794640215
1.34,0.170129132196186
1.35,0.170421757118806
1.36,0.170526904022897
1.37,0.170447887403443
1.38,0.170188098596138
1.39,0.169751002747011
1.4,0.169140135791699
1.41,0.168359101445149
1.42,0.167411568202177
1.43,0.166301266349289
1.44,0.165032155070824
1.45,0.163607915813183
1.46,0.162032446408546
1.47,0.160309694628004
1.48,0.158443655258671
1.49,0.156444816949557
1.5,0.154311435415455
1.51,0.152047651874229
1.52,0.149657641405445
1.53,0.147145608710729
1.54,0.144515795352325
1.55,0.141772466317981
1.56,0.13891991049517
1.57,0.135961145104086
1.58,0.132901791260444
1.59,0.129746184066868
1.6,0.126498679682839
1.61,0.123163654362647
1.62,0.119745482089655
1.63,0.116248541065431
1.64,0.112677209962402
1.65,0.109035867976154
1.66,0.105328889639036
1.67,0.101560642888604
1.68,0.097803212714722
1.69,0.094008768883946
1.7,0.090170197752676
1.71,0.086291457424884
1.72,0.082376772941121
1.73,0.078430395260165
1.74,0.074456511122319
1.75,0.070459171993654
1.76,0.066442549320909
1.77,0.062410780888473
1.78,0.058367967619504
1.79,0.054318215702709
1.8,0.050265523134281
1.81,0.04621386610984
1.82,0.042167173648523
1.83,0.038129325296011
1.84,0.034104148853414
1.85,0.030095418164468
1.86,0.026106850954053
1.87,0.022142106715762
1.88,0.018204784647413
1.89,0.014298421634203
1.9,0.010426493279296
1.91,0.006592403057546
1.92,0.002799489306126
1.93,-0.000948979528516
1.94,-0.004649846671543
1.95,-0.008299888595213
1.96,-0.011896182024948
1.97,-0.015435693042835
1.98,-0.018915526901162
1.99,-0.022332869245743
2.0,-0.025684987253887
2.01,-0.028969230862211
2.02,-0.032182991662317
2.03,-0.035323694003124
2.04,-0.03838904890589
2.05,-0.041376801976267
2.06,-0.044284552377024
2.07,-0.047110018588966
2.08,-0.049851447259347
2.09,-0.052506910964001
2.1,-0.055074557997964
2.11,-0.057552629375005
2.12,-0.059939498316787
2.13,-0.06223405959282
2.14,-0.064434970270228
2.15,-0.066540878092561
2.16,-0.068550508364963
2.17,-0.070462690012762
2.18,-0.072276350174528
2.19,-0.073990789620578
2.2,-0.075604841568452
2.21,-0.077117725126921
2.22,-0.078545573001743
2.23,-0.079794353963991
2.24,-0.08089623701714
2.25,-0.081921290989953
2.26,-0.082843944877088
2.27,-0.083663484233487
2.28,-0.084379927620637
2.29,-0.084993382972758
2.3,-0.085504243233503
2.31,-0.085917504498263
2.32,-0.08623380748333
2.33,-0.086448814974921
2.34,-0.086563113899689
2.35,-0.086550975091602
2.36,-0.086367185897191
2.37,-0.086067756921892
2.38,-0.085669590802053
2.39,-0.085173741388417
2.4,-0.084581334282117
2.41,-0.083893685419818
2.42,-0.083112142877105
2.43,-0.082276091253185
2.44,-0.081363516788559
2.45,-0.080362974441403
2.46,-0.079276071290255
2.47,-0.078104525778673
2.48,-0.076850142743709
2.49,-0.075514803967112
2.5,-0.074100463203333
2.51,-0.07260914277231
2.52,-0.07104293078392
2.53,-0.069403978639637
2.54,-0.067694498658224
2.55,-0.065916761752702
2.56,-0.064073095121489
2.57,-0.062165879933983
2.58,-0.060197548999889
2.59,-0.05817058441649
2.6,-0.05608751519094
2.61,-0.053950914836408
2.62,-0.051763398941862
2.63,-0.049527622716118
2.64,-0.047246259377673
2.65,-0.044925766161232
2.66,-0.042565714631096
2.67,-0.040168746312644
2.68,-0.037737556163904
2.69,-0.035274973909046
2.7,-0.032783938353626
2.71,-0.030267329369888
2.72,-0.027728036045659
2.73,-0.025168977189456
2.74,-0.02259308503781
2.75,-0.020003278428706
2.76,-0.017402669472456
2.77,-0.014793047176205
2.78,-0.012179236403701
2.79,-0.009563267830752
2.8,-0.00694807747882
2.81,-0.004336593611489
2.82,-0.00173175311139
2.83,0.000863541740129
2.84,0.003439832552649
2.85,0.005956555083125
2.86,0.008453816229122
2.87,0.010929001304337
2.88,0.013379482595009
2.89,0.015803904131375
2.9,0.018235435736031
2.91,0.020671153390527
2.92,0.023069786921893
2.93,0.02542869639339
2.94,0.027745293463296
2.95,0.030017037065443
2.96,0.032241434591853
2.97,0.034416043685888
2.98,0.036538473866347
2.99,0.038606388438832
3.0,0.040617506387704
3.01,0.042569604271409
3.02,0.044460518100695
3.03,0.046288145185852
3.04,0.048050445943939
3.05,0.049745445659926
3.06,0.051371236197545
3.07,0.052925977656676
3.08,0.054407899974829
3.09,0.055815304470626
3.1,0.057146563962706
3.11,0.058400129350944
3.12,0.059574524824289
3.13,0.060668283783604
3.14,0.061680151390311
3.15,0.062608929883973
3.16,0.063453413316421
3.17,0.064212522234886
3.18,0.064885259397568
3.19,0.065470686856801
3.2,0.065967994874839
3.21,0.066376443034658
3.22,0.066695336855257
3.23,0.066924138177828
3.24,0.067062356982747
3.25,0.067132289219901
3.26,0.067115801362159
3.27,0.067008327794766
3.28,0.066837972465279
3.29,0.066584091856779
3.3,0.066240047931384
3.31,0.065805862523237
3.32,0.065281705884453
3.33,0.06466784790694
3.34,0.063964634033953
3.35,0.063172691623775
3.36,0.062292633737323
3.37,0.061325075540988
3.38,0.060264869712358
3.39,0.059118760163229
3.4,0.057887481723797
3.41,0.056531275318059
3.42,0.055092231494267
3.43,0.053571762154624
3.44,0.051973513613225
3.45,0.050294439535794
3.46,0.048537130258512
3.47,0.046703768276038
3.48,0.044795889127796
3.49,0.042818032648551
3.5,0.040769048180741
3.51,0.038650705697773
3.52,0.036464845696267
3.53,0.034213375328482
3.54,0.031898158218844
3.55,0.029521354517503
3.56,0.027085050698077
3.57,0.024591401859185
3.58,0.022038471527338
3.59,0.019427123271617
3.6,0.01676630952859
3.61,0.014058412133071
3.62,0.011305905382952
3.63,0.008502973833541
3.64,0.005668662786954
3.65,0.002797317984127
3.66,-0.000108437119374
3.67,-0.003049821378886
3.68,-0.006031825234259
3.69,-0.009037441279488
3.7,-0.012063460706207
3.71,-0.015110187006375
3.72,-0.018174254534207
3.73,-0.02125303933391
3.74,-0.024343667388054
3.75,-0.027443247649373
3.76,-0.030548873923826
3.77,-0.033657627045059
3.78,-0.036766577218356
3.79,-0.03987278646024
3.8,-0.042973375932807
3.81,-0.046065319435796
3.82,-0.04914565454675
3.83,-0.052211500291434
3.84,-0.055243460543748
3.85,-0.058253150110743
3.86,-0.061238949563805
3.87,-0.064197900355267
3.88,-0.067127235000819
3.89,-0.070024145981691
3.9,-0.072885810010332
3.91,-0.075685311011301
3.92,-0.07846797572226
3.93,-0.081207230301839
3.94,-0.083900437105547
3.95,-0.086523553004151
3.96,-0.089095344980342
3.97,-0.091612786361598
3.98,-0.094073597388352
3.99,-0.096475273788195
4.0,-0.098817187571393
4.01,-0.101096938974392
4.02,-0.103310243902361
4.03,-0.105454639305525
4.04,-0.107509625556993
4.05,-0.109452374976988
4.06,-0.111314898038534
4.07,-0.113097513709453
4.08,-0.114798298068097
4.09,-0.116416149525653
4.1,-0.117950073537007
4.11,-0.11939878826963
4.12,-0.120762711704256
4.13,-0.122048291034328
4.14,-0.123253947923978
4.15,-0.124360723285635
4.16,-0.125375557076843
4.17,-0.126297102257989
4.18,-0.12712416608585
4.19,-0.127855641195539
4.2,-0.128490328524696
4.21,-0.129027472980557
4.22,-0.129466205554892
4.23,-0.129805737557553
4.24,-0.130045361243521
4.25,-0.130184450576154
4.26,-0.130222461997305
4.27,-0.130158935140001
4.28,-0.129993517947349
4.29,-0.129725912532031
4.3,-0.12935589014653
4.31,-0.128883329770437
4.32,-0.128308195113189
4.33,-0.127630671004003
4.34,-0.126850588155763
4.350000000000001,-0.125968333954842
4.36,-0.12498421306699
4.37,-0.123898615515356
4.38,-0.122712016143573
4.39,-0.121424974212761
4.4,-0.120038332259525
4.41,-0.118552616483611
4.42,-0.116984178655557
4.43,-0.115321993504865
4.44,-0.113563668669693
4.45,-0.111710232901588
4.46,-0.109764566619338
4.47,-0.107727648849991
4.48,-0.105599276279528
4.49,-0.103381801691371
4.5,-0.10109571846803
4.51,-0.098726061793447
4.52,-0.096270747711159
4.53,-0.093731382273228
4.54,-0.09110966561672
4.55,-0.088407356629155
4.56,-0.08562628111921
4.57,-0.082766839356744
4.58,-0.079833964892095
4.59,-0.076826760451424
4.600000000000001,-0.073748752608787
4.61,-0.070602094064793
4.62,-0.067388981641604
4.63,-0.06411166592274
4.64,-0.060772446512769
4.65,-0.05737368065373
4.66,-0.053917751265955
4.67,-0.050407078202496
4.68,-0.0468450609117
4.69,-0.043231017933045
4.7,-0.039572061658385
4.71,-0.035867588311608
4.72,-0.032121385481247
4.73,-0.028336112211183
4.74,-0.024514465699904
4.75,-0.020659181863332
4.76,-0.016773027346654
4.77,-0.012858784324479
4.78,-0.00891927629401
4.79,-0.004957481966092
4.8,-0.000976337698454
4.81,0.003021289507018
4.82,0.007032520619752
4.83,0.011054467277633
4.84,0.015084234426609
4.850000000000001,0.019049055224454
4.86,0.023016782043468
4.87,0.026983586311758
4.88,0.030946576955983
4.89,0.034902954846866
4.9,0.038849923214836
4.91,0.042784778879146
4.92,0.046704793796316
4.93,0.050607237256952
4.94,0.054489446181322
4.95,0.058348702459163
4.96,0.062181837951252
4.97,0.065975265294485
4.98,0.069738378104409
4.99,0.073468417721063
5.0,0.077162825833148
5.01,0.080819113878939
5.02,0.084434834147995
5.03,0.087994377752388
5.04,0.091495389109495
5.05,0.09494899651123
5.06,0.098345230043582
5.07,0.101685411911567
5.08,0.104971817623056
5.09,0.108202227273957
5.100000000000001,0.11137455910178
5.11,0.114486804555896
5.12,0.117550265567697
5.13,0.120550524609466
5.14,0.123486442424685
5.15,0.126355548392932
5.16,0.129159433295769
5.17,0.131891997373263
5.18,0.134553480357379
5.19,0.137141576589379
5.2,0.139655651168515
5.21,0.142094069055909
5.22,0.144455494263459
5.23,0.146738645181437
5.24,0.148942302988212
5.25,0.151065315184279
5.26,0.153106597453154
5.27,0.155065081990687
5.28,0.156919395946781
5.29,0.158690539631187
5.3,0.160376651737904
5.31,0.161976942363164
5.32,0.163490757861595
5.33,0.16491749506071
5.34,0.166256730804562
5.350000000000001,0.167507936862851
5.36,0.168670800061698
5.37,0.169745018452659
5.38,0.17073034719246
5.39,0.171626778728841
5.4,0.172431245339715
5.41,0.173145934167221
5.42,0.173771511043788
5.43,0.174308077783365
5.44,0.174755666062257
5.45,0.175114892253226
5.46,0.175387041854117
5.47,0.175571284803772
5.48,0.175667882943527
5.49,0.175677110307154
5.5,0.175599277738636
5.51,0.175434717966714
5.52,0.175183156944826
5.53,0.174846187300642
5.54,0.174424869960028
5.55,0.173917150659118
5.56,0.173324694306381
5.57,0.172647694707112
5.58,0.171887024302684
5.59,0.171044215893079
5.600000000000001,0.170118977023317
5.61,0.169111944200975
5.62,0.168023128746405
5.63,0.1668558501269
5.64,0.165609228597685
5.65,0.164290023388122
5.66,0.162894613327231
5.67,0.16142292375534
5.68,0.159876804244605
5.69,0.158257036886497
5.7,0.156564844906003
5.71,0.15480143407936
5.72,0.152968054218375
5.73,0.151066042232446
5.74,0.149096708020981
5.75,0.147061811414843
5.76,0.144964733718744
5.77,0.142806911005173
5.78,0.140588061997313
5.79,0.138309861124363
5.8,0.135974070095408
5.81,0.133582519584197
5.82,0.131136253369232
5.83,0.128638011248052
5.84,0.126089823277574
5.850000000000001,0.123493743051787
5.86,0.120851873417043
5.87,0.118166358995328
5.88,0.115439380660583
5.89,0.11267677652925
5.9,0.109877895390301
5.91,0.107044053342069
5.92,0.104182897404055
5.93,0.10129191660716
5.94,0.098372622939681
5.95,0.095427277044557
5.96,0.092458144761104
5.97,0.089467493853906
5.98,0.086457564711701
5.99,0.083430590926887
6.0,0.080388789579573
6.01,0.077334698219333
6.02,0.074270121818009
6.03,0.071197303724493
6.04,0.068118382798796
6.05,0.065035473702449
6.06,0.061950668801745
6.07,0.058866039094672
6.08,0.055783635049022
6.09,0.052705484803872
6.100000000000001,0.049633603952778
6.11,0.04656974057401
6.12,0.043516195524569
6.13,0.040476030703873
6.140000000000001,0.037453687276784
6.15,0.034449667211073
6.16,0.031480583788317
6.17,0.028539619931083
6.18,0.025620192752862
6.19,0.022724393559305
6.2,0.019854167245153
6.21,0.017013289288575
6.22,0.014199714399996
6.23,0.011416132599751
6.24,0.008666341434221
6.25,0.005951067444279
6.26,0.003273739073765
6.27,0.00063261434717
6.28,-0.001971142177311
6.29,-0.004531763374402
6.3,-0.007049517106013
6.31,-0.009523297434165
6.32,-0.01195155009917
6.33,-0.014333163773818
6.34,-0.016666828111795
6.350000000000001,-0.018951264799696
6.36,-0.02118524861987
6.37,-0.023367612283389
6.38,-0.025497243221823
6.390000000000001,-0.027573085992095
6.4,-0.029593250366542
6.41,-0.031555311265262
6.42,-0.03346167352386
6.43,-0.035310761655165
6.44,-0.037101804443719
6.45,-0.038834099450402
6.46,-0.040507002814462
6.47,-0.042119923161439
6.48,-0.043672332887318
6.49,-0.045163744731076
6.5,-0.04659372813253
6.51,-0.047971955862077
6.52,-0.049289085305069
6.53,-0.050543699839299
6.54,-0.051735670579404
6.55,-0.052864612351062
6.56,-0.05391795536143
6.57,-0.054901294507221
6.58,-0.055823412513169
6.59,-0.05668385816056
6.600000000000001,-0.057482622528814
6.61,-0.058219572829785
6.62,-0.058895160719017
6.63,-0.059508997714365
6.640000000000001,-0.060063096509841
6.65,-0.060556884661379
6.66,-0.060990492986069
6.67,-0.061363813723613
6.68,-0.061677907832885
6.69,-0.061933267751536
6.7,-0.062130456150945
6.71,-0.06227008700683
6.72,-0.062352828263986
6.73,-0.062379400231901
6.74,-0.062350574418147
6.75,-0.062267172235414
6.76,-0.062130063807963
6.77,-0.061940329467612
6.78,-0.061698762424643
6.79,-0.061406380880316
6.8,-0.061064235816357
6.81,-0.060673415830742
6.82,-0.060235052800729
6.83,-0.05975026684912
6.84,-0.059220309117586
6.850000000000001,-0.058647110482576
6.86,-0.058031829415045
6.87,-0.057376338098087
6.88,-0.056681909038289
6.890000000000001,-0.055949462875706
6.9,-0.055177778409086
6.91,-0.054369622474725
6.92,-0.053527081643982
6.93,-0.052648027257224
6.94,-0.051733011680362
6.95,-0.050788795548877
6.96,-0.049816469352442
6.97,-0.048817473541245
6.98,-0.047793274524868
6.99,-0.046745358684245
7.0,-0.045675235831053
7.01,-0.04458399078133
7.02,-0.043473006149763
7.03,-0.042344317419037
7.04,-0.041199475070616
7.05,-0.040040031313098
7.06,-0.038867557775032
7.07,-0.037683595310229
7.08,-0.036489718080458
7.09,-0.035287449939018
7.100000000000001,-0.034078414945885
7.11,-0.032864064201104
7.12,-0.031645919927661
7.13,-0.030425491190429
7.140000000000001,-0.029204296129386
7.15,-0.027983575139341
7.16,-0.026764786016159
7.17,-0.025549122170897
7.18,-0.024338465241735
7.19,-0.023134213768338
7.2,-0.021937751886886
7.21,-0.020750428784646
7.22,-0.019575941013595
7.23,-0.018415633611593
7.24,-0.017268292723475
7.25,-0.01613517362435
7.26,-0.015017657344157
7.27,-0.013916599294173
7.28,-0.012833317725648
7.29,-0.011768927937576
7.3,-0.010724524741126
7.31,-0.009701169627211
7.32,-0.00869989645283
7.33,-0.007715824819448
7.34,-0.006755131135528
7.350000000000001,-0.005820308196634
7.36,-0.004912280524371
7.37,-0.004031944474345
7.38,-0.003180180115272
7.390000000000001,-0.00235774138656
7.4,-0.001565507347893
7.41,-0.000805237408514
7.42,-7.6166620326e-05
7.43,0.000620972472682
7.44,0.00128519809386
7.45,0.001914071306789
7.46,0.002508569363666
7.47,0.0030681891432
7.48,0.003592413318302
7.49,0.004080842977083
7.5,0.004532787176403
7.51,0.004948447059276
7.52,0.005327354035883
7.53,0.005668978229174
7.54,0.005973162163248
7.55,0.006239713160068
7.56,0.006468524465754
7.57,0.006659474871381
7.58,0.006809857109756
7.59,0.00691969886349
7.600000000000001,0.006988317805473
7.61,0.007018161125506
7.62,0.007010030987272
7.63,0.006964709093955
7.640000000000001,0.006878422781288
7.65,0.00675261414658
7.66,0.006590594932862
7.67,0.006392345553863
7.68,0.006158204890623
7.69,0.005889032517136
7.7,0.005585348945716
7.71,0.005248221399818
7.72,0.004878134699767
7.73,0.00447534972268
7.74,0.004040570920422
7.75,0.003574535682888
7.76,0.003067682362436
7.77,0.002529077000063
7.78,0.001967026624743
7.79,0.001374698558806
7.8,0.000755376892391
7.81,0.00010999532716
7.82,-0.000557925697665
7.83,-0.001250015504953
7.84,-0.001965501263766
7.850000000000001,-0.002702930172923
7.86,-0.003461146799933
7.87,-0.004238973288885
7.88,-0.005035946247137
7.890000000000001,-0.005850770812626
7.9,-0.006681152955423
7.91,-0.007525856510987
7.92,-0.008383595690235
7.930000000000001,-0.009252603457528
7.94,-0.010132926640889
7.95,-0.011021788377939
7.96,-0.011918341189017
7.97,-0.012820284694756
7.98,-0.013727455719097
7.99,-0.014638042349636
8.0,-0.01555201229671
8.01,-0.016466442506157
8.02,-0.017379893998936
8.03,-0.018290742620026
8.040000000000001,-0.019196815183373
8.05,-0.020097485210571
8.06,-0.020991910051091
8.07,-0.021878748733419
8.08,-0.022756676280382
8.09,-0.02362438866418
8.1,-0.02448061078703
8.11,-0.025323116689951
8.120000000000001,-0.026150897654391
8.13,-0.026962708032388
8.14,-0.02775796983919
8.15,-0.028535498998978
8.16,-0.029294141648736
8.17,-0.030032763471776
8.18,-0.030750298298292
8.19,-0.031444972103198
8.2,-0.032116423256375
8.21,-0.032763633427733
8.22,-0.033385611959947
8.23,-0.033981553155829
8.24,-0.034549810125024
8.25,-0.035090546532863
8.26,-0.035602472044803
8.27,-0.036084772515734
8.28,-0.036536664135573
8.290000000000001,-0.036957398451731
8.3,-0.037346268686813
8.31,-0.037702585750577
8.32,-0.03802570511629
8.33,-0.038315019827298
8.34,-0.038569762954525
8.35,-0.038789527955951
8.36,-0.038973842068317
8.370000000000001,-0.039122265966903
8.38,-0.039234385364536
8.39,-0.039310898917014
8.4,-0.039348838387584
8.41,-0.03934919679172
8.42,-0.039311790967358
8.43,-0.039236432657527
8.44,-0.039122960784687
8.45,-0.038970096305793
8.46,-0.038777668391609
8.47,-0.038546860180381
8.48,-0.038277677465843
8.49,-0.037970174980236
8.5,-0.037624441884489
8.51,-0.037240635428353
8.52,-0.036818946365429
8.53,-0.036359586759475
8.540000000000001,-0.035862897460826
8.55,-0.03532918106279
8.56,-0.034758043382692
8.57,-0.034150673877837
8.58,-0.03350752192024
8.59,-0.032829108642629
8.6,-0.032115998713979
8.61,-0.031368615160949
8.620000000000001,-0.030587687500048
8.63,-0.029773992854543
8.64,-0.028928273778966
8.65,-0.028051317126221
8.66,-0.027143951537599
8.67,-0.026207039400804
8.68,-0.025241814266069
8.69,-0.024248060947078
8.700000000000001,-0.023227616237347
8.71,-0.022181493255219
8.72,-0.021110273279741
8.73,-0.020015632778468
8.74,-0.01889861591826
8.75,-0.017760337190949
8.76,-0.016601131561215
8.77,-0.015423940313604
8.78,-0.014229069081081
8.790000000000001,-0.01301769981387
8.8,-0.011790516055505
8.81,-0.010549010641693
8.82,-0.009294791226045
8.83,-0.008029187522239
8.84,-0.006754264772077
8.85,-0.00546996119369
8.86,-0.004178141191821
8.870000000000001,-0.002880201619564
8.88,-0.001577738904821
8.89,-0.000272146737563
8.9,0.001034447475879
8.91,0.00234135341872
8.92,0.003647164287735
8.93,0.004950467541717
8.94,0.006249848574243
8.950000000000001,0.007543913169129
8.96,0.00883122389856
8.97,0.010110364495749
8.98,0.011379923174248
8.99,0.012638722356011
9.0,0.013884909016284
9.01,0.015116578527439
9.02,0.016332701292643
9.03,0.017532098216396
9.040000000000001,0.018714038000548
9.05,0.019876054567014
9.06,0.021017383874471
9.07,0.022136713775851
9.08,0.02323264989742
9.09,0.024304094869695
9.1,0.025349679548376
9.11,0.026367511983995
9.120000000000001,0.027354089396035
9.13,0.028309941814167
9.14,0.029234935955456
9.15,0.030127925581855
9.16,0.030987404256147
9.17,0.031812963514691
9.18,0.032602746999413
9.19,0.033356051974817
9.200000000000001,0.034071420552526
9.21,0.034747851695242
9.22,0.035384780928639
9.23,0.035981254775558
9.24,0.036536808427961
9.25,0.037050155555579
9.26,0.037520383084384
9.27,0.037946658550931
9.28,0.03832819522797
9.290000000000001,0.03866422564194
9.3,0.038954044938752
9.31,0.039196980400742
9.32,0.039392417552031
9.33,0.039539739982139
9.34,0.039638401547813
9.35,0.039687889538187
9.36,0.039687754480132
9.370000000000001,0.039637570685866
9.38,0.039536961023014
9.39,0.039385596991678
9.4,0.039183205060373
9.41,0.038929554409841
9.42,0.038624462750753
9.43,0.038267539762851
9.44,0.037857735708864
9.450000000000001,0.037395782920811
9.46,0.036882240584762
9.47,0.036317774372705
9.48,0.035701849853854
9.49,0.035035847255363
9.5,0.034318828420819
9.51,0.033551120662498
9.52,0.032733040161867
9.53,0.031864984686026
9.540000000000001,0.03094738232792
9.55,0.029980598451257
9.56,0.028965149648933
9.57,0.027901309180147
9.58,0.026790681716891
9.59,0.025633484397099
9.6,0.024430470504308
9.61,0.023182448864813
9.620000000000001,0.021890275877897
9.63,0.020554859888378
9.64,0.019177159183742
9.65,0.017758181209382
9.66,0.016298981727247
9.67,0.014800663927232
9.68,0.013263478261989
9.69,0.011688699592704
9.700000000000001,0.010078397445767
9.71,0.008433852654363
9.72,0.006755991472776
9.73,0.005046621434012
9.74,0.00330713275782
9.75,0.001538984490409
9.76,-0.000256341586386
9.77,-0.002077325144638
9.78,-0.003922132947658
9.790000000000001,-0.00578974989099
9.8,-0.007678271293075
9.81,-0.009586053643436
9.82,-0.011511427831105
9.83,-0.013452886256856
9.84,-0.0154086465204
9.85,-0.017376860724184
9.86,-0.01935586356472
9.870000000000001,-0.021343684033182
9.88,-0.02333862029945
9.89,-0.025339151550186
9.9,-0.02734317778993
9.91,-0.029348859030919
9.92,-0.031354339208984
9.93,-0.03335776262604
9.94,-0.035357271147377
9.950000000000001,-0.037351716988851
9.96,-0.039337808790892
9.97,-0.041315078257859
9.98,-0.043280961468495
9.99,-0.045234169787403
10.0,-0.047172682644161
10.01,-0.049094559045419
10.02,-0.050997633325234
10.03,-0.052880084547988
10.040000000000001,-0.05474009804334
10.05,-0.056575871241532
10.06,-0.058385618121201
10.07,-0.060167566677947
10.08,-0.061919963691002
10.09,-0.063640939428356
10.1,-0.065329053679276
10.11,-0.066982485223037
10.120000000000001,-0.068599618475683
10.13,-0.070178827170128
10.14,-0.071718307024007
10.15,-0.073216470371121
10.16,-0.074671802372061
10.17,-0.076082728065835
10.18,-0.077447805211397
10.19,-0.078765596437364
10.200000000000001,-0.0800347028524
10.21,-0.081253924263515
10.22,-0.082421698978052
10.23,-0.083537045724195
10.24,-0.084598522810546
10.25,-0.085604943971786
10.26,-0.086555175370855
10.27,-0.087448112251077
10.28,-0.088278664320153
10.290000000000001,-0.089049736697696
10.3,-0.089760261152896
10.31,-0.090409639452665
10.32,-0.090996695864168
10.33,-0.091520763085299
10.34,-0.091981104966021
10.35,-0.092377025034876
10.36,-0.092707878372025
10.370000000000001,-0.092973072159274
10.38,-0.09317206571271
10.39,-0.093304057944
10.4,-0.093368658417025
10.41,-0.093365698184499
10.42,-0.093295345156837
10.43,-0.093156403586463
10.44,-0.092949573934651
10.450000000000001,-0.092674240708937
10.46,-0.092330294189493
10.47,-0.091917648103489
10.48,-0.091436359687375
10.49,-0.090886408006236
10.5,-0.090267922258631
10.51,-0.089581038822104
10.52,-0.088825977923612
10.53,-0.088002949312986
10.540000000000001,-0.087112286702602
10.55,-0.086154356899537
10.56,-0.085129581716988
10.57,-0.084038440563471
10.58,-0.082880829072646
10.59,-0.081657945659166
10.6,-0.080370467915064
10.61,-0.079019120540802
10.620000000000001,-0.077604669390813
10.63,-0.076127938707367
10.64,-0.074589809622026
10.65,-0.072991220666776
10.66,-0.071333333851652
10.67,-0.069617035239434
10.68,-0.067843485934024
10.69,-0.066013753877662
10.700000000000001,-0.064129100378325
10.71,-0.062190820672582
10.72,-0.060200417317516
10.73,-0.058159187809956
10.74,-0.056068571273728
10.75,-0.05393005658956
10.76,-0.051745185783865
10.77,-0.049515550155963
10.78,-0.04724278376447
10.790000000000001,-0.044928577727885
10.8,-0.042574672022136
10.81,-0.040182810492639
10.82,-0.037754830892269
10.83,-0.035292587971685
10.84,-0.032797973030192
10.85,-0.03027291184306
10.86,-0.0277193622473
10.870000000000001,-0.025139311804998
10.88,-0.022535007939281
10.89,-0.019908477142551
10.9,-0.017261519038234
10.91,-0.014596260207539
10.92,-0.011914824665738
10.93,-0.009219254471991
10.94,-0.006511713759168
10.950000000000001,-0.0037943446426
10.96,-0.001069294823524
10.97,0.001661282317234
10.98,0.004393758698278
10.99,0.007127240974913
11.0,0.009859650460934
11.01,0.012588770211198
11.02,0.01531282577815
11.03,0.018029252930066
11.040000000000001,0.020736021241115
11.05,0.023432026834513
11.06,0.026113134782448
11.07,0.02877928127396
11.08,0.031427240703677
11.09,0.034055187262297
11.1,0.036660929825444
11.11,0.039242419950667
11.120000000000001,0.041797503578378
11.13,0.044324414751294
11.14,0.046821038341004
11.15,0.049285401550204
11.16,0.05171553777788
11.17,0.054109726623776
11.18,0.056465450322072
11.19,0.058781425361157
11.200000000000001,0.061055596928826
11.21,0.063285906856628
11.22,0.065470555815891
11.23,0.067607968205087
11.24,0.069696409617398
11.25,0.071734175407181
11.26,0.073719594809469
11.27,0.075651024924283
11.28,0.077526887134206
11.290000000000001,0.079345617002387
11.3,0.081105700467704
11.31,0.082805666930779
11.32,0.0844441675727
11.33,0.086019685905304
11.34,0.087530954700337
11.35,0.088976695158023
11.36,0.090355681061284
11.370000000000001,0.091666740155038
11.38,0.092908755799897
11.39,0.094080668538539
11.4,0.095181478605416
11.41,0.096210243820066
11.42,0.09716608548436
11.43,0.098048187345171
11.44,0.098855797790038
11.450000000000001,0.099588229218686
11.46,0.100244860133669
11.47,0.100825135233352
11.48,0.101328570938478
11.49,0.101754747654842
11.5,0.102103317657825
11.51,0.102373869574312
11.52,0.102566334523024
11.53,0.102680463886375
11.540000000000001,0.102716401069477
11.55,0.102674052991502
11.56,0.102553392046341
11.57,0.102354668562521
11.58,0.102078110566329
11.59,0.101723902811875
11.6,0.101292591784776
11.61,0.100784540628633
11.620000000000001,0.100200954015824
11.63,0.099541827172033
11.64,0.098807794950896
11.65,0.09799916183655
11.66,0.097117512450538
11.67,0.096162842207364
11.68,0.095137013498355
11.69,0.094040570642222
11.700000000000001,0.092874456114588
11.71,0.091639822498284
11.72,0.090337834053673
11.73,0.088969715428875
11.74,0.087536749837637
11.75,0.086040278573258
11.76,0.084481595082665
11.77,0.082860443821909
11.78,0.081180305653138
11.790000000000001,0.079442808986368
11.8,0.077649529887525
11.81,0.075802004438738
11.82,0.073902154546911
11.83,0.071951631455757
11.84,0.069952238511064
11.85,0.067905826757383
11.86,0.065814293061504
11.870000000000001,0.063679579010823
11.88,0.061503669191918
11.89,0.059288590113929
11.9,0.057036408682326
11.91,0.054748354108889
11.92,0.05242741837114
11.93,0.050075775522413
11.94,0.047695636359714
11.950000000000001,0.045289244724655
11.96,0.042859015844149
11.97,0.040407076173539
11.98,0.037935796219525
11.99,0.035447185979172
12.0,0.032943962997987
12.01,0.030428515185559
12.02,0.027903253781356
12.030000000000001,0.025370593882115
12.040000000000001,0.022832957912216
12.05,0.020292771663186
12.06,0.017752487039515
12.07,0.015214463014829
12.08,0.012682144880985
12.09,0.01015751188282
12.1,0.007642474934832
12.11,0.005139399708705
12.120000000000001,0.002650631649683
12.13,0.000178489638244
12.14,-0.002274738398421
12.15,-0.004706793919845
12.16,-0.007115413800117
12.17,-0.009498491996988
12.18,-0.011853891192948
12.19,-0.014179525352323
12.200000000000001,-0.016473363799881
12.21,-0.018733429863869
12.22,-0.0209578033792
12.23,-0.023144623030375
12.24,-0.025292004880727
12.25,-0.027398234938963
12.26,-0.029461663756949
12.27,-0.031480691687524
12.280000000000001,-0.033453781071857
12.290000000000001,-0.035379459615918
12.3,-0.037256670273384
12.31,-0.039084060871534
12.32,-0.040860018318378
12.33,-0.042583346140227
12.34,-0.044252906428721
12.35,-0.04586762492504
12.36,-0.047426496180425
12.370000000000001,-0.048928578525518
12.38,-0.050372991043461
12.39,-0.051758919646928
12.4,-0.053085600803962
12.41,-0.054352888590259
12.42,-0.055559028288904
12.43,-0.056703996249003
12.44,-0.057786772660682
12.450000000000001,-0.058807871407013
12.46,-0.059766369415112
12.47,-0.060661892604831
12.48,-0.061494115817457
12.49,-0.062262762114307
12.5,-0.062967601552183
12.51,-0.063608453891002
12.52,-0.064185175058955
12.530000000000001,-0.064697669717345
12.540000000000001,-0.065146006281471
12.55,-0.065529922090367
12.56,-0.065849576670643
12.57,-0.066105040926631
12.58,-0.066296425963373
12.59,-0.066423880011449
12.6,-0.066487556537785
12.61,-0.066487769666316
12.620000000000001,-0.066424744617739
12.63,-0.066298503195818
12.64,-0.066110153204995
12.65,-0.06585898045017
12.66,-0.065546043960023
12.67,-0.065171791353334
12.68,-0.064736715416084
12.69,-0.064241076102243
12.700000000000001,-0.063685996108409
12.71,-0.063071840070894
12.72,-0.062398761084671
12.73,-0.061667840254759
12.74,-0.060879892303246
12.75,-0.060035730477995
12.76,-0.059136188572308
12.77,-0.058182122236694
12.780000000000001,-0.057174532156489
12.790000000000001,-0.056114394430329
12.8,-0.055002734029745
12.81,-0.053840621681258
12.82,-0.052629165864897
12.83,-0.051368621368734
12.84,-0.050061150700881
12.85,-0.048708102772715
12.86,-0.04731059275385
12.870000000000001,-0.045869965419246
12.88,-0.044387596448424
12.89,-0.042864894114695
12.9,-0.041303302140501
12.91,-0.039704299398569
12.92,-0.038069398833127
12.93,-0.0364000652093
12.94,-0.034698015329306
12.950000000000001,-0.03296480286919
12.96,-0.031202106223934
12.97,-0.02941149434138
12.98,-0.027594695574495
12.99,-0.025753415094385
13.0,-0.023889377647275
13.01,-0.022004536453963
13.02,-0.020100708030843
13.030000000000001,-0.018179441465023
13.040000000000001,-0.016242524040263
13.05,-0.014291743217209
13.06,-0.012328894996974
13.07,-0.010355779249229
13.08,-0.008373323816943
13.09,-0.006383342645411
13.1,-0.004388466477598
13.11,-0.00239049256985
13.120000000000001,-0.000392461138027
13.13,0.001603803686331
13.14,0.003597753100673
13.15,0.005587663407925
13.16,0.007571812473742
13.17,0.00954848938684
13.18,0.011515996789936
13.19,0.013472652341995
13.200000000000001,0.015416789919993
13.21,0.017346760389914
13.22,0.01926093241896
13.23,0.021158159156662
13.24,0.023035922330628
13.25,0.024893105550518
13.26,0.026728155560636
13.27,0.028539539903166
13.280000000000001,0.030325747191728
13.290000000000001,0.032085288046021
13.3,0.033816695896816
13.31,0.035518527490587
13.32,0.03718936360031
13.33,0.038827809767647
13.34,0.04043249705814
13.35,0.042002079258454
13.36,0.043535245832103
13.370000000000001,0.045030709525584
13.38,0.046487214045322
13.39,0.047903542544078
13.4,0.049278484356996
13.41,0.050611379508674
13.42,0.051901085133008
13.43,0.053144412993753
13.44,0.054340319603047
13.450000000000001,0.055489408096053
13.46,0.05659069627892
13.47,0.057643140857157
13.48,0.058646353442501
13.49,0.059599085321153
13.5,0.060500483328215
13.51,0.06134980462449
13.52,0.062146379417488
13.530000000000001,0.062889704640333
13.540000000000001,0.063578653637981
13.55,0.064209903807989
13.56,0.064789227672646
13.57,0.065312882434197
13.58,0.06578044463486
13.59,0.066191903357078
13.6,0.066546953431383
13.61,0.066844935365558
13.620000000000001,0.067082429415217
13.63,0.06726220156274
13.64,0.067384281898865
13.65,0.067448634742419
13.66,0.067455253615641
13.67,0.067404176380209
13.68,0.067295488853773
13.69,0.067129326514561
13.700000000000001,0.066905872101485
13.71,0.066625434238173
13.72,0.066288237614456
13.73,0.065894647129536
13.74,0.06544445155354
13.75,0.064938613089937
13.76,0.06437758909911
13.77,0.063761895096078
13.780000000000001,0.06309209502872
13.790000000000001,0.062368798341251
13.8,0.061592310308613
13.81,0.060763819027578
13.82,0.059883713724846
13.83,0.058953146193346
13.84,0.057974607308622
13.85,0.056947206279472
13.86,0.055871877438316
13.870000000000001,0.0547500180464
13.88,0.053581751607422
13.89,0.052368560692054
13.9,0.051111463898416
13.91,0.049811713453545
13.92,0.048470405833282
13.93,0.047088739930478
13.94,0.045667952337734
13.950000000000001,0.044208505360783
13.96,0.042711869423118
13.97,0.041180069710191
13.98,0.039614488114723
13.99,0.038016532323256
14.0,0.03638765122968
14.01,0.03472931205991
14.02,0.033043013651265
14.030000000000001,0.031330281639614
14.040000000000001,0.029592667079971
14.05,0.027831745041395
14.06,0.026049113172967
14.07,0.024246389303058
14.08,0.022425212776379
14.09,0.020587341729618
14.1,0.018734331193213
14.11,0.016867938033086
14.120000000000001,0.014989771606706
14.13,0.013101561577806
14.14,0.011205046943765
14.15,0.009301948979057
14.16,0.007394018903986
14.17,0.005482986966403
14.18,0.003570642622846
14.19,0.001658721208195
14.200000000000001,-0.000250945111044
14.21,-0.002156902476589
14.22,-0.004057229730226
14.23,-0.005949981638086
14.24,-0.007833909427573
14.25,-0.009706969739248
14.26,-0.011567429706181
14.27,-0.013413567123942
14.280000000000001,-0.015243671009822
14.290000000000001,-0.017056043042576
14.3,-0.018849481008211
14.31,-0.020621356506121
14.32,-0.022370532682497
14.33,-0.024095321398264
14.34,-0.025794361407631
14.35,-0.027466594385955
14.36,-0.029109775815955
14.370000000000001,-0.03072232960867
14.38,-0.032302728486494
14.39,-0.033849477651773
14.4,-0.035361113061702
14.41,-0.036836220889105
14.42,-0.038273627668245
14.43,-0.039672032756111
14.44,-0.041030115882035
14.450000000000001,-0.042346540322732
14.46,-0.043620167888446
14.47,-0.044849729166024
14.48,-0.046034064457447
14.49,-0.047171535937407
14.5,-0.048261035913981
14.51,-0.049302035715759
14.52,-0.050293429801145
14.530000000000001,-0.051234293463928
14.540000000000001,-0.052123824905418
14.55,-0.052961178914428
14.56,-0.053745554398298
14.57,-0.054477078827617
14.58,-0.055154176043517
14.59,-0.05577718741198
14.6,-0.056345477501932
14.61,-0.056857435676054
14.620000000000001,-0.05731257244296
14.63,-0.057710449138886
14.64,-0.058050681549941
14.65,-0.058332940646864
14.66,-0.058556959187751
14.67,-0.058722517097677
14.68,-0.058829449704464
14.69,-0.05887765222969
14.700000000000001,-0.05886684509864
14.71,-0.058796780581824
14.72,-0.058668058691529
14.73,-0.058480286242833
14.74,-0.058234687212296
14.75,-0.057930877381993
14.76,-0.057569275086819
14.77,-0.057150223838609
14.780000000000001,-0.056674086635408
14.790000000000001,-0.056141321428004
14.8,-0.055552532619909
14.81,-0.054908194367953
14.82,-0.05420900491801
14.83,-0.053455362270013
14.84,-0.052648635296771
14.85,-0.051789544691363
14.86,-0.050878595883545
14.870000000000001,-0.049916513716027
14.88,-0.048904302601098
14.89,-0.04784291321747
14.9,-0.046733371765796
14.91,-0.045576742783696
14.92,-0.044375382637754
14.93,-0.043130616518111
14.94,-0.041842020281791
14.950000000000001,-0.04051103849422
14.96,-0.039138749949069
14.97,-0.037726883056943
14.98,-0.036276605626642
14.99,-0.03478949462889
15.0,-0.033266649365776
15.01,-0.031709728437484
15.02,-0.030120227190111
15.030000000000001,-0.028499692532375
15.040000000000001,-0.026849704087966
15.05,-0.025171880306307
15.06,-0.023467768526688
15.07,-0.021739181149534
15.08,-0.019987618584468
15.09,-0.018215045764336
15.1,-0.016424039095824
15.11,-0.014615423447215
15.120000000000001,-0.012791122137921
15.13,-0.010952850405006
15.14,-0.009102577445567
15.15,-0.007241976797532
15.16,-0.005372879870222
15.17,-0.003497135991665
15.18,-0.001616797905487
15.19,0.000266366014459
15.200000000000001,0.002150838750885
15.21,0.0040344722182
15.22,0.005915381164371
15.23,0.007791557103055
15.24,0.009664011016373
15.25,0.011528748318914
15.26,0.013383439971119
15.27,0.015226287665076
15.280000000000001,0.017055429737654
15.290000000000001,0.018869088016803
15.3,0.020665291035072
15.31,0.022442274032892
15.32,0.024198230783543
15.33,0.025931092363242
15.34,0.027640135665004
15.35,0.029322438617372
15.36,0.030977104788654
15.370000000000001,0.032602070760748
15.38,0.034194065566805
15.39,0.03575137066407
15.4,0.037273932654321
15.41,0.038760148720116
15.42,0.040208471683907
15.43,0.041617376061769
15.44,0.042985371645905
15.450000000000001,0.044310982497143
15.46,0.045592814947563
15.47,0.04682958218912
15.48,0.048019786617896
15.49,0.049162223847106
15.5,0.050255533298072
15.51,0.051303542545551
15.52,0.052300932136704
15.530000000000001,0.053245582940554
15.540000000000001,0.054136784890952
15.55,0.054973455136828
15.56,0.055754815608852
15.57,0.056480022260146
15.58,0.057148051637714
15.59,0.057758073930278
15.6,0.058308962565306
15.610000000000001,0.05880121099607
15.620000000000001,0.05923255063202
15.63,0.059603730933564
15.64,0.059913819611911
15.65,0.060162307395326
15.66,0.060348355408917
15.67,0.060472450688761
15.68,0.060533678278683
15.69,0.060531883827413
15.700000000000001,0.060466970264973
15.71,0.060338827442733
15.72,0.060147389604867
15.73,0.059892646865774
15.74,0.05957464667178
15.75,0.059193494102268
15.76,0.058749345119761
15.77,0.058242427122924
15.780000000000001,0.057673018156066
15.790000000000001,0.057041455175117
15.8,0.056349001004666
15.81,0.055594362245002
15.82,0.054778918994961
15.83,0.053903232300364
15.84,0.052967927137247
15.85,0.051973681025273
15.860000000000001,0.05092122732443
15.870000000000001,0.049811354073267
15.88,0.048645912243672
15.89,0.047424786018676
15.9,0.046148807957466
15.91,0.044818968228925
15.92,0.043436683041961
15.93,0.042002822438142
15.94,0.04051853821266
15.950000000000001,0.038984996917906
15.96,0.037403477686738
15.97,0.035775299450255
15.98,0.034101810440138
15.99,0.032384179737376
16.0,0.030624010696198
16.01,0.028822726990791
16.02,0.026981829952094
16.03,0.02510298040451
16.04,0.023187752260372
16.05,0.021237813471687
16.06,0.019254828031036
16.07,0.017240491865929
16.080000000000002,0.015196544388171
16.09,0.013124752302818
16.1,0.011026933708213
16.11,0.008904688738751
16.12,0.006760237123948
16.13,0.004595365176991
16.14,0.002411640216112
16.15,0.000210548576291
16.16,-0.002005247698763
16.17,-0.004233878946221
16.18,-0.006473408811446
16.19,-0.008721878093936
16.2,-0.010976956972352
16.21,-0.013238200935643
16.22,-0.015501609469374
16.23,-0.017766022984919
16.240000000000002,-0.020029284964603
16.25,-0.022289720980863
16.26,-0.024545177315634
16.27,-0.026793368725903
16.28,-0.029033181602541
16.29,-0.031261775369102
16.3,-0.033477460747981
16.31,-0.035678275260568
16.32,-0.037862266957454
16.330000000000002,-0.040027496018251
16.34,-0.042172036140669
16.35,-0.044293975873638
16.36,-0.046391473581249
16.37,-0.048462588913516
16.38,-0.050505385239048
16.39,-0.052518329668119
16.4,-0.05449941355662
16.41,-0.056447246240284
16.42,-0.058359713532391
16.43,-0.060243921943253
16.44,-0.06209196114699
16.45,-0.063899483497236
16.46,-0.06566435881705
16.47,-0.067384967786671
16.48,-0.069060182351228
16.490000000000002,-0.070688433502454
16.5,-0.072268187884601
16.51,-0.073797948099564
16.52,-0.075276303157757
16.53,-0.076701783996657
16.54,-0.078073006538108
16.55,-0.079388630830263
16.56,-0.080647359567868
16.57,-0.081845855885475
16.580000000000002,-0.082984977394548
16.59,-0.084063233336331
16.6,-0.085080059644774
16.61,-0.086034231557683
16.62,-0.086924963248223
16.63,-0.087750840754311
16.64,-0.088511180524362
16.65,-0.089204825231419
16.66,-0.089830921293499
16.67,-0.09038909890761
16.68,-0.090878687751848
16.69,-0.091299071539829
16.7,-0.091650085998921
16.71,-0.091931279085048
16.72,-0.092141783060409
16.73,-0.092281299147162
16.740000000000002,-0.092349865399249
16.75,-0.092345964098882
16.76,-0.092270173608972
16.77,-0.092122423917059
16.78,-0.091902679565929
16.79,-0.09161095026499
16.8,-0.091247312035127
16.81,-0.090811752706605
16.82,-0.090304608363035
16.830000000000002,-0.089726155109716
16.84,-0.089076717082202
16.85,-0.088359834917167
16.86,-0.087575582143336
16.87,-0.086721801250317
16.88,-0.085799026084239
16.89,-0.084808478730952
16.9,-0.083750734609035
16.91,-0.08262641516574
16.92,-0.081436297020314
16.93,-0.08018088350274
16.94,-0.078861062988863
16.95,-0.077477787043755
16.96,-0.076032063833959
16.97,-0.074524968133705
16.98,-0.072957596032236
16.990000000000002,-0.071330793589038
17.0,-0.069646226064442
17.01,-0.067904797871641
17.02,-0.066108122783885
17.03,-0.064257469365548
17.04,-0.062354295654444
17.05,-0.060400968060675
17.06,-0.058397388892041
17.07,-0.056345929623993
17.080000000000002,-0.054248314724765
17.09,-0.052106004524435
17.1,-0.049920692586469
17.11,-0.047694114410956
17.12,-0.045428047406403
17.13,-0.043124318771083
17.14,-0.040784786308062
17.150000000000002,-0.038411347887498
17.16,-0.03600593819464
17.17,-0.033570528452761
17.18,-0.031107123504694
17.19,-0.028617361669973
17.2,-0.026104875296031
17.21,-0.023569832269774
17.22,-0.021015118741183
17.23,-0.018443759793183
17.240000000000002,-0.015857463266858
17.25,-0.013258040435701
17.26,-0.010647688523635
17.27,-0.008028649590823
17.28,-0.005403161996816
17.29,-0.002773952526199
17.3,-0.000143335925439
17.31,0.002486879919125
17.32,0.005114403853011
17.330000000000002,0.007736939246845
17.34,0.010352025063073
17.35,0.012956771396079
17.36,0.015549875466617
17.37,0.018128927756709
17.38,0.020691811966917
17.39,0.023233758531304
17.400000000000002,0.025754524941467
17.41,0.0282526203998
17.42,0.030725015988647
17.43,0.033169473223923
17.44,0.035584219445328
17.45,0.037966791908123
17.46,0.040315054420309
17.47,0.042626893723037
17.48,0.044900226048914
17.490000000000002,0.047132999409769
17.5,0.04932319683234
17.51,0.051468842869054
17.52,0.053567989713983
17.53,0.055618749358129
17.54,0.057619268098791
17.55,0.059567741477789
17.56,0.06146241162511
17.57,0.063301570723946
17.580000000000002,0.065085192520319
17.59,0.066812077815334
17.6,0.068478190728242
17.61,0.070082459965625
17.62,0.071624335641041
17.63,0.073101805344505
17.64,0.074513003074692
17.650000000000002,0.075856947146284
17.66,0.077132452176978
17.67,0.07833913478329
17.68,0.079475260564203
17.69,0.080539960764022
17.7,0.081532386421412
17.71,0.082451661882887
17.72,0.083296959650251
17.73,0.084067523598213
17.740000000000002,0.084762678447073
17.75,0.085383077807769
17.76,0.0859271338639
17.77,0.086394174744029
17.78,0.086783819543663
17.79,0.087095481124754
17.8,0.087328916782922
17.81,0.087484264274052
17.82,0.087560813756069
17.830000000000002,0.087560333473532
17.84,0.087481054558391
17.85,0.087323691910077
17.86,0.087088425099777
17.87,0.086775500514087
17.88,0.086385401513474
17.89,0.085918361888596
17.900000000000002,0.085374841879636
17.91,0.084755314541386
17.92,0.084060889026648
17.93,0.083292005767732
17.94,0.082448976029926
17.95,0.081532466281933
17.96,0.080546315374894
17.97,0.079488882515251
17.98,0.07836061508825
17.990000000000002,0.077162514776577
18.0,0.075895529860999
18.01,0.074560960125156
18.02,0.073159866277805
18.03,0.071693459718793
18.04,0.07016298309127
18.05,0.068569750173151
18.06,0.066915118545682
18.07,0.065200494627263
18.080000000000002,0.06342733278705
18.09,0.061597134423669
18.1,0.059711663317783
18.11,0.057772538180838
18.12,0.055781109521336
18.13,0.053739043487975
18.14,0.051647525592929
18.150000000000002,0.049509319685468
18.16,0.047325802117165
18.17,0.045098585440711
18.18,0.042829782577491
18.19,0.040521297067589
18.2,0.038175087332782
18.21,0.035793250446758
18.22,0.033377827406876
18.23,0.030930764133036
18.240000000000002,0.028454136160407
18.25,0.025950046639808
18.26,0.02342062163254
18.27,0.020868014275166
18.28,0.018294587176509
18.29,0.015702198929996
18.3,0.013093229011659
18.31,0.010469908060746
18.32,0.007834481403054
18.330000000000002,0.005189207258535
18.34,0.002536354905581
18.35,-0.000121797233708
18.36,-0.002782963362569
18.37,-0.005444852075536
18.38,-0.008105604889774
18.39,-0.010762530795911
18.400000000000002,-0.013413284074694
18.41,-0.016055810576005
18.42,-0.018687416509107
18.43,-0.021305894201477
18.44,-0.02390903648229
18.45,-0.026494567328575
18.46,-0.029060340081657
18.47,-0.031604112190769
18.48,-0.034123518630921
18.490000000000002,-0.036614694988012
18.5,-0.039077616161738
18.51,-0.041510004145823
18.52,-0.043909189896586
18.53,-0.046273256952852
18.54,-0.048599958645758
18.55,-0.050887430505892
18.56,-0.053133875864805
18.57,-0.055336693258996
18.580000000000002,-0.057493980027924
18.59,-0.05960362180732
18.6,-0.061663741270863
18.61,-0.06367237341786
18.62,-0.065627598810947
18.63,-0.067527673231835
18.64,-0.069370794993369
18.650000000000002,-0.071155234899834
18.66,-0.072879064692795
18.67,-0.074540550242553
18.68,-0.076138215061508
18.69,-0.07767038115688
18.7,-0.079135547869417
18.71,-0.080532281904107
18.72,-0.081859273006447
18.73,-0.083115146658352
18.740000000000002,-0.084298599226153
18.75,-0.08540841869786
18.76,-0.086443493532973
18.77,-0.087402767481392
18.78,-0.088285253374544
18.79,-0.089090151772264
18.8,-0.089816571694792
18.81,-0.090463710771503
18.82,-0.091030864786334
18.830000000000002,-0.091517425834177
18.84,-0.091922769045363
18.85,-0.092246355825646
18.86,-0.092488287372865
18.87,-0.092647085973752
18.88,-0.09272347176274
18.89,-0.092717207057328
18.900000000000002,-0.092628343427853
18.91,-0.092456865425485
18.92,-0.092202872467608
18.93,-0.091866479428089
18.94,-0.091448015198609
18.95,-0.090947567965999
18.96,-0.090364749856615
18.97,-0.089700102051532
18.98,-0.088954863332294
18.990000000000002,-0.08812992165202
19.0,-0.087226212061886
19.01,-0.086243974399208
19.02,-0.085184936887997
19.03,-0.084049618697113
19.04,-0.082839054580908
19.05,-0.081554443262517
19.06,-0.080196942130256
19.07,-0.078767777081591
19.080000000000002,-0.077268240969933
19.09,-0.075699697140193
19.1,-0.074063120714165
19.11,-0.072360324836011
19.12,-0.07059302498981
19.13,-0.068762952378634
19.14,-0.066871679778136
19.150000000000002,-0.064921100309811
19.16,-0.062912658832802
19.17,-0.060848729763352
19.18,-0.058730911095866
19.19,-0.056561116280896
19.2,-0.054341314012647
19.21,-0.052073367424067
19.22,-0.049759494403105
19.23,-0.047401751106323
19.240000000000002,-0.0450022784282
19.25,-0.042563202454751
19.26,-0.040086732758939
19.27,-0.037575093144206
19.28,-0.035030545170995
19.29,-0.032455372211835
19.3,-0.029851878310259
19.31,-0.027222464725331
19.32,-0.024569449336097
19.330000000000002,-0.02189521577126
19.34,-0.019202168006034
19.35,-0.016492727425614
19.36,-0.013769330511843
19.37,-0.011034426375222
19.38,-0.008290474231042
19.39,-0.005539940763884
19.400000000000002,-0.002785297401504
19.41,-2.9017505631e-05
19.42,0.002726441271744
19.43,0.005478949818317
19.44,0.008226219760189
19.45,0.010965376198216
19.46,0.013693818582001
19.47,0.016409114919721
19.48,0.019108844472227
19.490000000000002,0.021790632900976
19.5,0.024452124572992
19.51,0.027090990222733
19.52,0.02970493046745
19.53,0.032291678594161
19.54,0.03484898178398
19.55,0.037374693471428
19.56,0.03986663065886
19.57,0.042323057359944
19.580000000000002,0.044741377101411
19.59,0.047119722058491
19.6,0.04945611107154
19.61,0.051748613172674
19.62,0.053995348005171
19.63,0.056194485433533
19.64,0.058344247046249
19.650000000000002,0.06044290613072
19.66,0.062488790024182
19.67,0.064480279774586
19.68,0.066415860246288
19.69,0.068293923687001
19.7,0.0701130671711
19.71,0.071871980538441
19.72,0.073569152260961
19.73,0.075203387992371
19.740000000000002,0.076773464894576
19.75,0.078278218922569
19.76,0.079716502442024
19.77,0.081086920720236
19.78,0.082388547490494
19.79,0.083620772226975
19.8,0.084782657366773
19.81,0.085873831320717
19.82,0.086893553322655
19.830000000000002,0.087838837621437
19.84,0.088711075675221
19.85,0.089509768323483
19.86,0.090234452275939
19.87,0.090884675424676
19.88,0.091460103773506
19.89,0.091960451038543
19.900000000000002,0.092385496996425
19.91,0.092735087619499
19.92,0.093009135423237
19.93,0.093207619689445
19.94,0.093330586528834
19.95,0.093378148964177
19.96,0.093350486885707
19.97,0.093247850059207
19.98,0.093070545656459
19.990000000000002,0.092818956091789
20.0,0.092493526663124
20.01,0.092094768073996
20.02,0.091623255871026
20.03,0.091079380923921
20.04,0.09046411985542
20.05,0.089777752033717
20.06,0.089021826405035
20.07,0.088196986195321
20.080000000000002,0.087304180993023
20.09,0.086344425763726
20.1,0.085318783504144
20.11,0.084228378182192
20.12,0.083074390084329
20.13,0.081858021403407
20.14,0.080578178470027
20.150000000000002,0.079236774236962
20.16,0.077837769200466
20.17,0.076382327318611
20.18,0.074871965768213
20.19,0.073308535501187
20.2,0.071692950572362
20.21,0.070027057982298
20.22,0.068312693796406
20.23,0.066550981925643
20.240000000000002,0.064743901185622
20.25,0.062893284303005
20.26,0.061000638709678
20.27,0.059065383969954
20.28,0.057090868350048
20.29,0.05507982034197
20.3,0.053034419385436
20.31,0.050956336304996
20.32,0.048847807721107
20.330000000000002,0.046710489590282
20.34,0.044546480531363
20.35,0.042357549444673
20.36,0.040145779266588
20.37,0.037913193911135
20.38,0.035661760282795
20.39,0.033393486322747
20.400000000000002,0.031110386286596
20.41,0.028814480712527
20.42,0.02650746718966
20.43,0.024192027183433
20.44,0.021869605025004
20.45,0.019542483865096
20.46,0.017212669554554
20.47,0.014882633214815
20.48,0.012553027625371
20.490000000000002,0.010226781261851
20.5,0.007905892643826
20.51,0.005592359258786
20.52,0.003288168805985
20.53,0.00099525384794
20.54,-0.001284360782782
20.55,-0.003549206726518
20.56,-0.00579748085766
20.57,-0.008026717087594
20.580000000000002,-0.010235109130552
20.59,-0.012420784669512
20.6,-0.014581763474234
20.61,-0.016716231044201
20.62,-0.018822438459287
20.63,-0.020898602536669
20.64,-0.022942990285463
20.650000000000002,-0.024953887080914
20.66,-0.026929642628414
20.67,-0.028868599078662
20.68,-0.030769144243338
20.69,-0.032629706910691
20.7,-0.034448803190379
20.71,-0.036224806497692
20.72,-0.037956326744281
20.73,-0.039641948712237
20.740000000000002,-0.04128029877887
20.75,-0.042870058848501
20.76,-0.044409944282867
20.77,-0.04589872751355
20.78,-0.047335229178177
20.79,-0.048718453456541
20.8,-0.050047203543423
20.81,-0.051320456936167
20.82,-0.052537245609325
20.830000000000002,-0.0536966567688
20.84,-0.054797833572754
20.85,-0.055840123547392
20.86,-0.056822651722409
20.87,-0.057744725939426
20.88,-0.058605628363411
20.89,-0.059404788260715
20.900000000000002,-0.060141735936183
20.91,-0.060815940346441
20.92,-0.061427155380091
20.93,-0.061974905041327
20.94,-0.06245907595589
20.95,-0.062879253806353
20.96,-0.063235467083073
20.97,-0.06352751462811
20.98,-0.063755311249061
20.990000000000002,-0.063918866897893
21.0,-0.064018295629192
21.01,-0.064053810888337
21.02,-0.064025376140013
21.03,-0.063933309531941
21.04,-0.063777877917258
21.05,-0.063559270503925
21.06,-0.063278860141974
21.07,-0.062935651618096
21.080000000000002,-0.062531396508793
21.09,-0.062065638861568
21.1,-0.06153934011139
21.11,-0.060953148332261
21.12,-0.060307759696669
21.13,-0.059603922075292
21.14,-0.058842549619747
21.150000000000002,-0.058024257366744
21.16,-0.0571500579031
21.17,-0.05622089336801
21.18,-0.055237754384658
21.19,-0.054201555974206
21.2,-0.053113627307303
21.21,-0.051974983936386
21.22,-0.05078662527256
21.23,-0.049549755258687
21.240000000000002,-0.048265741255978
21.25,-0.046936257026592
21.26,-0.045562603968145
21.27,-0.044145698940482
21.28,-0.042687201966804
21.29,-0.041188580272854
21.3,-0.039651337760824
21.31,-0.038077028397776
21.32,-0.036467198528962
21.330000000000002,-0.034823463652128
21.34,-0.033147450404397
21.35,-0.031440821899134
21.36,-0.029705253239136
21.37,-0.027942471575028
21.38,-0.026154211587374
21.39,-0.024342270916098
21.400000000000002,-0.022508215411528
21.41,-0.02065416682667
21.42,-0.018781793201567
21.43,-0.016892917199708
21.44,-0.014989525090937
21.45,-0.013073389680889
21.46,-0.01114636168986
21.47,-0.009210243286781
21.48,-0.007266907180268
21.490000000000002,-0.005318259518547
21.5,-0.003366244684468
21.51,-0.001412844987338
21.52,0.000540358400941
21.53,0.002491335187665
21.54,0.004438068557624
21.55,0.006378986666012
21.56,0.008312071326457
21.57,0.010235493002905
21.580000000000002,0.012147379275559
21.59,0.014045940385967
21.6,0.015929182872554
21.61,0.017795453391895
21.62,0.019642882814982
21.63,0.021469930313417
21.64,0.02327459767588
21.650000000000002,0.025055263732258
21.66,0.026810379950526
21.67,0.028538071048093
21.68,0.030236528588259
21.69,0.031904356250542
21.7,0.033539788931359
21.71,0.035141337209602
21.72,0.036706979837938
21.73,0.038235624408332
21.740000000000002,0.03972561890794
21.75,0.041175574695543
21.76,0.042584033148025
21.77,0.043949627401437
21.78,0.045270972795527
21.79,0.046546667623396
21.8,0.047775496287333
21.81,0.048956244932458
21.82,0.050087606625401
21.830000000000002,0.051168460767018
21.84,0.052197751542936
21.85,0.053174390329023
21.86,0.054097383962432
21.87,0.054965699523289
21.88,0.055778523959899
21.89,0.056534943446079
21.900000000000002,0.057234040100895
21.91,0.057875186368549
21.92,0.058457686063319
21.93,0.058980899835644
21.94,0.059444245778933
21.95,0.059847200127945
21.96,0.060189297902728
21.97,0.060470133474641
21.98,0.06068936107512
21.990000000000002,0.060846695195183


==> anc/data/fig6/fig_c_T01_rholbo1e-08.csv <==
time,IM(G^>)
0.0,-0.999999956717739
0.01,-0.999799849459903
0.02,-0.999199976971516
0.03,-0.998200865346427
0.04,-0.996803321509494
0.05,-0.995008571777782
0.06,-0.992818208924863
0.07,-0.990234150317517
0.08,-0.987258653519127
0.09,-0.983894265709915
0.1,-0.980144116154667
0.11,-0.97601157798567
0.12,-0.97150032692783
0.13,-0.966614365481533
0.14,-0.961358016782246
0.15,-0.955735917997478
0.16,-0.949753013277058
0.17,-0.943414546274774
0.18,-0.936725934492603
0.19,-0.929693088756868
0.2,-0.922322100805812
0.21,-0.914619328146382
0.22,-0.906591384732752
0.23,-0.898245131339846
0.24,-0.889587665654555
0.25,-0.880626312108308
0.26,-0.871368611474326
0.27,-0.86182231025352
0.28,-0.851995349873413
0.29,-0.841895855723973
0.3,-0.83153212605454
0.31,-0.820912620756397
0.32,-0.810045950054533
0.33,-0.798940863132891
0.34,-0.787606253505249
0.35,-0.776051119882884
0.36,-0.764284545609292
0.37,-0.752315722272491
0.38,-0.740153923380449
0.39,-0.727808493064887
0.4,-0.715292716764597
0.41,-0.702612966800329
0.42,-0.689778809130105
0.43,-0.676799821562045
0.44,-0.663685626274537
0.45,-0.650445854990006
0.46,-0.637090138666658
0.47,-0.623628097394528
0.48,-0.610069330495975
0.49,-0.596423406848137
0.5,-0.58269985544152
0.51,-0.568908156186661
0.52,-0.555057730979504
0.53,-0.541157935034791
0.54,-0.52721804849545
0.55,-0.513247268324642
0.56,-0.499254700486506
0.57,-0.485259836811257
0.58,-0.471273399837523
0.59,-0.457294632645775
0.6,-0.443332339314367
0.61,-0.429395225508279
0.62,-0.415491867305849
0.63,-0.401628283635825
0.64,-0.387814876913991
0.65,-0.374059772423907
0.66,-0.360370942211831
0.67,-0.346756200235526
0.68,-0.333223197835295
0.69,-0.3197794194904
0.7,-0.30643217885659
0.71,-0.293188615079542
0.72,-0.2800556893795
0.73,-0.267037456606586
0.74,-0.254140103386435
0.75,-0.241372565930174
0.76,-0.228741022420595
0.77,-0.216251457437547
0.78,-0.203909659984434
0.79,-0.191721221800514
0.8,-0.179691535992945
0.81,-0.167825796004502
0.82,-0.156128994925397
0.83,-0.144605925193159
0.84,-0.133261178456755
0.85,-0.122099145992296
0.86,-0.111124019248033
0.87,-0.100340274687674
0.88,-0.089751253805317
0.89,-0.079360651450172
0.9,-0.069171879125621
0.91,-0.059188053047533
0.92,-0.049412188853699
0.93,-0.03984711437454
0.94,-0.030495693358592
0.95,-0.021360187867902
0.96,-0.012442863470274
0.97,-0.003745787646857
0.98,0.004729131226277
0.99,0.012980176453166
1.0,0.021005810110196
1.01,0.028804671021483
1.02,0.036375572652804
1.03,0.043717500924528
1.04,0.050829611945374
1.05,0.05771122994993
1.06,0.064361844072606
1.07,0.070781106651755
1.08,0.076977227277231
1.09,0.082942615593704
1.1,0.088677544464423
1.11,0.094182280993874
1.12,0.099457907294327
1.13,0.104503252918965
1.14,0.109320153914379
1.15,0.113909506701974
1.16,0.118272347423697
1.17,0.12240984858279
1.18,0.126323365500812
1.19,0.130014232488283
1.2,0.133484384431696
1.21,0.136735199110452
1.22,0.139768484217372
1.23,0.142586168472359
1.24,0.145190346516825
1.25,0.14758262689098
1.26,0.149765791811608
1.27,0.151742043952731
1.28,0.153513847225864
1.29,0.155083804736773
1.3,0.1564545396677
1.31,0.15762880652847
1.32,0.158609450856044
1.33,0.159399391330523
1.34,0.160001588034566
1.35,0.160419110011101
1.36,0.160671913486226
1.37,0.160764601744575
1.38,0.160684550944651
1.39,0.160435256926057
1.4,0.160020182034739
1.41,0.159442899937614
1.42,0.158707041103249
1.43,0.157816300533753
1.44,0.156774424390146
1.45,0.155585210508929
1.46,0.154252505739943
1.47,0.152777423001336
1.48,0.151165878622599
1.49,0.149422434295827
1.5,0.147551094788897
1.51,0.145555900491905
1.52,0.14344091566653
1.53,0.141210240045344
1.54,0.138868007784158
1.55,0.136418368627112
1.56,0.133865492562091
1.57,0.131210659843679
1.58,0.12845957978902
1.59,0.125617614106319
1.6,0.122688978917181
1.61,0.11967781779626
1.62,0.116588435887156
1.63,0.113425060664066
1.64,0.110191916737061
1.65,0.106893225873005
1.66,0.103533655623757
1.67,0.100137081215019
1.68,0.096688501370738
1.69,0.093192089353354
1.7,0.089652076971894
1.71,0.086072695803747
1.72,0.08245802369325
1.73,0.078812083362192
1.74,0.075138952509462
1.75,0.071442678141047
1.76,0.067727274061119
1.77,0.063996717569663
1.78,0.060254950234146
1.79,0.05650599235103
1.8,0.052750684837428
1.81,0.048995024759197
1.82,0.045246924147979
1.83,0.041506671760274
1.84,0.037777934159065
1.85,0.03406432469581
1.86,0.030369399395156
1.87,0.026696661070781
1.88,0.023049550069293
1.89,0.019431448056423
1.9,0.01583649166038
1.91,0.012276755397197
1.92,0.008755263146394
1.93,0.00527522058183
1.94,0.001839667825569
1.95,-0.001557221046711
1.96,-0.004904546427497
1.97,-0.00819932002734
1.98,-0.011438797450152
1.99,-0.014620322820194
2.0,-0.017741322342603
2.01,-0.020768187320315
2.02,-0.023698500626421
2.03,-0.026559799644438
2.04,-0.029349889522065
2.05,-0.032066653725562
2.06,-0.034708059346245
2.07,-0.03727998709725
2.08,-0.039781015936439
2.09,-0.042201522313108
2.1,-0.044539994836068
2.11,-0.04679485005378
2.12,-0.048964600738922
2.13,-0.051047845459574
2.14,-0.05304328003123
2.15,-0.054949694446329
2.16,-0.056765973283068
2.17,-0.058491265594522
2.18,-0.060124477428657
2.19,-0.06166477853713
2.2,-0.063111434840164
2.21,-0.064463167524442
2.22,-0.065720072057573
2.23,-0.066881653479723
2.24,-0.067947545591167
2.25,-0.068917513141712
2.26,-0.069791363255036
2.27,-0.070569023496884
2.28,-0.07125047253195
2.29,-0.071835863227802
2.3,-0.072325401370488
2.31,-0.07271938393083
2.32,-0.073032501527579
2.33,-0.073265005563453
2.34,-0.073404860449389
2.35,-0.07345245140621
2.36,-0.073408370989344
2.37,-0.073273427880564
2.38,-0.07304862100433
2.39,-0.072734939402238
2.4,-0.072333455579952
2.41,-0.071845322969787
2.42,-0.07126857296394
2.43,-0.070610840304883
2.44,-0.069870384999791
2.45,-0.069048667108297
2.46,-0.068147219619698
2.47,-0.067167646771246
2.48,-0.066107922221455
2.49,-0.064973316159601
2.5,-0.06376058598739
2.51,-0.062476925546653
2.52,-0.06112059340994
2.53,-0.059696202191421
2.54,-0.058205867515083
2.55,-0.05665177220967
2.56,-0.055037762957302
2.57,-0.053362588826491
2.58,-0.051630373829192
2.59,-0.049861695431742
2.6,-0.048041447642378
2.61,-0.046171669932964
2.62,-0.044254977805978
2.63,-0.042293635995776
2.64,-0.040290154270067
2.65,-0.038247067928298
2.66,-0.036166940709448
2.67,-0.034052363036951
2.68,-0.031905949831325
2.69,-0.029730366245628
2.7,-0.027528308403682
2.71,-0.0253024534873
2.72,-0.023055425320479
2.73,-0.020789791217885
2.74,-0.018508411594491
2.75,-0.016214001491039
2.76,-0.013909283814888
2.77,-0.0115969857812
2.78,-0.00927983591358
2.79,-0.006960568259359
2.8,-0.004637126596551
2.81,-0.002312110199641
2.82,7.2322323e-06
2.83,0.002318205426675
2.84,0.004618127299485
2.85,0.006904263921733
2.86,0.009174048093591
2.87,0.011424831743479
2.88,0.013653943122038
2.89,0.015858783552718
2.9,0.018039077610094
2.91,0.02019044439584
2.92,0.022310362400715
2.93,0.024396152793411
2.94,0.026456459656523
2.95,0.028452660384356
2.96,0.030384430994345
2.97,0.032272097809751
2.98,0.034115604744605
2.99,0.035914551785594
3.0,0.037666662057015
3.01,0.039366790692376
3.02,0.0410129827105
3.03,0.042603324044189
3.04,0.044135949020756
3.05,0.045615195713112
3.06,0.047030353865268
3.07,0.048382632183712
3.08,0.049670438300153
3.09,0.050892102744946
3.1,0.052046131115947
3.11,0.053131093436324
3.12,0.054145626755544
3.13,0.055084705433671
3.14,0.055954825992055
3.15,0.056753126127517
3.16,0.05747867665237
3.17,0.058128269409983
3.18,0.058700981698568
3.19,0.059195993602996
3.2,0.059612259197152
3.21,0.059949504480815
3.22,0.060206880217702
3.23,0.060379809695601
3.24,0.060471982832239
3.25,0.060489999539118
3.26,0.060419780229888
3.27,0.060267876967081
3.28,0.060038789871629
3.29,0.059728009118419
3.3,0.059335490003299
3.31,0.058861347251417
3.32,0.058305758964919
3.33,0.057669035136096
3.34,0.056951439879648
3.35,0.056153440082246
3.36,0.055278196227313
3.37,0.054329312023297
3.38,0.05330178295326
3.39,0.052201832304151
3.4,0.051029638521218
3.41,0.049778636687107
3.42,0.048456367991718
3.43,0.04706502431731
3.44,0.045607791942518
3.45,0.044080232988726
3.46,0.042483137592347
3.47,0.040814180908485
3.48,0.039078799090342
3.49,0.037278494649053
3.5,0.03541403006705
3.51,0.033487114078037
3.52,0.031499228260667
3.53,0.029453293551137
3.54,0.027355293404191
3.55,0.025199724249628
3.56,0.022987156762008
3.57,0.020722756528816
3.58,0.018408698968918
3.59,0.01604714636533
3.6,0.013640200989471
3.61,0.011189949584391
3.62,0.008698612809861
3.63,0.006168405966415
3.64,0.003601582711
3.65,0.001000434993106
3.66,-0.001632708694076
3.67,-0.004295485390154
3.68,-0.006985488408527
3.69,-0.009700303378963
3.7,-0.012437476559533
3.71,-0.015192566967349
3.72,-0.017965100875946
3.73,-0.020752513323109
3.74,-0.0235522911983
3.75,-0.026361885546748
3.76,-0.029178727985938
3.77,-0.032000236100324
3.78,-0.034823832181339
3.79,-0.037646884907591
3.8,-0.040466803267013
3.81,-0.043280978399458
3.82,-0.046086801167546
3.83,-0.048881630489572
3.84,-0.051665914583302
3.85,-0.054433868737334
3.86,-0.057183143456674
3.87,-0.059911147158661
3.88,-0.062615317044649
3.89,-0.065293057098949
3.9,-0.067941887653302
3.91,-0.070559294072895
3.92,-0.073142792148535
3.93,-0.075693639854027
3.94,-0.078209843855423
3.95,-0.080685118054764
3.96,-0.083117028064308
3.97,-0.085505138483767
3.98,-0.087843185543372
3.99,-0.09013827064142
4.0,-0.092372059559417
4.01,-0.094553308157895
4.02,-0.096679105749593
4.03,-0.098734749420064
4.04,-0.100730114389742
4.05,-0.102663123977811
4.06,-0.104531803435378
4.07,-0.106332116660538
4.08,-0.108064145442152
4.09,-0.109733882055463
4.1,-0.111335306593775
4.11,-0.112863146027856
4.12,-0.11431700168085
4.13,-0.115694365075282
4.14,-0.116993770711017
4.15,-0.11821383994735
4.16,-0.119354512390819
4.17,-0.12041330552437
4.18,-0.121388996199737
4.19,-0.122280427931905
4.2,-0.123086521279536
4.21,-0.123811043272481
4.22,-0.124452985583559
4.23,-0.125006863083122
4.24,-0.125474383933627
4.25,-0.125849657903108
4.26,-0.126137093426257
4.27,-0.126333623660487
4.28,-0.126438700576823
4.29,-0.126451790266956
4.3,-0.126373261451304
4.31,-0.126201443648795
4.32,-0.125947284186956
4.33,-0.125601018134034
4.34,-0.125161711494242
4.350000000000001,-0.124629448130743
4.36,-0.124004315856802
4.37,-0.123286459161809
4.38,-0.12247569651643
4.39,-0.121573081604814
4.4,-0.120576076732478
4.41,-0.11949001095418
4.42,-0.118311332101054
4.43,-0.117042974427245
4.44,-0.1156846745942
4.45,-0.114237190769398
4.46,-0.112698427985006
4.47,-0.111075031654445
4.48,-0.109367365957967
4.49,-0.10757946640836
4.5,-0.105707367757813
4.51,-0.103752065548783
4.52,-0.101711872233279
4.53,-0.099590866260091
4.54,-0.097390335262379
4.55,-0.095111631390624
4.56,-0.092756164454372
4.57,-0.090325401350549
4.58,-0.087820818909762
4.59,-0.085244057053371
4.600000000000001,-0.08259675117541
4.61,-0.079880060341531
4.62,-0.077097016297871
4.63,-0.074249174240272
4.64,-0.071337453313048
4.65,-0.06836375136664
4.66,-0.065329984144804
4.67,-0.062238101775764
4.68,-0.059090086078882
4.69,-0.055883644184593
4.7,-0.052629482420833
4.71,-0.049334122504287
4.72,-0.045982264898896
4.73,-0.042584736552816
4.74,-0.039143721998212
4.75,-0.035660245040871
4.76,-0.032138946207831
4.77,-0.028580870883249
4.78,-0.024988300571183
4.79,-0.021357121404363
4.8,-0.017711099181654
4.81,-0.014036565712737
4.82,-0.010336163249221
4.83,-0.006611100165693
4.84,-0.002865020681457
4.850000000000001,0.000899683744029
4.86,0.004683809573476
4.87,0.008481615621845
4.88,0.012290655722862
4.89,0.016108499167438
4.9,0.019932717454832
4.91,0.023760882851618
4.92,0.027590568857189
4.93,0.031419787486076
4.94,0.035246272595156
4.95,0.039067056836113
4.96,0.042882047223205
4.97,0.046688902640522
4.98,0.050481886377812
4.99,0.054259745163382
5.0,0.058020080890873
5.01,0.06176055308235
5.02,0.065478824518224
5.03,0.069174207157184
5.04,0.072844383056717
5.05,0.076487825808381
5.06,0.080098168776104
5.07,0.083677977742393
5.08,0.087223105599127
5.09,0.090733324484052
5.100000000000001,0.094211672142513
5.11,0.09764752901678
5.12,0.101038806472266
5.13,0.104383415048053
5.14,0.107679203899657
5.15,0.110924217671749
5.16,0.114116430211533
5.17,0.117253788019161
5.18,0.120334382394581
5.19,0.123356299905513
5.2,0.126317655987314
5.21,0.129216601693348
5.22,0.132051327410806
5.23,0.134820067249692
5.24,0.137522976520023
5.25,0.140156374865999
5.26,0.142718729139862
5.27,0.145209920595529
5.28,0.147626878314593
5.29,0.149967864308328
5.3,0.152231625985375
5.31,0.154416808590246
5.32,0.15652375758747
5.33,0.158551703392205
5.34,0.160497563768824
5.350000000000001,0.162360162154704
5.36,0.164137680922153
5.37,0.165837211683426
5.38,0.167444021461214
5.39,0.168963583016947
5.4,0.170395014821734
5.41,0.171737489060901
5.42,0.172989063819091
5.43,0.1741496504673
5.44,0.175219075164921
5.45,0.176200862553477
5.46,0.177100963489373
5.47,0.177909099705206
5.48,0.178625054928632
5.49,0.179248318550589
5.5,0.179776085567621
5.51,0.180209454312823
5.52,0.180549165703648
5.53,0.180795098332332
5.54,0.180947275480802
5.55,0.181005783198735
5.56,0.180970772162314
5.57,0.180842464430909
5.58,0.180620672603485
5.59,0.180306951989993
5.600000000000001,0.179899275981884
5.61,0.179401391713502
5.62,0.17881221393692
5.63,0.178132905856247
5.64,0.17736497893918
5.65,0.176505903298482
5.66,0.175559485674175
5.67,0.174526741654585
5.68,0.173407013343074
5.69,0.172201428047894
5.7,0.170911080605689
5.71,0.169537101328571
5.72,0.168080631440642
5.73,0.166543412909018
5.74,0.164925811506764
5.75,0.163229657393963
5.76,0.161456377453827
5.77,0.159606063997293
5.78,0.157681839736213
5.79,0.155685328924172
5.8,0.153617730026999
5.81,0.151480129381066
5.82,0.149274864841282
5.83,0.147003687258484
5.84,0.144668997822982
5.850000000000001,0.142271434077518
5.86,0.139813451967379
5.87,0.13729695120967
5.88,0.134720494112499
5.89,0.132092124739133
5.9,0.129413040943182
5.91,0.126683266061543
5.92,0.123904810243017
5.93,0.121079353952671
5.94,0.118207745126451
5.95,0.115295047409164
5.96,0.112342056416199
5.97,0.109350906494245
5.98,0.106325987522958
5.99,0.103269323345011
6.0,0.100180954318341
6.01,0.097063051821169
6.02,0.093917798971456
6.03,0.090747390286531
6.04,0.087554921568482
6.05,0.084340578436929
6.06,0.081107679267214
6.07,0.077859503360888
6.08,0.074596587581436
6.09,0.071322829690899
6.100000000000001,0.068040860231674
6.11,0.064751555153656
6.12,0.061456311001422
6.13,0.058157851343306
6.140000000000001,0.054858315067912
6.15,0.051558695706335
6.16,0.048263323032869
6.17,0.044973164286684
6.18,0.041690291602668
6.19,0.03841675686243
6.2,0.035154619963675
6.21,0.031903329029661
6.22,0.02866796438781
6.23,0.025450121058025
6.24,0.022251754720549
6.25,0.019074813888804
6.26,0.015921636984333
6.27,0.012791873366721
6.28,0.009689164299536
6.29,0.006614810570401
6.3,0.003570981821145
6.31,0.00055917881752
6.32,-0.002417385891249
6.33,-0.00535795944074
6.34,-0.008260898757275
6.350000000000001,-0.011125683854215
6.36,-0.013951222815098
6.37,-0.016733790745144
6.38,-0.019472286306989
6.390000000000001,-0.02216524364549
6.4,-0.024811207019894
6.41,-0.027408779581266
6.42,-0.029956616657425
6.43,-0.032454185995522
6.44,-0.034899344203199
6.45,-0.037291318183784
6.46,-0.03962853811649
6.47,-0.041909908950561
6.48,-0.044134341774608
6.49,-0.046300601325495
6.5,-0.048411264513678
6.51,-0.050459733314735
6.52,-0.052449265084312
6.53,-0.054377280391383
6.54,-0.056242987140259
6.55,-0.058048140909309
6.56,-0.059791844919516
6.57,-0.061471165580532
6.58,-0.063089193549786
6.59,-0.064641487410359
6.600000000000001,-0.066127817600126
6.61,-0.067547757041604
6.62,-0.068900932353426
6.63,-0.070187022086484
6.640000000000001,-0.071403855474649
6.65,-0.072555868730928
6.66,-0.073640436561632
6.67,-0.074657354005885
6.68,-0.075606076825421
6.69,-0.076487474193865
6.7,-0.07730067678302
6.71,-0.078046064788445
6.72,-0.078724200214169
6.73,-0.079335199000588
6.74,-0.07987900890503
6.75,-0.080355904202513
6.76,-0.080766208252229
6.77,-0.081110297396209
6.78,-0.081390518983523
6.79,-0.081603555989865
6.8,-0.081751783146876
6.81,-0.081835772025772
6.82,-0.081856127339846
6.83,-0.081812997333541
6.84,-0.08170660870712
6.850000000000001,-0.081540772092979
6.86,-0.081314365367166
6.87,-0.081027170701331
6.88,-0.080679831816046
6.890000000000001,-0.080274331529884
6.9,-0.079811607952367
6.91,-0.079292658261514
6.92,-0.078718288225581
6.93,-0.078089882105274
6.94,-0.077408486438584
6.95,-0.076677869598346
6.96,-0.075893681933195
6.97,-0.075061172641385
6.98,-0.074181322493879
6.99,-0.073254666811101
7.0,-0.072282520437815
7.01,-0.071266241753803
7.02,-0.070209915135094
7.03,-0.069112040025669
7.04,-0.067973778221635
7.05,-0.066797162348192
7.06,-0.065584143245914
7.07,-0.064335003307048
7.08,-0.063051905112917
7.09,-0.061737151247372
7.100000000000001,-0.060391817310394
7.11,-0.059017488488407
7.12,-0.057615770658232
7.13,-0.056188293471975
7.140000000000001,-0.054736697892968
7.15,-0.05326287453505
7.16,-0.05176847217063
7.17,-0.050254921320338
7.18,-0.048723884366738
7.19,-0.047177038985333
7.2,-0.045614320079777
7.21,-0.044043208956817
7.22,-0.042461602623409
7.23,-0.04087065872574
7.24,-0.039272031582341
7.25,-0.037667384487584
7.26,-0.036058373561103
7.27,-0.034446643422532
7.28,-0.032835116299887
7.29,-0.031225985416839
7.3,-0.029618596572405
7.31,-0.028014922315359
7.32,-0.02641655487767
7.33,-0.024824752850785
7.34,-0.023241437521098
7.350000000000001,-0.021667942466647
7.36,-0.020106079666917
7.37,-0.018557221491088
7.38,-0.017022151192085
7.390000000000001,-0.015503695059271
7.4,-0.014002557946374
7.41,-0.012520152021543
7.42,-0.011057780446032
7.43,-0.009617592941327
7.44,-0.008200271025301
7.45,-0.006806980837215
7.46,-0.00543896098162
7.47,-0.004097404050084
7.48,-0.002782513572984
7.49,-0.001495595122454
7.5,-0.000238509313823
7.51,0.000987674139177
7.52,0.002181953171537
7.53,0.00334336601356
7.54,0.004470991551299
7.55,0.005563950817733
7.56,0.00662120093287
7.57,0.007642544396726
7.58,0.00862706617121
7.59,0.009573552448613
7.600000000000001,0.010481255425001
7.61,0.011349998029937
7.62,0.012178984712659
7.63,0.01296815959028
7.640000000000001,0.013716672007543
7.65,0.014422151586593
7.66,0.015087546314344
7.67,0.015711271097969
7.68,0.016293045970314
7.69,0.016832850124995
7.7,0.017330073011682
7.71,0.01778479451943
7.72,0.018196926387631
7.73,0.018565849566757
7.74,0.018891872801437
7.75,0.019175443637327
7.76,0.019416471380957
7.77,0.019615116190252
7.78,0.019771567842696
7.79,0.019886082916739
7.8,0.019958875340418
7.81,0.019990260581211
7.82,0.019980648459636
7.83,0.019931014869035
7.84,0.019841812457327
7.850000000000001,0.019713278810646
7.86,0.019545713331618
7.87,0.019339684999736
7.88,0.019096086032754
7.890000000000001,0.018816213701149
7.9,0.018499001339429
7.91,0.018146069115358
7.92,0.01775808234188
7.930000000000001,0.017335823389667
7.94,0.016881117123336
7.95,0.016394027443858
7.96,0.015875438275072
7.97,0.015326293477643
7.98,0.014747550381715
7.99,0.014140259447117
8.0,0.013505394332601
8.01,0.012844016545526
8.02,0.012156814865133
8.03,0.011444808262932
8.040000000000001,0.010709614320244
8.05,0.009952084904458
8.06,0.009173441406693
8.07,0.008375577413026
8.08,0.00755788870988
8.09,0.006723222765149
8.1,0.005872529969132
8.11,0.005007006267017
8.120000000000001,0.004127590683526
8.13,0.00323573365318
8.14,0.002332704928083
8.15,0.001419780256925
8.16,0.000498241455362
8.17,-0.000430624582542
8.18,-0.001365526928892
8.19,-0.002304862972241
8.2,-0.003247979856116
8.21,-0.004193252444031
8.22,-0.005139355149414
8.23,-0.006085895616035
8.24,-0.007030990870182
8.25,-0.00797308376271
8.26,-0.008911024447896
8.27,-0.009843273406139
8.28,-0.010768735723244
8.290000000000001,-0.011686175346333
8.3,-0.012594368760401
8.31,-0.01349211049389
8.32,-0.014378210940742
8.33,-0.015251500193788
8.34,-0.016111028025379
8.35,-0.016957394822503
8.36,-0.017787091527452
8.370000000000001,-0.018599050501857
8.38,-0.019393299634481
8.39,-0.020168634888118
8.4,-0.020923935335267
8.41,-0.021658027385868
8.42,-0.022369888954194
8.43,-0.023058819381953
8.44,-0.023723828568678
8.45,-0.024364003921178
8.46,-0.024978701374551
8.47,-0.025566854491723
8.48,-0.026127868990634
8.49,-0.026661038667471
8.5,-0.027165695526194
8.51,-0.027641146109056
8.52,-0.028086929306577
8.53,-0.028502411419882
8.540000000000001,-0.028887077887551
8.55,-0.029240453517764
8.56,-0.029562071033779
8.57,-0.029851596688104
8.58,-0.030108578361906
8.59,-0.030333519448505
8.6,-0.030525411109931
8.61,-0.030684003412799
8.620000000000001,-0.030809171759379
8.63,-0.030899692057722
8.64,-0.030956614747209
8.65,-0.030980114068247
8.66,-0.030968815254071
8.67,-0.03092554503383
8.68,-0.030845898535108
8.69,-0.030734426077514
8.700000000000001,-0.03058841527021
8.71,-0.030407685453103
8.72,-0.030193711776234
8.73,-0.029946643641635
8.74,-0.029666937983607
8.75,-0.029355384296378
8.76,-0.029011097251327
8.77,-0.028634638958918
8.78,-0.028227695467239
8.790000000000001,-0.027790144408486
8.8,-0.027322499907916
8.81,-0.026825312148953
8.82,-0.026298273778221
8.83,-0.025743766083783
8.84,-0.025160633764194
8.85,-0.024550456943586
8.86,-0.023913941740213
8.870000000000001,-0.023251495451195
8.88,-0.022563890902352
8.89,-0.021852330815017
8.9,-0.02111757084023
8.91,-0.020360106310381
8.92,-0.019581154384141
8.93,-0.018781683974826
8.94,-0.017962681573148
8.950000000000001,-0.017125131753834
8.96,-0.016270046065499
8.97,-0.015398449160028
8.98,-0.014511222637767
8.99,-0.013609738481421
9.0,-0.012695033308102
9.01,-0.011767966233085
9.02,-0.010829775369107
9.03,-0.009881540360704
9.040000000000001,-0.008924409180695
9.05,-0.007959519366433
9.06,-0.006987515495524
9.07,-0.006010125723476
9.08,-0.005028534058154
9.09,-0.004043488892975
9.1,-0.003056218853759
9.11,-0.002068363416846
9.120000000000001,-0.001080971555902
9.13,-9.5564152722e-05
9.14,0.000886163064462
9.15,0.00186390999966
9.16,0.002835625703706
9.17,0.003800594811879
9.18,0.004757604695792
9.19,0.005705598021323
9.200000000000001,0.006643315505742
9.21,0.007569561350937
9.22,0.008483059336238
9.23,0.009382986232995
9.24,0.01026821375354
9.25,0.011137590327794
9.26,0.011989980565137
9.27,0.012824077837671
9.28,0.013638776685844
9.290000000000001,0.014433042785256
9.3,0.015205802204895
9.31,0.015955335778563
9.32,0.016680622341952
9.33,0.017381350170134
9.34,0.018056022094178
9.35,0.018704735522195
9.36,0.019325875351385
9.370000000000001,0.019918900590681
9.38,0.020482776217818
9.39,0.021017512528942
9.4,0.02152176943585
9.41,0.021994550353077
9.42,0.022435077734451
9.43,0.022842646728988
9.44,0.023216576770554
9.450000000000001,0.023556237020359
9.46,0.023860651033308
9.47,0.024128583622303
9.48,0.024359264153057
9.49,0.024553454233345
9.5,0.02471005131645
9.51,0.024829180757436
9.52,0.024910148020567
9.53,0.024953312963726
9.540000000000001,0.02495808803096
9.55,0.0249239973428
9.56,0.024851128921777
9.57,0.024739277707625
9.58,0.024588297401109
9.59,0.024398242947248
9.6,0.024168990029191
9.61,0.023900425911556
9.620000000000001,0.023592654444936
9.63,0.023245570749604
9.64,0.02285935773881
9.65,0.022433685260899
9.66,0.021968777324267
9.67,0.021465312299739
9.68,0.020923683964725
9.69,0.020343896362648
9.700000000000001,0.019726505772343
9.71,0.019071896161859
9.72,0.018380642941998
9.73,0.017653149865463
9.74,0.01688966297225
9.75,0.016090922923481
9.76,0.015257512097245
9.77,0.014390052322821
9.78,0.013489197628319
9.790000000000001,0.012555646012615
9.8,0.011590150397883
9.81,0.010593421452345
9.82,0.009565069817645
9.83,0.008507039662497
9.84,0.007420332115608
9.85,0.006305706314452
9.86,0.005164212458395
9.870000000000001,0.003996754311109
9.88,0.002804289229618
9.89,0.001587820051215
9.9,0.00034838222063
9.91,-0.000913128467681
9.92,-0.002195631520225
9.93,-0.003497831849713
9.94,-0.004818749109641
9.950000000000001,-0.006156904984164
9.96,-0.007511621968936
9.97,-0.008881393455152
9.98,-0.010265098229385
9.99,-0.011661103014189
10.0,-0.013068324670824
10.01,-0.014485287681254
10.02,-0.015910559938471
10.03,-0.017343567434443
10.040000000000001,-0.018782448182237
10.05,-0.020226003272736
10.06,-0.021672851486826
10.07,-0.023121625489728
10.08,-0.02457087693485
10.09,-0.026019280493516
10.1,-0.027465462044382
10.11,-0.028907979686341
10.120000000000001,-0.030346080833146
10.13,-0.031777275160739
10.14,-0.033200691571784
10.15,-0.034614936162442
10.16,-0.036018524730778
10.17,-0.037410508128035
10.18,-0.038789152062802
10.19,-0.040153087853534
10.200000000000001,-0.041500664336933
10.21,-0.042830540840631
10.22,-0.044141683929949
10.23,-0.045432753327087
10.24,-0.04670242420604
10.25,-0.047949456595761
10.26,-0.049172417054964
10.27,-0.050369866795688
10.28,-0.051540571199067
10.290000000000001,-0.052683068763167
10.3,-0.053796211654439
10.31,-0.05487906319804
10.32,-0.055930449566845
10.33,-0.056949540380155
10.34,-0.0579345651961
10.35,-0.05888471575389
10.36,-0.059798925825152
10.370000000000001,-0.060676139936018
10.38,-0.061515330464712
10.39,-0.062315494907581
10.4,-0.063075668933918
10.41,-0.063794892559066
10.42,-0.064472301576436
10.43,-0.065106860146831
10.44,-0.065697928038894
10.450000000000001,-0.066244578886231
10.46,-0.066746392593955
10.47,-0.067202326559566
10.48,-0.067611702995477
10.49,-0.067973875225755
10.5,-0.068288112518252
10.51,-0.068554151558
10.52,-0.068771157497005
10.53,-0.068938783258426
10.540000000000001,-0.069056409457421
10.55,-0.069123977863866
10.56,-0.069140957515244
10.57,-0.069107034502906
10.58,-0.069021965717474
10.59,-0.06888547769311
10.6,-0.06869809506225
10.61,-0.068458359711904
10.620000000000001,-0.068166685328218
10.63,-0.067823185455143
10.64,-0.067427863196353
10.65,-0.066980804293852
10.66,-0.066483433081138
10.67,-0.065934746576473
10.68,-0.065333573341922
10.69,-0.064682634263428
10.700000000000001,-0.063980956122108
10.71,-0.063228998830288
10.72,-0.062426981730252
10.73,-0.061575514710157
10.74,-0.060674995177264
10.75,-0.059725902171679
10.76,-0.058728804732921
10.77,-0.057684304486479
10.78,-0.05659306933154
10.790000000000001,-0.055456392894249
10.8,-0.054274484886988
10.81,-0.053048610817272
10.82,-0.051779647422966
10.83,-0.050467923496242
10.84,-0.0491142691348
10.85,-0.047719571910391
10.86,-0.046284740350711
10.870000000000001,-0.044810803946559
10.88,-0.043298983376365
10.89,-0.04175033234691
10.9,-0.040165302443692
10.91,-0.038546437874812
10.92,-0.03689412921168
10.93,-0.035209730628251
10.94,-0.033494313237452
10.950000000000001,-0.031749130795176
10.96,-0.029975470305489
10.97,-0.028174641515687
10.98,-0.026347979990948
10.99,-0.024497491635728
11.0,-0.022623264397494
11.01,-0.020726907007041
11.02,-0.018811081197753
11.03,-0.016876482910247
11.040000000000001,-0.014924529353027
11.05,-0.012956723086821
11.06,-0.010974541249419
11.07,-0.008979473336633
11.08,-0.006973047140869
11.09,-0.004957497992859
11.1,-0.002932960018453
11.11,-0.000901867299808
11.120000000000001,0.001134717571735
11.13,0.003174756098121
11.14,0.005216844425512
11.15,0.007259222437584
11.16,0.009300278866484
11.17,0.011338614047459
11.18,0.013372620636961
11.19,0.01540051115095
11.200000000000001,0.017420419228577
11.21,0.019431270258643
11.22,0.021431461613296
11.23,0.023419606453903
11.24,0.025394006970561
11.25,0.027353088613972
11.26,0.029295302640887
11.27,0.031219110389856
11.28,0.033122984684769
11.290000000000001,0.0350054108849
11.3,0.036864624138874
11.31,0.038699638999561
11.32,0.040508660606813
11.33,0.042290312630655
11.34,0.044043180748532
11.35,0.045765867671111
11.36,0.047456807215214
11.370000000000001,0.049114811662594
11.38,0.050738537080496
11.39,0.052326693108749
11.4,0.053878007174724
11.41,0.055391233932103
11.42,0.056865680924854
11.43,0.058299552671136
11.44,0.059691828604697
11.450000000000001,0.061041430694703
11.46,0.062347215651735
11.47,0.063608709924062
11.48,0.064824344037994
11.49,0.065993232539732
11.5,0.067114467556612
11.51,0.068187177535115
11.52,0.06921026915625
11.53,0.070183750610423
11.540000000000001,0.071106093647096
11.55,0.071976871836179
11.56,0.072795618206419
11.57,0.073561409135096
11.58,0.074273635731709
11.59,0.074931530834452
11.6,0.075534834806089
11.61,0.076083602395014
11.620000000000001,0.076577300364644
11.63,0.077015524703777
11.64,0.077398103075443
11.65,0.077724776603069
11.66,0.077995545577585
11.67,0.078210208469526
11.68,0.078368798677438
11.69,0.078471241842434
11.700000000000001,0.078517582800896
11.71,0.07850780325928
11.72,0.078442316881122
11.73,0.078321147666619
11.74,0.078144540539511
11.75,0.077912763983463
11.76,0.077626154617205
11.77,0.07728514087535
11.78,0.076890146719596
11.790000000000001,0.076441562364952
11.8,0.075939893585264
11.81,0.07538569090452
11.82,0.07477961977312
11.83,0.074122175876797
11.84,0.073414106890024
11.85,0.072656138517828
11.86,0.071849034663119
11.870000000000001,0.070993600198146
11.88,0.070090680379392
11.89,0.069141157782742
11.9,0.068145963459281
11.91,0.067106055582242
11.92,0.066022433838661
11.93,0.064896134681455
11.94,0.063728230299645
11.950000000000001,0.062519909858263
11.96,0.061271795147227
11.97,0.059985508402713
11.98,0.058662059510207
11.99,0.057303100315531
12.0,0.055909700215988
12.01,0.054483162855065
12.02,0.053024548104908
12.030000000000001,0.051535364413254
12.040000000000001,0.050016983457409
12.05,0.048471281067128
12.06,0.046899202530359
12.07,0.045302240787653
12.08,0.043681836170254
12.09,0.042039440936924
12.1,0.040376548170613
12.11,0.03869458856728
12.120000000000001,0.036995068246389
12.13,0.035279457163445
12.14,0.033549305804332
12.15,0.031806088670058
12.16,0.030051314640258
12.17,0.028286090859805
12.18,0.026512273221768
12.19,0.024731291050829
12.200000000000001,0.022944823341121
12.21,0.021154361304425
12.22,0.019361517489889
12.23,0.017567608813118
12.24,0.015774174093449
12.25,0.013983158162585
12.26,0.012197073680292
12.27,0.01041638354988
12.280000000000001,0.008641870334365
12.290000000000001,0.006875224644508
12.3,0.005117595025981
12.31,0.003370474552737
12.32,0.001635295208857
12.33,-8.6549468648e-05
12.34,-0.001793998473487
12.35,-0.003485547246655
12.36,-0.005159711194723
12.370000000000001,-0.006815329509371
12.38,-0.008451132315732
12.39,-0.010065851254233
12.4,-0.011658127412775
12.41,-0.013227030751255
12.42,-0.014771301868525
12.43,-0.016289777668457
12.44,-0.017781343480984
12.450000000000001,-0.019244910231811
12.46,-0.020679589158394
12.47,-0.022084017536522
12.48,-0.023457059534287
12.49,-0.024798482685117
12.5,-0.026106792267937
12.51,-0.027381368032467
12.52,-0.028621224301748
12.530000000000001,-0.029825527621265
12.540000000000001,-0.030993492028494
12.55,-0.032124437740457
12.56,-0.033217481029639
12.57,-0.034272019648791
12.58,-0.035287415864626
12.59,-0.036263073580757
12.6,-0.037198431727909
12.61,-0.038092962512023
12.620000000000001,-0.038946174482907
12.63,-0.03975761702824
12.64,-0.040526868009947
12.65,-0.041253553538659
12.66,-0.041937089722113
12.67,-0.042577172383828
12.68,-0.043173783581154
12.69,-0.043726695610115
12.700000000000001,-0.044235722793601
12.71,-0.044700721580398
12.72,-0.045121528777973
12.73,-0.045498081067286
12.74,-0.04583032503994
12.75,-0.046118240451694
12.76,-0.046360563584962
12.77,-0.046559500610732
12.780000000000001,-0.046714623592362
12.790000000000001,-0.046825656973681
12.8,-0.046892740293748
12.81,-0.046916042747086
12.82,-0.046896197415964
12.83,-0.046833068013469
12.84,-0.046726853812367
12.85,-0.046577661458569
12.86,-0.046386141380563
12.870000000000001,-0.046152323315563
12.88,-0.045876399979272
12.89,-0.045559448630045
12.9,-0.04520155983058
12.91,-0.044803013132158
12.92,-0.044364636454222
12.93,-0.043886775836028
12.94,-0.043370110493106
12.950000000000001,-0.042815213198925
12.96,-0.0422225412811
12.97,-0.041592717006904
12.98,-0.040926373686566
12.99,-0.040224220502398
13.0,-0.039486940613905
13.01,-0.03871526108975
13.02,-0.037909884587904
13.030000000000001,-0.037070973088492
13.040000000000001,-0.036200202045158
13.05,-0.03529868704124
13.06,-0.034366537125548
13.07,-0.033405102529445
13.08,-0.032414856436873
13.09,-0.031396919745857
13.1,-0.030352226443392
13.11,-0.029279769910203
13.120000000000001,-0.028180718204393
13.13,-0.02705732463407
13.14,-0.025911711643666
13.15,-0.02474370955331
13.16,-0.023554859301947
13.17,-0.022346171624385
13.18,-0.021117683627271
13.19,-0.019870560950366
13.200000000000001,-0.018606703736169
13.21,-0.017327897215547
13.22,-0.01603457161221
13.23,-0.014727962734445
13.24,-0.013409187989757
13.25,-0.012079368287566
13.26,-0.010739628542244
13.27,-0.009390748718972
13.280000000000001,-0.008034561468024
13.290000000000001,-0.006671739034085
13.3,-0.005303692097107
13.31,-0.003931329861501
13.32,-0.002555847818504
13.33,-0.001178380869257
13.34,0.000199976773436
13.35,0.001578020148538
13.36,0.002954657204405
13.370000000000001,0.004328764360201
13.38,0.005699218948732
13.39,0.00706480619705
13.4,0.008424496393599
13.41,0.009777211407213
13.42,0.0111221600279
13.43,0.012457789479006
13.44,0.013782199203463
13.450000000000001,0.015098320204423
13.46,0.016404110669109
13.47,0.017696383968206
13.48,0.018974093174805
13.49,0.020236116803319
13.5,0.021481621690803
13.51,0.022709507764943
13.52,0.02391877416896
13.530000000000001,0.02510846783478
13.540000000000001,0.026277289621431
13.55,0.027422760034671
13.56,0.02854705288868
13.57,0.029648478818212
13.58,0.030725479525501
13.59,0.03177742079207
13.6,0.032803456337906
13.61,0.033802785013604
13.620000000000001,0.034774636551122
13.63,0.035717683648773
13.64,0.036632067454263
13.65,0.037516621148982
13.66,0.038370714071424
13.67,0.03919349571514
13.68,0.039984381948915
13.69,0.040742834685304
13.700000000000001,0.041468044711057
13.71,0.042159530240464
13.72,0.042816735827053
13.73,0.043439133907171
13.74,0.044026541155813
13.75,0.044577802763674
13.76,0.045092857649276
13.77,0.045571214417627
13.780000000000001,0.046012100135543
13.790000000000001,0.04641561210314
13.8,0.046781459469648
13.81,0.047109283786807
13.82,0.047398784350081
13.83,0.047650035259285
13.84,0.047862587286979
13.85,0.048036487032044
13.86,0.048171453954954
13.870000000000001,0.048268071652863
13.88,0.048325271196678
13.89,0.048341173932753
13.9,0.048317872046332
13.91,0.048255425946859
13.92,0.048153859028785
13.93,0.04801304102461
13.94,0.047833717154677
13.950000000000001,0.047615770395272
13.96,0.047359400424906
13.97,0.04706485111596
13.98,0.046732301603465
13.99,0.046362064647767
14.0,0.045954781710112
14.01,0.045511019493158
14.02,0.045029644745896
14.030000000000001,0.044512925342324
14.040000000000001,0.043960651491337
14.05,0.043373277682257
14.06,0.042751416702658
14.07,0.042095589208015
14.08,0.041406379850929
14.09,0.040684401551495
14.1,0.039930104873518
14.11,0.039144584898372
14.120000000000001,0.038328172344996
14.13,0.037481508994379
14.14,0.036605818303261
14.15,0.035701617664796
14.16,0.034769698768662
14.17,0.033811330118583
14.18,0.032826427959011
14.19,0.031816307065382
14.200000000000001,0.030782612697164
14.21,0.029725642401616
14.22,0.028646150333087
14.23,0.027545070200851
14.24,0.026422885281351
14.25,0.025278115325469
14.26,0.0241100098296
14.27,0.022924161528244
14.280000000000001,0.021721588600982
14.290000000000001,0.020503323044735
14.3,0.019270409424198
14.31,0.018023886230417
14.32,0.016764669793862
14.33,0.015494527250084
14.34,0.014213382706184
14.35,0.012923597402498
14.36,0.01162499680017
14.370000000000001,0.010319661365204
14.38,0.009008434669072
14.39,0.007692374004501
14.4,0.006371139335989
14.41,0.00504726087842
14.42,0.003722007465714
14.43,0.00239637186919
14.44,0.0010715287994
14.450000000000001,-0.000251397802789
14.46,-0.001572280394511
14.47,-0.002888102953524
14.48,-0.004198514817873
14.49,-0.005502547772578
14.5,-0.006798740980494
14.51,-0.008086710721528
14.52,-0.009365009565386
14.530000000000001,-0.010632553650983
14.540000000000001,-0.011888288077687
14.55,-0.013131238466839
14.56,-0.014359838876348
14.57,-0.015573503283207
14.58,-0.016771218712327
14.59,-0.01795198463232
14.6,-0.019114815552262
14.61,-0.020259438513947
14.620000000000001,-0.021384196302978
14.63,-0.022488151847861
14.64,-0.023571179960915
14.65,-0.024630768979224
14.66,-0.025666438374368
14.67,-0.026678225565229
14.68,-0.027664849451438
14.69,-0.028625509459828
14.700000000000001,-0.029559420121892
14.71,-0.030466417664242
14.72,-0.031343845692597
14.73,-0.032193100498717
14.74,-0.033012739780747
14.75,-0.033802113073208
14.76,-0.034561307297536
14.77,-0.035288294243644
14.780000000000001,-0.035983218956028
14.790000000000001,-0.036645555063876
14.8,-0.037274797878746
14.81,-0.037868975993892
14.82,-0.038430098059118
14.83,-0.038956284960556
14.84,-0.039447693634352
14.85,-0.039903875229162
14.86,-0.040324608680958
14.870000000000001,-0.040709609163779
14.88,-0.041059460434077
14.89,-0.041372595519255
14.9,-0.041649334208292
14.91,-0.04188961188828
14.92,-0.042094398799271
14.93,-0.042262749383804
14.94,-0.042394306946419
14.950000000000001,-0.042489055370698
14.96,-0.042547013744885
14.97,-0.042568235225863
14.98,-0.042551651653338
14.99,-0.042499637364633
15.0,-0.042410357284899
15.01,-0.042283986373644
15.02,-0.042121629029759
15.030000000000001,-0.041923538117837
15.040000000000001,-0.041690001383023
15.05,-0.041419862438554
15.06,-0.041115240468154
15.07,-0.040776009727759
15.08,-0.040402814889406
15.09,-0.039996041255199
15.1,-0.039556208099818
15.11,-0.039083799699168
15.120000000000001,-0.038579414810392
15.13,-0.038043597706453
15.14,-0.037476959976567
15.15,-0.036880119436416
15.16,-0.036254563025188
15.17,-0.035599395779939
15.18,-0.034916092880807
15.19,-0.03420540070406
15.200000000000001,-0.033468086775913
15.21,-0.032704943687776
15.22,-0.031916951037758
15.23,-0.031104629294587
15.24,-0.030269188883595
15.25,-0.029411336774611
15.26,-0.028531962477186
15.27,-0.027632328126228
15.280000000000001,-0.02671117443853
15.290000000000001,-0.025771675124383
15.3,-0.024814485481921
15.31,-0.023840602225219
15.32,-0.022851036506113
15.33,-0.021846811044706
15.34,-0.020828968020263
15.35,-0.01979855508628
15.36,-0.01875663291886
15.370000000000001,-0.017704434834639
15.38,-0.016643048738228
15.39,-0.015573392733553
15.4,-0.014496684621029
15.41,-0.013413694639779
15.42,-0.012326146473999
15.43,-0.011235178050257
15.44,-0.010141494674844
15.450000000000001,-0.009046209177432
15.46,-0.007950433907705
15.47,-0.006855280462552
15.48,-0.00576216012879
15.49,-0.004671879778315
15.5,-0.003585360598149
15.51,-0.002503994443084
15.52,-0.001428714757933
15.530000000000001,-0.000360604784201
15.540000000000001,0.000699262469408
15.55,0.001749815941952
15.56,0.002790000555645
15.57,0.003818781438044
15.58,0.004835098025308
15.59,0.005837941135321
15.6,0.006826279909555
15.610000000000001,0.007799112668702
15.620000000000001,0.008755470102218
15.63,0.009694409611337
15.64,0.010614976946815
15.65,0.011516244523401
15.66,0.012397296811376
15.67,0.013257241148412
15.68,0.01409522810053
15.69,0.0149102798091
15.700000000000001,0.015701662962149
15.71,0.016468560618558
15.72,0.017210188054892
15.73,0.017924440944655
15.74,0.018612160789308
15.75,0.019273004269476
15.76,0.019905623831021
15.77,0.020509381726324
15.780000000000001,0.021083180412382
15.790000000000001,0.021627292573694
15.8,0.022140690145575
15.81,0.022622607711663
15.82,0.023072925857192
15.83,0.023490940757271
15.84,0.023876164569416
15.85,0.024228164437674
15.860000000000001,0.024546220846572
15.870000000000001,0.02483080553162
15.88,0.025080785197719
15.89,0.025296377020869
15.9,0.025477065760873
15.91,0.025622003511954
15.92,0.025732154019389
15.93,0.025806193272779
15.94,0.02584513193614
15.950000000000001,0.025847912638451
15.96,0.025815190551392
15.97,0.025746279122767
15.98,0.025641404627572
15.99,0.025500616376046
16.0,0.025323866697752
16.01,0.025111323559726
16.02,0.024863136221915
16.03,0.0245796161642
16.04,0.024260740329748
16.05,0.023906782585141
16.06,0.023518052748878
16.07,0.023094863943053
16.080000000000002,0.02263758993383
16.09,0.022146554256646
16.1,0.02162218476247
16.11,0.021064958497234
16.12,0.020475700119908
16.13,0.019854908687424
16.14,0.019202791311391
16.15,0.018519598143638
16.16,0.017806627280498
16.17,0.017063288547497
16.18,0.016291993265699
16.19,0.015492588124601
16.2,0.014665805117489
16.21,0.013812404366239
16.22,0.012933173300188
16.23,0.012028836962197
16.240000000000002,0.011100215096096
16.25,0.010148266301032
16.26,0.00917388241872
16.27,0.008177587515128
16.28,0.007160694201033
16.29,0.00612416524987
16.3,0.005068987850117
16.31,0.003995691612076
16.32,0.002905737458396
16.330000000000002,0.001800143029772
16.34,0.000680013604637
16.35,-0.000453630688424
16.36,-0.001599702019459
16.37,-0.00275707620555
16.38,-0.003924652266226
16.39,-0.005101304579043
16.4,-0.006285896139544
16.41,-0.007477279611375
16.42,-0.008674299192581
16.43,-0.009875787259686
16.44,-0.011080573929894
16.45,-0.012287481304405
16.46,-0.013495326245769
16.47,-0.014702921818639
16.48,-0.015909053011312
16.490000000000002,-0.017112573489337
16.5,-0.018312271277407
16.51,-0.019506956043302
16.52,-0.02069542698475
16.53,-0.021876513077375
16.54,-0.023049022237519
16.55,-0.024211774745523
16.56,-0.025363596515357
16.57,-0.026503319937853
16.580000000000002,-0.0276297854516
16.59,-0.028741841760904
16.6,-0.029838347242775
16.61,-0.030917970348398
16.62,-0.031980001495317
16.63,-0.033023123747105
16.64,-0.034046244623725
16.65,-0.035048286832844
16.66,-0.036028178111158
16.67,-0.036985559417966
16.68,-0.037919433679374
16.69,-0.038828053893873
16.7,-0.039710442641879
16.71,-0.040565632302461
16.72,-0.041392649720458
16.73,-0.042190521080073
16.740000000000002,-0.04295833021849
16.75,-0.043695180468
16.76,-0.044400227097391
16.77,-0.045072624348432
16.78,-0.0457115615432
16.79,-0.046316209004685
16.8,-0.046885862184616
16.81,-0.047420013801906
16.82,-0.047918637107333
16.830000000000002,-0.048380404399342
16.84,-0.048804452079755
16.85,-0.049190168033553
16.86,-0.04953697045978
16.87,-0.049843211967516
16.88,-0.05011095475738
16.89,-0.05033751741964
16.9,-0.050523176201121
16.91,-0.050667515779219
16.92,-0.050770154220866
16.93,-0.05083074536339
16.94,-0.050848976372883
16.95,-0.050824570162536
16.96,-0.050757287198908
16.97,-0.050646916978812
16.98,-0.050493291671438
16.990000000000002,-0.050297718017717
17.0,-0.050058692226826
17.01,-0.049776151263307
17.02,-0.049450070602654
17.03,-0.049080459517891
17.04,-0.048667366237145
17.05,-0.048210875400193
17.06,-0.047711132115768
17.07,-0.047168284499258
17.080000000000002,-0.046582542515137
17.09,-0.045954155837568
17.1,-0.045283337876324
17.11,-0.044570394397791
17.12,-0.043815984713518
17.13,-0.043020268654498
17.14,-0.042183577896525
17.150000000000002,-0.041306858225634
17.16,-0.040389603251895
17.17,-0.039432822928454
17.18,-0.038437062152323
17.19,-0.037402910651069
17.2,-0.036330990111015
17.21,-0.035221957139258
17.22,-0.034076489836054
17.23,-0.032895308904164
17.240000000000002,-0.031679163376379
17.25,-0.030428833378568
17.26,-0.029145129433991
17.27,-0.027828892096331
17.28,-0.026480990257797
17.29,-0.025102322652908
17.3,-0.023693815891864
17.31,-0.022256423476178
17.32,-0.020791126613962
17.330000000000002,-0.019298929245321
17.34,-0.017780863033144
17.35,-0.016237983717814
17.36,-0.014671368036529
17.37,-0.01308212219783
17.38,-0.011471367860972
17.39,-0.009840249808771
17.400000000000002,-0.008189933015807
17.41,-0.006521602661007
17.42,-0.004837197364259
17.43,-0.003136659633186
17.44,-0.001422332945424
17.45,0.000305083543679
17.46,0.002044325901491
17.47,0.003794116900973
17.48,0.005553167084244
17.490000000000002,0.007320175728863
17.5,0.00909383202178
17.51,0.01087546415563
17.52,0.012663699439118
17.53,0.014454987891418
17.54,0.016247283781857
17.55,0.018039578102107
17.56,0.019830891846177
17.57,0.021619874372934
17.580000000000002,0.023404916904761
17.59,0.025184524336923
17.6,0.026957639811884
17.61,0.028722913192596
17.62,0.030478707723692
17.63,0.032223663400516
17.64,0.033956429899456
17.650000000000002,0.03567531952581
17.66,0.037378989175343
17.67,0.03906644686393
17.68,0.040736379799644
17.69,0.042387464860686
17.7,0.044017815057587
17.71,0.045626723733974
17.72,0.047212938398385
17.73,0.048775129000445
17.740000000000002,0.050312115076316
17.75,0.05182267964261
17.76,0.053305494924199
17.77,0.054759474474438
17.78,0.056183402441408
17.79,0.057576119865641
17.8,0.05893648888184
17.81,0.060263393840067
17.82,0.061555742436819
17.830000000000002,0.062812466854489
17.84,0.064032835347513
17.85,0.065215096826571
17.86,0.066358810183535
17.87,0.067462895677581
17.88,0.068526425089675
17.89,0.069548624541892
17.900000000000002,0.070528379333577
17.91,0.071464984563762
17.92,0.072357640847718
17.93,0.073205349340322
17.94,0.074007374174259
17.95,0.074763276764158
17.96,0.075472402810233
17.97,0.076134143254798
17.98,0.076747926513799
17.990000000000002,0.077314113826232
18.0,0.077831523394564
18.01,0.07829726795039
18.02,0.078710952718222
18.03,0.079074359568815
18.04,0.079387009191917
18.05,0.079648955857043
18.06,0.079859804462487
18.07,0.080019370458633
18.080000000000002,0.080127650538268
18.09,0.080184551050583
18.1,0.080189898576758
18.11,0.08014360476384
18.12,0.080045756731754
18.13,0.079896442614096
18.14,0.079695667349861
18.150000000000002,0.079443869129027
18.16,0.079141144415384
18.17,0.078787764714844
18.18,0.078384051587533
18.19,0.077930983505526
18.2,0.077427746386181
18.21,0.076875392088757
18.22,0.076274569298952
18.23,0.075625515428095
18.240000000000002,0.074928973086076
18.25,0.074185818622473
18.26,0.073396711056533
18.27,0.07256211330687
18.28,0.071682782247087
18.29,0.0707595239429
18.3,0.069793170576676
18.31,0.068784610710819
18.32,0.067734767643871
18.330000000000002,0.066644603766554
18.34,0.065515119739435
18.35,0.064347353590886
18.36,0.06314237973795
18.37,0.061901034367722
18.38,0.060624478476751
18.39,0.059314174377855
18.400000000000002,0.057971890440431
18.41,0.05659776449869
18.42,0.055194205583602
18.43,0.053762027167654
18.44,0.052302450275492
18.45,0.05081687592307
18.46,0.049306584602481
18.47,0.047773023144832
18.48,0.046217476880696
18.490000000000002,0.044641159368921
18.5,0.043045895092381
18.51,0.041433169416722
18.52,0.039804473949072
18.53,0.038161259927145
18.54,0.036505076250067
18.55,0.034837172268237
18.56,0.033159072323892
18.57,0.031472517111231
18.580000000000002,0.029779145527449
18.59,0.028080480806685
18.6,0.026378092626298
18.61,0.024673424279247
18.62,0.022968504827086
18.63,0.021264553072733
18.64,0.019563323345698
18.650000000000002,0.017866071597317
18.66,0.016174318715276
18.67,0.014489595878113
18.68,0.012813313043941
18.69,0.011147064642779
18.7,0.009492263139028
18.71,0.00785036784927
18.72,0.006222806462279
18.73,0.004610989959737
18.740000000000002,0.003016307748492
18.75,0.001440127049257
18.76,-0.000115727414685
18.77,-0.001650600216513
18.78,-0.003163044908906
18.79,-0.00465178752948
18.8,-0.006115695561567
18.81,-0.007553446193018
18.82,-0.00896386019215
18.830000000000002,-0.010345992952028
18.84,-0.011698705727607
18.85,-0.013020699399192
18.86,-0.014310927200781
18.87,-0.015567182224802
18.88,-0.016788245087329
18.89,-0.017974902547925
18.900000000000002,-0.019126046835739
18.91,-0.020240877579958
18.92,-0.021318270126372
18.93,-0.022357610004449
18.94,-0.023358061275447
18.95,-0.024318939430464
18.96,-0.025239614400254
18.97,-0.026119475283419
18.98,-0.026957954856365
18.990000000000002,-0.027754530167246
19.0,-0.028508722985717
19.01,-0.029220088373845
19.02,-0.029888330899136
19.03,-0.030513026089501
19.04,-0.031093877205045
19.05,-0.031630633542945
19.06,-0.03212310519205
19.07,-0.032571105925266
19.080000000000002,-0.03297484569695
19.09,-0.033333555778246
19.1,-0.033647977203438
19.11,-0.033918160205032
19.12,-0.034143795430228
19.13,-0.034325048438913
19.14,-0.034461578754501
19.150000000000002,-0.034554918777017
19.16,-0.034604541676232
19.17,-0.034610323618644
19.18,-0.034573283652144
19.19,-0.034493430706064
19.2,-0.034371168875815
19.21,-0.034206951998074
19.22,-0.034001261381045
19.23,-0.033754617087339
19.240000000000002,-0.033467570596403
19.25,-0.033140710487064
19.26,-0.03277465951091
19.27,-0.032370405389464
19.28,-0.03192851043748
19.29,-0.031449244209091
19.3,-0.030933597242524
19.31,-0.030382345968988
19.32,-0.029796294921415
19.330000000000002,-0.029176283414481
19.34,-0.02852297077906
19.35,-0.027837412982653
19.36,-0.027120518456614
19.37,-0.026373223421942
19.38,-0.025596125119255
19.39,-0.024790886280767
19.400000000000002,-0.023958155769963
19.41,-0.023098949980715
19.42,-0.022214434775826
19.43,-0.021305538173567
19.44,-0.020373320261493
19.45,-0.019418857293179
19.46,-0.018443238020325
19.47,-0.017447561348406
19.48,-0.016432947343857
19.490000000000002,-0.01540050833863
19.5,-0.014351380187071
19.51,-0.013286705898378
19.52,-0.012207635699418
19.53,-0.011115326330603
19.54,-0.010010855688702
19.55,-0.008895557118241
19.56,-0.007770514821201
19.57,-0.006636898845436
19.580000000000002,-0.005495877819117
19.59,-0.004348340456491
19.6,-0.003196169718454
19.61,-0.002039954067758
19.62,-0.000881002666831
19.63,0.000279526450435
19.64,0.001440481119065
19.650000000000002,0.002601226827888
19.66,0.003759938349789
19.67,0.004915670203068
19.68,0.006067292517348
19.69,0.0072136935167
19.7,0.008353805209672
19.71,0.009486513667987
19.72,0.010610615504516
19.73,0.011725169527342
19.740000000000002,0.012829515841971
19.75,0.013921630540564
19.76,0.015000690552122
19.77,0.016066314212946
19.78,0.017117176613967
19.79,0.018152538868428
19.8,0.019171500698034
19.81,0.020172991492835
19.82,0.021156206526843
19.830000000000002,0.022120191105741
19.84,0.023064107688876
19.85,0.023987119079994
19.86,0.024888410119059
19.87,0.025767188693517
19.88,0.026622686322866
19.89,0.027454371549829
19.900000000000002,0.028261099059914
19.91,0.029043027157553
19.92,0.029799243735099
19.93,0.030528459315675
19.94,0.031231075901861
19.95,0.031905518803345
19.96,0.032551123683622
19.97,0.033168035363144
19.98,0.033755304748027
19.990000000000002,0.034312439341846
20.0,0.034839298444818
20.01,0.035334909104823
20.02,0.035798967343847
20.03,0.036231365985955
20.04,0.036631642444496
20.05,0.036999267101639
20.06,0.03733383941698
20.07,0.037635257346783
20.080000000000002,0.037903803750037
20.09,0.038138634994374
20.1,0.03833993205807
20.11,0.038507569121851
20.12,0.038641737462787
20.13,0.038742341017462
20.14,0.038809048653759
20.150000000000002,0.038841853805464
20.16,0.038840780638783
20.17,0.038805884336604
20.18,0.038737250910679
20.19,0.038635087911638
20.2,0.038499449594395
20.21,0.038330560236713
20.22,0.038128580360124
20.23,0.037893760319795
20.240000000000002,0.037626365734611
20.25,0.037326691071015
20.26,0.036995059120192
20.27,0.03663189372527
20.28,0.036236973400505
20.29,0.035810521660325
20.3,0.035353719839725
20.31,0.03486698340988
20.32,0.034350797405374
20.330000000000002,0.033805672958035
20.34,0.033232147215736
20.35,0.032630193933692
20.36,0.032000413344229
20.37,0.031343997487968
20.38,0.030661573394283
20.39,0.029953789119734
20.400000000000002,0.029221071265153
20.41,0.02846410796819
20.42,0.027683859454048
20.43,0.026881048888364
20.44,0.026056299001726
20.45,0.025210477741485
20.46,0.024344355782902
20.47,0.023458648035992
20.48,0.02255414144297
20.490000000000002,0.021631718921611
20.5,0.020692208157754
20.51,0.019736449044733
20.52,0.018765293287979
20.53,0.017779602500995
20.54,0.016780435335356
20.55,0.015768271630054
20.56,0.014744537181673
20.57,0.013710122375281
20.580000000000002,0.012665612259111
20.59,0.011611924867589
20.6,0.010549985359257
20.61,0.009480725412624
20.62,0.008404900950591
20.63,0.007323994350409
20.64,0.006238585042332
20.650000000000002,0.0051495310562
20.66,0.004057761370775
20.67,0.002964330281167
20.68,0.00187061913915
20.69,0.000777078831314
20.7,-0.000315582968411
20.71,-0.001406044488711
20.72,-0.002493415077789
20.73,-0.003576411921134
20.740000000000002,-0.00465464074802
20.75,-0.005726791577663
20.76,-0.006792207257007
20.77,-0.007849725759659
20.78,-0.008898289110746
20.79,-0.009937145304131
20.8,-0.010965381425757
20.81,-0.011982094692785
20.82,-0.012986302778802
20.830000000000002,-0.013977304660352
20.84,-0.014954055121746
20.85,-0.015915792691242
20.86,-0.016861677776693
20.87,-0.017790888290209
20.88,-0.018702615165746
20.89,-0.019596082674076
20.900000000000002,-0.020470524613359
20.91,-0.021325158152694
20.92,-0.022159257579444
20.93,-0.022972110924253
20.94,-0.023762736767238
20.95,-0.024530748197618
20.96,-0.025275379336449
20.97,-0.025996459716343
20.98,-0.026692724139246
20.990000000000002,-0.02736381237395
21.0,-0.028009425447218
21.01,-0.0286292753189
21.02,-0.029222107425961
21.03,-0.029787873475131
21.04,-0.030326101713817
21.05,-0.030836336739569
21.06,-0.031318154847209
21.07,-0.031771174361213
21.080000000000002,-0.032195037027747
21.09,-0.03258941659696
21.1,-0.03295394024244
21.11,-0.03328835624533
21.12,-0.033592452472567
21.13,-0.033866007412438
21.14,-0.034108822724348
21.150000000000002,-0.034320727944672
21.16,-0.034501579529104
21.17,-0.034651512417966
21.18,-0.034770428884331
21.19,-0.034858012419826
21.2,-0.034914228005905
21.21,-0.034939067463686
21.22,-0.034932551210547
21.23,-0.03489472527139
21.240000000000002,-0.034825664018101
21.25,-0.034725463771949
21.26,-0.034594257301607
21.27,-0.034432311527318
21.28,-0.034239587857589
21.29,-0.034016411534477
21.3,-0.033762727793294
21.31,-0.033479105666749
21.32,-0.033165833267863
21.330000000000002,-0.032823228542067
21.34,-0.032451747322266
21.35,-0.032051530246907
21.36,-0.031623089197235
21.37,-0.031166844583693
21.38,-0.030683334942574
21.39,-0.030172932509724
21.400000000000002,-0.02963602840797
21.41,-0.029073492953176
21.42,-0.028485355419777
21.43,-0.027872044962842
21.44,-0.027234442880584
21.45,-0.026573185087042
21.46,-0.025888932579504
21.47,-0.025182336438302
21.48,-0.024453869546958
21.490000000000002,-0.023704308535873
21.5,-0.022934344280455
21.51,-0.022144801877939
21.52,-0.021336420992952
21.53,-0.0205099027051
21.54,-0.019666134705339
21.55,-0.018805847114623
21.56,-0.017929839256565
21.57,-0.017039127585637
21.580000000000002,-0.016134334288087
21.59,-0.015216324512429
21.6,-0.014285940222422
21.61,-0.013344049862169
21.62,-0.012391531553274
21.63,-0.011429273543309
21.64,-0.010457995611358
21.650000000000002,-0.009478606585414
21.66,-0.00849219996718
21.67,-0.007499696908064
21.68,-0.006502024539802
21.69,-0.005500061417537
21.7,-0.004494852334051
21.71,-0.003486902059119
21.72,-0.002477366838624
21.73,-0.001467335683825
21.740000000000002,-0.000457756855943
21.75,0.000550419868653
21.76,0.001556244507433
21.77,0.002558766077305
21.78,0.003557040329361
21.79,0.004550431609665
21.8,0.005538108675916
21.81,0.006518498110286
21.82,0.007491154249975
21.830000000000002,0.008454890299509
21.84,0.009408334115809
21.85,0.010351527000146
21.86,0.011283065046867
21.87,0.012202070061973
21.88,0.013107664371253
21.89,0.013998917859731
21.900000000000002,0.014875113196495
21.91,0.015735338910087
21.92,0.016578768023178
21.93,0.017404811277775
21.94,0.018211850890614
21.95,0.019000032010242
21.96,0.019768316283236
21.97,0.020515961103519
21.98,0.021242243296066
21.990000000000002,0.021946677571188


==> anc/data/fig6/fig_c_T01_rholbo1e-09.csv <==
time,IM(G^>)
0.0,-1.0
0.01,-0.999799848878823
0.02,-0.999199972286301
0.03,-0.998200849115021
0.04,-0.996803282187424
0.05,-0.995008493678695
0.06,-0.992818059472638
0.07,-0.990233896375145
0.08,-0.987258255829402
0.09,-0.983893738656052
0.1,-0.980143436331701
0.11,-0.976010720163886
0.12,-0.9714992641067
0.13,-0.966613068951324
0.14,-0.961356456190649
0.15,-0.95573406142069
0.16,-0.949750827295316
0.17,-0.943411996051843
0.18,-0.93672310162663
0.19,-0.929689961379713
0.2,-0.92231866744926
0.21,-0.914615577756686
0.22,-0.906587306684349
0.23,-0.898240715448437
0.24,-0.889582902189238
0.25,-0.880621191802972
0.26,-0.871363125538157
0.27,-0.861816450367067
0.28,-0.851989108222453
0.29,-0.841889224996201
0.3,-0.831525099474653
0.31,-0.820905192072199
0.32,-0.810038113513851
0.33,-0.798932613511141
0.34,-0.787597586110607
0.35,-0.776042030558688
0.36,-0.764275030735009
0.37,-0.752308442044552
0.38,-0.740149478741458
0.39,-0.727807558042951
0.4,-0.715292163505687
0.41,-0.702612831111513
0.42,-0.689779129366656
0.43,-0.676800635165576
0.44,-0.66368697064394
0.45,-0.650447767456171
0.46,-0.637092656458195
0.47,-0.623631257587972
0.48,-0.610073169958392
0.49,-0.596427962175986
0.5,-0.582705162897773
0.51,-0.568914251610451
0.52,-0.55507158866656
0.53,-0.54118789693493
0.54,-0.527266311458004
0.55,-0.513316184375627
0.56,-0.499346805931956
0.57,-0.485367330525965
0.58,-0.47138681594727
0.59,-0.457414112697221
0.6,-0.443458020674589
0.61,-0.429527379301065
0.62,-0.415630639224241
0.63,-0.401773804761939
0.64,-0.387967283084912
0.65,-0.374219194292068
0.66,-0.360537505088713
0.67,-0.3469300239458
0.68,-0.33340439657845
0.69,-0.31996810170784
0.7,-0.306628447109691
0.71,-0.293392038150861
0.72,-0.280266276145197
0.73,-0.267253796696084
0.74,-0.25436307169767
0.75,-0.241602067140901
0.76,-0.228976945920022
0.77,-0.216493678803465
0.78,-0.204158042822716
0.79,-0.191975619840983
0.8,-0.179951795424902
0.81,-0.168091757970338
0.82,-0.156400498073529
0.83,-0.14488280813979
0.84,-0.133543282219648
0.85,-0.122386316059719
0.86,-0.111416107354004
0.87,-0.100636656180292
0.88,-0.090051769962942
0.89,-0.079665142820323
0.9,-0.069480193092572
0.91,-0.05950005247833
0.92,-0.049727776763911
0.93,-0.040166258209962
0.94,-0.030818104745471
0.95,-0.021685760009465
0.96,-0.012771489239246
0.97,-0.004077361936016
0.98,0.004394711677142
0.99,0.01264301376932
1.0,0.020666006334771
1.01,0.028462328196597
1.02,0.036036413741987
1.03,0.043382440453999
1.04,0.050499527053567
1.05,0.057386961177935
1.06,0.064044250836944
1.07,0.070471078713289
1.08,0.076667292196819
1.09,0.082632891019533
1.1,0.088367920938806
1.11,0.093873081276689
1.12,0.099148550283568
1.13,0.104194938862144
1.14,0.109013021974446
1.15,0.1136035495078
1.16,0.11796768058486
1.17,0.122106634479604
1.18,0.126022070675716
1.19,0.129714343740881
1.2,0.133185651632193
1.21,0.13643793719214
1.22,0.139472751853771
1.23,0.142292052241139
1.24,0.144897546969621
1.25,0.14730156171951
1.26,0.149507878561639
1.27,0.151508791178161
1.28,0.153306851757644
1.29,0.154904676744333
1.3,0.156305010732677
1.31,0.157510626267173
1.32,0.158524407406132
1.33,0.15934931897093
1.34,0.159988338278759
1.35,0.160444575955231
1.36,0.160721239210104
1.37,0.160821610300163
1.38,0.160749044240799
1.39,0.160506965228812
1.4,0.160098863918283
1.41,0.159528294487614
1.42,0.158798871709729
1.43,0.157914268018912
1.44,0.156878210610876
1.45,0.15569447846076
1.46,0.154366899537755
1.47,0.152899347835286
1.48,0.151295740452472
1.49,0.149560034732931
1.5,0.147696225389537
1.51,0.145708330041027
1.52,0.143600412589347
1.53,0.141376569807718
1.54,0.139040917295355
1.55,0.136597593802284
1.56,0.134050756318572
1.57,0.13140458403731
1.58,0.128663267339424
1.59,0.12583099132784
1.6,0.122911986396106
1.61,0.119927612316154
1.62,0.11686578442837
1.63,0.113730697710696
1.64,0.110526595801406
1.65,0.107257714243981
1.66,0.103928278983905
1.67,0.100542581247624
1.68,0.097104921085629
1.69,0.093619431125016
1.7,0.090090175800718
1.71,0.086521302212302
1.72,0.082916946548666
1.73,0.079276789918743
1.74,0.075608454237852
1.75,0.071917213240787
1.76,0.068206578219824
1.77,0.064480518617169
1.78,0.060742833461793
1.79,0.05699742919943
1.8,0.05324840078658
1.81,0.049499079533212
1.82,0.04575344230155
1.83,0.042015578604457
1.84,0.03828876440614
1.85,0.034570683384775
1.86,0.030870138048906
1.87,0.027211445525797
1.88,0.023600064942813
1.89,0.020018002397246
1.9,0.01646849076526
1.91,0.012954744423431
1.92,0.009479907078409
1.93,0.006047068588289
1.94,0.002659225994861
1.95,-0.000680627803957
1.96,-0.003969648763723
1.97,-0.007204796176677
1.98,-0.010383629282231
1.99,-0.013503426425975
2.0,-0.016562029435575
2.01,-0.019556673379269
2.02,-0.022484974972956
2.03,-0.025344629333116
2.04,-0.028133419712969
2.05,-0.030849215849635
2.06,-0.033489977545426
2.07,-0.036061007053567
2.08,-0.038560737664903
2.09,-0.040980472402888
2.1,-0.04331840718496
2.11,-0.045572880252155
2.12,-0.047742200464105
2.13,-0.04982556114845
2.14,-0.051821348028911
2.15,-0.053728346272014
2.16,-0.055554484711122
2.17,-0.057298643495408
2.18,-0.058952018112357
2.19,-0.060513595197812
2.2,-0.061982608419229
2.21,-0.0633584093226
2.22,-0.064640445931456
2.23,-0.065828217602671
2.24,-0.0669213522408
2.25,-0.067919583621704
2.26,-0.068822739362267
2.27,-0.06963074021194
2.28,-0.070343604646881
2.29,-0.070961434275916
2.3,-0.071484425560787
2.31,-0.071912866458147
2.32,-0.072247080863456
2.33,-0.072487502405307
2.34,-0.072634685250108
2.35,-0.072689358241359
2.36,-0.072652249426727
2.37,-0.072524171878112
2.38,-0.072306026170136
2.39,-0.071999203539907
2.4,-0.071604437236353
2.41,-0.071122758398388
2.42,-0.070555395751233
2.43,-0.069903651356228
2.44,-0.069168901458276
2.45,-0.06835259617992
2.46,-0.067456258814358
2.47,-0.066481481951976
2.48,-0.065429928135702
2.49,-0.064317350873841
2.5,-0.063132940887824
2.51,-0.061877664243848
2.52,-0.060550354448331
2.53,-0.059155523859218
2.54,-0.05769508937863
2.55,-0.056171220389025
2.56,-0.054586140782713
2.57,-0.052942113547963
2.58,-0.051241432334576
2.59,-0.049486422980759
2.6,-0.04767955073531
2.61,-0.045823104530483
2.62,-0.043919520931865
2.63,-0.041971761040014
2.64,-0.039981761338233
2.65,-0.037952150406746
2.66,-0.03588541545238
2.67,-0.033784138310175
2.68,-0.031650999435641
2.69,-0.029488557453515
2.7,-0.027299462372737
2.71,-0.025086285953153
2.72,-0.022851806721888
2.73,-0.020599016144798
2.74,-0.018327826337413
2.75,-0.016046256065041
2.76,-0.013751246774285
2.77,-0.011448395196739
2.78,-0.009140436704596
2.79,-0.006845230983345
2.8,-0.004565429031531
2.81,-0.002284896160046
2.82,-1.0334777436e-05
2.83,0.002255638285995
2.84,0.004510327038861
2.85,0.006751084565389
2.86,0.008975279003842
2.87,0.011186239673091
2.88,0.01338143043069
2.89,0.015552896372152
2.9,0.017697910068349
2.91,0.019814039051084
2.92,0.021898829340542
2.93,0.023949873699923
2.94,0.025963013313342
2.95,0.027939409915255
2.96,0.029873191151578
2.97,0.031763834044542
2.98,0.033611153508364
2.99,0.035413831458912
3.0,0.037167404433724
3.01,0.038869856539491
3.02,0.040519209410667
3.03,0.042117128661546
3.04,0.043654665092756
3.05,0.045137584625557
3.06,0.046560190800124
3.07,0.047920772142381
3.08,0.049217696025272
3.09,0.050449132004158
3.1,0.051613832410863
3.11,0.052710267736817
3.12,0.053737393150592
3.13,0.054693788076538
3.14,0.055578145466834
3.15,0.056388059408578
3.16,0.057124016427677
3.17,0.057789654211731
3.18,0.058384450082025
3.19,0.058902513758089
3.2,0.059342874935433
3.21,0.059700286198517
3.22,0.059978676214854
3.23,0.060177692118523
3.24,0.060296290907672
3.25,0.060333948338369
3.26,0.060291018569391
3.27,0.060167307695872
3.28,0.059962642643366
3.29,0.059676962285758
3.3,0.059310285347677
3.31,0.058862711690029
3.32,0.058334452410637
3.33,0.057725696552706
3.34,0.057036807518468
3.35,0.056264968668673
3.36,0.055413775515279
3.37,0.054483778166861
3.38,0.053475629133853
3.39,0.052390044274325
3.4,0.051231212894959
3.41,0.050006774689716
3.42,0.048708697261149
3.43,0.047337309947847
3.44,0.045893794725835
3.45,0.044379024897679
3.46,0.042794338870415
3.47,0.0411415065378
3.48,0.039422039978999
3.49,0.03763692615452
3.5,0.035787711590107
3.51,0.03387594326873
3.52,0.031903221000765
3.53,0.029871243931928
3.54,0.027777864526558
3.55,0.02562513034008
3.56,0.023418521129137
3.57,0.02115997944343
3.58,0.018851646408903
3.59,0.016495559516475
3.6,0.014093791451936
3.61,0.011648658165792
3.62,0.009161843311682
3.63,0.006635664265736
3.64,0.00407250116904
3.65,0.00147465058744
3.66,-0.001155642342133
3.67,-0.003814325539772
3.68,-0.006500862135629
3.69,-0.009212646556272
3.7,-0.0119472787592
3.71,-0.014702296220426
3.72,-0.017475211099464
3.73,-0.020263512395612
3.74,-0.023064670804316
3.75,-0.025876138569831
3.76,-0.02869531931456
3.77,-0.031519638934519
3.78,-0.034346546708391
3.79,-0.03717297987853
3.8,-0.039996789873212
3.81,-0.042815372552924
3.82,-0.045626127559087
3.83,-0.048426458459947
3.84,-0.051210437370636
3.85,-0.053972131578134
3.86,-0.056718531339
3.87,-0.059444416165686
3.88,-0.062147220134068
3.89,-0.064824403515686
3.9,-0.067473453942077
3.91,-0.070091875377617
3.92,-0.072677205551623
3.93,-0.075231041759552
3.94,-0.077752640910594
3.95,-0.080234573800381
3.96,-0.082674330988835
3.97,-0.085069552546191
3.98,-0.08741795078705
3.99,-0.089716325732336
4.0,-0.091963625791614
4.01,-0.094157291962063
4.02,-0.096294889571781
4.03,-0.098374974665848
4.04,-0.100397007849785
4.05,-0.102360055680092
4.06,-0.104259896497584
4.07,-0.106094642808314
4.08,-0.107862463390755
4.09,-0.109561578496549
4.1,-0.111190272792178
4.11,-0.112746891410338
4.12,-0.114229778415913
4.13,-0.11563864688892
4.14,-0.116970408048667
4.15,-0.118223866091552
4.16,-0.119399012468953
4.17,-0.120493274294935
4.18,-0.121505412335222
4.19,-0.12243425287803
4.2,-0.123278694480645
4.21,-0.124037700369796
4.22,-0.124710303383548
4.23,-0.125299576129897
4.24,-0.125805144841122
4.25,-0.126222557293867
4.26,-0.126554765032796
4.27,-0.126794340095556
4.28,-0.126946014686562
4.29,-0.127006709997656
4.3,-0.126975984221319
4.31,-0.126855347723436
4.32,-0.126644783997575
4.33,-0.126342064956452
4.34,-0.125946763256256
4.350000000000001,-0.125458974049053
4.36,-0.124878742413303
4.37,-0.124206177844228
4.38,-0.123441431223151
4.39,-0.122582221265535
4.4,-0.121633819608844
4.41,-0.120591664896051
4.42,-0.119458186551589
4.43,-0.118233489699941
4.44,-0.11691846402422
4.45,-0.115514156800168
4.46,-0.114021205555184
4.47,-0.11244041833864
4.48,-0.110772650643322
4.49,-0.109018820424703
4.5,-0.107179910615214
4.51,-0.105257172976533
4.52,-0.103251251964371
4.53,-0.101163577561181
4.54,-0.09899538188304
4.55,-0.096749056719793
4.56,-0.09442499368156
4.57,-0.092024562508433
4.58,-0.089549248832838
4.59,-0.08700101121494
4.600000000000001,-0.084381371268565
4.61,-0.081691390194877
4.62,-0.078932778467025
4.63,-0.076106224408031
4.64,-0.073214386000179
4.65,-0.070259173087332
4.66,-0.067242442675699
4.67,-0.064166176238487
4.68,-0.061028053238593
4.69,-0.05783828981578
4.7,-0.054594846146492
4.71,-0.051299808807617
4.72,-0.047951181237381
4.73,-0.044555160742298
4.74,-0.041111492872224
4.75,-0.03762739222607
4.76,-0.034099954521743
4.77,-0.030534306746054
4.78,-0.026932277693552
4.79,-0.023296179897331
4.8,-0.019624425800273
4.81,-0.015919870621055
4.82,-0.012184152340738
4.83,-0.008423087603927
4.84,-0.004638825009118
4.850000000000001,-0.000833903852536
4.86,0.002988911291584
4.87,0.00682748263241
4.88,0.010681737928505
4.89,0.014548789242401
4.9,0.018424103743019
4.91,0.022305194593415
4.92,0.026189571629548
4.93,0.030076068215371
4.94,0.033960889707111
4.95,0.037840425499541
4.96,0.041718184167508
4.97,0.045586895646956
4.98,0.049443887885401
4.99,0.053286699580862
5.0,0.057112984281531
5.01,0.06092428596611
5.02,0.06471833743024
5.03,0.068488549061032
5.04,0.072232456947118
5.05,0.075947648701977
5.06,0.079631737863766
5.07,0.083282382971577
5.08,0.086896631485786
5.09,0.090472778684836
5.100000000000001,0.094008469154995
5.11,0.097501386697838
5.12,0.100949384371282
5.13,0.104350255757092
5.14,0.107701829220671
5.15,0.111001903094009
5.16,0.114250314098238
5.17,0.117443907909386
5.18,0.120579786664041
5.19,0.123656006811016
5.2,0.126670668347796
5.21,0.129623136056191
5.22,0.132508673238754
5.23,0.135326443238191
5.24,0.138073848154643
5.25,0.140750627065982
5.26,0.143355116772311
5.27,0.145886223400533
5.28,0.148343458254226
5.29,0.150723137978735
5.3,0.153024564274353
5.31,0.155247055842195
5.32,0.157388562276429
5.33,0.159449215855921
5.34,0.161425074128022
5.350000000000001,0.163316313256665
5.36,0.165121568224219
5.37,0.16683999900036
5.38,0.168470536124801
5.39,0.170012263665814
5.4,0.171468770534527
5.41,0.172839332887267
5.42,0.174120637793398
5.43,0.175311655175769
5.44,0.176409964666755
5.45,0.177415013530257
5.46,0.178326300849668
5.47,0.179143389610014
5.48,0.179865904103116
5.49,0.18049635068405
5.5,0.181030126260426
5.51,0.181468725990666
5.52,0.181811988791001
5.53,0.182059980895199
5.54,0.182212534563738
5.55,0.182268058860558
5.56,0.182228521995391
5.57,0.182094100816517
5.58,0.181865098406314
5.59,0.181541882210012
5.600000000000001,0.181125582533535
5.61,0.180615317490059
5.62,0.180013003808608
5.63,0.179318618117128
5.64,0.178532846962894
5.65,0.17765644605368
5.66,0.176692517384564
5.67,0.175641686455414
5.68,0.174502974649998
5.69,0.173277420720054
5.7,0.171966015540272
5.71,0.170569884274096
5.72,0.169090288604729
5.73,0.167528472530893
5.74,0.165885459992075
5.75,0.164162759385633
5.76,0.162361504919355
5.77,0.160482862435464
5.78,0.158528786788283
5.79,0.156501159426584
5.8,0.154401780287417
5.81,0.152232284684606
5.82,0.149994147969453
5.83,0.147689106331898
5.84,0.145315683923139
5.850000000000001,0.142878755316658
5.86,0.140380047583738
5.87,0.137821560844516
5.88,0.135205460674463
5.89,0.132533504323564
5.9,0.129807791368453
5.91,0.127030415967454
5.92,0.124203700885363
5.93,0.121329588636709
5.94,0.118409456337099
5.95,0.1154469987845
5.96,0.112443641240424
5.97,0.109405163410308
5.98,0.106330466014808
5.99,0.1032212825589
6.0,0.1000802559928
6.01,0.096909510438517
6.02,0.093711313152188
6.03,0.090487941837609
6.04,0.087241680328938
6.05,0.083974814916563
6.06,0.080689634624066
6.07,0.077389102031536
6.08,0.074074769269746
6.09,0.070749968852545
6.100000000000001,0.067415291618034
6.11,0.064071755846682
6.12,0.060721680709875
6.13,0.057369522122549
6.140000000000001,0.054017509451436
6.15,0.050667463652746
6.16,0.047320713176452
6.17,0.043980737900605
6.18,0.040649678962502
6.19,0.037329703125267
6.2,0.034022944041454
6.21,0.030732628665491
6.22,0.027458868830902
6.23,0.02420541787507
6.24,0.020973270867911
6.25,0.017764464745038
6.26,0.014580945031136
6.27,0.011424672348088
6.28,0.008297562882514
6.29,0.005201492886346
6.3,0.002138295833453
6.31,-0.000890233135517
6.32,-0.003882334894556
6.33,-0.006836289455439
6.34,-0.009750341038668
6.350000000000001,-0.012623063056023
6.36,-0.015452676863165
6.37,-0.018237928512561
6.38,-0.020977134163469
6.390000000000001,-0.023668754950153
6.4,-0.02631136317606
6.41,-0.02890351719631
6.42,-0.031443944511379
6.43,-0.033931360883384
6.44,-0.036364169851591
6.45,-0.038741710266355
6.46,-0.041062759398901
6.47,-0.043326273288725
6.48,-0.045531331210271
6.49,-0.047676750151433
6.5,-0.049761631872008
6.51,-0.051786979446358
6.52,-0.053753009502089
6.53,-0.055655869651897
6.54,-0.057495412837138
6.55,-0.059271022354763
6.56,-0.060981589339396
6.57,-0.062626392682348
6.58,-0.064204886051419
6.59,-0.065716715890318
6.600000000000001,-0.067161459733652
6.61,-0.068538748650972
6.62,-0.069848264195123
6.63,-0.071089741204825
6.640000000000001,-0.072262485533252
6.65,-0.073366309922883
6.66,-0.074401831963133
6.67,-0.075368963998461
6.68,-0.076267008344259
6.69,-0.077100028943868
6.7,-0.077865223004262
6.71,-0.078562094814746
6.72,-0.079190310144317
6.73,-0.079751832259609
6.74,-0.080245792697778
6.75,-0.080671781598643
6.76,-0.081030827447756
6.77,-0.081324802053607
6.78,-0.081551284706823
6.79,-0.081712241335906
6.8,-0.081808245004398
6.81,-0.081839691946009
6.82,-0.081807185799037
6.83,-0.08171312779915
6.84,-0.081557519854148
6.850000000000001,-0.081341072164653
6.86,-0.081064058953738
6.87,-0.08072730267083
6.88,-0.080331860550046
6.890000000000001,-0.079879449191006
6.9,-0.0793702854264
6.91,-0.078805623020936
6.92,-0.078185962039915
6.93,-0.077512745272612
6.94,-0.076787135969014
6.95,-0.076010353333372
6.96,-0.075184110365262
6.97,-0.0743091050764
6.98,-0.073385804359356
6.99,-0.072416409315074
7.0,-0.071402254165795
7.01,-0.070344718104079
7.02,-0.069245209735911
7.03,-0.068106145753213
7.04,-0.066928770615952
7.05,-0.065713998273885
7.06,-0.064464356683322
7.07,-0.063181304658797
7.08,-0.061865153915591
7.09,-0.060517190372837
7.100000000000001,-0.059139452073219
7.11,-0.057733541819034
7.12,-0.056300863830598
7.13,-0.054843015111025
7.140000000000001,-0.053361619480578
7.15,-0.051858313131364
7.16,-0.05033474235814
7.17,-0.048792561493265
7.18,-0.047233803820836
7.19,-0.045659368218241
7.2,-0.044071683740675
7.21,-0.042471897975566
7.22,-0.040861814187761
7.23,-0.039243173188606
7.24,-0.037617282329912
7.25,-0.03598658480556
7.26,-0.034352290433398
7.27,-0.03271578202837
7.28,-0.031081165298216
7.29,-0.029446373675063
7.3,-0.027814670755977
7.31,-0.026187623100073
7.32,-0.024566804109327
7.33,-0.022955443539829
7.34,-0.021355194611167
7.350000000000001,-0.019764852510949
7.36,-0.018185950402472
7.37,-0.016620878168474
7.38,-0.015071096037799
7.390000000000001,-0.013537824553721
7.4,-0.012023069311771
7.41,-0.010527869748432
7.42,-0.009053585617074
7.43,-0.007601254645213
7.44,-0.006172193712137
7.45,-0.004767951422049
7.46,-0.003389748492817
7.47,-0.002038813964569
7.48,-0.000716214853795
7.49,0.000576975584469
7.5,0.00183951744798
7.51,0.003070455544228
7.52,0.004268810996636
7.53,0.005431842012295
7.54,0.006560326905983
7.55,0.007652392229491
7.56,0.008707016799115
7.57,0.009724947125248
7.58,0.010704625374642
7.59,0.011645259304183
7.600000000000001,0.012546603201436
7.61,0.013408589184549
7.62,0.01423036965963
7.63,0.015011442940575
7.640000000000001,0.015751354610677
7.65,0.016448770916577
7.66,0.017106488192403
7.67,0.017720641810128
7.68,0.01829108031786
7.69,0.018819184300166
7.7,0.019304424774723
7.71,0.019746661415594
7.72,0.02014584540927
7.73,0.020501967126012
7.74,0.020815070277135
7.75,0.021085463927834
7.76,0.021312805190335
7.77,0.021497265846742
7.78,0.021639121173264
7.79,0.021738962925598
7.8,0.021796293430315
7.81,0.021812003862312
7.82,0.021786537983693
7.83,0.021720614590737
7.84,0.021615024661071
7.850000000000001,0.021469033802336
7.86,0.021283861853411
7.87,0.021060056688294
7.88,0.020798716204972
7.890000000000001,0.020500434231938
7.9,0.020166140781647
7.91,0.019796043744596
7.92,0.019390869955216
7.930000000000001,0.018951418740407
7.94,0.018478491022754
7.95,0.017972936394662
7.96,0.017436442973618
7.97,0.016868939356148
7.98,0.016271634668824
7.99,0.015645480385899
8.0,0.014991527142856
8.01,0.014310825862064
8.02,0.013604345248227
8.03,0.012872576633948
8.040000000000001,0.012116766206664
8.05,0.011338674244194
8.06,0.010539323996986
8.07,0.009719734979667
8.08,0.008881096132711
8.09,0.008024991807465
8.1,0.007153249136349
8.11,0.006265982950106
8.120000000000001,0.00536567074185
8.13,0.00445293042029
8.14,0.003529026743691
8.15,0.002595239699925
8.16,0.001652856984718
8.17,0.000703171932163
8.18,-0.000252521599536
8.19,-0.001212927606827
8.2,-0.002176749610094
8.21,-0.003142581462395
8.22,-0.004109520451247
8.23,-0.0050762802617
8.24,-0.006041501538957
8.25,-0.00700343244621
8.26,-0.00796144714795
8.27,-0.008913735601837
8.28,-0.009859320518604
8.290000000000001,-0.010796993255508
8.3,-0.011725541090705
8.31,-0.012643771459843
8.32,-0.013550508362243
8.33,-0.014444595969289
8.34,-0.015324896720818
8.35,-0.016190295408618
8.36,-0.017038988646741
8.370000000000001,-0.017871350362275
8.38,-0.018685598486409
8.39,-0.019480694605703
8.4,-0.020255032822265
8.41,-0.021007588175348
8.42,-0.021738142673047
8.43,-0.022445796429686
8.44,-0.023129680240556
8.45,-0.023788950549704
8.46,-0.024422794169388
8.47,-0.025030442731348
8.48,-0.025611143784887
8.49,-0.026164187762285
8.5,-0.026688829756587
8.51,-0.027184490435412
8.52,-0.027650574720162
8.53,-0.028087080565626
8.540000000000001,-0.028491981679499
8.55,-0.028865700623241
8.56,-0.029207787078658
8.57,-0.029518228803832
8.58,-0.029794575639598
8.59,-0.030040280379253
8.6,-0.030254001539117
8.61,-0.030433622835621
8.620000000000001,-0.030579873434092
8.63,-0.030692160993953
8.64,-0.030770673615007
8.65,-0.030815236813275
8.66,-0.030825969152167
8.67,-0.030803130468226
8.68,-0.030746356692176
8.69,-0.030656045754969
8.700000000000001,-0.030532005265365
8.71,-0.030374510039827
8.72,-0.030183542413492
8.73,-0.029959436192023
8.74,-0.029702461687323
8.75,-0.029412920948938
8.76,-0.029091162006164
8.77,-0.028737576726174
8.78,-0.028352835387188
8.790000000000001,-0.027936914056003
8.8,-0.027490475857082
8.81,-0.027013766057056
8.82,-0.026505541859559
8.83,-0.025971831746287
8.84,-0.025406099416584
8.85,-0.0248140770752
8.86,-0.024195616157601
8.870000000000001,-0.023551111231154
8.88,-0.022881326749818
8.89,-0.022187006469931
8.9,-0.021468980430536
8.91,-0.020728106502622
8.92,-0.019964740273915
8.93,-0.019179986613759
8.94,-0.018374797279121
8.950000000000001,-0.017549933129156
8.96,-0.016706525989861
8.97,-0.015845982065499
8.98,-0.014969967506741
8.99,-0.014078440876397
9.0,-0.013172893503223
9.01,-0.012254933874146
9.02,-0.011325224413613
9.03,-0.010384889469622
9.040000000000001,-0.009435068954759
9.05,-0.008476917308599
9.06,-0.00751159786507
9.07,-0.006540287180258
9.08,-0.005563941253453
9.09,-0.004583721364628
9.1,-0.003601063070054
9.11,-0.002617212069717
9.120000000000001,-0.001633377876462
9.13,-0.000650951168212
9.14,0.000329022421823
9.15,0.001304820325291
9.16,0.002276577559559
9.17,0.00324227591617
9.18,0.004200700901073
9.19,0.005150665964724
9.200000000000001,0.006090633466872
9.21,0.007019585728825
9.22,0.007935696921437
9.23,0.008836689292336
9.24,0.009723666098068
9.25,0.010595181679705
9.26,0.011450003756505
9.27,0.012287012296551
9.28,0.013105051915156
9.290000000000001,0.013904054908827
9.3,0.014682860558847
9.31,0.015439616475782
9.32,0.016173288493926
9.33,0.016882865514246
9.34,0.01756728505146
9.35,0.018225569636567
9.36,0.018856869520425
9.370000000000001,0.019460271543094
9.38,0.020035524866298
9.39,0.020580002147189
9.4,0.021094267273416
9.41,0.021577271213189
9.42,0.022028246308172
9.43,0.022446462572289
9.44,0.022831543422874
9.450000000000001,0.023182531095758
9.46,0.023498552867622
9.47,0.02377938675669
9.48,0.024024334761947
9.49,0.024232991642084
9.5,0.024404527780814
9.51,0.024538782469518
9.52,0.024635480555714
9.53,0.024693823407989
9.540000000000001,0.024713686615609
9.55,0.024694779024877
9.56,0.024636787990323
9.57,0.024539557963432
9.58,0.024402914997845
9.59,0.024226729390822
9.6,0.02401060051548
9.61,0.023755289867686
9.620000000000001,0.023460045214126
9.63,0.023124634084918
9.64,0.022750479473716
9.65,0.022337353964252
9.66,0.021884996980363
9.67,0.021393572072507
9.68,0.020863297831712
9.69,0.020294451470951
9.700000000000001,0.019687397142716
9.71,0.019042403354452
9.72,0.018360002228262
9.73,0.017640730467787
9.74,0.016884764572637
9.75,0.016093421712013
9.76,0.015265906444991
9.77,0.014403566326166
9.78,0.013507055653482
9.790000000000001,0.012577055406053
9.8,0.011614445993262
9.81,0.010619996214259
9.82,0.009594250835989
9.83,0.008538167861305
9.84,0.007452600352917
9.85,0.006338444450654
9.86,0.005196606733983
9.870000000000001,0.004028563665968
9.88,0.00283528091877
9.89,0.001617313744907
9.9,0.000375624209035
9.91,-0.000888669737106
9.92,-0.002174464732168
9.93,-0.003480668644756
9.94,-0.004806048621622
9.950000000000001,-0.006149409867286
9.96,-0.007509383559036
9.97,-0.008885086169487
9.98,-0.010275167257391
9.99,-0.011677453947233
10.0,-0.013091778046663
10.01,-0.014516632819932
10.02,-0.015950690577634
10.03,-0.01739261654304
10.040000000000001,-0.018841063736717
10.05,-0.020294672810878
10.06,-0.021752781863381
10.07,-0.023214456304257
10.08,-0.024677582411861
10.09,-0.026140260068001
10.1,-0.027600400570471
10.11,-0.02905730803624
10.120000000000001,-0.030509654191537
10.13,-0.031956021636395
10.14,-0.033395306963363
10.15,-0.03482529540677
10.16,-0.036244953895409
10.17,-0.037652876515621
10.18,-0.039047723389519
10.19,-0.040427963944866
10.200000000000001,-0.041792186948412
10.21,-0.043139211152008
10.22,-0.044467526711268
10.23,-0.045775774296509
10.24,-0.047062594741564
10.25,-0.048326647414619
10.26,-0.049566782546495
10.27,-0.050781524680111
10.28,-0.05196962379487
10.290000000000001,-0.053129805213595
10.3,-0.054260767482643
10.31,-0.055360906790366
10.32,-0.056429985124525
10.33,-0.057466618679665
10.34,-0.058469243285928
10.35,-0.059436701316238
10.36,-0.060368182817978
10.370000000000001,-0.061262354448006
10.38,-0.062118151751138
10.39,-0.062934549607592
10.4,-0.063710567034481
10.41,-0.064445140715321
10.42,-0.065137398266519
10.43,-0.065786648618521
10.44,-0.066391890877626
10.450000000000001,-0.066953510228285
10.46,-0.067468038095888
10.47,-0.067936638871401
10.48,-0.068358197551926
10.49,-0.068732113036724
10.5,-0.069057773165717
10.51,-0.069334657107873
10.52,-0.0695621921488
10.53,-0.069739927999845
10.540000000000001,-0.069867319651204
10.55,-0.069944564238092
10.56,-0.069970531897916
10.57,-0.069945450729049
10.58,-0.069868700097928
10.59,-0.069740095338497
10.6,-0.069559476986215
10.61,-0.069326607440215
10.620000000000001,-0.069041612603645
10.63,-0.068704140343981
10.64,-0.06831442756114
10.65,-0.067872537762171
10.66,-0.067378580279803
10.67,-0.066832710730708
10.68,-0.066235434374282
10.69,-0.065586751039189
10.700000000000001,-0.064887123394417
10.71,-0.064136671833029
10.72,-0.063335208115506
10.73,-0.062484265355174
10.74,-0.06158427098384
10.75,-0.060635879758831
10.76,-0.059639287269569
10.77,-0.05859508865677
10.78,-0.057503924119325
10.790000000000001,-0.056366305893421
10.8,-0.055182955819713
10.81,-0.053954639044955
10.82,-0.052682163027323
10.83,-0.051366375640426
10.84,-0.050008163588897
10.85,-0.048608455321827
10.86,-0.047168209402608
10.870000000000001,-0.045688424580831
10.88,-0.044170134198761
10.89,-0.042614408046396
10.9,-0.04102292302471
10.91,-0.039395698938342
10.92,-0.037734431594264
10.93,-0.036040318468915
10.94,-0.034314599807903
10.950000000000001,-0.03255853145786
10.96,-0.030773141352846
10.97,-0.028959631059957
10.98,-0.027120052620821
10.99,-0.025255141558237
11.0,-0.023367743652127
11.01,-0.021457996930145
11.02,-0.019527374939491
11.03,-0.017577438463684
11.040000000000001,-0.015609629823243
11.05,-0.013625413338482
11.06,-0.011626294744168
11.07,-0.009614142198089
11.08,-0.007590448184645
11.09,-0.005556453736424
11.1,-0.003513721937995
11.11,-0.001463826268558
11.120000000000001,0.000592223882452
11.13,0.002652737413575
11.14,0.004715659437622
11.15,0.006779713761816
11.16,0.00884294678212
11.17,0.010903606717087
11.18,0.012959960976323
11.19,0.015010495589353
11.200000000000001,0.017053765585271
11.21,0.019087731399127
11.22,0.021111039469587
11.23,0.023122241871318
11.24,0.025119765504121
11.25,0.02710203342631
11.26,0.02906748331011
11.27,0.031014566347489
11.28,0.032941746830919
11.290000000000001,0.034847501644512
11.3,0.03673032683695
11.31,0.038588810021733
11.32,0.040421302307305
11.33,0.042225725884198
11.34,0.044001690614137
11.35,0.045747497163287
11.36,0.047461803553394
11.370000000000001,0.049143196310247
11.38,0.050790368507744
11.39,0.052402018361387
11.4,0.053976804024951
11.41,0.055513718881468
11.42,0.057011599720391
11.43,0.058469031702828
11.44,0.059884867831552
11.450000000000001,0.06125798516923
11.46,0.06258733197251
11.47,0.063871688252082
11.48,0.06511006132958
11.49,0.066301652429399
11.5,0.067445536759971
11.51,0.0685408295266
11.52,0.069586686904999
11.53,0.070582211338475
11.540000000000001,0.071526641821431
11.55,0.072419232465456
11.56,0.073259387273958
11.57,0.074046472542636
11.58,0.07477990377266
11.59,0.075459211060226
11.6,0.076083784166754
11.61,0.076653057078041
11.620000000000001,0.077166839088932
11.63,0.077624762621541
11.64,0.078026535464158
11.65,0.078371914797037
11.66,0.078660707533539
11.67,0.078892750348944
11.68,0.079067968993751
11.69,0.079186276103174
11.700000000000001,0.079247927526726
11.71,0.079252792349339
11.72,0.079200981152056
11.73,0.079092502115717
11.74,0.07892784230283
11.75,0.078707017822736
11.76,0.078430447411462
11.77,0.078098376935716
11.78,0.077711445547902
11.790000000000001,0.077269981387029
11.8,0.076774483567777
11.81,0.07622548257547
11.82,0.075623600261945
11.83,0.074969422366297
11.84,0.074263653727985
11.85,0.073507080842587
11.86,0.072700894236232
11.870000000000001,0.071844743854717
11.88,0.070940423215078
11.89,0.069988998167142
11.9,0.068990521547632
11.91,0.067946488923078
11.92,0.066857879189199
11.93,0.065725039731122
11.94,0.064549737616609
11.950000000000001,0.063333090726758
11.96,0.062076271918424
11.97,0.060780483690537
11.98,0.059446875551742
11.99,0.058076738244238
12.0,0.056671345719057
12.01,0.055231879146435
12.02,0.053760106219813
12.030000000000001,0.052257052352813
12.040000000000001,0.050723879014793
12.05,0.049162302283932
12.06,0.04757367703146
12.07,0.0459594364987
12.08,0.04432103394051
12.09,0.04265991999957
12.1,0.040977599987341
12.11,0.03927549158393
12.120000000000001,0.037555018686552
12.13,0.035818322150052
12.14,0.034066396603551
12.15,0.032300892879697
12.16,0.030523346548764
12.17,0.028735284290895
12.18,0.026938248275504
12.19,0.025133781952254
12.200000000000001,0.023323430507679
12.21,0.021508766679309
12.22,0.019691208843231
12.23,0.017872428595176
12.24,0.016053872774912
12.25,0.014237061609381
12.26,0.012423496310848
12.27,0.010614650824103
12.280000000000001,0.008811931237926
12.290000000000001,0.007017730880228
12.3,0.005232377939404
12.31,0.003457616874052
12.32,0.001694865814513
12.33,-5.4473415929e-05
12.34,-0.001789018091456
12.35,-0.003507405186365
12.36,-0.005208292325623
12.370000000000001,-0.006890337408704
12.38,-0.008552263948067
12.39,-0.010192798065598
12.4,-0.011810581985214
12.41,-0.013404745479492
12.42,-0.014973662348596
12.43,-0.016516530472688
12.44,-0.0180318444128
12.450000000000001,-0.019518653868879
12.46,-0.020976014390533
12.47,-0.022402752920683
12.48,-0.02379814312141
12.49,-0.025160788946749
12.5,-0.026489626231156
12.51,-0.027784873531486
12.52,-0.029044849999685
12.530000000000001,-0.030268261213056
12.540000000000001,-0.031454588772876
12.55,-0.032603270435625
12.56,-0.033713383573103
12.57,-0.034784214531287
12.58,-0.035815084385497
12.59,-0.036805350191558
12.6,-0.037754405498476
12.61,-0.038661682981097
12.620000000000001,-0.039526651878892
12.63,-0.040348831086462
12.64,-0.041127745987222
12.65,-0.041862164836109
12.66,-0.0425517162947
12.67,-0.043197236449618
12.68,-0.043797776022255
12.69,-0.044353408774868
12.700000000000001,-0.044863914138996
12.71,-0.045329112866579
12.72,-0.045748872865686
12.73,-0.046123093312605
12.74,-0.046452204510918
12.75,-0.046736156605788
12.76,-0.046974454815828
12.77,-0.047167124886421
12.780000000000001,-0.047313830430498
12.790000000000001,-0.047415093433514
12.8,-0.047471073410259
12.81,-0.04748196457859
12.82,-0.047447995942619
12.83,-0.047369431759268
12.84,-0.047246571145953
12.85,-0.047079746931107
12.86,-0.046869325505873
12.870000000000001,-0.046615706143045
12.88,-0.046319149103011
12.89,-0.045980577989182
12.9,-0.045600200226476
12.91,-0.045178539930823
12.92,-0.044716150035101
12.93,-0.044213529386115
12.94,-0.043671489158739
12.950000000000001,-0.043090552490237
12.96,-0.042470939092155
12.97,-0.041814319704452
12.98,-0.041120981782828
12.99,-0.040391600508702
13.0,-0.039627024947415
13.01,-0.038827961550448
13.02,-0.037995151486491
13.030000000000001,-0.037129590774689
13.040000000000001,-0.036232236146206
13.05,-0.035303623204485
13.06,-0.03434481864631
13.07,-0.033356927018003
13.08,-0.03234086209592
13.09,-0.03129742709763
13.1,-0.030227654788908
13.11,-0.029132400419258
13.120000000000001,-0.028012727455017
13.13,-0.026869652921609
13.14,-0.02570417534873
13.15,-0.024517407206361
13.16,-0.023310369694929
13.17,-0.022084137805933
13.18,-0.02083982661131
13.19,-0.019576787118337
13.200000000000001,-0.01829597414455
13.21,-0.017000191356325
13.22,-0.015690565960436
13.23,-0.014368321927244
13.24,-0.013034773272032
13.25,-0.011690686305944
13.26,-0.010337388187183
13.27,-0.008976022096344
13.280000000000001,-0.007607733532889
13.290000000000001,-0.006233669650413
13.3,-0.00485497839416
13.31,-0.003472807840263
13.32,-0.002088304677487
13.33,-0.000702614386683
13.34,0.000683120114774
13.35,0.002067240251906
13.36,0.003449108252479
13.370000000000001,0.004827588373841
13.38,0.006202076852647
13.39,0.007570100733232
13.4,0.008932034891303
13.41,0.010286104690871
13.42,0.01163174945442
13.43,0.012966290024432
13.44,0.014290286761696
13.450000000000001,0.015602105601516
13.46,0.016900640325686
13.47,0.018184848485748
13.48,0.019454259748515
13.49,0.020706187809289
13.5,0.021941300821592
13.51,0.023158055239248
13.52,0.024355479046313
13.530000000000001,0.025533152591239
13.540000000000001,0.026688527085614
13.55,0.027822290210247
13.56,0.028932993818191
13.57,0.03001975440257
13.58,0.031081725441694
13.59,0.032118036918579
13.6,0.033127152650661
13.61,0.034106052827485
13.620000000000001,0.035056633632368
13.63,0.035978175985939
13.64,0.036870337014305
13.65,0.037732129238164
13.66,0.038563020613464
13.67,0.039362189073317
13.68,0.040128990811136
13.69,0.040862808938928
13.700000000000001,0.041563054590486
13.71,0.042229164273308
13.72,0.042860328407207
13.73,0.043456300220087
13.74,0.044016606599044
13.75,0.04454080407984
13.76,0.045028476815717
13.77,0.045479238426231
13.780000000000001,0.045892732502062
13.790000000000001,0.046268639855464
13.8,0.046606654276656
13.81,0.046906924589041
13.82,0.047169157336857
13.83,0.047392862371985
13.84,0.047577406678923
13.85,0.047723057457212
13.86,0.047829720005058
13.870000000000001,0.047897328141992
13.88,0.047926416298232
13.89,0.047915783855205
13.9,0.047866078667173
13.91,0.04777756944395
13.92,0.047650148653425
13.93,0.047483938798826
13.94,0.047279090078915
13.950000000000001,0.047035777952788
13.96,0.046754239237339
13.97,0.046434716620244
13.98,0.046077491815125
13.99,0.045682877935857
14.0,0.045251218937639
14.01,0.044782885628061
14.02,0.044278285665822
14.030000000000001,0.043737857643972
14.040000000000001,0.043162064854607
14.05,0.042551406762083
14.06,0.041906402574793
14.07,0.041227026338224
14.08,0.040513853070761
14.09,0.039768019390136
14.1,0.038990075451185
14.11,0.038181403291588
14.120000000000001,0.037341475257889
14.13,0.036471578770829
14.14,0.035572451602308
14.15,0.034644343932979
14.16,0.033689070970175
14.17,0.032707435884192
14.18,0.031699033513086
14.19,0.03066577455126
14.200000000000001,0.029607961153923
14.21,0.028526392734116
14.22,0.027422322471458
14.23,0.02629668698511
14.24,0.025150441460197
14.25,0.023984087780588
14.26,0.022799736750751
14.27,0.02159792459634
14.280000000000001,0.020380014809091
14.290000000000001,0.019146046053708
14.3,0.017897553812768
14.31,0.016635598487789
14.32,0.015361286900512
14.33,0.014075384281938
14.34,0.01277956966099
14.35,0.011474627573998
14.36,0.010161670167053
14.370000000000001,0.008841815325165
14.38,0.007516185988134
14.39,0.006185908701537
14.4,0.004851806224657
14.41,0.003515729326209
14.42,0.002178503357823
14.43,0.000841171261714
14.44,-0.000495130964106
14.450000000000001,-0.001829548271127
14.46,-0.003160170703618
14.47,-0.004486914908469
14.48,-0.005807857726294
14.49,-0.007122145612589
14.5,-0.008428678854211
14.51,-0.009726349523567
14.52,-0.011014074402466
14.530000000000001,-0.01229075466452
14.540000000000001,-0.013555327143593
14.55,-0.014806731905024
14.56,-0.016043920841581
14.57,-0.0172658596128
14.58,-0.018471343701944
14.59,-0.019659742221201
14.6,-0.020829872000595
14.61,-0.021980782004604
14.620000000000001,-0.023111509904651
14.63,-0.024221113865859
14.64,-0.025308689772939
14.65,-0.02637333891561
14.66,-0.02741390875767
14.67,-0.028429805717872
14.68,-0.029420234403491
14.69,-0.030384380598328
14.700000000000001,-0.031321469660457
14.71,-0.032230747352089
14.72,-0.033111466376756
14.73,-0.033962942134755
14.74,-0.034784499520323
14.75,-0.035575732502213
14.76,-0.036336087268465
14.77,-0.037064661799181
14.780000000000001,-0.037760891605929
14.790000000000001,-0.038424261153273
14.8,-0.039054228466049
14.81,-0.039650428452088
14.82,-0.040212250048692
14.83,-0.040739363316065
14.84,-0.041231389448587
14.85,-0.041688080139441
14.86,-0.042109018260457
14.870000000000001,-0.042493924948796
14.88,-0.042842390991963
14.89,-0.043154588086727
14.9,-0.043430101980514
14.91,-0.043668785142373
14.92,-0.043870437153954
14.93,-0.044035075783968
14.94,-0.044162713418044
14.950000000000001,-0.04425323402443
14.96,-0.044306698638423
14.97,-0.044323178538965
14.98,-0.044302774393493
14.99,-0.044246653774421
15.0,-0.044154035325016
15.01,-0.044025020248525
15.02,-0.043860233971155
15.030000000000001,-0.043659194395998
15.040000000000001,-0.043422479639855
15.05,-0.043150492839483
15.06,-0.042843570520448
15.07,-0.04250154245461
15.08,-0.042125963637036
15.09,-0.041716725747483
15.1,-0.041274316649665
15.11,-0.04079925464653
15.120000000000001,-0.040292252797657
15.13,-0.039752968748731
15.14,-0.039183880023029
15.15,-0.038584189226848
15.16,-0.03795477368213
15.17,-0.037296392209515
15.18,-0.036609765546267
15.19,-0.035895638784853
15.200000000000001,-0.035154793884571
15.21,-0.034388020313522
15.22,-0.033596130158485
15.23,-0.032778837712673
15.24,-0.031938131731386
15.25,-0.031074890326249
15.26,-0.030190019319208
15.27,-0.029284439037331
15.280000000000001,-0.028358445470915
15.290000000000001,-0.027413656332473
15.3,-0.026451053498322
15.31,-0.025471636479526
15.32,-0.024476423128959
15.33,-0.023466444118246
15.34,-0.022442745654661
15.35,-0.021406412168076
15.36,-0.020358397725885
15.370000000000001,-0.019299847823026
15.38,-0.018231799250079
15.39,-0.017155332822088
15.4,-0.016071603688092
15.41,-0.014981715597439
15.42,-0.013886780263457
15.43,-0.012787914234875
15.44,-0.011686237769065
15.450000000000001,-0.010582873586525
15.46,-0.009478662055413
15.47,-0.008375294434592
15.48,-0.007273528252273
15.49,-0.006174583390931
15.5,-0.005079564838897
15.51,-0.003989584055234
15.52,-0.002905756130056
15.530000000000001,-0.001829241971135
15.540000000000001,-0.000761002168415
15.55,0.000297815869946
15.56,0.001346121497604
15.57,0.002382845396896
15.58,0.003406935434572
15.59,0.004417348416688
15.6,0.005413054075638
15.610000000000001,0.006393036366994
15.620000000000001,0.007356294580634
15.63,0.008301846870368
15.64,0.009228721079616
15.65,0.010135971094154
15.66,0.011022667442076
15.67,0.01188790068526
15.68,0.012730653598896
15.69,0.013550315699302
15.700000000000001,0.014345914676842
15.71,0.015115519479839
15.72,0.015861497782808
15.73,0.016579910641623
15.74,0.017271142604846
15.75,0.017934403203078
15.76,0.018569043733745
15.77,0.019174378496399
15.780000000000001,0.019749790289797
15.790000000000001,0.020294379292333
15.8,0.020807568780367
15.81,0.02128909033598
15.82,0.021738424814564
15.83,0.022155100828053
15.84,0.022538628139455
15.85,0.022888591595405
15.860000000000001,0.023204603385961
15.870000000000001,0.023486303213113
15.88,0.02373336571327
15.89,0.023945498425146
15.9,0.024122435645242
15.91,0.024265630438263
15.92,0.024374947495798
15.93,0.024448527235335
15.94,0.024486256279926
15.950000000000001,0.024488043380636
15.96,0.02445266448733
15.97,0.024382423479076
15.98,0.024276052136618
15.99,0.024133674651784
16.0,0.023955504433394
16.01,0.023741587585827
16.02,0.023492042894635
16.03,0.023207055731908
16.04,0.022886862630069
16.05,0.022531684820619
16.06,0.022141829535846
16.07,0.021717618926769
16.080000000000002,0.02125940242541
16.09,0.020767570343222
16.1,0.020242850201308
16.11,0.019685078149375
16.12,0.019094994044917
16.13,0.018473113374349
16.14,0.017820029839078
16.15,0.017136323366927
16.16,0.016422603700294
16.17,0.015679509041634
16.18,0.014907708234507
16.19,0.014108667969468
16.2,0.013282027565472
16.21,0.012428877340126
16.22,0.011549996490669
16.23,0.010646190975173
16.240000000000002,0.009718292855858
16.25,0.008767159006081
16.26,0.007793669883314
16.27,0.006797247024888
16.28,0.005780503645074
16.29,0.004744220926069
16.3,0.003689371587788
16.31,0.002616949584205
16.32,0.001527971656195
16.330000000000002,0.000423467085843
16.34,-0.000695514422401
16.35,-0.00182790666307
16.36,-0.002972627570824
16.37,-0.0041285804138
16.38,-0.005294654794306
16.39,-0.006469727422313
16.4,-0.007652662731099
16.41,-0.008842932560939
16.42,-0.010037673700944
16.43,-0.011237113824548
16.44,-0.012440065270342
16.45,-0.013645552473698
16.46,-0.014851384589379
16.47,-0.016056880644087
16.48,-0.0172605734775
16.490000000000002,-0.018460879494571
16.5,-0.019656540485095
16.51,-0.02084701039139
16.52,-0.02203107977145
16.53,-0.023207558128046
16.54,-0.024375264437998
16.55,-0.025532999215967
16.56,-0.026679589732655
16.57,-0.027813863543469
16.580000000000002,-0.028934652854799
16.59,-0.03004079813704
16.6,-0.031131148981436
16.61,-0.032204566838837
16.62,-0.033259923559858
16.63,-0.03429610346499
16.64,-0.03531141022823
16.65,-0.036306140519366
16.66,-0.03727843039408
16.67,-0.038227215247997
16.68,-0.039151456560056
16.69,-0.040050132009539
16.7,-0.040922948765685
16.71,-0.041767527655236
16.72,-0.042583606994507
16.73,-0.043370233631437
16.740000000000002,-0.044126496325655
16.75,-0.044851502163963
16.76,-0.045544331010061
16.77,-0.046204239966455
16.78,-0.046830364216727
16.79,-0.047421913471238
16.8,-0.047978125223788
16.81,-0.048498266253269
16.82,-0.048981630599764
16.830000000000002,-0.04942754209557
16.84,-0.049835362127982
16.85,-0.050204474917891
16.86,-0.050534035402221
16.87,-0.050823800444277
16.88,-0.051072846671237
16.89,-0.051281034309038
16.9,-0.051448168865852
16.91,-0.051573562756383
16.92,-0.051656837442906
16.93,-0.051697649771077
16.94,-0.051695692502532
16.95,-0.051650700887682
16.96,-0.051562428091503
16.97,-0.05143068268427
16.98,-0.051255304493949
16.990000000000002,-0.051036170332632
17.0,-0.050772419933394
17.01,-0.050463945955224
17.02,-0.050111517089016
17.03,-0.049715582788217
17.04,-0.049275380615533
17.05,-0.048791439937182
17.06,-0.048263903913641
17.07,-0.04769295316487
17.080000000000002,-0.0470790109089
17.09,-0.046422119212054
17.1,-0.045722415429071
17.11,-0.044979943187883
17.12,-0.044195529232646
17.13,-0.043369986541465
17.14,-0.042503182441754
17.150000000000002,-0.041595741048376
17.16,-0.040648372075945
17.17,-0.039661432236756
17.18,-0.038635496870906
17.19,-0.037571174774751
17.2,-0.036470857783872
17.21,-0.035333437681911
17.22,-0.034159796755097
17.23,-0.032950549528634
17.240000000000002,-0.031706469609583
17.25,-0.030428561025796
17.26,-0.029117225273972
17.27,-0.027773531642191
17.28,-0.02639836483376
17.29,-0.024992352366283
17.3,-0.023556727056413
17.31,-0.022091432061494
17.32,-0.020597393585647
17.330000000000002,-0.019076727624901
17.34,-0.017530469361052
17.35,-0.015959686654926
17.36,-0.014365469008196
17.37,-0.012748927421824
17.38,-0.01111119362149
17.39,-0.009453419654454
17.400000000000002,-0.007776777482003
17.41,-0.006082455889726
17.42,-0.004371661915173
17.43,-0.002645619223468
17.44,-0.000905567189274
17.45,0.00084724002136
17.46,0.002611534178511
17.47,0.004386034488966
17.48,0.006169933987621
17.490000000000002,0.007960662267406
17.5,0.009758338960345
17.51,0.011561060358856
17.52,0.013367610288601
17.53,0.015176459336849
17.54,0.016986226232169
17.55,0.018795579567125
17.56,0.020603165210701
17.57,0.022407626181424
17.580000000000002,0.024207603928828
17.59,0.026002019017064
17.6,0.02778896083277
17.61,0.029567342606178
17.62,0.031335830504904
17.63,0.033093029078897
17.64,0.034837076172065
17.650000000000002,0.036567580275652
17.66,0.03828265888415
17.67,0.039981540007521
17.68,0.041662118099213
17.69,0.043323401390068
17.7,0.044964191151771
17.71,0.046583151278165
17.72,0.04817901084486
17.73,0.049750513250711
17.740000000000002,0.051296417425705
17.75,0.052815497275506
17.76,0.05430654948901
17.77,0.055768384055348
17.78,0.057199832660009
17.79,0.058599747347665
17.8,0.05996700267975
17.81,0.061300495737265
17.82,0.062599560720402
17.830000000000002,0.063863148454801
17.84,0.065089810417794
17.85,0.066278544886237
17.86,0.067428383315755
17.87,0.068538363780284
17.88,0.069607580725478
17.89,0.070635146089052
17.900000000000002,0.071620204434804
17.91,0.072561933316641
17.92,0.07345948340102
17.93,0.074312185119432
17.94,0.075118247202969
17.95,0.07587684597095
17.96,0.076588590346097
17.97,0.077252785830895
17.98,0.077868857663187
17.990000000000002,0.078436270952965
18.0,0.078954529834901
18.01,0.079423177860317
18.02,0.0798417985927
18.03,0.080210016106103
18.04,0.080527495525412
18.05,0.080794046188059
18.06,0.081009414181877
18.07,0.081173929738469
18.080000000000002,0.081286830516506
18.09,0.081347966312225
18.1,0.081357436060965
18.11,0.081315208538428
18.12,0.081221142565745
18.13,0.081075291387289
18.14,0.080877755730969
18.150000000000002,0.080628970474311
18.16,0.08032854913134
18.17,0.079977012032709
18.18,0.079574639896053
18.19,0.07912175922293
18.2,0.078619374818209
18.21,0.078066378524199
18.22,0.077464371056605
18.23,0.076813616419761
18.240000000000002,0.076114667314276
18.25,0.075368121420359
18.26,0.074574941742594
18.27,0.073735189121004
18.28,0.07284990669314
18.29,0.071919879354626
18.3,0.070945921054685
18.31,0.069928896068709
18.32,0.06886970304653
18.330000000000002,0.067769283379699
18.34,0.066627774361573
18.35,0.065446284061282
18.36,0.064226660969611
18.37,0.062969728188
18.38,0.061677185760194
18.39,0.060350032006666
18.400000000000002,0.058989227519811
18.41,0.057595730488885
18.42,0.056170817921978
18.43,0.05471673851012
18.44,0.053234057172963
18.45,0.051724458932855
18.46,0.05018917274783
18.47,0.048629602310932
18.48,0.047047066037537
18.490000000000002,0.045443053835816
18.5,0.043819134673185
18.51,0.042176790805882
18.52,0.040517520026875
18.53,0.038842835756917
18.54,0.037154262994376
18.55,0.03545344573237
18.56,0.033741828421157
18.57,0.032021256952199
18.580000000000002,0.030292999128703
18.59,0.028558618745026
18.6,0.02681968164027
18.61,0.025078063013881
18.62,0.023335009484421
18.63,0.021592084971338
18.64,0.019850849103866
18.650000000000002,0.018112855921185
18.66,0.016380143762984
18.67,0.014653728128074
18.68,0.012935156624891
18.69,0.011225995740552
18.7,0.009527750253275
18.71,0.007841909016039
18.72,0.006169944404307
18.73,0.004513309876326
18.740000000000002,0.00287343954339
18.75,0.001251746003466
18.76,-0.000350380862222
18.77,-0.001931575296267
18.78,-0.00349049704032
18.79,-0.005025832681539
18.8,-0.006536296966993
18.81,-0.008021338384544
18.82,-0.009477925103222
18.830000000000002,-0.010905536976979
18.84,-0.01230270411029
18.85,-0.01367040260744
18.86,-0.015004327335734
18.87,-0.016304120001193
18.88,-0.01756926703341
18.89,-0.018800148283288
18.900000000000002,-0.019995080486575
18.91,-0.021153172324206
18.92,-0.022273570876432
18.93,-0.023355468328161
18.94,-0.024398098144476
18.95,-0.025400736569712
18.96,-0.02636270318923
18.97,-0.02728344568163
18.98,-0.028162204015306
18.990000000000002,-0.028998512059353
19.0,-0.029791806773911
19.01,-0.03054141179335
19.02,-0.031247217111503
19.03,-0.03190885307172
19.04,-0.032525995289788
19.05,-0.033098365305131
19.06,-0.033625725189099
19.07,-0.034107970293038
19.080000000000002,-0.034544946283721
19.09,-0.034936471250346
19.1,-0.035282486406971
19.11,-0.035582982265951
19.12,-0.035837986322661
19.13,-0.036047566244518
19.14,-0.036211707253415
19.150000000000002,-0.036331604120366
19.16,-0.036405809607395
19.17,-0.036435330533435
19.18,-0.036420421576619
19.19,-0.036361397447195
19.2,-0.036258664636794
19.21,-0.036112637320275
19.22,-0.035923770092872
19.23,-0.035692557214757
19.240000000000002,-0.035419532219198
19.25,-0.035105266695505
19.26,-0.034750369654531
19.27,-0.034355489921811
19.28,-0.033921308244057
19.29,-0.033448542346059
19.3,-0.032937944251791
19.31,-0.032390648529496
19.32,-0.031806425070391
19.330000000000002,-0.031187354495779
19.34,-0.030533878190188
19.35,-0.029846788464805
19.36,-0.029127037981859
19.37,-0.028375581461912
19.38,-0.02759340434691
19.39,-0.026781518054273
19.400000000000002,-0.02594095550088
19.41,-0.025072770767144
19.42,-0.02417803790885
19.43,-0.023257849522408
19.44,-0.022313315437904
19.45,-0.021345690987258
19.46,-0.020355774832273
19.47,-0.01934494463472
19.48,-0.018314771774852
19.490000000000002,-0.017265535990505
19.5,-0.016198523494369
19.51,-0.015115308837101
19.52,-0.014017859087524
19.53,-0.012906401743878
19.54,-0.011782408646917
19.55,-0.010647011011932
19.56,-0.009501471704497
19.57,-0.00834740850342
19.580000000000002,-0.007184813569917
19.59,-0.006016135752136
19.6,-0.004842578292773
19.61,-0.003664537123755
19.62,-0.002483231361838
19.63,-0.001300566050943
19.64,-0.000117494579211
19.650000000000002,0.001065253832778
19.66,0.002246271467856
19.67,0.003424101184116
19.68,0.004597636349927
19.69,0.0057657361766
19.7,0.006927344901213
19.71,0.00808133985705
19.72,0.009226609663944
19.73,0.010362056754904
19.740000000000002,0.011486598464805
19.75,0.012599535925125
19.76,0.013699691573695
19.77,0.014785035422877
19.78,0.015855537399115
19.79,0.016909689662619
19.8,0.017947050043842
19.81,0.018966527693734
19.82,0.019966907360956
19.830000000000002,0.020947420793985
19.84,0.021907181008296
19.85,0.022845318733024
19.86,0.023761155587229
19.87,0.024653281391185
19.88,0.025521331225696
19.89,0.026364514596383
19.900000000000002,0.027181933184976
19.91,0.027973203133793
19.92,0.028737491082216
19.93,0.029474114125331
19.94,0.030181834669934
19.95,0.030860411029262
19.96,0.03150930731881
19.97,0.03212813272025
19.98,0.032716367805146
19.990000000000002,0.033273521463082
20.0,0.033799132493235
20.01,0.034292770196733
20.02,0.034754034675767
20.03,0.035182557303355
20.04,0.035578000461147
20.05,0.035940058395094
20.06,0.036268456774489
20.07,0.036562953081835
20.080000000000002,0.036823336647347
20.09,0.037049428727872
20.1,0.037241082532397
20.11,0.037398183236862
20.12,0.037520588967919
20.13,0.037608366111016
20.14,0.037661437176376
20.150000000000002,0.037679835306268
20.16,0.037664321821024
20.17,0.037614438688226
20.18,0.03753028386198
20.19,0.037411883814307
20.2,0.037259087380446
20.21,0.037072412216245
20.22,0.036851982185167
20.23,0.036598057506696
20.240000000000002,0.036311024407931
20.25,0.035991109070611
20.26,0.035638626287932
20.27,0.035253958636851
20.28,0.03483753270588
20.29,0.034389786819655
20.3,0.033911181657047
20.31,0.033402471195855
20.32,0.032863965950459
20.330000000000002,0.032295971224749
20.34,0.031699223563241
20.35,0.031074313174328
20.36,0.030421853009009
20.37,0.029742483532368
20.38,0.029037441493563
20.39,0.028307389179437
20.400000000000002,0.027552359266807
20.41,0.02677308453555
20.42,0.025970653711471
20.43,0.025145520421696
20.44,0.02429841559504
20.45,0.023430116495463
20.46,0.02254158724342
20.47,0.021633656437159
20.48,0.020707234586228
20.490000000000002,0.019763149804672
20.5,0.018802283796768
20.51,0.017825531978917
20.52,0.016833802670107
20.53,0.015828016257086
20.54,0.014808920228982
20.55,0.013777817721629
20.56,0.012735277949561
20.57,0.011682459433053
20.580000000000002,0.010620326945157
20.59,0.009549858703816
20.6,0.00847203751895
20.61,0.007387852403453
20.62,0.00629841333475
20.63,0.005204498113555
20.64,0.004107206033055
20.650000000000002,0.003007538209253
20.66,0.001906499154855
20.67,0.000805094116291
20.68,-0.000295516252729
20.69,-0.001395013178391
20.7,-0.002491623007707
20.71,-0.003584613484589
20.72,-0.004672812941148
20.73,-0.005755375853068
20.740000000000002,-0.006831331458772
20.75,-0.007899611949238
20.76,-0.008959397159409
20.77,-0.010009611192595
20.78,-0.011049141768305
20.79,-0.012077248367793
20.8,-0.013093003856018
20.81,-0.014096077105034
20.82,-0.015084403289715
20.830000000000002,-0.016057959531297
20.84,-0.017015282300762
20.85,-0.01795580066134
20.86,-0.01887867169495
20.87,-0.019783063033522
20.88,-0.020668161093934
20.89,-0.021533169878108
20.900000000000002,-0.022377311648646
20.91,-0.023199827606137
20.92,-0.023999978481731
20.93,-0.024776777978201
20.94,-0.025529795703109
20.95,-0.026258348401754
20.96,-0.026961782717073
20.97,-0.027639465895264
20.98,-0.028290836551077
20.990000000000002,-0.028915466452331
21.0,-0.029512800887192
21.01,-0.030082893030742
21.02,-0.030624063491242
21.03,-0.031136105257697
21.04,-0.031618746302363
21.05,-0.032071465748782
21.06,-0.032493602684243
21.07,-0.032884882958982
21.080000000000002,-0.033244997642488
21.09,-0.033573723021962
21.1,-0.033870775734488
21.11,-0.034136104613339
21.12,-0.034369241047957
21.13,-0.034569851827559
21.14,-0.034738196951811
21.150000000000002,-0.034873527693619
21.16,-0.034976228529871
21.17,-0.03504596170753
21.18,-0.03508266915491
21.19,-0.035086324050044
21.2,-0.035056929289621
21.21,-0.034994518588554
21.22,-0.034899120727084
21.23,-0.034770909231338
21.240000000000002,-0.034609935670549
21.25,-0.034416362096832
21.26,-0.034190263954493
21.27,-0.033931860896538
21.28,-0.033641457051912
21.29,-0.033319244523311
21.3,-0.032965704748166
21.31,-0.032581063838845
21.32,-0.032165416505314
21.330000000000002,-0.03171926050535
21.34,-0.031243264491639
21.35,-0.03073775735681
21.36,-0.030203205372902
21.37,-0.029640098291772
21.38,-0.029048954277313
21.39,-0.028430315308427
21.400000000000002,-0.027784748898995
21.41,-0.027112858814821
21.42,-0.02641533473986
21.43,-0.025692731672854
21.44,-0.024945710004602
21.45,-0.024174951814194
21.46,-0.023381161523934
21.47,-0.022565143032038
21.48,-0.021727476887951
21.490000000000002,-0.020869020944371
21.5,-0.019990554286517
21.51,-0.019092878749579
21.52,-0.018176814799208
21.53,-0.017242577948582
21.54,-0.016291640249154
21.55,-0.01532487485128
21.56,-0.01434285530607
21.57,-0.013347118425763
21.580000000000002,-0.012338260299522
21.59,-0.011317195504224
21.6,-0.010284868130463
21.61,-0.009241901888862
21.62,-0.008189832544948
21.63,-0.007128974168037
21.64,-0.006060691707116
21.650000000000002,-0.004985966517251
21.66,-0.003905787895458
21.67,-0.002821150332926
21.68,-0.001733055225339
21.69,-0.000642504324646
21.7,0.000449495254955
21.71,0.00154193536087
21.72,0.002633806623893
21.73,0.003724251230684
21.740000000000002,0.004812092996846
21.75,0.005896411881388
21.76,0.006976071568624
21.77,0.008050175988233
21.78,0.009117580038644
21.79,0.010177510141809
21.8,0.011228876365616
21.81,0.012270791662542
21.82,0.013302536096646
21.830000000000002,0.014322787593486
21.84,0.015330621782219
21.85,0.016325090646058
21.86,0.017305270693783
21.87,0.018270239351156
21.88,0.019219061798178
21.89,0.020150929279857
21.900000000000002,0.021064926350931
21.91,0.021960195524995
21.92,0.022835895418853
21.93,0.023691201273006
21.94,0.024525306317693
21.95,0.025337421132612
21.96,0.026126775527633
21.97,0.026892618616171
21.98,0.027634219558764
21.990000000000002,0.028350873438039


==> anc/data/fig6/fig_c_inset_T01_rholbo1e-07.csv <==
time,err_inset
0.0,4.328226099747923e-08
0.01,5.810799619254681e-10
0.02,4.685214993749298e-09
0.03,1.6231405997046977e-08
0.04,3.932207004453403e-08
0.05,6.547175190885213e-08
0.06,5.0688694019918046e-08
0.07,5.6533534076308456e-08
0.08,3.1177793791137276e-07
0.09,7.927802749829738e-07
0.1,1.7445265350080064e-06
0.11,3.372721030014958e-06
0.12,5.871358640940905e-06
0.13,9.45212387604144e-06
0.14,1.4231702770040044e-05
0.15,2.0053229957905927e-05
0.16,2.7041903150060165e-05
0.17,3.533045919801303e-05
0.18,4.5058870302927545e-05
0.19,5.6374023614025326e-05
0.2,6.942938559806322e-05
0.21,8.438465156701547e-05
0.22,0.00010140538181491188
0.23,0.00012066262484899948
0.24,0.00014233252878392832
0.25,0.00016659594211410056
0.26,0.00019353759009999028
0.27,0.0002226015687569749
0.28,0.00025302906575297435
0.29,0.0002847814777070523
0.3,0.00031781902977501275
0.31,0.0003521007908150464
0.32,0.00038758472896704976
0.33,0.000424227828078938
0.34,0.00046200292040099455
0.35,0.0005008710561200669
0.36,0.0005407561342660738
0.37,0.0005842697470440639
0.38,0.0006293194592039697
0.39,0.0006759301540820717
0.4,0.0007241330918170696
0.41,0.0007739631608899566
0.42,0.0008254500146659405
0.43,0.0008786048254260104
0.44,0.0009334678626780057
0.45,0.0009900833139080412
0.46,0.0010484993122550357
0.47,0.0011087679481990298
0.48,0.0011709452657480135
0.49,0.0012350912427560035
0.5,0.0013012697557239772
0.51,0.0013695484690229298
0.52,0.0014469329106940876
0.53,0.001534875869011021
0.54,0.0016273071263889216
0.55,0.0017239956769319331
0.56,0.0018229721842070168
0.57,0.0019307467136039924
0.58,0.0020440073818169813
0.59,0.0021629110591580014
0.6,0.002287682731932028
0.61,0.0024187166403140115
0.62,0.0025561522439779827
0.63,0.0027000645467860074
0.64,0.002850861792343007
0.65,0.003008808563421006
0.66,0.00317417031266104
0.67,0.003347213509204028
0.68,0.0035282050627000183
0.69,0.003717411731995024
0.7,0.003915099525025001
0.71,0.004112797204110008
0.72,0.0043271038494669956
0.73,0.0045464396249280115
0.74,0.0047343193959269725
0.75,0.004894124497971997
0.76,0.005056268795626984
0.77,0.005220687195639007
0.78,0.005387320577367988
0.79,0.005556194664947001
0.8,0.005727517397033005
0.81,0.005901265944636025
0.82,0.006077418265663992
0.83,0.006255952988720975
0.84,0.006436849318145005
0.85,0.006620086903997999
0.86,0.006805645647106992
0.87,0.006993505426031998
0.88,0.007183650101729999
0.89,0.007376145681785004
0.9,0.007570976469297004
0.91,0.0077680326574919994
0.92,0.007967319385757995
0.93,0.008168867351746004
0.94,0.008372610154273
0.95,0.008578502426553
0.96,0.008786503771377
0.97,0.008996436084814999
0.98,0.009208219668382
0.99,0.009421787960885
1.0,0.009637204327199
1.01,0.009854406460264
1.02,0.010067707256220998
1.03,0.010281845036055004
1.04,0.010496783100279003
1.05,0.010712479688905
1.06,0.010928834105255997
1.07,0.011145729938596999
1.08,0.011363111435899992
1.09,0.011492499045691995
1.1,0.011526493243196004
1.11,0.011553939312783992
1.12,0.011575042380863002
1.13,0.011589762051370009
1.14,0.011598041432636
1.15,0.011599993727136992
1.16,0.011595465321525014
1.17,0.011584382203046986
1.18,0.011566367169524
1.19,0.011542482165703999
1.2,0.011512127458539995
1.21,0.011475039823992006
1.22,0.011431421918816992
1.23,0.01138124185820899
1.24,0.011324835391765986
1.25,0.011251792169099994
1.26,0.011160517428253997
1.27,0.011061321938447
1.28,0.010954130192727007
1.29,0.010838915691193995
1.3,0.010715411538254005
1.31,0.01058383459439402
1.32,0.010444185357579017
1.33,0.010296475669285016
1.34,0.010140793917427005
1.35,0.009977181163574989
1.36,0.009805664812792991
1.37,0.009626277103279984
1.38,0.00943905435533901
1.39,0.009244037518198994
1.4,0.009041271873415996
1.41,0.00883080695753502
1.42,0.008612696492448002
1.43,0.008386998330376982
1.44,0.008153944459947993
1.45,0.007913437352423003
1.46,0.00766554687079099
1.47,0.0074103467927180144
1.48,0.007147914806199002
1.49,0.006884782216626001
1.5,0.006615210025918
1.51,0.0063393218332019885
1.52,0.006057228816097993
1.53,0.005769038903010976
1.54,0.005474878056970001
1.55,0.005174872515696982
1.56,0.004869154176598001
1.57,0.004556561066775988
1.58,0.004238523921020004
1.59,0.0039151927390279895
1.6,0.0035866932867330142
1.61,0.0032360420464929984
1.62,0.0028796976612849995
1.63,0.002517843354735011
1.64,0.0021506141609960033
1.65,0.0017781537321729934
1.66,0.0014006106551310016
1.67,0.0010180616409800058
1.68,0.0006982916290930036
1.69,0.00038933775893000566
1.7,8.00219519579981e-05
1.71,0.00022984478741799874
1.72,0.0005401736075450053
1.73,0.000846394658577998
1.74,0.0011519431155329884
1.75,0.0014580412471330018
1.76,0.0017640288989149988
1.77,0.0020697377286959945
1.78,0.0023748658422889993
1.79,0.0026792134967210043
1.8,0.0029828776522989944
1.81,0.0032852134233719993
1.82,0.003586268653026997
1.83,0.003886253308446004
1.84,0.0041846155527259996
1.85,0.004475265220307001
1.86,0.0047632870948529984
1.87,0.0050693388100350005
1.88,0.005395280295399998
1.89,0.0057195807630430005
1.9,0.006041997485964
1.91,0.006362341365884999
1.92,0.006680417772283001
1.93,0.006996048116805
1.94,0.0073090726664039995
1.95,0.007619260791256001
1.96,0.007926533261225
1.97,0.008230896866158001
1.98,0.008531897618931
1.99,0.008829442819768
2.0,0.009122957818312002
2.01,0.009412557482941997
2.02,0.009698016689361003
2.03,0.009979064670007996
2.04,0.010255629192920997
2.05,0.010527586126632002
2.06,0.010794574831598
2.07,0.011049011535399
2.08,0.011290709594444004
2.09,0.011526438561113003
2.1,0.011756150813003997
2.11,0.011979749122849999
2.12,0.012197297852681997
2.13,0.012408498444370003
2.14,0.012613622241316999
2.15,0.012812531820547
2.16,0.012996023653840998
2.17,0.013164046517353992
2.18,0.013324332062171006
2.19,0.013477194422766008
2.2,0.013622233149223
2.21,0.013759315804320993
2.22,0.013905127070287002
2.23,0.013966136361319992
2.24,0.01397488477634
2.25,0.014001707368249003
2.26,0.014021205514821
2.27,0.014032744021547
2.28,0.014036322973755996
2.29,0.014031948696842003
2.3,0.014019817672715998
2.31,0.014004638040116008
2.32,0.01398672661987399
2.33,0.013961312569613998
2.34,0.013928428649581007
2.35,0.013861616850243008
2.36,0.013714936470463998
2.37,0.013543585043780004
2.38,0.013363564631917
2.39,0.013174537848509998
2.4,0.012976897045764005
2.41,0.012770927021429998
2.42,0.012556747125872
2.43,0.012372439896956994
2.44,0.012194615330283001
2.45,0.012010378261483004
2.46,0.011819812475897001
2.47,0.011623043826697002
2.48,0.01142021460800699
2.49,0.011197453093271012
2.5,0.010967522315509001
2.51,0.010731478528461992
2.52,0.010492576335589004
2.53,0.010248454780419004
2.54,0.009999409279593995
2.55,0.009745541363677002
2.56,0.009486954338776
2.57,0.009223766386020002
2.58,0.008956116665313
2.59,0.008684161435731003
2.6,0.008407964455629996
2.61,0.008127810305925
2.62,0.007843878009997002
2.63,0.007555861676103996
2.64,0.007264498039440001
2.65,0.006973615754485997
2.66,0.006680299178716001
2.67,0.006384608002468997
2.68,0.006086556728262998
2.69,0.005786416455531001
2.7,0.005484475980889001
2.71,0.0051810434167350004
2.72,0.004876229323770999
2.73,0.004569961044658
2.74,0.004265258700397002
2.75,0.003957022363665002
2.76,0.003651422698171
2.77,0.003344651979466
2.78,0.0030387996991049996
2.79,0.0027180368474070005
2.8,0.0023826484472889995
2.81,0.0020516974514429996
2.82,0.001721418333954
2.83,0.0013920965458660002
2.84,0.0010704944862120003
2.85,0.000794529482264
2.86,0.0005214627747200003
2.87,0.00025723836875399947
2.88,1.947835681000501e-06
2.89,0.00025100775922300145
2.9,0.0005375256676820005
2.91,0.0008571143394430006
2.92,0.0011709575813510023
2.93,0.0014788226934669968
2.94,0.0017822801499539978
2.95,0.002077627150188003
2.96,0.002368243440274996
2.97,0.0026522096413459997
2.98,0.0029273203579830015
2.99,0.0031925569799199985
3.0,0.0034501019539799962
3.01,0.0036997477319180017
3.02,0.0039413086900279976
3.03,0.004171016524306001
3.04,0.004395780851183001
3.05,0.0046078610343689985
3.06,0.004811045397420999
3.07,0.005005205514294994
3.08,0.005190203949557
3.09,0.0053661724664679986
3.1,0.005532731551843001
3.11,0.005689861614126997
3.12,0.005837131673697003
3.13,0.005974495707065999
3.14,0.006102005923477004
3.15,0.0062208704753949975
3.16,0.006329396888744003
3.17,0.006422868023154997
3.18,0.006500809315542991
3.19,0.006568173098712007
3.2,0.006625119939405996
3.21,0.006676156836141006
3.22,0.006716660640403001
3.23,0.006746446059304995
3.24,0.006766066075074996
3.25,0.006798340881532
3.26,0.0068247827927679985
3.27,0.006841020098893993
3.28,0.006875329821913002
3.29,0.006907129571021006
3.3,0.0069297625837069915
3.31,0.006943150833208005
3.32,0.006947253473816008
3.33,0.006942151354233997
3.34,0.006927826515485
3.35,0.0069077229551020095
3.36,0.006878858222044003
3.37,0.006841297374126996
3.38,0.006789240578504996
3.39,0.006728715888904002
3.4,0.006656268828837998
3.41,0.006524500628342998
3.42,0.006383534233118
3.43,0.006234452206777
3.44,0.00607971888739
3.45,0.005915414638115006
3.46,0.005742791388097003
3.47,0.005562261738237997
3.48,0.0053738491487970025
3.49,0.0051811064940309945
3.5,0.004981336590634003
3.51,0.004774762429042997
3.52,0.0045616246955019965
3.53,0.004342131396554004
3.54,0.004120293692286
3.55,0.003896224177423
3.56,0.0036665295689399975
3.57,0.003431422415755
3.58,0.0031868251184349987
3.59,0.002931563755141999
3.6,0.0026725180766540013
3.61,0.0024097539672790005
3.62,0.002144062071269999
3.63,0.0018673095678050002
3.64,0.001596161617914
3.65,0.0013226673966870001
3.66,0.001047205222759
3.67,0.0007645041608859999
3.68,0.0004690369013699994
3.69,0.0001752052767839997
3.7,0.00011618194700700052
3.71,0.0004078907859489996
3.72,0.0006990434347429984
3.73,0.0009895269382980028
3.74,0.001278996583738
3.75,0.001567109079542002
3.76,0.001853554609265999
3.77,0.002137988110540001
3.78,0.0024200305099650044
3.79,0.0026998065817099987
3.8,0.002976586059594999
3.81,0.0032499468828719943
3.82,0.003519526987663002
3.83,0.003785041831487
3.84,0.004033023173112001
3.85,0.004281018532609003
3.86,0.004520418224804999
3.87,0.004753484189580999
3.88,0.004980014866751002
3.89,0.005199742466005006
3.9,0.005412356068254992
3.91,0.005593435633684002
3.92,0.005790770170636991
3.93,0.005976188542287
3.94,0.006147796194952995
3.95,0.006288979203770001
3.96,0.006421013991506991
3.97,0.006543233815407001
3.98,0.0066556466013019955
3.99,0.006758948055858999
4.0,0.006853561779778999
4.01,0.006939647012328992
4.02,0.007015354330579995
4.03,0.007079664639676991
4.04,0.007112617707208002
4.05,0.007092319296895994
4.06,0.007055001540949998
4.07,0.007002870901138991
4.08,0.00693583467734199
4.09,0.006854571029104001
4.1,0.006759800744829
4.11,0.006651896859292003
4.12,0.006532933288342993
4.13,0.006409644145407997
4.14,0.006283539875310995
4.15,0.006136857194082995
4.16,0.0059765446078900025
4.17,0.005803827963054009
4.18,0.005618753750628008
4.19,0.0054213883175089905
4.2,0.005211634044050992
4.21,0.004989772610761001
4.22,0.004755902171344001
4.23,0.0045061614276560025
4.24,0.004240216402398994
4.25,0.0039618932822869934
4.26,0.0036676969645089985
4.27,0.0033645950444449735
4.28,0.00304750326078701
4.29,0.0027192025343749926
4.3,0.0023799059252110066
4.31,0.002027982047000998
4.32,0.0016634111156139941
4.33,0.0012886060475509886
4.34,0.0009038248995069942
4.350000000000001,0.0005093599057889864
4.36,0.00010547065368698982
4.37,0.0003075623288719964
4.38,0.000729415079578008
4.39,0.0011572470527740075
4.4,0.001595487349318997
4.41,0.0020390484124400005
4.42,0.002474007896031999
4.43,0.0029114961950760104
4.44,0.0033547953545269987
4.45,0.003803923898579989
4.46,0.004256638935845991
4.47,0.004712769488649002
4.48,0.005173374363793989
4.49,0.005637018733332
4.5,0.006084192147183989
4.51,0.006531111183085997
4.52,0.006980504253212005
4.53,0.007432195287952997
4.54,0.007885716266319995
4.55,0.008341700090638005
4.56,0.00879871256235
4.57,0.00925772315168899
4.58,0.009715283940743002
4.59,0.010174250763515996
4.600000000000001,0.010632618659778006
4.61,0.011089296130084011
4.62,0.01154379682542099
4.63,0.011994558485291004
4.64,0.01244193948741
4.65,0.012885492433602
4.66,0.013324691409743995
4.67,0.013759098035991
4.68,0.014182992326892997
4.69,0.014607271882735001
4.7,0.015022784488107004
4.71,0.015432220496009001
4.72,0.015829795756133996
4.73,0.016219048531115
4.74,0.016597027172320002
4.75,0.016968210362738
4.76,0.017326927175088998
4.77,0.017675522421575
4.78,0.018013001399542
4.79,0.018338697931239
4.8,0.018648088101819
4.81,0.018941160128073002
4.82,0.01921667296049
4.83,0.01947755488156
4.84,0.019723059435727
4.850000000000001,0.01988295907699
4.86,0.020027870751884
4.87,0.020156103679347996
4.88,0.020264839027478
4.89,0.020354165604465
4.9,0.020425819471816997
4.91,0.020479584285731
4.92,0.020515222166768002
4.93,0.020531169041581
4.94,0.020528556474211
4.95,0.020508276959622
4.96,0.020463653783744
4.97,0.020388369647529
4.98,0.020294490219007998
4.99,0.020181718140200998
5.0,0.020049841551617
5.01,0.019894827912829004
5.02,0.019716496717755008
5.03,0.019505828691356003
5.04,0.01926293216237701
5.05,0.019001347809253
5.06,0.018713492179816008
5.07,0.018403028939990004
5.08,0.018075186137270008
5.09,0.017729448589120997
5.100000000000001,0.017366089946785
5.11,0.01698541785805799
5.12,0.016600881196415007
5.13,0.016200268852373995
5.14,0.015784613204014003
5.15,0.01535364529892301
5.16,0.014909119197531004
5.17,0.01444808946387699
5.18,0.013973693693337993
5.19,0.013485569778363002
5.2,0.012984982820718999
5.21,0.012470932999717993
5.22,0.011946821024704984
5.23,0.011412201943245992
5.24,0.010868454833569019
5.25,0.010314688118297
5.26,0.009751480680843
5.27,0.009178858590153993
5.28,0.008575937692554991
5.29,0.007967401652452022
5.3,0.00735208746355101
5.31,0.006729886520969008
5.32,0.006102195585166004
5.33,0.005468279204788984
5.34,0.00483165667653998
5.350000000000001,0.004191623606185996
5.36,0.003549231837478989
5.37,0.0029050194522989847
5.38,0.00225981106765899
5.39,0.0016145150630269833
5.4,0.0009624748051879906
5.41,0.0003066012799539941
5.42,0.0003491267496100181
5.43,0.0010035773924040037
5.44,0.001654298604497978
5.45,0.0023001212770309976
5.46,0.002939258995551003
5.47,0.00357210480624201
5.48,0.004198021159589005
5.49,0.004819240376896017
5.5,0.005430848521789988
5.51,0.006034008023951987
5.52,0.006628831846174993
5.53,0.007213793594557011
5.54,0.007787664603709998
5.55,0.008350908201439994
5.56,0.008903827689009991
5.57,0.009446406109405003
5.58,0.009978074103630025
5.59,0.010497666316932996
5.600000000000001,0.01100660551021801
5.61,0.01150337328908399
5.62,0.011989875062203004
5.63,0.012462767990227996
5.64,0.012923618365209
5.65,0.013366422665558014
5.66,0.013797904057333
5.67,0.014218762700073995
5.68,0.014626170405393019
5.69,0.015020383833557
5.7,0.01540117063426899
5.71,0.015768450194735995
5.72,0.01612223438635399
5.73,0.016462430298447017
5.74,0.016788751971094
5.75,0.01710094797078998
5.76,0.017396771200611005
5.77,0.017675951430290993
5.78,0.017940724790970003
5.79,0.018191298302220993
5.8,0.018427710192009006
5.81,0.018649765100409
5.82,0.018857894600221026
5.83,0.019051095083846004
5.84,0.019225860645565
5.850000000000001,0.019385012264871007
5.86,0.019528174166695014
5.87,0.019655201849187995
5.88,0.019766080013880014
5.89,0.019856727794314008
5.9,0.019929895978151993
5.91,0.019986362625385015
5.92,0.02002080348130801
5.93,0.020037672029548995
5.94,0.02003683339741799
5.95,0.020019721739943
5.96,0.019985496479319992
5.97,0.019937669556402
5.98,0.019872901303106996
5.99,0.019790691632012997
6.0,0.019691466413227
6.01,0.019574812219184
6.02,0.019441191334179
6.03,0.019290638113116
6.04,0.019123297530141997
6.05,0.018939341214114003
6.06,0.018738965822321006
6.07,0.018523062936863996
6.08,0.018291134220724002
6.09,0.018044484048673003
6.100000000000001,0.017781687665256
6.11,0.017502015272672
6.12,0.017205485185306
6.13,0.016893491418676
6.140000000000001,0.016563822174652
6.15,0.016217796441672996
6.16,0.015840129388134998
6.17,0.015441117969521998
6.18,0.015029486209640005
6.19,0.014605309565961996
6.2,0.014168776796300998
6.21,0.013719339376915999
6.22,0.013259154430906
6.23,0.012789285275319
6.24,0.012306929433689998
6.25,0.011813397300759
6.26,0.011307205957371
6.27,0.010792058000918
6.28,0.010268705059825
6.29,0.009733256260748
6.3,0.009187812939466
6.31,0.008633064298648001
6.32,0.008069215204614
6.33,0.007496874318379001
6.34,0.006916487073126998
6.350000000000001,0.0063282017436729985
6.36,0.0057325717567049995
6.37,0.005129683770827998
6.38,0.004520109058354
6.390000000000001,0.003904331041941999
6.4,0.003281887190481999
6.41,0.002651794068952003
6.42,0.0020177290124809982
6.43,0.001379400771781003
6.44,0.0007376345921280003
6.45,9.238918404699814e-05
6.46,0.0005557565844390017
6.47,0.001206350127286003
6.48,0.0018589983229530052
6.49,0.002513005420357005
6.5,0.0031679037394779994
6.51,0.0038150235842810062
6.52,0.004463924197019999
6.53,0.005112169812597996
6.54,0.005759742257733999
6.55,0.006406410003701006
6.56,0.007063633977966
6.57,0.007725098175127003
6.58,0.008381473538249994
6.59,0.009032857729757995
6.600000000000001,0.009678837204837996
6.61,0.010319175821186993
6.62,0.010953103476105994
6.63,0.011580743490460003
6.640000000000001,0.012199389023411
6.65,0.012809425261503998
6.66,0.013411338977064008
6.67,0.014005150274848006
6.68,0.014589100511373992
6.69,0.015166761192331998
6.7,0.015734766853317005
6.71,0.01629200780791601
6.72,0.016837481880331004
6.73,0.017372432027707996
6.74,0.017895218279630996
6.75,0.01840460936322899
6.76,0.018900763639792997
6.77,0.019384472585994995
6.78,0.019852522282180006
6.79,0.020305860455590005
6.8,0.020744009188041
6.81,0.021166276115267002
6.82,0.021572132998307993
6.83,0.021962860950030007
6.84,0.022337210736561995
6.850000000000001,0.022693961682076998
6.86,0.023032229538693
6.87,0.023350964572743
6.88,0.023649951511757
6.890000000000001,0.023929986315299995
6.9,0.024192507017314
6.91,0.024436000546210992
6.92,0.024658880395933003
6.93,0.024864718015387997
6.94,0.025054124288652002
6.95,0.025221557784495002
6.96,0.02536764101282
6.97,0.025491631535154997
6.98,0.025592529834488002
6.99,0.025671050630828994
7.0,0.025727018334742002
7.01,0.025760727322749
7.02,0.025772203586148
7.03,0.025761828334176
7.04,0.025729295545335998
7.05,0.02567396696078699
7.06,0.025596798908289996
7.07,0.025497709348567994
7.08,0.025375435835133
7.09,0.025229740433819002
7.100000000000001,0.025061037127334006
7.11,0.02486947761793
7.12,0.024654943902937
7.13,0.024417523920595995
7.140000000000001,0.024157323351192
7.15,0.023874737992023
7.16,0.023569956341981
7.17,0.023243439322368005
7.18,0.022895338579101
7.19,0.022525154449903
7.2,0.022133931853789
7.21,0.02172146919092
7.22,0.021285873174165998
7.23,0.020827539577013
7.24,0.020348989606437003
7.25,0.01985141118121
7.26,0.019334633089241
7.27,0.018799182734197
7.28,0.018247847572568
7.29,0.017677445737487002
7.3,0.017090146014851
7.31,0.016486453472861998
7.32,0.015866907656497002
7.33,0.015239618720381
7.34,0.014600063475639
7.350000000000001,0.013944544314315
7.36,0.013273669878101
7.37,0.012588933694129001
7.38,0.011890915922527
7.390000000000001,0.011180083167161
7.4,0.010457561963878
7.41,0.009722632339918
7.42,0.008977418996748001
7.43,0.008222227117895
7.44,0.007457391805997
7.45,0.0066820227288380005
7.46,0.005898317856483
7.47,0.005107003107769
7.48,0.004308628172097
7.49,0.003503867392614
7.5,0.0026932697284229997
7.51,0.0018779915150479998
7.52,0.001058543039247
7.53,0.00023713621687899977
7.54,0.0005871647427350005
7.55,0.0014126790694230004
7.56,0.0022384923333609993
7.57,0.003065472253867001
7.58,0.003894768264886
7.59,0.004725560440693
7.600000000000001,0.005558285395963
7.61,0.006390428059043
7.62,0.007220338672358
7.63,0.00804673384662
7.640000000000001,0.008872931829389
7.65,0.009696156769997
7.66,0.010515893259540998
7.67,0.011328296256265
7.68,0.012132875427237
7.69,0.01293015178303
7.7,0.013719075829007003
7.71,0.014498440015776
7.72,0.015267710709502998
7.73,0.016026617403332
7.74,0.016774499356713
7.75,0.017510928244946
7.76,0.018245122827899
7.77,0.018968188846679
7.78,0.019672094548521
7.79,0.020364264366792003
7.8,0.021040916537924
7.81,0.021702008535152
7.82,0.022344463681358
7.83,0.02297063009569
7.84,0.023580525924837
7.850000000000001,0.024171963975259003
7.86,0.024745008653344
7.87,0.025299029977178998
7.88,0.025834662452108997
7.890000000000001,0.026351205044564
7.9,0.02684729373707
7.91,0.027321900255583
7.92,0.027774465645451003
7.930000000000001,0.028204022197935
7.94,0.028611417663643002
7.95,0.028994724772601
7.96,0.029354784162634998
7.97,0.029689224050904
7.98,0.029999090387921
7.99,0.030283522735535
8.0,0.030543539439566003
8.01,0.030777268368221
8.02,0.030984239247163002
8.03,0.031163319253974003
8.040000000000001,0.031313581390036996
8.05,0.031436159454765
8.06,0.031531234048077
8.07,0.031598483713086
8.08,0.031637772413093
8.09,0.031649380471645
8.1,0.031633859923379
8.11,0.031589099640056996
8.120000000000001,0.031516568396241
8.13,0.031415638452678
8.14,0.031286996582881
8.15,0.031130738698903
8.16,0.030946998633454
8.17,0.030735935403939
8.18,0.030497776698756
8.19,0.030232044496371
8.2,0.029939673646281
8.21,0.029621051965338003
8.22,0.0292760915087
8.23,0.028905272894129
8.24,0.028508308586066997
8.25,0.028087114086652997
8.26,0.027641024896853
8.27,0.027171036913897
8.28,0.026677343616969003
8.290000000000001,0.026160405196223
8.3,0.025620727596108
8.31,0.025058814290733998
8.32,0.024475196754046996
8.33,0.023870423858009
8.34,0.023244866233707
8.35,0.022599232547333002
8.36,0.021934853421576
8.370000000000001,0.021250915604628
8.38,0.020548786878127
8.39,0.019830204311311002
8.4,0.019093805565319
8.41,0.018341608616371997
8.42,0.017573648294311
8.43,0.016790636227841
8.44,0.015993280544131003
8.45,0.015181145756088997
8.46,0.014354874222221002
8.47,0.013516417449032998
8.48,0.012666533680956
8.49,0.011805987217950998
8.5,0.010935612127901999
8.51,0.010056144992941
8.52,0.009168371645266998
8.53,0.008272506193849002
8.540000000000001,0.007370915781327002
8.55,0.006463480439548995
8.56,0.005550256304033999
8.57,0.0046324450740049955
8.58,0.003712946280642001
8.59,0.0027888282633760017
8.6,0.0018619971748620005
8.61,0.0009349923253279997
8.620000000000001,7.814065955999427e-06
8.63,0.0009181681394099979
8.64,0.0018423998360409984
8.65,0.002763919687053997
8.66,0.003682017614568
8.67,0.004596091067422002
8.68,0.005504542426106998
8.69,0.006407984807890999
8.700000000000001,0.007304389028017999
8.71,0.008193016784608001
8.72,0.009073269133750998
8.73,0.009943803413555
8.74,0.010803845769063
8.75,0.011652583757988999
8.76,0.012490030444949
8.77,0.013313636412570001
8.78,0.014123766306107
8.790000000000001,0.014919214242133001
8.8,0.015699959801577
8.81,0.016464755415363
8.82,0.017210750633514002
8.83,0.017942644224048003
8.84,0.018651834644507002
8.85,0.01934411588151
8.86,0.02001747496578
8.870000000000001,0.02067090961159
8.88,0.021303587844997
8.89,0.021914859732367998
8.9,0.022503427906415
8.91,0.023069459921342
8.92,0.02361190456165
8.93,0.024130454155476003
8.94,0.024624645853363998
8.950000000000001,0.025093846298284997
8.96,0.025537749888421
8.97,0.025956346561247998
8.98,0.026349890680989002
8.99,0.026717163232407998
9.0,0.027057802519507
9.01,0.027371512401585002
9.02,0.027657925706256
9.03,0.027916987686018004
9.040000000000001,0.028149106955307
9.05,0.028352971875612996
9.06,0.028528981739541
9.07,0.028677000956109
9.08,0.028796591150873
9.09,0.028887816234323
9.1,0.02895074261843
9.11,0.028984724053712
9.120000000000001,0.028987467272497
9.13,0.028960892982379
9.14,0.028905913533633
9.15,0.028823105256564
9.16,0.028710826696587997
9.17,0.028570687598520998
9.18,0.02840204609834
9.19,0.028205386010093002
9.200000000000001,0.027980787085654
9.21,0.027728265966416997
9.22,0.027449084007201995
9.23,0.027144565483222
9.24,0.026813142329892996
9.25,0.026454973875874
9.26,0.026070379327879
9.27,0.025659646254380004
9.28,0.025223143312814
9.290000000000001,0.024760170733113
9.3,0.024271184379904998
9.31,0.02375736392496
9.32,0.023219129058105005
9.33,0.022656874467893
9.34,0.022071116496353
9.35,0.021462319901619998
9.36,0.020830884959707002
9.370000000000001,0.020177299142772
9.38,0.019501436156716002
9.39,0.018805594844488998
9.4,0.018088937786956995
9.41,0.017352283196652
9.42,0.016596216442581
9.43,0.015821077190562
9.44,0.01502619228599
9.450000000000001,0.014213251825052998
9.46,0.013383687717139998
9.47,0.012538387616015004
9.48,0.011677515091907002
9.49,0.010802855613278997
9.5,0.009914300640005001
9.51,0.009012338192979998
9.52,0.008097559606152997
9.53,0.0071711612780369985
9.540000000000001,0.006233695712310999
9.55,0.005285819426380001
9.56,0.004328361658609999
9.57,0.0033617512167149997
9.58,0.002387766719046003
9.59,0.0014067550062770023
9.6,0.0004198699888280019
9.61,0.000572841002872998
9.620000000000001,0.0015697693362290016
9.63,0.00256977419654
9.64,0.003573320289974001
9.65,0.004579172754869999
9.66,0.005586015253116
9.67,0.006592908145275
9.68,0.007599819569723
9.69,0.008605751878246998
9.700000000000001,0.009608999696949
9.71,0.010608550700088999
9.72,0.011604010755486
9.73,0.012594109033775
9.74,0.013577631814817
9.75,0.014554437221604
9.76,0.015522248031377
9.77,0.016480891470804
9.78,0.01742918860114
9.790000000000001,0.018366805297043
9.8,0.019292717286337
9.81,0.020206049857695002
9.82,0.021105678667094
9.83,0.021991054118161
9.84,0.022861246873317
9.85,0.023715305174837997
9.86,0.024552470298703
9.870000000000001,0.025372247699150002
9.88,0.02617390121822
9.89,0.026956465295093
9.9,0.027718801998965
9.91,0.028460189293813002
9.92,0.029179874476815998
9.93,0.029877093981283995
9.94,0.030551222525755
9.950000000000001,0.031202307121565
9.96,0.031828425231856
9.97,0.032429992088372
9.98,0.033005794211104
9.99,0.033556715840170004
10.0,0.034080904597498005
10.01,0.034577926225487
10.02,0.0350469427476
10.03,0.035487468004948
10.040000000000001,0.035899034306623
10.05,0.036281198430654
10.06,0.03663283625782
10.07,0.03695311037369001
10.08,0.037242381279141
10.09,0.037500679360355
10.1,0.037728653108804994
10.11,0.037925177186797
10.120000000000001,0.038089964284145995
10.13,0.038222805533732994
10.14,0.038323000060644
10.15,0.038391174964351
10.16,0.038426848476652
10.17,0.03842985155021401
10.18,0.038400081821878006
10.19,0.038337632492498
10.200000000000001,0.038242515903988
10.21,0.038114713111507006
10.22,0.037954172266784
10.23,0.037761271427686
10.24,0.037535928068982004
10.25,0.037278296557167
10.26,0.03698839282436
10.27,0.036666587570966004
10.28,0.03630904052528299
10.290000000000001,0.035919931484101005
10.3,0.03549949367025299
10.31,0.035048732662299
10.32,0.034566710739643
10.33,0.03405414440563399
10.34,0.03351186168009299
10.35,0.032940323718638004
10.36,0.032339695554047004
10.370000000000001,0.031710717711268
10.38,0.031053913961571998
10.39,0.030369508336408002
10.4,0.029658091382544008
10.41,0.028920557469178
10.42,0.028157946890318003
10.43,0.027369754967942
10.44,0.02655768305702501
10.450000000000001,0.025720730480652
10.46,0.024862256093604998
10.47,0.023981009232088
10.48,0.023078162135449
10.49,0.022154294969512003
10.5,0.021210149092914007
10.51,0.020246381714231
10.52,0.01926378577481201
10.53,0.01826302131314099
10.540000000000001,0.017244967051397997
10.55,0.016209792661444997
10.56,0.015159049819072012
10.57,0.014092989834422004
10.58,0.013012128974717999
10.59,0.011917850320668999
10.6,0.010810990928849004
10.61,0.009692513100586997
10.620000000000001,0.008563056787167997
10.63,0.007423798363386011
10.64,0.006275382060885987
10.65,0.005118682904605001
10.66,0.003954753571849004
10.67,0.0027843245087259966
10.68,0.001608051559742002
10.69,0.00042700283847299514
10.700000000000001,0.0007580230160919993
10.71,0.0019458511604470013
10.72,0.003134790797989999
10.73,0.004325077545217999
10.74,0.005515699710111996
10.75,0.006705823169271
10.76,0.007894101485703998
10.77,0.009079538500807005
10.78,0.010261140354855001
10.790000000000001,0.011437728165536003
10.8,0.012608283797576995
10.81,0.013771828552315998
10.82,0.014927332135054004
10.83,0.016073787668741006
10.84,0.017210190558705
10.85,0.018335543478766998
10.86,0.019448847155307997
10.870000000000001,0.020549112775833
10.88,0.02163512625948
10.89,0.022705930903844998
10.9,0.023761403986476002
10.91,0.024799438730803
10.92,0.025819606928525998
10.93,0.026821063996924
10.94,0.027802886048735
10.950000000000001,0.028764186815260002
10.96,0.029703846529322
10.97,0.030620913377191
10.98,0.031513811319099
10.99,0.03238238253315
11.0,0.033227394113061
11.01,0.034046767141343
11.02,0.034840200717641
11.03,0.03560669139375
11.040000000000001,0.036345651064358
11.05,0.037057440172995
11.06,0.037739429526616
11.07,0.038393423472049
11.08,0.039017688888322
11.09,0.039611640998721
11.1,0.040174651763439
11.11,0.040706246219224994
11.120000000000001,0.041205279695925995
11.13,0.041671677337718996
11.14,0.042105378903382
11.15,0.042505687788388
11.16,0.042872590995760004
11.17,0.043206119906689
11.18,0.043505489345749
11.19,0.043770929771803996
11.200000000000001,0.044001831343554995
11.21,0.044198175457500995
11.22,0.044359516346303994
11.23,0.044485726333768995
11.24,0.044576644113277
11.25,0.044632141980870996
11.26,0.04465211149935901
11.27,0.04463645857679399
11.28,0.044585140303286995
11.290000000000001,0.044498115357875
11.3,0.044375373630754
11.31,0.044216856909046
11.32,0.044022865265395
11.33,0.043793960021106
11.34,0.043529264086200004
11.35,0.043229197994736006
11.36,0.04289387750789
11.370000000000001,0.042523543844791005
11.38,0.042118387292153
11.39,0.041678650177152
11.4,0.04120467458046499
11.41,0.040696524938598
11.42,0.040154485763968996
11.43,0.039579155642342996
11.44,0.038970929958486
11.450000000000001,0.038330244049456
11.46,0.037657528161159
11.47,0.03695344698127
11.48,0.036218509608898
11.49,0.035453095225443
11.5,0.034657780897854
11.51,0.033833040047711996
11.52,0.03297964761802499
11.53,0.0320982525479
11.540000000000001,0.031189759248046012
11.55,0.030254820526046
11.56,0.02929400477238299
11.57,0.028308196019885004
11.58,0.027298206793668997
11.59,0.026264691751649
11.6,0.025208807618021994
11.61,0.024131483550591998
11.620000000000001,0.023034114926892002
11.63,0.021917064550492
11.64,0.020781259486738007
11.65,0.01962724703951299
11.66,0.018456804916998998
11.67,0.017270091858420003
11.68,0.016069044504604002
11.69,0.014854294539048005
11.700000000000001,0.013626528587861994
11.71,0.012387030148944989
11.72,0.011136852901617006
11.73,0.009877213313157995
11.74,0.008608907534807003
11.75,0.007333260750522
11.76,0.006051147671203003
11.77,0.004762066886193003
11.78,0.0034688601052359908
11.790000000000001,0.002172827599339011
11.8,0.0008750463197480102
11.81,0.00042347813673200563
11.82,0.0017214457150340062
11.83,0.003017790910539997
11.84,0.004311415216921008
11.85,0.005601254085203997
11.86,0.006886601174727988
11.870000000000001,0.008165164843893999
11.88,0.00943675402316
11.89,0.010700408053213005
11.9,0.011954112865305996
11.91,0.013198134814189001
11.92,0.014430460818059002
11.93,0.015649264208708998
11.94,0.016854101256894995
11.950000000000001,0.018043846002102994
11.96,0.019217256074274998
11.97,0.020373407516997996
11.98,0.021511079332217
11.99,0.022629552265066
12.0,0.02372738272107
12.01,0.024803363960876002
12.02,0.025856852438457003
12.030000000000001,0.026886458470698
12.040000000000001,0.027890921102576998
12.05,0.028869530620746
12.06,0.029821189991945003
12.07,0.030744973483870997
12.08,0.031638889059525
12.09,0.03250240811675
12.1,0.033335125052509
12.11,0.034136091875225
12.120000000000001,0.034904387036868996
12.13,0.035639832511807995
12.14,0.036341135001972
12.15,0.037007686799542
12.16,0.037638760348881
12.17,0.038233776287883
12.18,0.038792139468452
12.19,0.039313307304577
12.200000000000001,0.03979679430756
12.21,0.040242196543178
12.22,0.040649012222431
12.23,0.041017051625551
12.24,0.041345877655639005
12.25,0.041635296548344
12.26,0.041885160067796995
12.27,0.042095342511627
12.280000000000001,0.042265712309783
12.290000000000001,0.042397190496146
12.3,0.042489048212788004
12.31,0.042541677745586
12.32,0.042554884132891005
12.33,0.042528872724298
12.34,0.042463888337265
12.35,0.042360219738675
12.36,0.042218203854802
12.370000000000001,0.042038241116814
12.38,0.041820727095394
12.39,0.041566121581329996
12.4,0.041275018818748
12.41,0.040948143110767
12.42,0.040585365940308
12.43,0.040187465776315
12.44,0.039754928247882
12.450000000000001,0.039289217538134
12.46,0.038790355024579004
12.47,0.038259139684148
12.48,0.037695972696047
12.49,0.037101973167558006
12.5,0.036477975321027006
12.51,0.03582358035951601
12.52,0.035140325059270006
12.530000000000001,0.034429408504289
12.540000000000001,0.03369141750859501
12.55,0.032926651654742
12.56,0.032136193097540004
12.57,0.031320826395344
12.58,0.030481341577876
12.59,0.029618529819891
12.6,0.028733151039309
12.61,0.027826086685219006
12.620000000000001,0.02689809273884701
12.63,0.025949672109355996
12.64,0.024982407217773
12.65,0.023996815614060994
12.66,0.022994327665323007
12.67,0.02197455490371599
12.68,0.020938939393829
12.69,0.019887667327375
12.700000000000001,0.018822081969413
12.71,0.017742727204315002
12.72,0.016649888218985005
12.73,0.015544746942153999
12.74,0.014427687792328003
12.75,0.013299573872207003
12.76,0.012161733756479998
12.77,0.011014997350273004
12.780000000000001,0.009860701725991003
12.790000000000001,0.008699300996814999
12.8,0.007531660619486
12.81,0.006358657102668003
12.82,0.005181169922277996
12.83,0.003999189609465999
12.84,0.002814579554927997
12.85,0.0016283558416079966
12.86,0.0004412672479770022
12.870000000000001,0.0007457407237990016
12.88,0.0019315526545869988
12.89,0.0031156838744870047
12.9,0.004296898085974998
12.91,0.005474240532253996
12.92,0.006646751201973999
12.93,0.007813464176815
12.94,0.008973473829433004
12.950000000000001,0.010125749621047002
12.96,0.011268832868220998
12.97,0.012402825363071999
12.98,0.013526286208332999
12.99,0.014638185414316995
13.0,0.015737647300139997
13.01,0.016823425096485
13.02,0.017894443455647998
13.030000000000001,0.018950149309665997
13.040000000000001,0.019989712105943
13.05,0.021011879987275998
13.06,0.022015923649335998
13.07,0.023001147768774002
13.08,0.023967538278976998
13.09,0.024914084452218998
13.1,0.02583918831131
13.11,0.026741907849407998
13.120000000000001,0.02762026631699
13.13,0.02847345660794
13.14,0.029301928449403
13.15,0.030105070614285998
13.16,0.030882182168671002
13.17,0.031632627192773
13.18,0.032355823401246
13.19,0.033049439460332
13.200000000000001,0.033712764064543
13.21,0.034346951746239
13.22,0.034951498379396
13.23,0.035526481083906
13.24,0.036070695602660005
13.25,0.036583791856462
13.26,0.037065543747819
13.27,0.03751556199951
13.280000000000001,0.037933480724617004
13.290000000000001,0.038318957696434
13.3,0.038671674290975996
13.31,0.03899133533085
13.32,0.039277668277797
13.33,0.03953042415433
13.34,0.039749376943366
13.35,0.039934839006548
13.36,0.040086137579623995
13.370000000000001,0.040203121151743
13.38,0.040285137192675
13.39,0.040333441810846
13.4,0.040346449465693
13.41,0.040325274817803
13.42,0.040269335678588
13.43,0.040178122969320995
13.44,0.040050032841351
13.450000000000001,0.039887302494537
13.46,0.039690055953234
13.47,0.039458292371409
13.48,0.039192093693986
13.49,0.038892897511864005
13.5,0.038559182506623
13.51,0.038191749385242
13.52,0.037790900371174996
13.530000000000001,0.037356552049094
13.540000000000001,0.036890126552367
13.55,0.036387613597741994
13.56,0.035856233854454994
13.57,0.035293128031627
13.58,0.03469871919316601
13.59,0.034073866438499
13.6,0.03341980078072201
13.61,0.03273888253807299
13.620000000000001,0.032025795782849
13.63,0.031284025576801
13.64,0.030513944884560003
13.65,0.029716505504254996
13.66,0.028892233002177005
13.67,0.028041987306892002
13.68,0.027166498042636995
13.69,0.026266517575632996
13.700000000000001,0.025342817510999004
13.71,0.024396269964865006
13.72,0.023427909207249
13.73,0.022438346909448993
13.74,0.021427844954496005
13.75,0.020397809010096996
13.76,0.019349112283392998
13.77,0.018282656669847006
13.780000000000001,0.017199362526657998
13.790000000000001,0.016100158485787004
13.8,0.014985656031957
13.81,0.013856894438537
13.82,0.012714556387989004
13.83,0.011560283821360998
13.84,0.010397200629699004
13.85,0.009224148822260005
13.86,0.008042157433258
13.870000000000001,0.006852689904408002
13.88,0.0056553353091899974
13.89,0.004452776836848998
13.9,0.0032453852312430004
13.91,0.002034144009595
13.92,0.0008202571798570021
13.93,0.000395198868348004
13.94,0.001611137741181004
13.950000000000001,0.0028272725920049993
13.96,0.004042369814221
13.97,0.005254646910053
13.98,0.006463003700402002
13.99,0.007666345612601003
14.0,0.008863567707959
14.01,0.010053573568151002
14.02,0.011235272014556999
14.030000000000001,0.012407576004357997
14.040000000000001,0.013569397774636002
14.05,0.014719661720688
14.06,0.015857289401826
14.07,0.016980637035166
14.08,0.018088640294381998
14.09,0.019180677660518
14.1,0.020255744257971997
14.11,0.021313465258501998
14.120000000000001,0.022351703651183
14.13,0.023370017193023
14.14,0.024367404658543
14.15,0.025342394953922
14.16,0.026295052066188998
14.17,0.027224448917788996
14.18,0.02812839089024
14.19,0.029007053343064998
14.200000000000001,0.029858906264967
14.21,0.030683295210704998
14.22,0.031479552201684
14.23,0.032246668623196
14.24,0.03298435088777
14.25,0.033691057519836004
14.26,0.034367166456932
14.27,0.035011491720282
14.280000000000001,0.035623685818913
14.290000000000001,0.036202089096284
14.3,0.036747034820979
14.31,0.037256954993910005
14.32,0.037731819583009
14.33,0.038170705680202005
14.34,0.038573931068621004
14.35,0.038941221959953004
14.36,0.039271445983007996
14.370000000000001,0.039564144933835
14.38,0.039818914474628
14.39,0.04003538635331
14.4,0.040212919286359
14.41,0.040351950215314
14.42,0.040452131026068
14.43,0.040513204017825
14.44,0.040534984917929
14.450000000000001,0.040516992051605
14.46,0.040459997184828
14.47,0.040362814257554995
14.48,0.040226206731153
14.49,0.040049390324817996
14.5,0.03983235705977
14.51,0.039575686192192004
14.52,0.039279355398678995
14.530000000000001,0.038943538799408
14.540000000000001,0.038568497761825
14.55,0.038154447009404
14.56,0.037701633556717004
14.57,0.037211219214817
14.58,0.036682832341573005
14.59,0.036117445190779
14.6,0.035515605501337005
14.61,0.03487665367145
14.620000000000001,0.034201062538309
14.63,0.033489335273027
14.64,0.032741991777002
14.65,0.031959601731254
14.66,0.031143050430081
14.67,0.030292711379805
14.68,0.029409215300973
14.69,0.028493271631361998
14.700000000000001,0.027545375438183
14.71,0.026566033229734998
14.72,0.025556592314773002
14.73,0.024517344108078
14.74,0.023450187691972997
14.75,0.02235514487978
14.76,0.021233187818353996
14.77,0.020085562039428004
14.780000000000001,0.018913195029479003
14.790000000000001,0.017717060274731
14.8,0.01649830415386
14.81,0.015257765915865001
14.82,0.013996754869318
14.83,0.012715998953947996
14.84,0.011417245848184002
14.85,0.010101464551921999
14.86,0.008769577623087998
14.870000000000001,0.007422588767230995
14.88,0.0060619116091350025
14.89,0.004688325130743
14.9,0.0033032697852819967
14.91,0.0019079576413230034
14.92,0.0005049454837999998
14.93,0.0009044592658569994
14.94,0.0023206931362530006
14.950000000000001,0.0037421955302100046
14.96,0.005167948689354003
14.97,0.006596295482022001
14.98,0.008026168766851
14.99,0.009457159145531004
15.0,0.01088738595924
15.01,0.012315291811040997
15.02,0.013740006781044003
15.030000000000001,0.015159501863622998
15.040000000000001,0.016572775551889
15.05,0.017978612533176
15.06,0.019375801993760003
15.07,0.020762361305076
15.08,0.022138345052568002
15.09,0.023501679983147002
15.1,0.024850277553841
15.11,0.026183831199315003
15.120000000000001,0.027501130659735997
15.13,0.028800118343725
15.14,0.030081302577462
15.15,0.031342212429315994
15.16,0.032581893811908
15.17,0.03379925621785
15.18,0.03499296764078
15.19,0.036162004799312
15.200000000000001,0.037305632635456006
15.21,0.038422492531721995
15.22,0.039511511322856
15.23,0.040570394815728
15.24,0.041602142747759
15.25,0.042603638645163
15.26,0.043573459290327
15.27,0.044510726702406994
15.280000000000001,0.045413875208569
15.290000000000001,0.046282744349276
15.3,0.047116344533394
15.31,0.047913910512418
15.32,0.048674653912502
15.33,0.049397536481487994
15.34,0.050082881319665
15.35,0.050728850785448004
15.36,0.051335502514539
15.370000000000001,0.05190191858377401
15.38,0.052425864816884
15.39,0.052906703486158
15.4,0.053345536342413
15.41,0.053741864317555
15.42,0.054095251947364004
15.43,0.054405290296643996
15.44,0.05467160941497
15.450000000000001,0.054893856083668
15.46,0.055071477002976
15.47,0.055204876623712
15.48,0.055293314870169
15.49,0.055336807238037
15.5,0.055335098136969005
15.51,0.055293126600785
15.52,0.05520668826676
15.530000000000001,0.055074824911689
15.540000000000001,0.054897787059367
15.55,0.054675639266882
15.56,0.054408694111248004
15.57,0.054097176863249996
15.58,0.053741116203141995
15.59,0.05334072551359
15.6,0.052895908489668006
15.610000000000001,0.052408174629075994
15.620000000000001,0.051876256051386
15.63,0.051301884063195996
15.64,0.050685098532295
15.65,0.050026336301172
15.66,0.049325687966840996
15.67,0.048584550003500995
15.68,0.047803024679787004
15.69,0.046981568128111
15.700000000000001,0.046121055588130996
15.71,0.045223307962894005
15.72,0.044285891822059
15.73,0.043312736224151
15.74,0.042303504066934006
15.75,0.04125909089919
15.76,0.040180301386016
15.77,0.03906804862652499
15.780000000000001,0.037923227866269005
15.790000000000001,0.036747075882784
15.8,0.035541432224299
15.81,0.034305271909021995
15.82,0.033040494180397
15.83,0.031748131472310995
15.84,0.030429298997792002
15.85,0.029085089429868
15.860000000000001,0.027716623938469003
15.870000000000001,0.026325050860154
15.88,0.024912546530401997
15.89,0.02347928759353
15.9,0.022026372312224003
15.91,0.020553337790662
15.92,0.019061735546163
15.93,0.017554295202806998
15.94,0.016032281932734
15.950000000000001,0.014496953537270003
15.96,0.012950813199407996
15.97,0.011392875971179002
15.98,0.009825758303519998
15.99,0.008250505085592
16.0,0.0066685062628039984
16.01,0.005081139404964002
16.02,0.0034897870574590005
16.03,0.0018959246726019986
16.04,0.0003008896303029994
16.05,0.0012938713489319999
16.06,0.002887001504810003
16.07,0.004477127060840001
16.080000000000002,0.006062858037238999
16.09,0.007642818040403999
16.1,0.009215916493095002
16.11,0.010780389410624
16.12,0.012334756920969001
16.13,0.013877748197358
16.14,0.015408389622966
16.15,0.016925774790636002
16.16,0.018427851399057
16.17,0.019913387987855
16.18,0.021381117045953
16.19,0.022830546063404
16.2,0.024258984537823998
16.21,0.025667078275769
16.22,0.027051605960043
16.23,0.028412213960091998
16.240000000000002,0.029747577820461002
16.25,0.031056879986944
16.26,0.032338847198948
16.27,0.033590615750790996
16.28,0.034813685247615
16.29,0.036005996295171
16.3,0.037166832335769
16.31,0.038295224844773
16.32,0.039390238613648994
16.330000000000002,0.040450963104094004
16.34,0.041476521718268
16.35,0.042466069210568
16.36,0.043418846010425005
16.37,0.044334008499716
16.38,0.045210730444742
16.39,0.046048602245806
16.4,0.046846750825521
16.41,0.047604313679345
16.42,0.048322039831447
16.43,0.049006808118705
16.44,0.049651895876648
16.45,0.05025393102353799
16.46,0.050812974227671004
16.47,0.051328087142583995
16.48,0.051799608873728004
16.490000000000002,0.052227554007883
16.5,0.052611647399506
16.51,0.052950937708173995
16.52,0.05324522338630701
16.53,0.053494225868611
16.54,0.05369774210011
16.55,0.053855631614296004
16.56,0.05396776983521301
16.57,0.054031992342005994
16.580000000000002,0.054050324539749006
16.59,0.05402243519929101
16.6,0.053948910663338
16.61,0.053829664718846
16.62,0.05366503968836501
16.63,0.053454737289321
16.64,0.053199770296131994
16.65,0.052898684712052994
16.66,0.052552490899419
16.67,0.052161883659613
16.68,0.051727231191792
16.69,0.05124893953029
16.7,0.05072713723323599
16.71,0.050163751429812
16.72,0.049558176065902
16.73,0.048911065515725
16.740000000000002,0.048223369073594
16.75,0.047494461934919005
16.76,0.046725842598910994
16.77,0.04591818395060399
16.78,0.045072315349202
16.79,0.044189036793751996
16.8,0.043269186811339
16.81,0.042313486453336005
16.82,0.041322977763271
16.830000000000002,0.040298613014146
16.84,0.039241354954219994
16.85,0.038155359999275995
16.86,0.037041546741115
16.87,0.035898000806040005
16.88,0.034726179413002004
16.89,0.033527444421914
16.9,0.032302565743183
16.91,0.031052852409357
16.92,0.029779459577408005
16.93,0.028483233731662998
16.94,0.027165370486331004
16.95,0.025827086156073008
16.96,0.024469635742455996
16.97,0.023094285449435002
16.98,0.021702291538287004
16.990000000000002,0.020294623256406005
17.0,0.018873806131048
17.01,0.017440851916416998
17.02,0.015996605694869007
17.03,0.014541886577331006
17.04,0.013078915038911003
17.05,0.011609528123493001
17.06,0.010133484978399998
17.07,0.008652976459122996
17.080000000000002,0.0071693038158649955
17.09,0.005683885312381003
17.1,0.004198277157397998
17.11,0.002714171223072999
17.12,0.0012325181737570037
17.13,0.0002456677703819993
17.14,0.001718396133691999
17.150000000000002,0.003184393160878006
17.16,0.0046424338813050026
17.17,0.0060909037839950025
17.18,0.007528373366212
17.19,0.008953813104777997
17.2,0.010365982487840996
17.21,0.011763605412137002
17.22,0.013144678013913998
17.23,0.014506789735451001
17.240000000000002,0.015849006342725003
17.25,0.017170520590095002
17.26,0.018469536750337003
17.27,0.019744882051368
17.28,0.020995202836943998
17.29,0.022218399840084
17.3,0.023413391130973998
17.31,0.024578311980618998
17.32,0.025711797438658
17.330000000000002,0.026813666871746
17.34,0.027882494424125
17.35,0.028916458051004998
17.36,0.029915344474812998
17.37,0.030877855178533
17.38,0.031803005588407
17.39,0.032687178185758003
17.400000000000002,0.03353130242347
17.41,0.034335076289526
17.42,0.03509667790382
17.43,0.035815092447391006
17.44,0.036489786634602
17.45,0.037119551886763
17.46,0.037703520241798
17.47,0.038240859234071
17.48,0.038730292061293
17.490000000000002,0.039172337142363
17.5,0.039564857871995
17.51,0.039907782510198005
17.52,0.040200379425382
17.53,0.04044229002128
17.54,0.040633041866622
17.55,0.040772161910664004
17.56,0.040859246414408995
17.57,0.040893944542522
17.580000000000002,0.040877588591491
17.59,0.04081005879827
17.6,0.040689229895472
17.61,0.040515117359446996
17.62,0.04028850513613699
17.63,0.040008776265608
17.64,0.039675926902626994
17.650000000000002,0.03928936687063201
17.66,0.038849793292828005
17.67,0.03835759477576899
17.68,0.03781314246499
17.69,0.037216559373954
17.7,0.036568195269641
17.71,0.035868510604721994
17.72,0.03511794880539099
17.73,0.034317010347502
17.740000000000002,0.033466261021367995
17.75,0.032567580532263
17.76,0.031620584374889994
17.77,0.030625790688680994
17.78,0.029583986883654004
17.79,0.028495733777089
17.8,0.027361914103172
17.81,0.026183768536786993
17.82,0.024961253035667
17.830000000000002,0.023697185018731
17.84,0.022391244140596997
17.85,0.02104514702384
17.86,0.019660041784022003
17.87,0.018237136733803005
17.88,0.016777820787996
17.89,0.015283215799544003
17.900000000000002,0.01375463744483199
17.91,0.012193381224745004
17.92,0.010601405625628002
17.93,0.00897982064830001
17.94,0.007330728826956998
17.95,0.005655620310983003
17.96,0.003957725028797002
17.97,0.0022360966843560093
17.98,0.0004917574250629941
17.990000000000002,0.0012737561763880023
18.0,0.0030589999739020074
18.01,0.00486221773516099
18.02,0.0066819323148950005
18.03,0.008516556387309998
18.04,0.010364512434141993
18.05,0.012224296014907987
18.06,0.014094295636195006
18.07,0.015973435111205997
18.080000000000002,0.017859497729455998
18.09,0.019750831888556003
18.1,0.021645772743182003
18.11,0.023542670357589994
18.12,0.025440033044409005
18.13,0.027336247899314
18.14,0.029230230138040006
18.150000000000002,0.031119650788843004
18.16,0.03300274701417499
18.17,0.034878426591998
18.18,0.036744857318561995
18.19,0.03860046215534099
18.2,0.040444287485427007
18.21,0.042273128077441
18.22,0.044086543649729006
18.23,0.04588285228672501
18.240000000000002,0.04766053115386901
18.25,0.04941807478055099
18.26,0.05115432011005401
18.27,0.05286717484583801
18.28,0.05455531951663099
18.29,0.056217680424630004
18.3,0.057852692043026004
18.31,0.059458988007963
18.32,0.06103522164347601
18.330000000000002,0.062580076121164
18.34,0.06409141945599199
18.35,0.06556808129499
18.36,0.06700962433218
18.37,0.06841458026353599
18.38,0.06978279064996801
18.39,0.071112562802577
18.400000000000002,0.072402511594505
18.41,0.07365154106489
18.42,0.074858234431085
18.43,0.07602263271159701
18.44,0.077143093655253
18.45,0.07821902626143
18.46,0.079249512829487
18.47,0.080233714501701
18.48,0.081170584668458
18.490000000000002,0.08205774882382799
18.5,0.08289675083492301
18.51,0.083686794951705
18.52,0.08442670992346099
18.53,0.085116092709769
18.54,0.08575422164013399
18.55,0.086340876238262
18.56,0.086875704285962
18.57,0.087357950211195
18.580000000000002,0.087786979156627
18.59,0.088162240552346
18.6,0.08848342291113301
18.61,0.088750436431741
18.62,0.088962608295368
18.63,0.089119758203173
18.64,0.089221644097235
18.650000000000002,0.089268090821019
18.66,0.08925920845577899
18.67,0.089194278370627
18.68,0.089073371686399
18.69,0.088896376897432
18.7,0.088663298122692
18.71,0.08837419092014599
18.72,0.08802921741075401
18.73,0.087628456534678
18.740000000000002,0.087172038769543
18.75,0.08666016470132601
18.76,0.086093112670751
18.77,0.085471192185125
18.78,0.084794756334224
18.79,0.084064319090725
18.8,0.083280274727799
18.81,0.082442372386959
18.82,0.081552939683112
18.830000000000002,0.080611888857198
18.84,0.07962006493507301
18.85,0.078575953218206
18.86,0.07748396003713101
18.87,0.076342965972559
18.88,0.07515420472933
18.89,0.07391705877404
18.900000000000002,0.072633262941278
18.91,0.07130369310127899
18.92,0.069929301591176
18.93,0.068511011099928
18.94,0.06704991705413299
18.95,0.065546831396287
18.96,0.06400204666738499
18.97,0.062416656369902006
18.98,0.060792659316988004
18.990000000000002,0.059131409592666995
19.0,0.057434405287975
19.01,0.055702562605858
19.02,0.053937719776494
19.03,0.052140765625393
19.04,0.050313059291119996
19.05,0.048456077957386
19.06,0.04657121694115699
19.07,0.044659806788553
19.080000000000002,0.042723294686212
19.09,0.04076322588984701
19.1,0.038780634307194
19.11,0.03677734257006
19.12,0.034755038667149005
19.13,0.032715386134116
19.14,0.030659972524721003
19.150000000000002,0.028589496189445007
19.16,0.026506849225407005
19.17,0.024413399229916997
19.18,0.022310489519247002
19.19,0.020199718833701003
19.2,0.018082649375853
19.21,0.015960730103792002
19.22,0.013835724310233
19.23,0.011709193891566001
19.240000000000002,0.009582746209002006
19.25,0.007457935759246005
19.26,0.005336363104408
19.27,0.0032196032223949997
19.28,0.0011092369269379981
19.29,0.0009931701342240015
19.3,0.0030860659415320006
19.31,0.005168183804164998
19.32,0.007236975734293997
19.330000000000002,0.009292138724519002
19.34,0.011331710184154003
19.35,0.013354061039190998
19.36,0.015357707470015998
19.37,0.01734115508669
19.38,0.019302930115868
19.39,0.021241577290389002
19.400000000000002,0.023155658099376
19.41,0.025043753261512997
19.42,0.026904479180594
19.43,0.028736799340725
19.44,0.030539535198093
19.45,0.032311067185474
19.46,0.034049593414274
19.47,0.035754059554441
19.48,0.037423616247079
19.490000000000002,0.039056168891481
19.5,0.040650648067361
19.51,0.042206299059834
19.52,0.043722789554974
19.53,0.045198080338039
19.54,0.046631390430897
19.55,0.04802170448336
19.56,0.049368102363357
19.57,0.050670465863364
19.580000000000002,0.051926190671328004
19.59,0.053135857810627
19.6,0.054298689364313
19.61,0.055413150296429
19.62,0.056478579367009
19.63,0.057495051484476
19.64,0.05846174162546
19.650000000000002,0.059377652297942
19.66,0.060242518556326
19.67,0.061056178590469995
19.68,0.061818223896361
19.69,0.062528187510401
19.7,0.063185722269887
19.71,0.06379064068139101
19.72,0.064342542597017
19.73,0.064841331237467
19.740000000000002,0.065286866429771
19.75,0.065678682997444
19.76,0.066016810868329
19.77,0.066301885297359
19.78,0.06653301009137899
19.79,0.06671108256435601
19.8,0.066835607322931
19.81,0.06690730362698301
19.82,0.066926645961699
19.830000000000002,0.066891416827452
19.84,0.066803894666925
19.85,0.066664449590459
19.86,0.06647329668870999
19.87,0.066231394033491
19.88,0.06593877254781
19.89,0.06559593644216
19.900000000000002,0.065203563811449
19.91,0.064761884485706
19.92,0.06427164434102099
19.93,0.063733505564114
19.94,0.0631487518589
19.95,0.062517737934915
19.96,0.061841179566897005
19.97,0.06111971733895699
19.98,0.060354177851313
19.990000000000002,0.059545434628707004
20.0,0.05869439416988901
20.01,0.057801997877263
20.02,0.056869221195259
20.03,0.055896823620566
20.04,0.05488611939427299
20.05,0.053837693638623
20.06,0.052753369630546006
20.07,0.051634033113486
20.080000000000002,0.050480844345676006
20.09,0.049294997035854
20.1,0.048077700971746996
20.11,0.04683019494533001
20.12,0.04555380111641
20.13,0.044249655292391006
20.14,0.042916741293651
20.150000000000002,0.041556938930694
20.16,0.04017344737944201
20.17,0.038767888630385
20.18,0.03734168190623301
20.19,0.035896651686880006
20.2,0.034433863191916
20.21,0.032954645766052997
20.22,0.031460711611239006
20.23,0.029952924418947
20.240000000000002,0.028432876777690998
20.25,0.026902175232394
20.26,0.025362012421746002
20.27,0.023811425333103
20.28,0.022253335644168003
20.29,0.020690033522315
20.3,0.019123237728389003
20.31,0.017553865109140997
20.32,0.015983841770648002
20.330000000000002,0.014414518365533
20.34,0.012847256968122
20.35,0.011283236270345002
20.36,0.009723926257579
20.37,0.008170710378766998
20.38,0.006624318789232003
20.39,0.005086097143310004
20.400000000000002,0.003558027019789002
20.41,0.002041396176977
20.42,0.0005368134781889994
20.43,0.0009534932382629993
20.44,0.002428810570036001
20.45,0.003887632630367
20.46,0.005328917688866001
20.47,0.006751023222344001
20.48,0.008154206960857002
20.490000000000002,0.009536368542821
20.5,0.010896391152941998
20.51,0.012233172720131
20.52,0.013545633864122
20.53,0.014832762409145998
20.54,0.016093281011764
20.55,0.017327024448147002
20.56,0.018532758807221
20.57,0.019709176520647
20.580000000000002,0.020855436075709
20.59,0.021970643373328
20.6,0.023053800993184
20.61,0.024104083447654
20.62,0.025120851794037002
20.63,0.026103100650224
20.64,0.027050196318518002
20.650000000000002,0.027961425290167
20.66,0.028836141783269
20.67,0.029673693194953
20.68,0.030473627990609
20.69,0.031234693732300003
20.7,0.031957180182672
20.71,0.032640193013102996
20.72,0.033283513803133005
20.73,0.033886572859169004
20.740000000000002,0.034448967320098
20.75,0.034970446899263
20.76,0.035450547123458
20.77,0.035889116320955
20.78,0.036286087409872
20.79,0.036641205088748005
20.8,0.036954199687405
20.81,0.037224379831133
20.82,0.037452842319610005
20.830000000000002,0.037638697237503
20.84,0.037782551271992
20.85,0.037884322886051994
20.86,0.037943980027459
20.87,0.037961662905904
20.88,0.037937467269477
20.89,0.037871618382607
20.900000000000002,0.037764424287537
20.91,0.037616112740304
20.92,0.03742717689836
20.93,0.037198127063126
20.94,0.036929280252781
20.95,0.036620905404598995
20.96,0.036273684365999995
20.97,0.035888048732846
20.98,0.035464474697984
20.990000000000002,0.035003400445562
21.0,0.03450549474200001
21.01,0.033970917857595005
21.02,0.033401312648771
21.03,0.032797204274244
21.04,0.032159131614895003
21.05,0.031487804755143
21.06,0.030785257457730995
21.07,0.030050768659113998
21.080000000000002,0.029286398866304998
21.09,0.028491915839605995
21.1,0.027668564376902002
21.11,0.026817043718922004
21.12,0.025938518648712
21.13,0.025034070247733
21.14,0.024104352667936
21.150000000000002,0.023150729673125002
21.16,0.022173829373229002
21.17,0.021174931660479998
21.18,0.020155085229748
21.19,0.019115231924162
21.2,0.018056698017681998
21.21,0.016980465347832
21.22,0.015887504545475994
21.23,0.014778846027349003
21.240000000000002,0.013655805585428997
21.25,0.012519894929760002
21.26,0.011372340013652005
21.27,0.010213838043944004
21.28,0.009045744914891997
21.29,0.007869335749543002
21.3,0.006685633012658003
21.31,0.005495964558930998
21.32,0.004301782023647997
21.330000000000002,0.0031042031467780062
21.34,0.0019041859127579969
21.35,0.000703064542323998
21.36,0.0004979521337660012
21.37,0.0016976267167439982
21.38,0.0028947426899390005
21.39,0.004088044392329002
21.400000000000002,0.005276533487467001
21.41,0.006458691988150998
21.42,0.007633541538292998
21.43,0.008799814473146001
21.44,0.009956184913665
21.45,0.011101562133305001
21.46,0.012234799834074002
21.47,0.013354899745257
21.48,0.014460569707683
21.490000000000002,0.015550761425824
21.5,0.016624309602048998
21.51,0.017680033762241
21.52,0.018717173200149
21.53,0.019733913136247
21.54,0.020729708806777998
21.55,0.021703861517292
21.56,0.022654926632527002
21.57,0.023582611428668
21.580000000000002,0.024485639575081
21.59,0.025363135890191
21.6,0.026214051003017002
21.61,0.027037355280757
21.62,0.027832715359929996
21.63,0.028598904481454
21.64,0.029335289382996
21.650000000000002,0.030041230249509
21.66,0.030716167845984
21.67,0.031359221381019
21.68,0.031969583813598
21.69,0.032546860575188
21.7,0.033090293676403995
21.71,0.033599401848731995
21.72,0.034073173214044995
21.73,0.034511373177648005
21.740000000000002,0.034913525911094
21.75,0.035279162814154996
21.76,0.035607961579401
21.77,0.035899451413204
21.78,0.036153392756883
21.79,0.036369157481587006
21.8,0.036546619921717
21.81,0.036685453269916
21.82,0.036785070528755
21.830000000000002,0.036845673173532
21.84,0.036867129760717
21.85,0.036849299682965
21.86,0.036792113268649
21.87,0.036695460172133
21.88,0.036559462161721
21.89,0.036384014166222
21.900000000000002,0.036169113749963996
21.91,0.035914990843554
21.92,0.035621790644465995
21.93,0.035289698562638
21.94,0.03491893946124
21.95,0.034509778995333
21.96,0.034062522375094995
21.97,0.033577514858470006
21.98,0.033055141516355996
21.990000000000002,0.032495821757144


==> anc/data/fig6/fig_c_inset_T01_rholbo1e-08.csv <==
time,err_inset
0.0,4.328226099747923e-08
0.01,5.810799619254681e-10
0.02,4.685214993749298e-09
0.03,1.6231405997046977e-08
0.04,3.932207004453403e-08
0.05,7.809908697531398e-08
0.06,1.4945222504003652e-07
0.07,2.5394237201936676e-07
0.08,3.976897250401734e-07
0.09,5.270538629975619e-07
0.1,6.798229660320843e-07
0.11,8.578217839394497e-07
0.12,1.062821129993452e-06
0.13,1.2965302089718023e-06
0.14,1.5605915969496564e-06
0.15,1.8565767880840411e-06
0.16,2.185981741953391e-06
0.17,2.550222930941537e-06
0.18,2.8328659730236794e-06
0.19,3.1273771549100715e-06
0.2,3.4333565519517606e-06
0.21,3.7503896960222605e-06
0.22,4.078048403077794e-06
0.23,4.41589140898202e-06
0.24,4.7634653170813834e-06
0.25,5.120305335948316e-06
0.26,5.485936169002947e-06
0.27,5.859886452963536e-06
0.28,6.241650959970535e-06
0.29,6.630727771961276e-06
0.3,7.026579886937334e-06
0.31,7.4286841980075735e-06
0.32,7.836540681926962e-06
0.33,8.249621750056058e-06
0.34,8.667394642003501e-06
0.35,9.089324195965531e-06
0.36,9.514874283023111e-06
0.37,7.280227938943895e-06
0.38,4.444638991074612e-06
0.39,9.350219359882672e-07
0.4,5.532589100187835e-07
0.41,1.3568881607195493e-07
0.42,3.202365509435978e-07
0.43,8.136035309913581e-07
0.44,1.3443694030224052e-06
0.45,1.9124661650993247e-06
0.46,2.5177915370377946e-06
0.47,3.1601934440406154e-06
0.48,3.839462416999062e-06
0.49,4.5553278490428895e-06
0.5,5.307456252934273e-06
0.51,6.095423789931331e-06
0.52,1.38576870560847e-05
0.53,2.996190013893063e-05
0.54,4.826296255400209e-05
0.55,6.891605098502396e-05
0.56,9.21054454500192e-05
0.57,0.00010749371470797353
0.58,0.0001134161097470221
0.59,0.00011948005144596374
0.6,0.0001256813602220075
0.61,0.00013215379278597172
0.62,0.00013877191839195557
0.63,0.00014552112611404544
0.64,0.0001524061709209934
0.65,0.00015942186816103598
0.66,0.00016656287688199267
0.67,0.00017382371027402366
0.68,0.00018119874315497553
0.69,0.00018868221744000602
0.7,0.00019626825310098406
0.71,0.00020342307131898663
0.72,0.0002105867656970184
0.73,0.00021634008949800165
0.74,0.0002229683112349723
0.75,0.00022950121072698448
0.76,0.00023592349942699875
0.77,0.00024222136591800503
0.78,0.0002483828382819908
0.79,0.0002543980404689783
0.8,0.0002602594319570106
0.81,0.0002659619658360035
0.82,0.00027150314813198517
0.83,0.0002768829466309741
0.84,0.00028210376289300454
0.85,0.000287170067423001
0.86,0.0002920881059709918
0.87,0.0002963814926180003
0.88,0.00030051615762499706
0.89,0.00030449137015099714
0.9,0.000308313966950996
0.91,0.0003119994307969956
0.92,0.00031558791021199517
0.93,0.0003191438354220033
0.94,0.0003224113868789992
0.95,0.00032557214156300057
0.96,0.0003286257689719997
0.97,0.000331574289159
0.98,0.0003344195491349995
0.99,0.0003371626838460009
1.0,0.0003398037754250016
1.01,0.00034234282488599874
1.02,0.00033915891081699734
1.03,0.0003350604705290028
1.04,0.0003300848918069976
1.05,0.00032426877199499826
1.06,0.0003175932356620087
1.07,0.00031002793846598986
1.08,0.0003099350804119938
1.09,0.00030972457417099974
1.1,0.00030962352561700324
1.11,0.00030919971718500194
1.12,0.000309357010759001
1.13,0.0003083140568210102
1.14,0.0003071319399330086
1.15,0.0003059571941740058
1.16,0.00030466683883699497
1.17,0.0003032141031859975
1.18,0.00030129482509599903
1.19,0.00029988874740199956
1.2,0.0002987327995029876
1.21,0.0002972619183120029
1.22,0.0002957323636010034
1.23,0.0002941162312199985
1.24,0.0002927995472039868
1.25,0.0002810651714700019
1.26,0.0002579132499690162
1.27,0.0002332527745700086
1.28,0.00020699546822000592
1.29,0.00017912799243999245
1.3,0.00014952893502301334
1.31,0.00011818026129700732
1.32,8.504344991200341e-05
1.33,5.007235959300638e-05
1.34,1.324975580699328e-05
1.35,2.5465944129998697e-05
1.36,4.932572387800205e-05
1.37,5.700855558801732e-05
1.38,6.449329614799382e-05
1.39,7.17083027549914e-05
1.4,7.868188354401284e-05
1.41,8.539454999997864e-05
1.42,9.18306064799923e-05
1.43,9.796748515900067e-05
1.44,0.0001037862207300122
1.45,0.00010926795183099913
1.46,0.00011439379781200132
1.47,0.00012192483394998788
1.48,0.00012986182987298478
1.49,0.00013760043710400738
1.5,0.00014513060064000327
1.51,0.00015242954912200735
1.52,0.00015949692281699845
1.53,0.00016632976237401786
1.54,0.00017290951119700027
1.55,0.0001792251751719931
1.56,0.0001852637564810078
1.57,0.0001939241936310121
1.58,0.00020368755040398034
1.59,0.00021337722152101057
1.6,0.00022300747892499417
1.61,0.0002497945198940005
1.62,0.0002773485412140009
1.63,0.00030563704662998903
1.64,0.00033467906434500594
1.65,0.00036448837097600995
1.66,0.0003946233601479915
1.67,0.00040550003260499123
1.68,0.00041641971489099483
1.69,0.00042734177166199594
1.7,0.0004380988288239934
1.71,0.00044860640855499956
1.72,0.0004589228554160024
1.73,0.000464706556550995
1.74,0.00046950172838999826
1.75,0.0004745350997399922
1.76,0.00047930415870499343
1.77,0.0004838010475059912
1.78,0.00048788322764699993
1.79,0.0004914368484000009
1.8,0.0004977159491519959
1.81,0.0005040547740149948
1.82,0.0005065181535710006
1.83,0.0005089068441830047
1.84,0.0005108302470749962
1.85,0.0005063586889650015
1.86,0.0005007386537499992
1.87,0.0005147844550160013
1.88,0.0005505148735199979
1.89,0.0005865543408230013
1.9,0.0006319991048800017
1.91,0.0006779890262339997
1.92,0.0007246439320150004
1.93,0.0007718480064590003
1.94,0.0008195581692919999
1.95,0.000876593242754
1.96,0.0009348976637739998
1.97,0.0009945238506629999
1.98,0.0010551681679209987
1.99,0.0011168963942189986
2.0,0.0011792929070279998
2.01,0.001211513941045999
2.02,0.0012135256534650009
2.03,0.001215170311322001
2.04,0.0012164698090959998
2.05,0.0012174378759269994
2.06,0.0012180818008189973
2.07,0.0012189800436830031
2.08,0.0012202782715360003
2.09,0.0012210499102200054
2.1,0.001221587651107997
2.11,0.0012219698016249989
2.12,0.001222400274816994
2.13,0.0012222843111239987
2.14,0.0012219320023190011
2.15,0.001221348174315004
2.16,0.0012114885719459942
2.17,0.001192622099113999
2.18,0.0011724593163000008
2.19,0.0011511833393179974
2.2,0.0011288264209350016
2.21,0.0011047582018419988
2.22,0.001079626126117006
2.23,0.001053435877051992
2.24,0.0010261933503670079
2.25,0.0009979295200080035
2.26,0.0009686238927689994
2.27,0.000938283284943997
2.28,0.000906867885068996
2.29,0.0008744289518859971
2.3,0.0008409758097009945
2.31,0.0008065174726829966
2.32,0.0007854206641229877
2.33,0.0007775031581459951
2.34,0.0007701751992810063
2.35,0.0007630931648510003
2.36,0.0007561215626169931
2.37,0.0007492560024520006
2.38,0.0007425948341940047
2.39,0.0007357358623309995
2.4,0.0007290183435989944
2.41,0.0007225645713990064
2.42,0.0007131772127070002
2.43,0.0007071889486549993
2.44,0.0007014835415149884
2.45,0.0006960709283770072
2.46,0.0006909608053399935
2.47,0.0006861648192700021
2.48,0.0006779940857530031
2.49,0.0006559652857600073
2.5,0.0006276450995660043
2.51,0.0005992613028050001
2.52,0.0005702389616090014
2.53,0.000540678332203004
2.54,0.0005107781364529981
2.55,0.00048055182064499907
2.56,0.0004516221745890017
2.57,0.00042047527852800276
2.58,0.00038894149461599775
2.59,0.0003752724509830038
2.6,0.00036189690706799754
2.61,0.000348565402481002
2.62,0.00033545687411300207
2.63,0.0003218749557619971
2.64,0.00030839293183399646
2.65,0.00029491752155199474
2.66,0.0002815252570680035
2.67,0.00026822472677599796
2.68,0.0002549503956839963
2.69,0.00024180879211300327
2.7,0.00022884603094499786
2.71,0.00021616753414700068
2.72,0.00020361859859099884
2.73,0.00019077507308699893
2.74,0.00018058525707800172
2.75,0.00016774542599800116
2.76,0.0001580370406029999
2.77,0.00014859058446099922
2.78,0.00013939920898400036
2.79,0.00011533727601399993
2.8,7.169756501999944e-05
2.81,2.721403959499982e-05
2.82,1.7567009736e-05
2.83,6.256714067999969e-05
2.84,0.00010780026062399972
2.85,0.00015317935634400013
2.86,0.00019876908974899958
2.87,0.00023859207038800026
2.88,0.00027251269134799874
2.89,0.00030588718056600087
2.9,0.0003411675417449994
2.91,0.0003764053447560013
2.92,0.00041153306017300065
2.93,0.0004462790934879994
2.94,0.0004934463431809991
2.95,0.0005132504691010009
2.96,0.0005112398427669987
2.97,0.0005082637652090022
2.98,0.000504451236241002
2.99,0.000500720326682004
3.0,0.0004992576232909982
3.01,0.0004969341528850008
3.02,0.0004937732998330016
3.03,0.00048619538264299544
3.04,0.00048128392800000225
3.05,0.0004776110875549938
3.06,0.00047016306514399697
3.07,0.0004618600413309956
3.08,0.00045274227488099894
3.09,0.00044297074078800125
3.1,0.00043229870508399576
3.11,0.0004208256995070006
3.12,0.0004082336049519991
3.13,0.0003909173571330013
3.14,0.00037668052522100287
3.15,0.00036506671893899584
3.16,0.000354660224693
3.17,0.00033861519825200553
3.18,0.00031653161654299905
3.19,0.00029347984490700474
3.2,0.00026938426171899815
3.21,0.0002492182822979999
3.22,0.0002282040028480023
3.23,0.00020211757707799816
3.24,0.000175691924566998
3.25,0.00015605120074900503
3.26,0.00012876166049699544
3.27,0.0001005692712089945
3.28,7.614722826299741e-05
3.29,5.1046832661001684e-05
3.3,2.5204655621995087e-05
3.31,1.3644386119976426e-06
3.32,2.8693445718000476e-05
3.33,5.666141660999602e-05
3.34,8.536763881999976e-05
3.35,0.00011152858642699687
3.36,0.00013557928796599505
3.37,0.0001544661435639999
3.38,0.00017384618059300416
3.39,0.00018821197017399732
3.4,0.00020157437374099946
3.41,0.00022813800260900602
3.42,0.00025232926943100087
3.43,0.00027228563053700167
3.44,0.0002860027833169951
3.45,0.00029879190895299584
3.46,0.00031120127806799625
3.47,0.00032732562931499926
3.48,0.0003432408886569968
3.49,0.0003584315054670009
3.5,0.0003736815230570012
3.51,0.0003888291906930033
3.52,0.00040399274009800257
3.53,0.0004179503807909997
3.54,0.000422571122367002
3.55,0.00042540609045199976
3.56,0.00043136436712900086
3.57,0.0004372229146140001
3.58,0.0004429474399850024
3.59,0.00044841315114500097
3.6,0.00045359046246500057
3.61,0.0004587085814009989
3.62,0.0004632305018209999
3.63,0.0004672582993210002
3.64,0.0004709184580399999
3.65,0.00047421559433400004
3.66,0.0004770663519430001
3.67,0.00048115985038200016
3.68,0.00048462627289800036
3.69,0.0004876568226909999
3.7,0.000490197800332999
3.71,0.0004902707469230001
3.72,0.0004898897764820005
3.73,0.0004890009274970027
3.74,0.0004876203939839993
3.75,0.00048574697691700086
3.76,0.0004834086713779995
3.77,0.00048059716580500095
3.78,0.0004772854729480011
3.79,0.0004739050290610003
3.8,0.00047001339380099705
3.81,0.00046560584653399656
3.82,0.0004606736084590002
3.83,0.0004551720296250006
3.84,0.00045547721266599867
3.85,0.00046173715920000413
3.86,0.0004646121176740056
3.87,0.00046673099297499937
3.88,0.00046809691058099373
3.89,0.00046865358326300677
3.9,0.00046843371122499977
3.91,0.00046741869527799906
3.92,0.000465586596911996
3.93,0.0004625980944749919
3.94,0.0004572029448289966
3.95,0.00045054425438299794
3.96,0.00044269707547299475
3.97,0.0004355859375759913
3.98,0.0004252347563220016
3.99,0.00042194490908400994
4.0,0.00040843376780300145
4.01,0.0003960161958320024
4.02,0.000384216177811994
4.03,0.0003597747542159885
4.04,0.00033310653995699546
4.05,0.0003030682977189919
4.06,0.00027190693779399755
4.07,0.00023747385222400164
4.08,0.00020168205139699247
4.09,0.00017230355891399707
4.1,0.00014503380159699986
4.11,0.00011625461751800514
4.12,8.722326493700028e-05
4.13,5.571818636199155e-05
4.14,2.336266235000717e-05
4.15,1.002614420199388e-05
4.16,4.450007813400214e-05
4.17,7.99687705650004e-05
4.18,0.00011641613548499241
4.19,0.00015382494612500852
4.2,0.00019217320110900826
4.21,0.0002266570973149945
4.22,0.0002573177999889986
4.23,0.00029271304677500054
4.24,0.0003307609074950091
4.25,0.0003728993907589906
4.26,0.00041767160653899404
4.27,0.0004607164350690085
4.28,0.0005073141097390044
4.29,0.0005549197307000153
4.3,0.0006027227700149962
4.31,0.0006539040746410263
4.32,0.0006974998106190067
4.33,0.0007410468224180178
4.34,0.0007850517620140163
4.350000000000001,0.000829525918310009
4.36,0.0008744265565010095
4.37,0.0009197186824189962
4.38,0.000965734706720997
4.39,0.001009139660720998
4.4,0.001057742876365994
4.41,0.001101653941870992
4.42,0.001146854450535001
4.43,0.0011905152726960078
4.44,0.0012337894300200047
4.45,0.0012769660307699882
4.46,0.0013227775701779992
4.47,0.0013653866841950024
4.48,0.0014052846853549877
4.49,0.0014393540163430002
4.5,0.0014725428574009908
4.51,0.0015051074277500076
4.52,0.0015393797310919999
4.53,0.0015727113010899907
4.54,0.0016050466206609937
4.55,0.0016374253291690094
4.56,0.0016688292271880012
4.57,0.0016991611578839882
4.58,0.001728429923076008
4.59,0.0017569541615689993
4.600000000000001,0.0017846200931549983
4.61,0.0018113298533460054
4.62,0.001835762169154001
4.63,0.0018570501677590001
4.64,0.0018769326871310027
4.65,0.0018954217206920004
4.66,0.0019124585308950004
4.67,0.0019280744627230006
4.68,0.0019379671597110001
4.69,0.0019546456311870034
4.7,0.001965363725659003
4.71,0.001965686303330001
4.72,0.001968916338484998
4.73,0.001970424189481998
4.74,0.0019677708740120023
4.75,0.0019671471851989974
4.76,0.0019610083139120008
4.77,0.001953435862805001
4.78,0.0019439771223689999
4.79,0.0019390584929680002
4.8,0.0019133266186190032
4.81,0.0018833049083180013
4.82,0.0018479890915170001
4.83,0.0018119874382339996
4.84,0.0017738043276609998
4.850000000000001,0.001733587596565
4.86,0.001694898281892
4.87,0.001654132989435
4.88,0.001608917794357
4.89,0.0015597099250369995
4.9,0.0015086137118129998
4.91,0.0014556882582029973
4.92,0.0014009972276410008
4.93,0.0013437192707050037
4.94,0.0012853828880450002
4.95,0.0012266313365719983
4.96,0.0011638630556970037
4.97,0.001102006993566003
4.98,0.0010379984924109992
4.99,0.0009730455825200032
5.0,0.0009070966093420035
5.01,0.0008362671162399984
5.02,0.0007604870879839992
5.03,0.0006856580961520087
5.04,0.0006119261095990092
5.05,0.0005401771064039995
5.06,0.0004664309123380006
5.07,0.0003955947708159935
5.08,0.0003264741133409965
5.09,0.00026054579921599985
5.100000000000001,0.00020320298751799748
5.11,0.0001461423189419997
5.12,8.94221009840046e-05
5.13,3.3159290960996235e-05
5.14,2.2625321013991506e-05
5.15,7.768542225999875e-05
5.16,0.0001338838867050024
5.17,0.00019011989022499343
5.18,0.0002454042694600006
5.19,0.0002997069055030027
5.2,0.00035301236048199125
5.21,0.0004065343628429918
5.22,0.0004573458279480136
5.23,0.0005063759884990082
5.24,0.0005508716346200038
5.25,0.000594252199982992
5.26,0.0006363876324489981
5.27,0.0006763028050039976
5.28,0.0007165799396330053
5.29,0.0007552736704069807
5.3,0.0007929382889779735
5.31,0.0008302472519489956
5.32,0.0008648046889589978
5.33,0.0008975124637159992
5.34,0.0009275103591980249
5.350000000000001,0.0009561511019610114
5.36,0.000983887302066
5.37,0.0010027873169340118
5.38,0.001026514663586997
5.39,0.001048680648867012
5.4,0.0010737557127930009
5.41,0.0011018438263659946
5.42,0.0011315739743070208
5.43,0.001162004708469
5.44,0.0011908895018339916
5.45,0.0012141509767799874
5.46,0.001225337360295009
5.47,0.0012342899048080058
5.48,0.001240849174483999
5.49,0.0012480321334610023
5.5,0.0012540406928049919
5.51,0.0012592716778429824
5.52,0.0012628230873529822
5.53,0.001264882562866998
5.54,0.00126525908293601
5.55,0.0012622756618229924
5.56,0.0012577498330769987
5.57,0.0012516363856079904
5.58,0.001244425802829019
5.59,0.0012349302200189982
5.600000000000001,0.001226306551651013
5.61,0.00121392577655699
5.62,0.0012007898716879795
5.63,0.001185712260880989
5.64,0.0011678680237140193
5.65,0.0011505427551979919
5.66,0.0011330317103890042
5.67,0.001114944800828993
5.68,0.0010959613069239926
5.69,0.0010759926721599922
5.7,0.0010549349345830017
5.71,0.0010327829455250015
5.72,0.0010096571640869911
5.73,0.0009850596218750063
5.74,0.0009596484853109932
5.75,0.0009331019916699879
5.76,0.0009051274655280106
5.77,0.0008767984381710114
5.78,0.0008469470520700018
5.79,0.0008158305024119905
5.8,0.0007840502604180011
5.81,0.000752155303540003
5.82,0.0007192831281710166
5.83,0.0006854190734139898
5.84,0.0006466861001570012
5.850000000000001,0.0006073212391400074
5.86,0.0005665956163590224
5.87,0.0005246096348459905
5.88,0.00048496656196400645
5.89,0.00044137958443099534
5.9,0.00039475042527098436
5.91,0.0003471499059110039
5.92,0.0002988906423460058
5.93,0.00025023468403799487
5.94,0.00020171121064799236
5.95,0.00015195137533599579
5.96,0.0001015848242249956
5.97,5.425691606299188e-05
5.98,4.478491850007371e-06
5.99,4.8040786111008815e-05
6.0,0.00010069832554099323
6.01,0.00015354138265200046
6.02,0.00020648581926799303
6.03,0.00025944844892200614
6.04,0.0003132412395440015
6.05,0.00036576352036600535
6.06,0.0004180446431479995
6.07,0.0004704013293519993
6.08,0.0005218183116900005
6.09,0.0005728608383539918
6.100000000000001,0.0006255686136399929
6.11,0.0006797993069740105
6.12,0.0007346302915470018
6.13,0.0007883292207570003
6.140000000000001,0.0008408056164760022
6.15,0.000891232053589
6.16,0.0009426098564170038
6.17,0.0009924263860789997
6.18,0.0010406126401659999
6.19,0.0010870537371630018
6.2,0.0011316759222209996
6.21,0.0011707003641699965
6.22,0.0012090955569079992
6.23,0.0012447031829550016
6.24,0.0012784838526380023
6.25,0.001310349143765998
6.26,0.0013406919531970003
6.27,0.0013672010186329998
6.28,0.0013916014170219995
6.29,0.001413317684055
6.3,0.0014326859876920002
6.31,0.0014494119530369999
6.32,0.0014649490033069998
6.33,0.0014783300146989998
6.34,0.0014894422813929997
6.350000000000001,0.001497379201808001
6.36,0.0015014540480669993
6.37,0.0015041377674170006
6.38,0.0015048478564800016
6.390000000000001,0.0015035113046630022
6.4,0.0015001561561659993
6.41,0.0014947376150440013
6.42,0.0014873278539540048
6.43,0.001477174887861997
6.44,0.0014648256483920027
6.45,0.0014503920825710004
6.46,0.0014342212824109968
6.47,0.001416364338164
6.48,0.001396989435663
6.49,0.0013761488259379992
6.5,0.0013503673583300027
6.51,0.0013272461316230014
6.52,0.001303744417777003
6.53,0.001278589260513996
6.54,0.0012524256968790004
6.55,0.0012228814454540021
6.56,0.0011897444198799983
6.57,0.0011552271018160018
6.58,0.0011156925016330005
6.59,0.0010752284799590006
6.600000000000001,0.001033642133525997
6.61,0.0009909916093679971
6.62,0.0009473318416969995
6.63,0.0009027191183409999
6.640000000000001,0.0008586300586029966
6.65,0.0008104411919550025
6.66,0.000761395401501011
6.67,0.0007116099925760094
6.68,0.00066093151883799
6.69,0.0006125547500030054
6.7,0.0005645462212420099
6.71,0.0005160300263010037
6.72,0.0004661099301480065
6.73,0.0004166332590209987
6.74,0.00036678379274800166
6.75,0.000315877396129996
6.76,0.00026461919552700497
6.77,0.0002145046573980014
6.78,0.00016076572330001038
6.79,0.00010868534604099866
6.8,5.646185752199162e-05
6.81,3.919920237002716e-06
6.82,4.894154080900548e-05
6.83,9.986953439099222e-05
6.84,0.00014908885297200414
6.850000000000001,0.00019969992832599703
6.86,0.00025030641342800586
6.87,0.0002998680305009993
6.88,0.0003479712660000023
6.890000000000001,0.00039488233887800817
6.9,0.00044132252596700006
6.91,0.0004870352405780126
6.92,0.0005323261856659961
6.93,0.0005771368326620008
6.94,0.0006213504695700006
6.95,0.0006675162649739941
6.96,0.0007095715679329984
6.97,0.0007520675649849984
6.98,0.0007955181345229989
6.99,0.0008382574960270062
7.0,0.0008802662720199944
7.01,0.0009215236497240042
7.02,0.0009647053991830024
7.03,0.0010058942724559955
7.04,0.0010450076056830043
7.05,0.0010831640743070026
7.06,0.0011197865625919984
7.07,0.001153698648251003
7.08,0.0011867511973260025
7.09,0.001219960874534999
7.100000000000001,0.0012523652371750002
7.11,0.0012839466693730026
7.12,0.0013149068276340006
7.13,0.0013452783609500044
7.140000000000001,0.001375078412389999
7.15,0.001404561403686
7.16,0.0014337298124900005
7.17,0.0014623598270729968
7.18,0.001490080545902002
7.19,0.0015176707670919998
7.2,0.0015426363391019965
7.21,0.0015713109812510034
7.22,0.0015997884356480016
7.23,0.001627485537134002
7.24,0.0016547492524289983
7.25,0.0016807996820239965
7.26,0.0017060831277050034
7.27,0.0017308613941620019
7.28,0.0017539510016710003
7.29,0.0017796117417759987
7.3,0.0018039258164279995
7.31,0.0018272992152860018
7.32,0.001849750768343001
7.33,0.001869309310956
7.34,0.0018862429099309984
7.350000000000001,0.001903089955698
7.36,0.0019201292644450002
7.37,0.001936343322613998
7.38,0.0019510551542860008
7.390000000000001,0.001965870505549999
7.4,0.001979488634603
7.41,0.001992282273110999
7.42,0.0020041948289579985
7.43,0.002016338296114
7.44,0.0020280773131639996
7.45,0.002039029415166
7.46,0.002049212488803
7.47,0.002058590085515
7.48,0.002066298719189
7.49,0.002072570706923
7.5,0.002078026761803
7.51,0.0020827814050510002
7.52,0.002086857825099
7.53,0.0020884759987350003
7.54,0.0020893353546840004
7.55,0.002088441411758
7.56,0.0020858158662449998
7.57,0.0020824027285220002
7.58,0.002077559203432
7.59,0.00207170685557
7.600000000000001,0.002065347776435
7.61,0.002058591154611999
7.62,0.0020513849469709997
7.63,0.0020432833502949995
7.640000000000001,0.0020346826031340005
7.65,0.0020266193299840005
7.66,0.0020189418780589986
7.67,0.002009370712159002
7.68,0.0019980343475460016
7.69,0.0019863341751709986
7.7,0.001974351763041001
7.71,0.0019618668961640003
7.72,0.001948919021639
7.73,0.0019361175592549976
7.74,0.0019231974756979998
7.75,0.0019100202905069988
7.76,0.0018963338093779987
7.77,0.0018821496564900009
7.78,0.001867553330568001
7.79,0.0018528800088590015
7.8,0.001837418089897
7.81,0.0018217432811010008
7.82,0.0018058895240570007
7.83,0.0017895997217019996
7.84,0.0017732122037440005
7.850000000000001,0.0017557549916900027
7.86,0.0017381485217929996
7.87,0.0017203716885579971
7.88,0.0017026301722180004
7.890000000000001,0.0016842205307890032
7.9,0.0016671394422179998
7.91,0.001649974629237997
7.92,0.0016327876133360002
7.930000000000001,0.0016155953507400005
7.94,0.001597373899418001
7.95,0.0015789089508039984
7.96,0.001561004698546
7.97,0.0015426458785050001
7.98,0.001524084287109
7.99,0.0015052209387819999
8.0,0.0014861328102550014
8.01,0.0014668093165380001
8.02,0.001447530383094
8.03,0.0014277683710160003
8.040000000000001,0.0014071518864199987
8.05,0.0013865893397360003
8.06,0.0013658825902930008
8.07,0.001344157566641
8.08,0.001323207422831
8.09,0.001301769042316
8.1,0.0012807191672170003
8.11,0.0012589766830889996
8.120000000000001,0.001238080058324
8.13,0.00121719676711
8.14,0.0011963218156080002
8.15,0.001175459443
8.16,0.001154615529356
8.17,0.001133796514705
8.18,0.001113005329356
8.19,0.0010919353654139999
8.2,0.001071230246022
8.21,0.001050670981636
8.22,0.0010298346981670002
8.23,0.0010096153543349999
8.24,0.0009894893312250002
8.25,0.0009696513165
8.26,0.0009495772999460004
8.27,0.0009295378043020011
8.28,0.0009094152046399996
8.290000000000001,0.0008891820908250008
8.3,0.0008688276696960009
8.31,0.0008483390340469996
8.32,0.000827702578499
8.33,0.0008069042244989999
8.34,0.0007861313045610004
8.35,0.0007670994138849994
8.36,0.0007481028807110011
8.370000000000001,0.000727700139582
8.38,0.0007077011480720007
8.39,0.0006879402824149991
8.4,0.000668902513002001
8.41,0.0006504392105199999
8.42,0.0006317462811470005
8.43,0.0006130229522670026
8.44,0.000594148328122001
8.45,0.0005750533714739998
8.46,0.000555907205162999
8.47,0.0005364117603749996
8.48,0.0005167252057470019
8.49,0.0004968509051859991
8.5,0.00047686576960700305
8.51,0.0004566556736439985
8.52,0.0004363545864149998
8.53,0.00041533085425599775
8.540000000000001,0.00039509620805200027
8.55,0.00037475289452299984
8.56,0.000354283955121
8.57,0.000333367884271997
8.58,0.00031400272230799886
8.59,0.00029323906925200066
8.6,0.00027140957081400047
8.61,0.0002503805771780013
8.620000000000001,0.0002292983252870015
8.63,0.00020753106376900088
8.64,0.0001859411322020013
8.65,0.00016487725497200262
8.66,0.00014284610190400115
8.67,0.0001224145656039989
8.68,9.954184293200011e-05
8.69,7.838032254500055e-05
8.700000000000001,5.6410004845002665e-05
8.71,3.31754132760001e-05
8.72,1.0169362742000476e-05
8.73,1.2792550388000118e-05
8.74,3.552370371600125e-05
8.75,5.7536652559999485e-05
8.76,8.006475483699968e-05
8.77,0.00010293776725599918
8.78,0.00012513991994899873
8.790000000000001,0.0001467696475169998
8.8,0.00016797594916600003
8.81,0.00018845390810300067
8.82,0.00020726808133800234
8.83,0.00022806566250400256
8.84,0.00024546565238999993
8.85,0.0002636201316140001
8.86,0.00028167441738800175
8.870000000000001,0.00029961577995899977
8.88,0.0003174358474660015
8.89,0.0003346756549139976
8.9,0.00035140959030600244
8.91,0.0003680001922409977
8.92,0.0003835858897739998
8.93,0.00039830263893299994
8.94,0.0004121157059729999
8.950000000000001,0.00042480137532199813
8.96,0.00043647992436200017
8.97,0.00044753290547100075
8.98,0.0004587448689740009
8.99,0.0004687023949759995
9.0,0.0004778601951209993
9.01,0.00048696764106099903
9.02,0.0004954490445059998
9.03,0.0005033491089179998
9.040000000000001,0.0005106597740640005
9.05,0.000517397942165999
9.06,0.0005240823695460001
9.07,0.0005301614567819997
9.08,0.000535407195299
9.09,0.0005402324716530004
9.1,0.0005448442162950002
9.11,0.0005488486528709997
9.120000000000001,0.0005524063205600001
9.13,0.00055538701549
9.14,0.000557140642639
9.15,0.0005590896743689999
9.16,0.0005590481441470002
9.17,0.000558318895709
9.18,0.0005569037947189999
9.19,0.000554932056599
9.200000000000001,0.0005526820388699998
9.21,0.0005499756221119994
9.22,0.000547362414801
9.23,0.0005462969406590003
9.24,0.000544547655471999
9.25,0.0005424086480890003
9.26,0.0005399768086320009
9.27,0.0005370655411199993
9.28,0.0005337247706879988
9.290000000000001,0.0005289878764289987
9.3,0.0005229416460479988
9.31,0.0005157193027809995
9.32,0.0005073338480260023
9.33,0.0004984846558880006
9.34,0.0004887370427179988
9.35,0.00047916588562799817
9.36,0.00046900583096000023
9.370000000000001,0.0004586290475869989
9.38,0.0004472513515199998
9.39,0.00043751038175299933
9.4,0.000427502162434
9.41,0.00041727913988800006
9.42,0.00040683142627900154
9.43,0.00039618415669899834
9.44,0.0003850333476799993
9.450000000000001,0.0003737059246009984
9.46,0.00036209816568599784
9.47,0.00034919686561300095
9.48,0.0003349293911099997
9.49,0.000320462591260999
9.5,0.00030552353563599935
9.51,0.0002903982879179992
9.52,0.0002746674648529991
9.53,0.0002594895557369997
9.540000000000001,0.00024440141535100185
9.55,0.0002292183179230002
9.56,0.00021434093145399763
9.57,0.00019971974419299987
9.58,0.00018538240326399988
9.59,0.00017151355642600064
9.6,0.00015838951371100266
9.61,0.00014513604387000195
9.620000000000001,0.0001326092308099984
9.63,0.00012093666468599926
9.64,0.00010887826509399859
9.65,9.633129664700021e-05
9.66,8.378034390400108e-05
9.67,7.174022723200127e-05
9.68,6.0386133012999e-05
9.69,4.944489169700014e-05
9.700000000000001,3.910862962699935e-05
9.71,2.9492807407001387e-05
9.72,2.064071373599971e-05
9.73,1.2419397675999394e-05
9.74,4.8983996129986496e-06
9.75,2.4987885320001957e-06
9.76,8.394347746000508e-06
9.77,1.3514003345000553e-05
9.78,1.7858025162999225e-05
9.790000000000001,2.140939343800094e-05
9.8,2.429559537900014e-05
9.81,2.6574761914000336e-05
9.82,2.9181018344001317e-05
9.83,3.112819880800137e-05
9.84,3.2268237308999935e-05
9.85,3.273813620199937e-05
9.86,3.2394275587999295e-05
9.870000000000001,3.180935485900052e-05
9.88,3.099168915199997e-05
9.89,2.949369369200012e-05
9.9,2.7241988404999996e-05
9.91,2.4458730575000007e-05
9.92,2.116678805700028e-05
9.93,1.7163204956999883e-05
9.94,1.2700488019000249e-05
9.950000000000001,7.495116878000058e-06
9.96,2.2384098999992524e-06
9.97,3.692714334998723e-06
9.98,1.0069028006e-05
9.99,1.6350933043999746e-05
10.0,2.3453375839000215e-05
10.01,3.134513867799997e-05
10.02,4.013063916299964e-05
10.03,4.9049108597001845e-05
10.040000000000001,5.861555448000155e-05
10.05,6.866953814200008e-05
10.06,7.993037655500135e-05
10.07,9.283081452899841e-05
10.08,0.00010670547701099875
10.09,0.00012097957448499799
10.1,0.00013493852608899987
10.11,0.00014932834989899932
10.120000000000001,0.00016357335839099763
10.13,0.00017874647565600116
10.14,0.00019461539157900054
10.15,0.00021035924432799558
10.16,0.0002264291646310035
10.17,0.00024236838758599777
10.18,0.0002585713267169998
10.19,0.00027487609133200475
10.200000000000001,0.00029152261147899483
10.21,0.0003086703113769976
10.22,0.00032584278131900235
10.23,0.00034302096942200044
10.24,0.0003601705355240001
10.25,0.0003771908188580017
10.26,0.00039436549153099715
10.27,0.00041165788442299595
10.28,0.00042905259580300337
10.290000000000001,0.00044673645042799665
10.3,0.0004645558282040038
10.31,0.0004818435923260034
10.32,0.0004995355576800017
10.33,0.0005170782995100043
10.34,0.0005346780898280029
10.35,0.0005519855623479994
10.36,0.0005692569928259991
10.370000000000001,0.0005862145119879952
10.38,0.0006028212864260044
10.39,0.0006190547000109944
10.4,0.0006348981005629972
10.41,0.0006502481562550011
10.42,0.0006650966900829947
10.43,0.0006797884716900071
10.44,0.0006939628387319929
10.450000000000001,0.0007089313420539922
10.46,0.000721645501933002
10.47,0.0007343123118350031
10.48,0.0007464945564489983
10.49,0.0007582378109689952
10.5,0.0007696606474650036
10.51,0.0007805055498729951
10.52,0.000791034651794989
10.53,0.0008011447414189993
10.540000000000001,0.0008109101937830016
10.55,0.0008205863742260094
10.56,0.0008295743826719909
10.57,0.0008384162261429878
10.58,0.0008467343804540034
10.59,0.0008546176453869958
10.6,0.0008613819239649961
10.61,0.0008682477283109974
10.620000000000001,0.0008749272754269982
10.63,0.0008809548888379926
10.64,0.0008865643647870125
10.65,0.0008917334683190004
10.66,0.000895147198665
10.67,0.0008979641542350009
10.68,0.0009018610323600074
10.69,0.0009041167757609936
10.700000000000001,0.0009061672723090081
10.71,0.0009076730027409996
10.72,0.0009082263852540004
10.73,0.000908750645016998
10.74,0.0009092758065760015
10.75,0.0009099775871519999
10.76,0.000910482536648001
10.77,0.0009107841702910013
10.78,0.0009108547877849996
10.790000000000001,0.0009099129991720009
10.8,0.000908470932724996
10.81,0.0009060282276829937
10.82,0.0009025156043570015
10.83,0.000898452144184006
10.84,0.0008938944540970023
10.85,0.0008888834114359964
10.86,0.0008834690518969984
10.870000000000001,0.0008776206342719986
10.88,0.0008711508223959996
10.89,0.0008640756994859958
10.9,0.000857620581018001
10.91,0.0008492610635299977
10.92,0.0008403023825840003
10.93,0.0008305878406639974
10.94,0.0008202865704510023
10.950000000000001,0.0008094006626839997
10.96,0.0007976710473570001
10.97,0.0007849895442700004
10.98,0.0007720726298729996
10.99,0.0007576499225089989
11.0,0.0007444792546330015
11.01,0.0007310899231040002
11.02,0.0007162937417380007
11.03,0.0007009555534370007
11.040000000000001,0.0006851004702159991
11.05,0.0006686902516610006
11.06,0.0006517534947490002
11.07,0.000634668861456
11.08,0.0006174010437760002
11.09,0.0005989557435650003
11.1,0.0005807619195419998
11.11,0.0005619589687499999
11.120000000000001,0.0005424936892829999
11.13,0.0005220186845460001
11.14,0.0005011849878899998
11.15,0.0004795086757680006
11.16,0.0004573320843639997
11.17,0.000435007330372
11.18,0.00041265966063800015
11.19,0.00039001556159699857
11.200000000000001,0.00036665364330600025
11.21,0.0003435388595160009
11.22,0.0003204221437090003
11.23,0.0002973645825850024
11.24,0.0002742414664399992
11.25,0.00025105518766200055
11.26,0.00022781933077700017
11.27,0.00020454404236699975
11.28,0.0001812378538499984
11.290000000000001,0.00015790924038799892
11.3,0.0001342973019239982
11.31,0.00011082897782799944
11.32,8.735829950799745e-05
11.33,6.45867464569988e-05
11.34,4.1490134395000267e-05
11.35,1.837050782400179e-05
11.36,4.996338179998061e-06
11.370000000000001,2.8384647653000028e-05
11.38,5.183142724800305e-05
11.39,7.532525263799494e-05
11.4,9.879685022700507e-05
11.41,0.00012248494936500237
11.42,0.0001459187955369992
11.43,0.00016947903169200335
11.44,0.00019303922685499908
11.450000000000001,0.00021655447452700177
11.46,0.00024011632077500233
11.47,0.0002629783280199971
11.48,0.00028571729158599624
11.49,0.00030841988966701095
11.5,0.0003310692033589996
11.51,0.0003536519914850017
11.52,0.00037641774874899725
11.53,0.00039846072805199695
11.540000000000001,0.0004205481743349976
11.55,0.0004423606292769944
11.56,0.00046376906753900493
11.57,0.00048506340753999566
11.58,0.0005062680409509968
11.59,0.0005276802257739993
11.6,0.0005489493606650048
11.61,0.000569454683027007
11.620000000000001,0.0005895387242880051
11.63,0.0006092379177640023
11.64,0.0006284323887150028
11.65,0.0006471381939679999
11.66,0.0006651619559540078
11.67,0.0006825418794179916
11.68,0.0006991703163130025
11.69,0.0007150342607400023
11.700000000000001,0.0007303447258300011
11.71,0.0007449890900590034
11.72,0.0007586642709339897
11.73,0.0007713544490979968
11.74,0.0007833017633189915
11.75,0.0007942538392729931
11.76,0.0008042927942570055
11.77,0.0008132360603659988
11.78,0.0008212988283060052
11.790000000000001,0.0008284190220769899
11.8,0.0008345899825129982
11.81,0.0008397916709499964
11.82,0.0008439804888250024
11.83,0.0008472464895000059
11.84,0.0008495468379609988
11.85,0.0008509423247590048
11.86,0.000851859573112998
11.870000000000001,0.0008511436565709907
11.88,0.0008497428356859932
11.89,0.0008478403844000004
11.9,0.0008445580883509884
11.91,0.0008404333408359999
11.92,0.0008354453505380055
11.93,0.0008289050496669975
11.94,0.0008215073169639958
11.950000000000001,0.0008131808684949948
11.96,0.0008044767711970005
11.97,0.0007949752878239971
11.98,0.0007848160415350053
11.99,0.0007736379287070008
12.0,0.0007616455030690014
12.01,0.000748716291370001
12.02,0.0007355581149050064
12.030000000000001,0.0007216879395589987
12.040000000000001,0.0007068955573839991
12.05,0.0006910212168039984
12.06,0.0006744745011010023
12.07,0.0006571957110469984
12.08,0.0006391977702559989
12.09,0.0006204790626459997
12.1,0.000601051816727996
12.11,0.0005809030166499946
12.120000000000001,0.0005599504401629998
12.13,0.0005388649866069975
12.14,0.0005170907992190013
12.15,0.0004948042096390021
12.16,0.0004720319085060008
12.17,0.00044919343108999754
12.18,0.00042597505373600034
12.19,0.000402490901424999
12.200000000000001,0.0003786071665579996
12.21,0.0003544053748840009
12.22,0.0003296913533420015
12.23,0.000304819782058003
12.24,0.000279698681462999
12.25,0.00025390344679599927
12.26,0.00022642263055599847
12.27,0.0001982672742229987
12.280000000000001,0.00017006090356099998
12.290000000000001,0.00014250623571999965
12.3,0.00011478291342299947
12.31,8.714232131500034e-05
12.32,5.957060565600007e-05
12.33,3.2076052719000005e-05
12.34,4.9803820310000656e-06
12.35,2.1857939710000045e-05
12.36,4.858113089999984e-05
12.370000000000001,7.500789933299976e-05
12.38,0.00010113163233500116
12.39,0.00012694681136500054
12.4,0.00015245457243899876
12.41,0.0001777147282370009
12.42,0.00020236048007099897
12.43,0.00022675280423100144
12.44,0.0002505009318160001
12.450000000000001,0.00027374363706799895
12.46,0.00029642523213899846
12.47,0.0003187353841609987
12.48,0.00034108358712300196
12.49,0.00036230626163199706
12.5,0.0003828339632190002
12.51,0.0004035054990189982
12.52,0.00042362569793700025
12.530000000000001,0.00044273359179100233
12.540000000000001,0.00046109674438199813
12.55,0.00047883269516799803
12.56,0.0004959025434640024
12.57,0.0005121948824960004
12.58,0.0005276685208710011
12.59,0.0005422766108010013
12.6,0.0005559737705670004
12.61,0.0005687204690739966
12.620000000000001,0.0005804773959849976
12.63,0.0005912140582219963
12.64,0.0006008779772749967
12.65,0.0006086112974500041
12.66,0.0006146265725869987
12.67,0.000620064065790002
12.68,0.0006239924411009998
12.69,0.0006267131647529969
12.700000000000001,0.0006281913453949975
12.71,0.0006283912861810015
12.72,0.0006273440877129985
12.73,0.0006250122453190024
12.74,0.0006218794709779984
12.75,0.0006179161540939976
12.76,0.0006138912308659983
12.77,0.0006076242756889935
12.780000000000001,0.0005992068381359961
12.790000000000001,0.0005894364598330037
12.8,0.0005783331165110026
12.81,0.0005659218315039946
12.82,0.0005517985266550035
12.83,0.000536363745798997
12.84,0.000519717333586002
12.85,0.0005020854725380011
12.86,0.00048318412531000304
12.870000000000001,0.0004633828274819979
12.88,0.00044274912373899744
12.89,0.0004211293591370041
12.9,0.00039864039589599526
12.91,0.0003755267986649963
12.92,0.00035151358087900236
12.93,0.0003267535500870028
12.94,0.00030137866563300503
12.950000000000001,0.00027533929131200174
12.96,0.00024839781105499836
12.97,0.00022160269754799983
12.98,0.00019460809626199727
12.99,0.00016738000630399374
13.0,0.00014008433350999605
13.01,0.00011270046069800088
13.02,8.526689858699699e-05
13.030000000000001,5.861768619699892e-05
13.040000000000001,3.203410104799659e-05
13.05,4.936163244997904e-06
13.06,2.171847923800041e-05
13.07,4.817551144199739e-05
13.08,7.399434095300278e-05
13.09,9.949264822700643e-05
13.1,0.00012457165448399865
13.11,0.0001473694909450013
13.120000000000001,0.00016799074937599856
13.13,0.00018767171246099681
13.14,0.00020753629493600045
13.15,0.00022630234694900192
13.16,0.0002444896070179989
13.17,0.00026203381845199894
13.18,0.0002778570159609993
13.19,0.00029377383202899843
13.200000000000001,0.0003107295916189995
13.21,0.00032770585922200016
13.22,0.0003440056517739973
13.23,0.0003596408072010001
13.24,0.0003744147177249992
13.25,0.0003886819816220008
13.26,0.0004022403550610013
13.27,0.0004147266226280002
13.280000000000001,0.00042682793513500097
13.290000000000001,0.0004380693836719997
13.3,0.000448713702947
13.31,0.0004585220212379999
13.32,0.0004675431410169997
13.33,0.00047576648257400005
13.34,0.0004831433413380001
13.35,0.0004892201033680002
13.36,0.000494451048074
13.370000000000001,0.0004988240136399999
13.38,0.0005028579039149999
13.39,0.0005052945361819997
13.4,0.0005075384977039996
13.41,0.0005088932836579997
13.42,0.0005095894265199994
13.43,0.0005085005454259998
13.44,0.0005080875582330006
13.450000000000001,0.0005037853970930005
13.46,0.0004965296565770001
13.47,0.0004884645175419998
13.48,0.00048016657371000027
13.49,0.00047007100597000126
13.5,0.0004596791307889987
13.51,0.0004485474743049986
13.52,0.0004367048773530023
13.530000000000001,0.0004246847564589977
13.540000000000001,0.0004112374641829994
13.55,0.0003995301755760003
13.56,0.0003859409295110007
13.57,0.00037127558435800026
13.58,0.00035624591619299803
13.59,0.00034061612650899964
13.6,0.00032369631275499383
13.61,0.0003032678138810002
13.620000000000001,0.0002819970812460021
13.63,0.00026049233716599757
13.64,0.00023826956004199817
13.65,0.00021550808918199826
13.66,0.00019230654203999942
13.67,0.00016869335817699949
13.68,0.0001446088622210004
13.69,0.00011997425362399866
13.700000000000001,9.500987942900191e-05
13.71,6.963403284400427e-05
13.72,4.3592580154003246e-05
13.73,1.7166312915997683e-05
13.74,9.934556768995129e-06
13.75,3.6998683833999735e-05
13.76,6.438083355900237e-05
13.77,9.19759913960011e-05
13.780000000000001,0.00011936763348099899
13.790000000000001,0.00014697224767599992
13.8,0.00017480519299199748
13.81,0.00020235919776600414
13.82,0.00022962701322400136
13.83,0.0002571728872999973
13.84,0.0002851806080560043
13.85,0.0003134295748320054
13.86,0.000341733949895999
13.870000000000001,0.000370743510871005
13.88,0.0003988548984460022
13.89,0.00042539007754800046
13.9,0.00045179337915900175
13.91,0.0004778565029089979
13.92,0.0005037103753600045
13.93,0.0005291022257839992
13.94,0.0005546270757619959
13.950000000000001,0.0005799924424839953
13.96,0.0006051611875670035
13.97,0.0006301344957160004
13.98,0.0006548097883399967
13.99,0.0006791867119100015
14.0,0.0007035627724730001
14.01,0.0007281338650969998
14.02,0.0007513590800739961
14.030000000000001,0.0007750676983519986
14.040000000000001,0.000798586636729999
14.05,0.0008218709201740018
14.06,0.0008450141278650014
14.07,0.0008685628697909994
14.08,0.0008925267801680042
14.09,0.0009163821613589959
14.1,0.0009400294223330039
14.11,0.0009631816067839985
14.120000000000001,0.0009866970871069969
14.13,0.0010099302235499971
14.14,0.0010333667009529979
14.15,0.0010572737318170003
14.16,0.0010806277984869994
14.17,0.0011038942343910008
14.18,0.001127394445925002
14.19,0.0011505325141220012
14.200000000000001,0.0011746515432409996
14.21,0.0011992496675000026
14.22,0.001223827861629001
14.23,0.0012483832157410002
14.24,0.0012724438211540005
14.25,0.0012940275448809976
14.26,0.001310273078849001
14.27,0.0013262369319039999
14.280000000000001,0.0013415737918909994
14.290000000000001,0.001357276991027001
14.3,0.0013728556114299996
14.31,0.0013882877426279992
14.32,0.0014033828933499998
14.33,0.001419142968145999
14.34,0.0014338130451940004
14.35,0.0014489698285000008
14.36,0.0014633266331170007
14.370000000000001,0.0014778460400389996
14.38,0.0014922486809380003
14.39,0.0015064653029640005
14.4,0.0015193331113320004
14.41,0.0015315315522110005
14.42,0.0015435041078910002
14.43,0.001555200607476
14.44,0.001566659763506
14.450000000000001,0.001578150468338
14.46,0.0015878903091070002
14.47,0.0015988119549450006
14.48,0.0016093429084210005
14.49,0.0016195978400110004
14.5,0.0016299378737170004
14.51,0.001639638802039
14.52,0.0016490648370799995
14.530000000000001,0.0016582010135370012
14.540000000000001,0.0016670390659059998
14.55,0.0016754934381850006
14.56,0.001684081965233
14.57,0.0016923563295929995
14.58,0.0017001249896170002
14.59,0.0017077575888810002
14.6,0.0017150564483329987
14.61,0.0017213434906569978
14.620000000000001,0.0017273136016729973
14.63,0.001732962017998
14.64,0.0017375098120239983
14.65,0.0017425699363859994
14.66,0.0017474703833019987
14.67,0.0017515801526430015
14.68,0.0017553849520530011
14.69,0.0017588711385000018
14.700000000000001,0.0017620495385649998
14.71,0.001764329687847
14.72,0.0017676206841589978
14.73,0.0017698416360380012
14.74,0.0017717597395760024
14.75,0.0017736194290050022
14.76,0.001774779970929001
14.77,0.0017763675555369993
14.780000000000001,0.001777672649901002
14.790000000000001,0.0017787060893970016
14.8,0.0017794305873030034
14.81,0.0017814524581959978
14.82,0.0017821519895740018
14.83,0.0017830783555090046
14.84,0.0017836958142350007
14.85,0.0017842049102790025
14.86,0.001784409579498998
14.870000000000001,0.0017843157850170044
14.88,0.0017829305578859964
14.89,0.001781992567472003
14.9,0.0017807677722220042
14.91,0.0017791732540929986
14.92,0.0017760383546829989
14.93,0.0017723264001640038
14.94,0.001768406471625003
14.950000000000001,0.0017641786537320042
14.96,0.001759684893537998
14.97,0.0017549433131020045
14.98,0.0017511227401550006
14.99,0.0017470164097880062
15.0,0.0017436780401169985
15.01,0.001741033874880997
15.02,0.0017386049413960006
15.030000000000001,0.0017356562781609963
15.040000000000001,0.0017324782568320027
15.05,0.0017306304009290022
15.06,0.0017283300522940026
15.07,0.001725532726850998
15.08,0.0017231487476300003
15.09,0.0017206844922840053
15.1,0.0017181085498470042
15.11,0.0017154549473620065
15.120000000000001,0.0017128379872649938
15.13,0.0017093710422780017
15.14,0.0017069200464620016
15.15,0.0017040697904319932
15.16,0.0017002106569420014
15.17,0.001696996429575999
15.18,0.0016936726654599998
15.19,0.001690238080793001
15.200000000000001,0.0016867071086580018
15.21,0.0016830766257459953
15.22,0.0016791791207270007
15.23,0.0016742084180860033
15.24,0.0016689428477910002
15.25,0.0016635535516380008
15.26,0.0016580568420219988
15.27,0.001652110911102997
15.280000000000001,0.0016472710323849997
15.290000000000001,0.0016419812080899973
15.3,0.001636568016401
15.31,0.0016310342543070025
15.32,0.001625386622846
15.33,0.0016196330735399993
15.34,0.0016137776343979997
15.35,0.0016078570817960013
15.36,0.001601764807025001
15.370000000000001,0.0015954129883870016
15.38,0.001588750511850999
15.39,0.001581940088535001
15.4,0.0015749190670630003
15.41,0.0015680209576600015
15.42,0.0015606337894580012
15.43,0.0015527361846180004
15.44,0.0015447430942210003
15.450000000000001,0.0015366644090930009
15.46,0.0015282281477079999
15.47,0.0015200139720399995
15.48,0.0015113681234829998
15.49,0.0015027036126159998
15.5,0.0014942042407480004
15.51,0.0014855896121499998
15.52,0.001477041372123
15.530000000000001,0.001468637186934
15.540000000000001,0.0014602646378229999
15.55,0.0014520000720059999
15.56,0.001443879058041
15.57,0.001435936041148
15.58,0.0014281625907359998
15.59,0.0014205927186330004
15.6,0.0014132258339170003
15.610000000000001,0.0014060763017080006
15.620000000000001,0.001399175521583999
15.63,0.0013925627409689997
15.64,0.0013862558671989995
15.65,0.0013802734292470004
15.66,0.001374629369299999
15.67,0.0013693404631519995
15.68,0.0013645745016340003
15.69,0.0013599641097980005
15.700000000000001,0.0013557482853070006
15.71,0.0013530411387190008
15.72,0.0013486902720839973
15.73,0.0013445303030319988
15.74,0.0013410181844620006
15.75,0.001338601066398
15.76,0.0013365800972760002
15.77,0.0013350032299250005
15.780000000000001,0.0013333901225850014
15.790000000000001,0.001332913281361002
15.8,0.0013331213652080023
15.81,0.001333517375682998
15.82,0.0013345010426280002
15.83,0.0013358399292179995
15.84,0.0013375364299609976
15.85,0.0013395728422690018
15.860000000000001,0.0013416174606110005
15.870000000000001,0.0013445023185069994
15.88,0.0013474194844489973
15.89,0.0013508785957229985
15.9,0.0013546301156310003
15.91,0.0013563730736910022
15.92,0.001357206523591
15.93,0.0013576660374439997
15.94,0.0013588756562139988
15.950000000000001,0.0013598692578150016
15.96,0.001362526064061998
15.97,0.001363855643690997
15.98,0.001365352490954
15.99,0.001366941724262001
16.0,0.0013683622643579987
16.01,0.001369735973899
16.02,0.001371093327280002
16.03,0.0013725604322919992
16.04,0.0013738776996789978
16.05,0.001375097764522
16.06,0.0013762232130319976
16.07,0.001377245016284001
16.080000000000002,0.00137818750842
16.09,0.001378983913424
16.1,0.0013793345611619982
16.11,0.0013798803478589985
16.12,0.0013807060749909984
16.13,0.0013817953130750016
16.14,0.001382761472313001
16.15,0.001383274776710998
16.16,0.0013840235802039975
16.17,0.001383779505862999
16.18,0.0013842850311919994
16.19,0.0013839201551329987
16.2,0.0013837775520170008
16.21,0.0013835270261129996
16.22,0.0013831768095190003
16.23,0.0013826459870240008
16.240000000000002,0.0013819222402379986
16.25,0.0013811072949509989
16.26,0.0013802125354059995
16.27,0.0013803404902399995
16.28,0.001380190555959
16.29,0.001379944323801
16.3,0.0013796162623289998
16.31,0.0013787420278710003
16.32,0.0013777658022009998
16.330000000000002,0.001376675943929
16.34,0.0013755280270379999
16.35,0.001374275974646
16.36,0.0013729255513649998
16.37,0.00137150420825
16.38,0.0013700025280799994
16.39,0.00136842284327
16.4,0.0013667665915550005
16.41,0.0013656529495639997
16.42,0.0013633745083629998
16.43,0.0013613265648619987
16.44,0.0013594913404480005
16.45,0.0013580711692929986
16.46,0.0013560583436099984
16.47,0.0013539588254480022
16.48,0.0013515204661879998
16.490000000000002,0.0013483060052340012
16.5,0.0013442692076879974
16.51,0.0013400543480879996
16.52,0.0013356527867
16.53,0.0013310450506710016
16.54,0.0013262422004789998
16.55,0.001321224470443999
16.56,0.0013159932172980005
16.57,0.0013105436056159991
16.580000000000002,0.0013048674031989997
16.59,0.0012989563761360012
16.6,0.001292801738661
16.61,0.001286596490438996
16.62,0.0012799220645410003
16.63,0.001272979717885002
16.64,0.0012651656045050003
16.65,0.0012578536865220022
16.66,0.0012502522829219986
16.67,0.0012416558300309966
16.68,0.0012320228806820058
16.69,0.001222078115665999
16.7,0.0012125061238060023
16.71,0.001201895352775005
16.72,0.0011909572740489982
16.73,0.0011797125513640025
16.740000000000002,0.0011681661071649974
16.75,0.0011563216959629974
16.76,0.0011441039126700026
16.77,0.0011316156180230033
16.78,0.0011188026735270001
16.79,0.0011057044665530036
16.8,0.001092263039171995
16.81,0.0010782524513630043
16.82,0.0010629934924310039
16.830000000000002,0.0010471376962280024
16.84,0.0010309100482270017
16.85,0.0010143068843379982
16.86,0.0009970649424409991
16.87,0.0009805884767609963
16.88,0.0009618919138570034
16.89,0.0009435168893979981
16.9,0.0009249926647309989
16.91,0.0009060469771640031
16.92,0.0008866832220400037
16.93,0.000866904407686997
16.94,0.0008467161296489972
16.95,0.0008261307251460001
16.96,0.0008051408925950007
16.97,0.0007837657054580033
16.98,0.0007620128225110032
16.990000000000002,0.0007384523149149974
17.0,0.0007137277065680028
17.01,0.0006877946919170014
17.02,0.0006614464863619954
17.03,0.000635123270325999
17.04,0.0006080143783879985
17.05,0.0005805645369890006
17.06,0.0005527717978729974
17.07,0.000524668665612002
17.080000000000002,0.0004964683937630013
17.09,0.00046796337448599956
17.1,0.00043907755274700394
17.11,0.0004095487900920014
17.12,0.000379544519128
17.13,0.00034971788696699924
17.14,0.00031960454522900195
17.150000000000002,0.0002888828227420037
17.16,0.00025876882405000134
17.17,0.00022860930830199966
17.18,0.000198434718582996
17.19,0.0001682641236819965
17.2,0.0001398676728569942
17.21,0.000111480542653003
17.22,8.33069190429997e-05
17.23,5.5240624470001554e-05
17.240000000000002,2.7306233204002495e-05
17.25,2.723527719981911e-07
17.26,2.7904160019000257e-05
17.27,5.5360454140000737e-05
17.28,8.262542403699932e-05
17.29,0.00010997028662499894
17.3,0.00013708883545100053
17.31,0.00016499141468400216
17.32,0.00019373302831499767
17.330000000000002,0.00022220162041999836
17.34,0.00025039367209199817
17.35,0.00027829706288800063
17.36,0.00030589902833299924
17.37,0.000333194776006001
17.38,0.00036017423948199977
17.39,0.0003868301543169996
17.400000000000002,0.0004131555338039994
17.41,0.00043914677128099964
17.42,0.0004655354490860006
17.43,0.0004910404097180003
17.44,0.00051676575615
17.45,0.000542156477681
17.46,0.0005672082770199999
17.47,0.0005919175879930002
17.48,0.0006167669033769994
17.490000000000002,0.0006404865385430001
17.5,0.0006645069385650005
17.51,0.0006855962032260004
17.52,0.0007039108494829999
17.53,0.0007214714454310007
17.54,0.0007389424503119989
17.55,0.000756001465017999
17.56,0.0007722733645240017
17.57,0.0007877518084900004
17.580000000000002,0.0008026870240669982
17.59,0.000817494680141001
17.6,0.0008313210208860007
17.61,0.0008444294135819992
17.62,0.0008571227812120032
17.63,0.0008693656783810011
17.64,0.0008806462726090036
17.650000000000002,0.0008922607498419999
17.66,0.000903669708807002
17.67,0.000915093143590999
17.68,0.000925738299568997
17.69,0.0009359365293820018
17.7,0.0009463760941839996
17.71,0.0009564275441910006
17.72,0.0009660724464750012
17.73,0.0009753842502659982
17.740000000000002,0.0009843023493890032
17.75,0.0009928176328959995
17.76,0.0010010545648110047
17.77,0.001008909580910003
17.78,0.0010164302186009971
17.79,0.0010236274820240032
17.8,0.0010305137979099988
17.81,0.001037101897198002
17.82,0.0010438182835829993
17.830000000000002,0.0010506816003119923
17.84,0.001056975070281005
17.85,0.001063448059665989
17.86,0.001069573132220003
17.87,0.001075468102702995
17.88,0.001081155635802994
17.89,0.001086521547159991
17.900000000000002,0.0010918251012270036
17.91,0.0010969487528789956
17.92,0.001101842553302007
17.93,0.0011068357791099992
17.94,0.001110873028710005
17.95,0.001113569206791995
17.96,0.0011161875358639967
17.97,0.0011186425760969926
17.98,0.0011209311493880075
17.990000000000002,0.0011221571267329977
18.0,0.0011230064403369988
18.01,0.0011259099099269892
18.02,0.0011308458744780092
18.03,0.0011356565372879907
18.04,0.0011404863334949916
18.05,0.0011450903310159938
18.06,0.0011496097193900018
18.07,0.001154559279836001
18.080000000000002,0.0011591799782380008
18.09,0.0011634152616420007
18.1,0.001167537484207004
18.11,0.0011716037745879981
18.12,0.0011753858339910023
18.13,0.0011788487731930058
18.14,0.001182088381108004
18.150000000000002,0.0011851013452840037
18.16,0.001187404715955992
18.17,0.0011892473178650026
18.18,0.0011905883085199936
18.19,0.0011907757174039885
18.2,0.0011916284320280107
18.21,0.001190986435441993
18.22,0.0011898017576530001
18.23,0.0011881009916660107
18.240000000000002,0.0011856942282000016
18.25,0.0011823027978859896
18.26,0.001178230686061002
18.27,0.0011730758141340059
18.28,0.0011671244460529917
18.29,0.0011603554117260023
18.3,0.0011527504780090014
18.31,0.0011442853578900042
18.32,0.001134935402659007
18.330000000000002,0.0011246796131449965
18.34,0.0011126546221379985
18.35,0.001098930470395998
18.36,0.0010842812316609884
18.37,0.0010686938202779939
18.38,0.0010527072834429982
18.39,0.0010358576288109975
18.400000000000002,0.0010173370793799957
18.41,0.0009979659901949989
18.42,0.0009766123383759956
18.43,0.0009547113424660039
18.44,0.0009316068974710018
18.45,0.0009075830097850027
18.46,0.0008825881453490003
18.47,0.000856579166100005
18.48,0.0008295891568409972
18.490000000000002,0.0008018944668949993
18.5,0.0007732395808040041
18.51,0.0007436213891599958
18.52,0.0007130460778029951
18.53,0.0006815758297719979
18.54,0.0006491867443089994
18.55,0.0006162734641329964
18.56,0.0005827560972649984
18.57,0.0005487398409679961
18.580000000000002,0.0005138536012539996
18.59,0.00047813793834099866
18.6,0.0004415890139720033
18.61,0.00040463873463400177
18.62,0.00036650465733499907
18.63,0.00032753189860500187
18.64,0.0002875257581680009
18.650000000000002,0.00024678432386800175
18.66,0.00020582504770799703
18.67,0.00016413224996100068
18.68,0.00012184358094999986
18.69,7.89310977730006e-05
18.7,3.5487114246999726e-05
18.71,8.45883323100094e-06
18.72,5.286205797199947e-05
18.73,9.768008341100049e-05
18.740000000000002,0.00014286820510200004
18.75,0.00018838104579099995
18.76,0.00023465344753699998
18.77,0.000280975079754
18.78,0.0003274521314139997
18.79,0.0003740451520589999
18.8,0.0004206014054259997
18.81,0.00046789219152600005
18.82,0.0005140649110720007
18.830000000000002,0.000559544024951
18.84,0.0006039983826830013
18.85,0.0006497032082479984
18.86,0.0006934001349529987
18.87,0.0007369377763909984
18.88,0.0007810219460810015
18.89,0.0008252457353629984
18.900000000000002,0.0008690336508360014
18.91,0.000912294744248001
18.92,0.0009553007500599994
18.93,0.000997858323711999
18.94,0.0010400368690289992
18.95,0.001081797139248001
18.96,0.0011230887889760004
18.97,0.0011639703982109992
18.98,0.0012042491589410002
18.990000000000002,0.0012439818921069976
19.0,0.001283083788193997
19.01,0.001321323419505003
19.02,0.001358886212366999
19.03,0.001395826982219
19.04,0.0014321180847430004
19.05,0.0014677317621860017
19.06,0.0015026199970490026
19.07,0.0015368643677719993
19.080000000000002,0.0015701005867709977
19.09,0.0016029154720999944
19.1,0.0016345092035330022
19.11,0.0016648220609190023
19.12,0.0016941908924330007
19.13,0.0017225178056049992
19.14,0.001750128498913997
19.150000000000002,0.0017766853433489951
19.16,0.001801267931163003
19.17,0.001825006914790997
19.18,0.0018471379244749953
19.19,0.0018679667411310025
19.2,0.001887495760979005
19.21,0.0019056853222009992
19.22,0.0019225087118270034
19.23,0.0019379401274179989
19.240000000000002,0.0019519616227949982
19.25,0.001964556208441
19.26,0.0019757101436210026
19.27,0.001985084532346998
19.28,0.001992797806577004
19.29,0.001999298136967996
19.3,0.0020043470092670004
19.31,0.0020083025605079977
19.32,0.002010130148975997
19.330000000000002,0.0020110710812980027
19.34,0.0020109074111280024
19.35,0.0020093754821519996
19.36,0.0020065195252449985
19.37,0.0020023580399699988
19.38,0.001997279227655
19.39,0.0019906317735059985
19.400000000000002,0.0019827997309169974
19.41,0.0019738207864289994
19.42,0.001963603133024003
19.43,0.0019523113488409995
19.44,0.0019399951764110003
19.45,0.001926833694079002
19.46,0.0019125368119480013
19.47,0.0018973832863140028
19.48,0.0018818244309949973
19.490000000000002,0.0018650276518750002
19.5,0.0018471433072980003
19.51,0.0018286029387230007
19.52,0.0018102233881060002
19.53,0.0017910754132750006
19.54,0.0017715529582149996
19.55,0.0017514538936909997
19.56,0.0017309568832960002
19.57,0.0017105096579840004
19.580000000000002,0.0016889357508000002
19.59,0.0016677952956449995
19.6,0.0016464085743189997
19.61,0.0016245830559970002
19.62,0.001602228695007
19.63,0.001580092501378
19.64,0.001557975698276
19.650000000000002,0.0015359729951099999
19.66,0.001513666881933
19.67,0.0014915690189520004
19.68,0.0014696561674209995
19.69,0.0014479573401
19.7,0.0014264603084590006
19.71,0.001405173810936999
19.72,0.0013840058405719998
19.73,0.0013631127724380004
19.740000000000002,0.0013429173771659988
19.75,0.0013220946154390012
19.76,0.0013009989784270003
19.77,0.001281278790069
19.78,0.0012616392148519992
19.79,0.001242849205808999
19.8,0.0012244506541920011
19.81,0.0012064637991009985
19.82,0.0011892991658869999
19.830000000000002,0.0011727703117559996
19.84,0.0011569266805799977
19.85,0.0011418003469699997
19.86,0.0011272545318299979
19.87,0.0011139073023320005
19.88,0.0011013550971699995
19.89,0.0010898569534459994
19.900000000000002,0.001079165874937997
19.91,0.0010698240237600014
19.92,0.0010617526528830003
19.93,0.0010543451903439992
19.94,0.0010492412319270013
19.95,0.0010451077740830025
19.96,0.001041816364812001
19.97,0.0010399026428939973
19.98,0.0010389369428809997
19.990000000000002,0.0010389178787640063
20.0,0.0010401659515830025
20.01,0.001042138908090004
20.02,0.0010449326680799995
20.03,0.0010488086826000026
20.04,0.0010536419833490004
20.05,0.001059208706544995
20.06,0.0010653826424910015
20.07,0.0010723042649480041
20.080000000000002,0.001080467102689997
20.09,0.0010892062665019964
20.1,0.0010988495256729972
20.11,0.0011093858849890031
20.12,0.0011211484948679962
20.13,0.0011339749064459975
20.14,0.001147611477382994
20.150000000000002,0.0011620184991959978
20.16,0.0011764588177589977
20.17,0.0011914456483780034
20.18,0.0012069670486989995
20.19,0.001223204097331003
20.2,0.0012403622139489992
20.21,0.001258148020468003
20.22,0.001276598174957004
20.23,0.0012957028130990006
20.240000000000002,0.0013153413266800001
20.25,0.001335582000403998
20.26,0.0013564328322600017
20.27,0.001377935088419005
20.28,0.0013994406946250051
20.29,0.0014207348406699988
20.3,0.0014425381826779979
20.31,0.0014645122140250003
20.32,0.0014868314549150025
20.330000000000002,0.0015097017332860035
20.34,0.001532923652495001
20.35,0.0015558807593640013
20.36,0.0015785603352199973
20.37,0.0016015139555999973
20.38,0.0016241319007199995
20.39,0.0016463999402969998
20.400000000000002,0.001668711998346003
20.41,0.00169102343264
20.42,0.0017132057425769988
20.43,0.001735528466668003
20.44,0.0017578834066859991
20.45,0.001780361246021999
20.46,0.0018027685394820005
20.47,0.0018249915988329986
20.48,0.0018469068567419991
20.490000000000002,0.0018685691169390006
20.5,0.0018899243609860027
20.51,0.001910917065816
20.52,0.001931490617872001
20.53,0.0019515862439090023
20.54,0.001971515106374
20.55,0.001990453908424998
20.56,0.002009259232111999
20.57,0.002027662942228
20.580000000000002,0.002045285313953999
20.59,0.002062066163773
20.6,0.002077947840307001
20.61,0.002092873009171
20.62,0.0021064876158409995
20.63,0.002119496236854
20.64,0.0021313790092770003
20.650000000000002,0.002141992846947
20.66,0.00215126221592
20.67,0.002159236164876
20.68,0.0021661353918789998
20.69,0.002172092009705
20.7,0.0021760400392960002
20.71,0.002178568995878
20.72,0.0021793978633589998
20.73,0.002178963931934
20.740000000000002,0.002176690710752
20.75,0.0021728203715749997
20.76,0.002167189902402001
20.77,0.002159885432936
20.78,0.0021508526575590003
20.79,0.002140103063662
20.8,0.0021276224302609996
20.81,0.002113982412249001
20.82,0.0020981005109129997
20.830000000000002,0.0020806548709449996
20.84,0.0020612271790159988
20.85,0.002040007970098002
20.86,0.002016993918257
20.87,0.0019921747433130008
20.88,0.0019655459281880013
20.89,0.0019370872040320002
20.900000000000002,0.001906787035286999
20.91,0.0018746694534430008
20.92,0.0018407209022869991
20.93,0.0018046670539479982
20.94,0.0017670589358710007
20.95,0.001727600204135999
20.96,0.0016864033806239971
20.97,0.001643006178921002
20.98,0.0015981124118309986
20.990000000000002,0.0015516540783809991
21.0,0.0015033754399739994
21.01,0.0014536177118419993
21.02,0.0014019560652809987
21.03,0.001348231782566
21.04,0.0012926445885459992
21.05,0.0012351290092130034
21.06,0.0011754478370340007
21.07,0.001113708597768999
21.080000000000002,0.0010499606147409968
21.09,0.000984306425002003
21.1,0.0009168354920479974
21.11,0.0008477483680090006
21.12,0.00077678857539
21.13,0.0007038444151210022
21.14,0.0006293742274629949
21.150000000000002,0.0005527997489469944
21.16,0.0004746490007669982
21.17,0.0003944492895640028
21.18,0.00031224027057899506
21.19,0.00022831163021799772
21.2,0.0001427012837160041
21.21,5.5451124868002855e-05
21.22,3.343048346299976e-05
21.23,0.0001238160400520022
21.240000000000002,0.00021572834755199943
21.25,0.0003091016751170031
21.26,0.00040399334711400253
21.27,0.0005004506307800041
21.28,0.0005981308056769996
21.29,0.0006971670111660042
21.3,0.0007970230451279994
21.31,0.0008980418279039976
21.32,0.0010004167625490001
21.330000000000002,0.0011039680367170013
21.34,0.0012084828306270015
21.35,0.0013137728900969974
21.36,0.001419883824332998
21.37,0.0015267462919210002
21.38,0.0016343806652610003
21.39,0.0017426172012969983
21.400000000000002,0.0018512795089749984
21.41,0.0019606341383550004
21.42,0.002070020679917
21.43,0.0021793132899879976
21.44,0.0022887328759820004
21.45,0.0023982332728480008
21.46,0.002507771055569999
21.47,0.0026171934062639984
21.48,0.0027263926590069994
21.490000000000002,0.002835287591501999
21.5,0.002943789993938
21.51,0.0030519231283600012
21.52,0.003159606193743999
21.53,0.0032673247565179996
21.54,0.0033744944561850017
21.55,0.003480972263342999
21.56,0.0035869839504950006
21.57,0.003692009159873999
21.580000000000002,0.0037960739885649995
21.59,0.0038991290082050004
21.6,0.004001072091958999
21.61,0.004102147973307
21.62,0.004201699008326001
21.63,0.004300299375272001
21.64,0.004397303904242
21.650000000000002,0.004492640068163
21.66,0.004586412071722
21.67,0.004678546575138
21.68,0.004768969314463
21.69,0.004857557092891001
21.7,0.004944347589006
21.71,0.005028837419989
21.72,0.0051111734625170005
21.73,0.005191586914509
21.740000000000002,0.005269849852789
21.75,0.005345992012735
21.76,0.005419827061191
21.77,0.005491409910928001
21.78,0.005560539709283
21.79,0.005627078532144
21.8,0.0056907676897
21.81,0.005752293552256
21.82,0.005811381846671001
21.830000000000002,0.005867897293976999
21.84,0.00592228766641
21.85,0.005973563645911999
21.86,0.006022205646916001
21.87,0.0060681692891830005
21.88,0.006111397426924998
21.89,0.006152011420126001
21.900000000000002,0.006189813154436001
21.91,0.006224856614908
21.92,0.006257127395675001
21.93,0.006286389995230998
21.94,0.006313455427079
21.95,0.006337389122369998
21.96,0.0063584592443969995
21.97,0.006376657512651998
21.98,0.006391976262697999
21.990000000000002,0.006404195866850999


==> anc/data/fig7/DMRG.csv <==
omega,"T=0.1,kmin","T=0.1,kmax","T=0.4,kmin","T=0.4,kmax"
-9.997930047431158,-0.0003572810159428944,0.00013416392731633992,-0.0003430904721157197,7.209242086446292e-06
-9.988050669913932,-0.0003618921419718929,0.00013586956054634797,-0.00035735891426041044,8.293865384572173e-06
-9.978171292396707,-0.0003572943569968858,0.00013745862852416647,-0.0003654221513939853,9.247706933992229e-06
-9.968291914879485,-0.00034344797316772564,0.0001388265582339892,-0.0003670081246966502,9.99834402045017e-06
-9.958412537362257,-0.0003206014591597949,0.00013987542075996867,-0.00036204376120263883,1.0479142651585318e-05
-9.948533159845034,-0.0002892848354041896,0.00014051707047437362,-0.00035066121222268327,1.0631474775049182e-05
-9.93865378232781,-0.00025029412779203637,0.00014067605171695744,-0.00033319094639942663,1.0406698431546533e-05
-9.928774404810586,-0.00020466740717198833,0.00014029205727976785,-0.00031015529786774946,9.767837008271608e-06
-9.918895027293361,-0.00015365308197430084,0.0001393219846912056,-0.000282249232702225,8.690902962888618e-06
-9.909015649776137,-9.867148488254937e-05,0.0001377414002780008,-0.0002503223612865153,7.165822346222738e-06
-9.899136272258913,-4.1270881593272955e-05,0.00013554548789288003,-0.0002153492872351906,5.196928827521693e-06
-9.889256894741687,1.692066349650225e-05,0.0001327493261578891,-0.0001784026899215578,2.803009333650354e-06
-9.879377517224462,7.424612289033129e-05,0.00012938760821352743,-0.00014061647840443178,1.6897436138252614e-08
-9.86949813970724,0.00012907138379877382,0.0001255136856973485,-0.00010315368373125959,-3.1153751806123993e-06
-9.859618762190015,0.00017983659972300664,0.00012119808971616359,-6.716655807909665e-05,-6.535844906592891e-06
-9.84973938467279,0.00022510533115016514,0.00011652644768466598,-3.3763688635473774e-05,-1.0176262562213232e-05
-9.839860007155565,0.00026360998428107157,0.00011159698447073083,-3.971586997436864e-06,-1.3960070339029521e-05
-9.829980629638342,0.00029429204044389214,0.00010651755848309774,2.129443957887669e-05,-1.7804649152383646e-05
-9.820101252121114,0.0003163358578759562,0.00010140244931031385,4.12628250274782e-05,-2.1623767492372854e-05
-9.810221874603892,0.00032919489758446665,9.636886990594052e-05,5.532702286261751e-05,-2.533015624776912e-05
-9.800342497086667,0.0003326095900313841,9.15334370936927e-05,6.306849667693321e-05,-2.8838129709832495e-05
-9.790463119569443,0.0003266161911023931,8.700858347461871e-05,6.426701253143468e-05,-3.206617118376051e-05
-9.780583742052219,0.00031154638785131086,8.289914852503017e-05,5.891158486063161e-05,-3.4939402408302764e-05
-9.770704364534994,0.00028801757539495933,7.929912842769414e-05,4.719800221395218e-05,-3.7391859296959815e-05
-9.76082498701777,0.00025691415036362353,7.628881276899776e-05,2.9526723795506953e-05,-3.9368502270337314e-05
-9.750945609500544,0.00021936031997249456,7.393227081157147e-05,6.487443222036216e-06,-4.0826897480095515e-05
-9.74106623198332,0.00017668532517544307,7.227539332649377e-05,-2.1155441570840273e-05,-4.173851528556212e-05
-9.731186854466097,0.00013038208706889136,7.134442455537923e-05,-5.248980331448862e-05,-4.208960412708108e-05
-9.721307476948871,8.206062678684017e-05,7.114515838272806e-05,-8.648056073280864e-05,-4.188161108298101e-05
-9.711428099431648,3.3397646289247046e-05,7.166269724673242e-05,-0.00012200531950239441,-4.113113449138538e-05
-9.701548721914422,-1.3916086313834405e-05,7.286191017297284e-05,-0.00015788591694680226,-3.9869408625234636e-05
-9.6916693443972,-5.8228961237995334e-05,7.468844891450905e-05,-0.0001929287579845836,-3.814133507274303e-05
-9.681789966879974,-9.798062020644267e-05,7.70704197957897e-05,-0.00022595878646421708,-3.600408973422139e-05
-9.67191058936275,-0.00013175134021037538,7.992053205080027e-05,-0.0002558599375233275,-3.3525347750886154e-05
-9.662031211845525,-0.00015830707848801017,8.313878523124544e-05,-0.00028160686435293645,-3.078118080694422e-05
-9.6521518343283,-0.00017663881412800637,8.661548433982887e-05,-0.0003023008901200896,-2.7853691706419955e-05
-9.642272456811076,-0.00018599486497568822,9.023461841547375e-05,-0.00031719507288364756,-2.482845958431124e-05
-9.632393079293852,-0.0001859052091892467,9.387736911921911e-05,-0.0003257215791743757,-2.1791875295954114e-05
-9.622513701776628,-0.00017619695694322834,9.742576977926813e-05,-0.00032750647754431435,-1.8828450231988088e-05
-9.612634324259403,-0.000157000527668819,0.00010076627210415822,-0.00032238550778025725,-1.6018182905248667e-05
-9.602754946742177,-0.00012874624632907568,0.0001037932393163064,-0.0003104062571210511,-1.343406610464715e-05
-9.592875569224953,-9.215150715874334e-05,0.00010641212750038225,-0.00029183073510637934,-1.1139813246500549e-05
-9.582996191707728,-4.81988169751738e-05,0.00010854238607432636,-0.0002671241502569475,-9.187875899532384e-06
-9.573116814190506,1.8945473116577692e-06,0.00011011985711931313,-0.00023694434317964188,-7.6178155134750914e-06
-9.56323743667328,5.671440045957643e-05,0.00011109872906964213,-0.00020211805148957326,-6.455081418127302e-06
-9.553358059156057,0.00011469378932940645,0.00011145285356174092,-0.00016361889865071401,-5.71023451584942e-06
-9.543478681638831,0.0001741621048984977,0.00011117651499835902,-0.00012253360280529966,-5.378642161147785e-06
-9.533599304121607,0.00023339756327609836,0.00011028449818295863,-8.003166018872307e-05,-5.440654938453246e-06
-9.523719926604382,0.000290681477731084,0.00010881158293253223,-3.732522265314486e-05,-5.862260879139573e-06
-9.513840549087158,0.00034435254725768467,0.00010681135050127086,4.365329029162824e-06,-6.59619757836029e-06
-9.503961171569934,0.0003928595173674955,0.0001043544705330322,4.3853304154797955e-05,-7.583488158156438e-06
-9.49408179405271,0.00043481047939243373,0.00010152639082334029,8.00195061984876e-05,-8.755353537660566e-06
-9.484202416535485,0.00046901731173834115,9.842463396681397e-05,0.00011185116640191025,-1.0035441442676985e-05
-9.47432303901826,0.0004945337788833351,9.515565387395514e-05,0.00013847044428858573,-1.1342302403277369e-05
-9.464443661501035,0.0005106861361592618,9.183148277003328e-05,0.00015916594361211757,-1.2592034975924974e-05
-9.45456428398381,0.0005170951843263631,8.856614172982662e-05,0.00017341186570138744,-1.3701016849645917e-05
-9.444684906466586,0.0005136891214693826,8.547205979214678e-05,0.00018088858141582172,-1.4588635535926836e-05
-9.434805528949363,0.000500706690567033,8.265648157020438e-05,0.0001814895402806582,-1.517993210516398e-05
-9.424926151432137,0.0004786905630649346,8.021810894387287e-05,0.0001753287238215779,-1.540807393231219e-05
-9.415046773914915,0.00044847106860059855,7.824394946882731e-05,0.00016273392834900797,-1.5216577581841368e-05
-9.405167396397689,0.0004111408237012552,7.680660368605444e-05,0.00014424055586026967,-1.4561210642354066e-05
-9.395288018880466,0.0003680209625841311,7.596194336944936e-05,0.00012057158402437153,-1.3411511277265075e-05
-9.38540864136324,0.0003206200785324391,7.574738723186102e-05,9.261885819780732e-05,-1.1751876182621646e-05
-9.375529263846015,0.0002705870787633395,7.618069470482896e-05,6.141172746019182e-05,-9.582181163167456e-06
-9.365649886328791,0.00021965949019502385,7.725944961020071e-05,2.8088571992435634e-05,-6.917913229668955e-06
-9.355770508811567,0.00016960876245181495,7.896111594134262e-05,-6.1424895813870266e-06,-3.789808521689834e-06
-9.345891131294342,0.00012218435327746564,8.12437981907004e-05,-4.00378663824456e-05,-2.430059844183292e-07
-9.336011753777118,7.905828576358413e-05,8.404754780220174e-05,-7.236130357370995e-05,3.664257920463134e-06
-9.326132376259894,4.177199704203904e-05,8.729630908313879e-05,-0.00010191922459185511,7.862373596817748e-06
-9.316252998742668,1.1687091372971674e-05,9.090030830071046e-05,-0.00012760218110948073,1.2272448548012974e-05
-9.306373621225443,-1.0058367145074645e-05,9.475894541441127e-05,-0.0001484163936598155,1.6808698504892733e-05
-9.29649424370822,-2.2586697154569737e-05,9.876396179776848e-05,-0.00016351911577983398,2.1381064799819343e-05
-9.286614866190995,-2.5309324252202292e-05,0.00010280291903762786,-0.0001722419446619572,2.5897975988496794e-05
-9.276735488673772,-1.7946526269263987e-05,0.00010676274304937186,-0.00017411611071743764,3.0269166947547605e-05
-9.266856111156546,-5.374781039767121e-07,0.00011053335688102222,-0.00016888413553721172,3.4408466638464956e-05
-9.256976733639323,2.6559680298010912e-05,0.00011401115096318522,-0.0001565122997122077,3.823646649604148e-05
-9.247097356122097,6.267785735293113e-05,0.00011710231666522756,-0.00013718866444040187,4.168298495499796e-05
-9.237217978604873,0.00010686074962822227,0.00011972580074832959,-0.00011132156214673648,4.4689249865513397e-05
-9.227338601087649,0.00015789178752395773,0.0001218159230477802,-7.952369269446477e-05,4.720972927402564e-05
-9.217459223570424,0.00021433133195139034,0.00012332443701473518,-4.259722578016151e-05,4.921355199027819e-05
-9.2075798460532,0.00027456104674412614,0.00012422210393874566,-1.505422134497705e-06,5.068547218156601e-05
-9.197700468535976,0.0003368339988965462,0.00012449959295932273,4.265338370538248e-05,5.1626346529456304e-05
-9.187821091018751,0.0003993289968490023,0.00012416781471477113,8.868362005555343e-05,5.2053107803037965e-05
-9.177941713501527,0.00046020739523054753,0.00012325753956835822,0.00013532594207191868,5.1998234563125345e-05
-9.1680623359843,0.0005176706549195999,0.00012181844926310121,0.00018130031201642568,5.15087326130997e-05
-9.158182958467076,0.0005700167741208251,0.00011991751323566973,0.00022534228543412416,5.064465925203446e-05
-9.148303580949852,0.0006156938801575193,0.00011763687834264071,0.0002662464450833692,4.947723587416422e-05
-9.13842420343263,0.0006533492114127679,0.00011507119988015104,0.000302900507056607,4.808660753735435e-05
-9.128544825915403,0.0006818720035357712,0.00011232463649267517,0.0003343241514343311,4.655931937539205e-05
-9.11866544839818,0.0007004288367230174,0.00010950746519967245,0.00035969619269491363,4.498558879647173e-05
-9.108786070880955,0.0007084903795452131,0.00010673256269837174,0.0003783844033759567,4.345645900293828e-05
-9.09890669336373,0.0007058485874663181,0.00010411172557379758,0.00038996183633199886,4.2060923273253485e-05
-9.089027315846506,0.0006926238583054119,0.00010175208590743046,0.00039422434507281894,4.0883110538469384e-05
-9.079147938329282,0.0006692618163233221,9.975259720969603e-05,0.00039119348277067014,3.999962102354585e-05
-9.069268560812057,0.0006365198692921401,9.820084296682365e-05,0.00038111994870177943,3.947709615915033e-05
-9.059389183294833,0.0005954438597148947,9.717013050754407e-05,0.0003644721554790048,3.937009974345139e-05
-9.049509805777609,0.0005473355919714189,9.671710425457566e-05,0.0003419255862613442,3.9719377667347655e-05
-9.039630428260384,0.0004937121607168249,9.687981574441015e-05,0.000314337910502946,4.055055171441178e-05
-9.029751050743158,0.0004362584150676518,9.767645449734375e-05,0.0002827260026999754,4.1873289375310596e-05
-9.019871673225934,0.0003767739665960935,9.910464175405424e-05,0.0002482301746165551,4.368097670183379e-05
-9.00999229570871,0.000317116473873372,0.00010114145317269657,0.00021208216218160055,4.595090543630462e-05
-9.000112918191487,0.0002591429113946441,0.00010374403141721735,0.00017556241678256366,4.864496948300168e-05
-8.99023354067426,0.00020465074830248314,0.00010685091350969974,0.0001399635165455122,5.171084974949767e-05
-8.980354163157038,0.00015532082277969043,0.00011038389213800658,0.00010654534707210518,5.5083650981546556e-05
-8.970474785639812,0.0001126637991392918,0.0001142504965343309,7.649899061731485e-05,5.8687939932344945e-05
-8.96059540812259,7.797183841791679e-05,0.00011834687489320608,5.090491383230025e-05,6.244012149545814e-05
-8.950716030605363,5.227710332909641e-05,0.0001225611316288043,3.070235558587062e-05,6.625107869423186e-05
-8.94083665308814,3.6318358059986426e-05,0.00012677687336236221,1.6655286742151828e-05,7.00289939978475e-05
-8.930957275570915,3.0516821705160315e-05,0.00013087699569925337,9.331655349488765e-06,7.368226359473715e-05
-8.92107789805369,3.496199521683334e-05,0.00013474744926082058,9.080932024599982e-06,7.712241318423844e-05
-8.911198520536466,4.9408019404279966e-05,0.00013828100963387196,1.6026359579245613e-05,8.026692364707726e-05
-8.901319143019242,7.328063963339232e-05,0.0001413807888708163,3.0056463243730398e-05,8.304187763514957e-05
-8.891439765502017,0.00010569466884991718,0.0001439635207031432,5.083183941541364e-05,8.538434359936351e-05
-8.881560387984791,0.00014548135684582276,0.0001459623709883705,7.779126988552704e-05,8.724442188401096e-05
-8.871681010467567,0.0001912249100146274,0.00014732932714501745,0.00011017277117285923,8.858688800264064e-05
-8.861801632950343,0.00024130696190172998,0.0001480369449912752,0.00014703312252093624,8.939238075083775e-05
-8.851922255433118,0.00029395769137964653,0.00014807953985669428,0.00018728110935476426,8.965809701019111e-05
-8.842042877915896,0.0003473119179171511,0.00014747363694161107,0.00022970758484899636,8.939797051316157e-05
-8.83216350039867,0.00039946849276506914,0.00014625780841374042,0.00027302730259544074,8.864232798749141e-05
-8.822284122881447,0.00044855104149293143,0.0001444917538712698,0.0003159152935301982,8.743703247289407e-05
-8.812404745364221,0.0004927682167745066,0.0001422547948139017,0.00035705258806410816,8.584213969016082e-05
-8.802525367846997,0.0005304714753669816,0.00013964368127791215,0.0003951638736793667,8.393010863652532e-05
-8.792645990329772,0.0005602086179863291,0.00013676992164970476,0.0004290618951668828,8.178362159969542e-05
-8.782766612812548,0.000580771303893005,0.00013375656998080337,0.00045768116842692885,7.949308108579787e-05
-8.772887235295324,0.0005912350901376219,0.00013073471442648143,0.00048011598638355993,7.715386135421964e-05
-8.7630078577781,0.0005909906213367368,0.00012783962735320702,0.000495645428672729,7.486340002376897e-05
-8.753128480260875,0.0005797650252349402,0.00012520684153989608,0.0005037606764401859,7.271822031116278e-05
-8.743249102743649,0.0005576327197032655,0.0001229681259325183,0.000504177621125413,7.081097672524911e-05
-8.733369725226424,0.0005250153238048117,0.0001212476317926822,0.000496850510031062,6.92276163906606e-05
-8.7234903477092,0.0004826705524744525,0.00012015818058749034,0.0004819699903758319,6.804474463441098e-05
-8.713610970191976,0.0004316704778894212,0.00011979795569290026,0.000459961807040371,6.732727714398071e-05
-8.703731592674753,0.00037336972117498206,0.00012024755226799638,0.00043146993100888796,6.71264520934287e-05
-8.693852215157527,0.00030936461483309374,0.00012156762451258751,0.00039734090023619704,6.74782644125785e-05
-8.683972837640304,0.0002414445080491423,0.00012379705480328323,0.0003585935489455429,6.840237119310853e-05
-8.674093460123078,0.00017153679678612882,0.00012695184982431344,0.00031639138884434606,6.99015024980138e-05
-8.664214082605854,0.00010164730684073721,0.0001310246490702412,0.0002720021438441823,7.196139602869612e-05
-8.65433470508863,3.379796878988018e-05,0.00013598500977095318,0.00022676208521886434,7.45512577023189e-05
-8.644455327571405,-3.0036341790022285e-05,0.0001417803100260198,0.00018202987265153738,7.762473371685005e-05
-8.634575950054181,-8.79897334367212e-05,0.00014833739131443237,0.00013914779175123857,8.112136365030878e-05
-8.624696572536957,-0.00013836412176106456,0.00015556473946078356,9.939514226247267e-05,8.496846905827389e-05
-8.614817195019732,-0.00017968300240610668,0.00016335528591599686,6.395174722178867e-05,8.908341837399306e-05
-8.604937817502508,-0.00021073854154455838,0.00017158959187535037,3.385621676577829e-05,9.337619711133879e-05
-8.595058439985282,-0.00023063039611653216,0.00018013946632599356,9.976848809893802e-06,9.775220279224145e-05
-8.585179062468058,-0.00023879509080782006,0.00018887175464774055,-7.020482650700257e-06,0.00010211517697253917
-8.575299684950833,-0.00023502491149748566,0.00019765233055029665,-1.668980786250533e-05,0.00010637018244546593
-8.56542030743361,-0.00021947576204148784,0.00020635001592574597,-1.8823977722972536e-05,0.00011042653229792437
-8.555540929916384,-0.0001926636157993099,0.00021484045791859464,-1.3457725165777741e-05,0.00011420057902800406
-8.545661552399162,-0.0001554497125052033,0.00022300969107333666,-8.714482751918006e-07,0.00011761827635555023
-8.535782174881936,-0.00010901484435912308,0.00023075742573658192,1.8421159946792263e-05,0.00012061743353463976
-8.525902797364711,-5.4823581957620935e-05,0.00023799980874285632,4.36845138336702e-05,0.00012314959168316985
-8.516023419847487,5.420551859820242e-06,0.00024467172339997205,7.398802403390477e-05,0.00012518146357548535
-8.506144042330263,6.982750105140891e-05,0.0002507284055604938,0.00010823083249620225,0.00012669589212637578
-8.496264664813038,0.00013637914791883444,0.00025614647945870094,0.00014518048345468797,0.00012769229799301953
-8.486385287295814,0.00020299193769611175,0.0002609242295630347,0.0001835074530979296,0.0001281866028595847
-8.47650590977859,0.000267581783056232,0.00026508125510994084,0.00022183137230810684,0.00012821063153754217
-8.466626532261365,0.0003281291334274592,0.0002686573667572926,0.0002587605589177799,0.00012781101249019518
-8.456747154744141,0.0003827422459344106,0.00027171091602732955,0.00029294058755494095,0.00012704761225407606
-8.446867777226915,0.0004297165803615832,0.0002743164584275176,0.00032309336916411366,0.00012599155397883938
-8.43698839970969,0.0004675885205765787,0.0002765619804942126,0.00034806253310004816,0.00012472288347623774
-8.427109022192466,0.000495181632463569,0.00027854562609877184,0.0003668466128507569,0.00012332795733908323
-8.417229644675242,0.0005116440631428319,0.0002803721824991321,0.0003786360649421071,0.00012189663650754673
-8.40735026715802,0.0005164757949429145,0.00028214928452972046,0.00038283581423260765,0.00012051937484327852
-8.397470889640793,0.0005095449491840491,0.0002839836145613141,0.0003790897429590807,0.00011928429562105954
-8.38759151212357,0.0004910925107497039,0.0002859770652949053,0.00036728914147224145,0.0001182743492562584
-8.377712134606345,0.0004617253740640271,0.0002882231449585287,0.00034758203740250604,0.000117564643036477
-8.36783275708912,0.00042239781164304935,0.0002908035850684121,0.0003203658311335643,0.00011722002819590686
-8.357953379571896,0.000374381999054171,0.0002937854168292324,0.0002862807115993429,0.00011729302152796629
-8.348074002054672,0.0003192284092389327,0.0002972184546165524,0.0002461867170862692,0.00011782212813184433
-8.338194624537447,0.0002587173792196801,0.0003011334254050894,0.0002011424690455598,0.00011883061916236425
-8.328315247020223,0.00019480326612551609,0.0003055406486707161,0.0001523688451324462,0.00012032580400131832
-8.318435869502999,0.00012955301642333575,0.00031042946814422323,0.00010121610904488517,0.00012229882054691648
-8.308556491985772,6.508098496316534e-05,0.000315768297991433,4.911807140067449e-05,0.00012472495082189373
-8.298677114468548,3.482133997917737e-06,0.0003215054417809199,-2.4478291317932938e-06,0.0001275644523527801
-8.288797736951324,-5.3234369760961045e-05,0.0003275705020043336,-5.201078280393701e-05,0.00013076387930152766
-8.2789183594341,-0.00010320897802552464,0.0003338764954197061,-9.814810011612995e-05,0.00013425785165939872
-8.269038981916877,-0.00014479106687164642,0.00034032244987491434,-0.00013953419911824066,0.00013797121643991994
-8.25915960439965,-0.0001765917544365473,0.0003467965602036723,-0.00017497794744445412,0.00014182153218936187
-8.249280226882428,-0.00019752862895302403,0.00035317964468597546,-0.00020346480376508706,0.0001457217976741266
-8.239400849365202,-0.00020686086444483527,0.00035934895222858873,-0.00022418475498440466,0.00014958333763912064
-8.229521471847978,-0.00020421367208909514,0.00036518203979874603,-0.000236562843696884,0.00015331875331713905
-8.219642094330753,-0.0001895911963887735,0.0003705607566341466,-0.00024027357106084772,0.00015684484307768666
-8.209762716813529,-0.00016337750013034307,0.00037537504775765634,-0.00023525645236084975,0.00016008539931255454
-8.199883339296305,-0.0001263254842133427,0.0003795266153362076,-0.00022171440763692064,0.00016297379134824058
-8.19000396177908,-7.953414255627921e-05,0.0003829321592438363,-0.00020011282973118056,0.0001654552507434246
-8.180124584261856,-2.4414748435166192e-05,0.0003855262529218979,-0.00017116146090689026,0.00016748878456828868
-8.170245206744632,3.735290549608502e-05,0.0003872635994605021,-0.000135797506500154,0.00016904865388763144
-8.160365829227405,0.00010387294767208403,0.0003881207550239709,-9.515255320635414e-05,0.0001701253683172017
-8.150486451710181,0.0001730928292779922,0.0003880970998837333,-5.0522263114320874e-05,0.00017072616276500238
-8.140607074192957,0.0002428679172386835,0.00038721518492498396,-3.3217721075136605e-06,0.0001708749388281503
-8.130727696675734,0.0003110291629829305,0.0003855202765576371,4.495379677078006e-05,0.0001706116702760243
-8.120848319158508,0.0003754518029981131,0.0003830792733585589,9.278054524440485e-05,0.00016999128907423848
-8.110968941641286,0.000434122831259684,0.0003799788619819633,0.00013864903756351474,0.0001690820849570621
-8.10108956412406,0.00048520519144772193,0.00037632313023364854,0.00018111634205385274,0.00016796366710831838
-8.091210186606835,0.0005270965564360189,0.00037223054573428006,0.00021884706787252058,0.0001667245505709463
-8.08133080908961,0.0005584809038353741,0.00036783055622192316,0.00025066029980049616,0.00016545944212398392
-8.071451431572386,0.0005783711401442627,0.00036325975187386964,0.00027556269999967127,0.00016426631015364343
-8.061572054055162,0.0005861414813506863,0.00035865787269309527,0.00029278498678689165,0.00016324333018722843
-8.051692676537938,0.0005815484387244749,0.00035416362024108235,0.000301802307003154,0.00016248580202228902
-8.041813299020713,0.0005647397939967349,0.00034991056923098775,0.0003023561738947445,0.00016208313562585087
-8.031933921503489,0.0005362511465773208,0.0003460231416056667,0.00029445886672897444,0.0001621160011523864
-8.022054543986265,0.0004969901870427131,0.0003426129349945303,0.0002783985331390807,0.0001626537335846747
-8.012175166469039,0.0004482090599607078,0.00033977535538679064,0.0002547263467595985,0.00016375207478300672
-8.002295788951814,0.0003914657380131116,0.0003375868266497345,0.00022424457599231162,0.00016545132537194434
-7.992416411434591,0.0003285754996623417,0.00033610249925739385,0.00018797738378697204,0.00016777496622023038
-7.982537033917366,0.0002615541013324612,0.00033535469834793737,0.0001471438069986368,0.00017072879467256957
-7.972657656400143,0.00019255432225318865,0.0003353519946024536,0.00010311514556034033,0.00017430060462706175
-7.962778278882917,0.00012379795848444514,0.00033607909637387885,5.737671481117622e-05,0.0001784604225235482
-7.952898901365693,5.7505312151920786e-05,0.0003374974010052023,1.1476482995083068e-05,0.0001831612938506493
-7.943019523848468,-4.17550785329685e-06,0.0003395463581250902,-3.301909127244366e-05,0.00018834059744131845
-7.933140146331244,-5.923732575724407e-05,0.0003421454361976403,-7.457937371594947e-05,0.00019392184815978427
-7.9232607688140195,-0.00010587840114809817,0.00034519680126286984,-0.00011175352612239545,0.00019981693310981653
-7.913381391296795,-0.0001425607245757587,0.00034858845710351,-0.00014322155425005114,0.00020592871271045201
-7.903502013779572,-0.00016806014141394735,0.0003521979192537506,-0.0001678319526138843,0.0002121539063292662
-7.893622636262346,-0.00018150677454680647,0.000355896139840868,-0.00018464362806135104,0.00021838617300670908
-7.883743258745122,-0.00018241433177029436,0.00035955173113457823,-0.00019295182526171315,0.00022451929144624172
-7.873863881227897,-0.0001706974155376726,0.00036303518632533406,-0.00019231617259917559,0.0002304503400896384
-7.863984503710673,-0.00014667614237553884,0.0003662231360252523,-0.00018257092712949677,0.00023608277785962175
-7.854105126193448,-0.00011106796456498966,0.00036900233660142333,-0.00016383610346610785,0.00024132932904859778
-7.844225748676224,-6.49668039713704e-05,0.00037127343592839964,-0.0001365100206251104,0.00024611458177891684
-7.8343463711590005,-9.81019719137055e-06,0.0003729542266192292,-0.00010126258706221981,0.0002503772182773663
-7.824466993641774,5.266465465166831e-05,0.0003739824551724074,-5.90103466629082e-05,0.00025407180662325324
-7.814587616124551,0.00012047449513305279,0.00037431792568770784,-1.0893240277042077e-05,0.00025717009729293096
-7.804708238607326,0.00019145172173489554,0.00037394400253144865,4.176544367973905e-05,0.0002596617833067677
-7.794828861090101,0.0002633121840717194,0.0003728682903120077,9.749541198977669e-05,0.00026155469960513174
-7.784949483572877,0.0003337270487673408,0.0003711226402930507,0.00015473018363875614,0.0002628744549094756
-7.775070106055653,0.00040039638136831884,0.00036876230751067276,0.0002118514337115435,0.0002636635072090137
-7.765190728538429,0.0004611222218911712,0.00036586445587831793,0.00026724485909985644,0.0002639797115887277
-7.755311351021203,0.000513878746146542,0.00036252588194063423,0.0003193463674441041,0.00026389438582499064
-7.74543197350398,0.0005568773781578073,0.0003588602002781014,0.00036669659270966966,0.00026348995449143825
-7.735552595986754,0.0005886246775582535,0.00035499440229619817,0.0004079824891936948,0.0002628572457515431
-7.72567321846953,0.0006079712370731122,0.0003510650690842766,0.00044208422083165036,0.0002620925261378461
-7.715793840952306,0.0006141499089370354,0.0003472141806177071,0.00046810624722979066,0.0002612943670726597
-7.705914463435081,0.0006068022021603654,0.0003435848269701039,0.0004854112265724188,0.0002605604423974195
-7.696035085917858,0.0005859918676606262,0.0003403167798413374,0.0004936359581100771,0.000259984358565587
-7.686155708400632,0.0005522052828221829,0.00033754223918926066,0.0004927085383027457,0.00025965261833376855
-7.676276330883408,0.0005063384678289916,0.0003353817125522656,0.00048284639670006157,0.00025964181477343656
-7.666396953366183,0.0004496711825887594,0.0003339403338655008,0.00046455503183430766,0.0002600161453408301
-7.656517575848959,0.0003838287676155767,0.00033330456168487405,0.00043860761328706836,0.00026082532579917714
-7.646638198331734,0.0003107329780293936,0.00033353953938544564,0.0004060259383465779,0.0002621029712920476
-7.63675882081451,0.00023254321646404698,0.00033468702452375815,0.00036804339309920637,0.0002638654972070996
-7.626879443297286,0.00015159007669850858,0.0003367641323461359,0.0003260710229354698,0.0002661115761020534
-7.6170000657800605,7.030316357892748e-05,0.00033976275668199654,0.00028164775795245145,0.0002688221694021218
-7.607120688262838,-8.86445831638812e-06,0.0003436498669129101,0.00023639639575370213,0.0002719611343713199
-7.597241310745612,-8.351291649454987e-05,0.0003483684944010666,0.0001919666335562551,0.00027547638858322064
-7.5873619332283875,-0.0001513707689611195,0.00035383955791132196,0.00014998707770468212,0.00027930159634516447
-7.577482555711163,-0.00021036654839173653,0.00035996429183183615,0.00011200757679588415,0.0002833583248296186
-7.567603178193939,-0.0002586942385638882,0.0003666273810301294,7.945392865247627e-05,0.0002875586025653832
-7.5577238006767145,-0.00029487069116857395,0.00037370052311131867,5.357615035018374e-05,0.00029180779992270045
-7.547844423159489,-0.00031778303664026073,0.00038104648567558255,3.5412274124672444e-05,0.00029600774070972607
-7.537965045642267,-0.0003267246514719041,0.0003885233483716963,2.574849725391061e-05,0.000300059946319131
-7.5280856681250405,-0.0003214183983338601,0.00039598897543115756,2.509737208391007e-05,0.0003038689092797273
-7.518206290607817,-0.00030202645396290264,0.00040330539362203754,3.3674331872485815e-05,0.0003073452917290544
-7.508326913090592,-0.00026914625814491137,0.0004103431167946708,5.139381705585524e-05,0.00031040894628566655
-7.4984475355733675,-0.00022379275670880673,0.00041698509520459625,7.786464835966503e-05,0.0003129916620098113
-7.488568158056143,-0.00016736734187688365,0.0004231303445095393,0.00011240540786837977,0.0003150395464490328
-7.478688780538918,-0.00010161451953752058,0.00042869695362149216,0.00015405877786797698,0.000316514965914353
-7.468809403021695,-2.8567520966884984e-05,0.0004336245567354614,0.0002016250870053063,0.00031739797978600436
-7.458930025504469,4.951536362618348e-05,0.00043787600478758463,0.0002536933454810469,0.00031768722037861774
-7.449050647987246,0.00013022185668323582,0.0004414383650647773,0.0003086895747010068,0.0003174001872191369
-7.439171270470021,0.00021106184849807707,0.0004443230307154456,0.000364920146288858,0.0003165729429631374
-7.429291892952796,0.0002895463499486835,0.00044656511983461966,0.00042062962696941915,0.0003152592170225341
-7.419412515435572,0.0003632666509088223,0.0004482219967751815,0.00047405043922851587,0.0003135289417074297
-7.409533137918348,0.00042997128183640325,0.0004493711474445413,0.0005234637119634118,0.0003114662637058017
-7.399653760401124,0.0004876382265272522,0.0004501072899433223,0.0005672484284523589,0.00030916709046789354
-7.389774382883898,0.0005345401811459961,0.00045053899895386624,0.0006039383386925996,0.00030673624599420764
-7.3798950053666745,0.0005693006553277529,0.0004507847654129967,0.0006322637587070285,0.00030428432317179004
-7.370015627849449,0.0005909392002543018,0.00045096880520390615,0.000651198033688092,0.00030192432975618646
-7.360136250332225,0.0005989041743797383,0.00045121656480472203,0.0006599860088229574,0.000299768232033083
-7.350256872815001,0.0005930920549559871,0.0004516502571895663,0.0006581747862320199,0.0002979235038862524
-7.340377495297776,0.0005738525132044861,0.0004523843850438101,0.0006456245011744793,0.00029648978931815683
-7.330498117780553,0.0005419791294197365,0.0004535215859345816,0.0006225200398777843,0.00029555578339629204
-7.320618740263327,0.0004986858656964044,0.00045514874702386605,0.0005893619301295358,0.00029519643021415153
-7.310739362746103,0.00044557007801493664,0.00045733370694346246,0.0005469580457518454,0.00029547052695320854
-7.300859985228878,0.0003845630657182772,0.00046012246536989473,0.0004963948891518295,0.00029641881079603167
-7.290980607711654,0.0003178697696083242,0.0004635371846942466,0.00043901080932550536,0.00029806259065009343
-7.281101230194429,0.0002478993667390206,0.000467574862936645,0.0003763504089243078,0.00030040296885342724
-7.271221852677205,0.00017718902186397215,0.0004722069170820187,0.00031012313396099956,0.0003034206797660862
-7.2613424751599815,0.00010832306786537173,0.00047737950530528416,0.00024214567154580354,0.00030707655297517697
-7.251463097642755,4.385025995627177e-05,0.0004830147757761233,0.00017429163732705498,0.0003113125893546814
-7.241583720125532,-1.3798393645549717e-05,0.0004890128167661433,0.00010842837220270728,0.0003160536190340937
-7.231704342608307,-6.238850966314949e-05,0.0004952544445288507,4.63646200398301e-05,0.0003212094920470307
-7.221824965091082,-9.995550901163686e-05,0.0005016045535032595,-1.0211115789943518e-05,0.00032667773562678804
-7.211945587573858,-0.00012486963888171988,0.00050791612089066,-5.977769871047474e-05,0.0003323465973247679
-7.202066210056634,-0.00013589084281088228,0.0005140345497769701,-0.00010103441966696975,0.00033809838081750015
-7.192186832539409,-0.00013221157425378287,0.0005198024109427308,-0.00013293630828836072,0.0003438129718359056
-7.182307455022184,-0.00011348623983916741,0.0005250642419758462,-0.00015473260651618863,0.00034937144539790206
-7.172428077504962,-7.984615275933029e-05,0.0005296714486170215,-0.00016598506574101686,0.0003546596426618607
-7.1625486999877355,-3.189954940546036e-05,0.0005334869594196204,-0.00016658760790613547,0.00035957160634108963
-7.152669322470511,2.9283530633710692e-05,0.0005363896822576319,-0.00015676449276673992,0.00036401276772217255
-7.142789944953287,0.0001022010020633321,0.0005382784252233283,-0.0001370692638538456,0.0003679027857925891
-7.132910567436062,0.00018496238838947504,0.0005390753526530353,-0.00010836216041999103,0.0003711779495831069
-7.123031189918838,0.0002753449669126954,0.0005387286678781315,-7.1789025938201e-05,0.00037379306824418296
-7.113151812401613,0.0003708608204651463,0.0005372146317072019,-2.873992855493804e-05,0.00037572278919157975
-7.10327243488439,0.00046883263471156214,0.000534538651285013,1.9188773472502118e-05,0.00037696230238482096
-7.093393057367164,0.0005664760178687781,0.0005307355981054438,7.025027437473741e-05,0.00037752740789365885
-7.083513679849941,0.0006609856758223734,0.0005258691414917532,0.0001225967666708462,0.00037745394376743115
-7.0736343023327155,0.0007496228662579662,0.0005200303115741067,0.0001743435764325476,0.0003767965912295505
-7.063754924815491,0.0008298012736152807,0.0005133351318788807,0.00022362330125465143,0.00037562709374690614
-7.053875547298267,0.0008991687086835184,0.0005059215895475878,0.0002686509835855793,0.00037403194496030395
-7.043996169781042,0.0009556819252490447,0.0004979458324394268,0.0003077754764268422,0.0003721096172219516
-7.034116792263819,0.0009976722772347968,0.0004895779072263936,0.0003395382157622562,0.0003699674170438094
-7.024237414746593,0.0010238999856882675,0.00048099696595168705,0.0003627146338897535,0.0003677180656499294
-7.0143580372293695,0.0010335953616322376,0.0004723862876637568,0.0003763598380460624,0.0003654761116683035
-7.004478659712144,0.0010264855009694254,0.00046392806494940806,0.0003798340774600888,0.00036335428850635946
-6.99459928219492,0.0010028056482206276,0.00045579831686010016,0.00037283022605654495,0.00036145993094848747
-6.9847199046776955,0.0009632946711948128,0.00044816188154624923,0.000355379256262224,0.0003598915639184095
-6.974840527160471,0.000909174818240376,0.0004411678454908645,0.0003278566669279752,0.00035873577120774507
-6.964961149643248,0.000842116191010255,0.0004349453466205044,0.0002909663870296262,0.00035806444343213835
-6.955081772126022,0.0007641870826938485,0.00042960008465235097,0.00024572591004611005,0.0003579324927988626
-6.945202394608798,0.0006777915469814566,0.0004252114421527059,0.000193429738829322,0.00035837610781075136
-6.935323017091573,0.0005855962071370495,0.0004218305101223976,0.00013561565943097246,0.00035941160423679354
-6.925443639574349,0.0004904484269223834,0.0004194788740032266,7.40114095045728e-05,0.0003610349100689329
-6.915564262057124,0.0003952884846151337,0.0004181484033014973,1.048691355151028e-05,0.00036322170233769234
-6.9056848845399,0.00030305835594924993,0.0004178018450934649,-5.3010012001969374e-05,0.0003659281931929573
-6.8958055070226765,0.00021661007022843188,0.0004183744092609146,-0.00011450883583317745,0.0003690925422114041
-6.88592612950545,0.0001386163936991411,0.00041977608881312565,-0.00017208433722327632,0.00037263685211078783
-6.876046751988227,7.148677509803925e-05,0.0004218948500469718,-0.00022391158055737274,0.0003764696865526748
-6.866167374471002,1.7291097820923268e-05,0.000424600384683,-0.0002683299142951907,0.0003804890320863068
-6.856287996953777,-2.230620790501305e-05,0.00042774851462768165,-0.0003038900864278033,0.0003845856120510107
-6.846408619436553,-4.609969346747862e-05,0.0004311859022753934,-0.00032940690415738034,0.00038864644886647744
-6.836529241919329,-5.338219708687619e-05,0.0004347551275575083,-0.00034399175227020753,0.0003925585629662567
-6.826649864402103,-4.396874228497936e-05,0.00043829976226855835,-0.0003470879664787885,0.0003962126919314119
-6.816770486884879,-1.820408013834764e-05,0.0004416694919648506,-0.00033848378848193983,0.00039950691232100877
-6.806891109367656,2.30463207102126e-05,0.0004447249131959548,-0.0003183266297403116,0.0004023500493115348
-6.79701173185043,7.842175863002872e-05,0.0004473420655691876,-0.0002871139073552078,0.00040466476548393015
-6.787132354333206,0.0001461074166744969,0.00044941634359422437,-0.0002456849972015896,0.0004063902297436025
-6.777252976815982,0.0002238900231748494,0.0004508658762146838,-0.00019519014690143606,0.00040748428013941314
-6.767373599298757,0.00030922625529349523,0.0004516340539692483,-0.0001370617131477027,0.0004079250098669186
-6.757494221781533,0.0003993219242368699,0.0004516913359814666,-7.296409968843192e-05,0.00040771172352457115
-6.747614844264308,0.0004912193832626257,0.00045103606513910503,-4.748494048860158e-06,0.00040686523018755095
-6.737735466747085,0.0005818905778417685,0.0004496944785204941,6.56108157404172e-05,0.0004054274604693066
-6.727856089229859,0.0006683327165425546,0.00044771969717912244,0.00013607187542045963,0.00040346041581385445
-6.717976711712635,0.000747663694490511,0.000445189941095228,0.00020459526039261805,0.00040104447914596496
-6.70809733419541,0.0008172141424501593,0.00044220580944235194,0.00026920201297604435,0.00039827613604878696
-6.698217956678186,0.0008746133170880935,0.0004388869274208754,0.0003280423645179893,0.00039526517421070907
-6.688338579160962,0.0009178659736948471,0.0004353678490006028,0.00037944812032267305,0.00039213144540310127
-6.6784592016437365,0.0009454178852330328,0.00043179356212734525,0.00042199203927888515,0.00038900128819510665
-6.668579824126514,0.0009562077611455526,0.0004283145217641871,0.0004545272324357748,0.00038600372054125844
-6.658700446609288,0.0009497039904759314,0.0004250815868759058,0.0004762304390881491,0.0003832665189434528
-6.648821069092064,0.0009259248457174589,0.0004222408048705411,0.000486622566279149,0.0003809123048459355
-6.638941691574839,0.000885441553230109,0.00041992842973195827,0.00048559106812558894,0.0003790547591393768
-6.629062314057615,0.0008293639127898225,0.00041826611509838073,0.00047338806769155965,0.0003777950821122034
-6.6191829365403905,0.0007593089537510129,0.0004173566579432682,0.0004506296354388594,0.00037721880899612754
-6.609303559023165,0.0006773533905787894,0.0004172802114646059,0.00041827071851165864,0.0003773930806231787
-6.599424181505943,0.0005859714132490673,0.00041809131286442723,0.00037758200536214406,0.0003783644549696096
-6.589544803988717,0.00048795955484909575,0.00041981660414507245,0.0003301037954334036,0.00038015732892610825
-6.579665426471493,0.0003863510551567484,0.00042245354596954257,0.00027760397002665044,0.0003827730210139847
-6.569786048954268,0.00028432221806127557,0.00042596994920574406,0.00022201560360859515,0.00038618954553470183
-6.5599066714370435,0.00018509378830824244,0.0004303045686292793,0.00016538197940534888,0.000390362087425429
-6.550027293919819,9.183028024240453e-05,0.00043536852333212416,0.00010978483452678626,0.0003952241655523912
-6.540147916402595,7.540535760673825e-06,0.00044104772980372686,5.7284054645968024e-05,0.0004006894509767301
-6.530268538885371,-6.501749933661282e-05,0.00044720605292004233,9.844690350684444e-06,0.00040665418653374304
-6.520389161368145,-0.00012342464146967478,0.00045368930678248804,-3.0720281745682995e-05,0.0004130001355063512
-6.510509783850922,-0.00016567832137253264,0.00046032975937134764,-6.281579956769396e-05,0.0004195979708236171
-6.500630406333697,-0.00019025779742998792,0.0004669512303277385,-8.51107948144603e-05,0.0004263110025894383
-6.490751028816472,-0.00019617475803409475,0.0004733743989237564,-9.658933473650421e-05,0.0004329991312687091
-6.480871651299248,-0.0001830075183208496,0.000479422385843923,-9.657876359199242e-05,0.0004395229068578303
-6.470992273782024,-0.00015091779307045453,0.00048492620787439375,-8.478036506742591e-05,0.00044574757106456367
-6.4611128962648,-0.00010064929625093882,0.0004897301638343134,-6.127496932957316e-05,0.00045154696002177886
-6.451233518747574,-3.3508256364804804e-05,0.0004936967540681482,-2.652987668474805e-05,0.00045680714934950254
-6.4413541412303505,4.86737702601983e-05,0.0004967112078927909,1.861988340101508e-05,0.0004614297313252752
-6.431474763713125,0.00014359357497929808,0.0004986852453407806,7.298866842258357e-05,0.00046533462528093795
-6.421595386195901,0.00024854500134448824,0.0004995601832926978,0.0001350820841844123,0.0004684623367574952
-6.411716008678677,0.0003605004646106911,0.000499309054180318,0.00020313541306066077,0.0004707755979743624
-6.401836631161452,0.0004762029379708551,0.0004979378985262916,0.0002751744477266517,0.0004722603412714984
-6.391957253644227,0.0005922654401049521,0.000495485953934614,0.0003490697846729403,0.0004729259777671953
-6.382077876127003,0.0007052750893437595,0.0004920249623223267,0.00042261005112388244,0.0004728049749013499
-6.372198498609779,0.0008118983530674181,0.00048765737820274864,0.0004935645520318877,0.00047195174813106434
-6.362319121092554,0.0009089843494525049,0.00048251376236244304,0.0005597606796394564,0.00047044090314202853
-6.35243974357533,0.0009936628235135301,0.0004767492021089481,0.0006191462582261351,0.00046836488487516075
-6.342560366058105,0.0010634338543068667,0.00047053909938824114,0.000669862308052736,0.0004658311078220375
-6.332680988540881,0.0011162463123418475,0.0004640742170734737,0.0007102963630528644,0.000462958657849038
-6.322801611023657,0.0011505627107715277,0.00045755536911535927,0.0007391422457460141,0.0004598746687765458
-6.3129222335064314,0.0011654082243472007,0.0004511876784301215,0.0007554366596337266,0.00045671048666313734
-6.303042855989208,0.001160402423814476,0.0004451748145968016,0.0007585991706676513,0.0004535977409242082
-6.293163478471983,0.0011357725214179968,0.0004397131488553661,0.0007484463818718855,0.0004506644438615668
-6.283284100954758,0.0010923477868115055,0.00043498624361779,0.0007252077288995832,0.0004480312388216537
-6.273404723437534,0.0010315350921504666,0.00043115960569154496,0.00068951428875108,0.00044580791208395545
-6.26352534592031,0.0009552764279148682,0.00042837610372747063,0.0006423889890905857,0.0004440902748736544
-6.253645968403085,0.0008659895085753927,0.00042675194966163086,0.000585210249886639,0.0004429575098723359
-6.24376659088586,0.0007664934155095079,0.00042637360824184016,0.0005196784096254753,0.0004424700616507377
-6.233887213368638,0.0006599214086022075,0.0004272954872488096,0.00044775755795024803,0.0004426681330442883
-6.2240078358514115,0.000549623744527167,0.0004295387209531147,0.00037162299710287396,0.000443570830186538
-6.214128458334187,0.0004390633693290998,0.00043309084016261934,0.00029358739883223475,0.00044517597832138703
-6.204249080816963,0.00033170788534185954,0.00043790658122815204,0.00021603656571814764,0.0004474606092830871
-6.1943697032997385,0.00023092102530859805,0.00044390956318323804,0.0001413480839688925,0.000450382100337296
-6.184490325782514,0.0001398571939708472,0.00045099502420246467,7.182421302606621e-05,0.00045387992358525637
-6.174610948265289,6.13622550008686e-05,0.0004590332852713413,9.612242860194415e-06,0.00045787794599709244
-6.164731570748066,-2.116141697391461e-06,0.00046787407784031423,-4.335618530340709e-05,0.00046228720296070946
-6.15485219323084,-4.8605986839078166e-05,0.0004773513524623065,-8.543391504857021e-05,0.0004670090535538534
-6.144972815713617,-7.667345907267186e-05,0.0004872886645183464,-0.00011530390755499195,0.0004719386140296852
-6.1350934381963915,-8.546872194532907e-05,0.0004975047197569941,-0.00013202941924108313,0.0004769683576185135
-6.125214060679167,-7.475331498416392e-05,0.0005078191541166995,-0.0001350777499169674,0.00048199176395169924
-6.115334683161943,-4.490836397078993e-05,0.0005180581170820824,-0.00012434616155372174,0.0004869069003561765
-6.105455305644718,3.0768699078429887e-06,0.0005280597333741237,-0.00010015956101514794,0.0004916198199758152
-6.095575928127495,6.763565462324343e-05,0.0005376790211419232,-6.326954170248606e-05,0.0004960476680589087
-6.085696550610269,0.00014667291925600458,0.000546792363952609,-1.4825035138834994e-05,0.0005001213975990623
-6.0758171730930455,0.00023763120911382963,0.0005553011448482636,4.365479462873723e-05,0.0005037880085096945
-6.06593779557582,0.0003375715931618479,0.0005631346818513088,0.00011033451978576755,0.0005070122402319541
-6.056058418058596,0.00044326685854400634,0.0005702521206022295,0.00018311167289105206,0.0005097776656126336
-6.046179040541372,0.0005513042412141827,0.0005766434801397123,0.00025968980847407747,0.0005120871534663065
-6.036299663024147,0.0006581943120209928,0.0005823295661715119,0.00033764298168305985,0.0005139626878241403
-6.026420285506924,0.0007604827446132855,0.0005873610121246341,0.0004144999123289686,0.0005154445528063617
-6.016540907989698,0.0008548612673864831,0.0005918162247279894,0.000487814843393589,0.0005165899126647178
-6.006661530472474,0.000938274430043689,0.0005957985584569713,0.0005552533250012124,0.0005174708361590829
-5.996782152955249,0.0010080186118868472,0.0005994325537199446,0.0006146596547185077,0.0005181718324307731
-5.986902775438025,0.0010618302500041282,0.0006028596190225362,0.0006641344769577836,0.0005187869813289163
-5.9770233979208,0.001097960270056645,0.0006062330383152294,0.0007020893004075907,0.0005194167542318754
-5.967144020403576,0.0011152324498355567,0.0006097127246215685,0.0007273070119380268,0.0005201646313559256
-5.957264642886351,0.0011130836190377678,0.0006134596295967362,0.0007389754556891637,0.0005211336280389116
-5.947385265369126,0.0010915844916719064,0.0006176302508799551,0.0007367239923579053,0.0005224228453161939
-5.937505887851903,0.0010514402083307887,0.0006223711535948614,0.000720630638469274,0.0005241241591756673
-5.927626510334678,0.0009939706345894602,0.0006278139459901668,0.0006912307222434632,0.0005263191582181428
-5.917747132817453,0.0009210707744669725,0.0006340706093996519,0.0006494953189906006,0.0005290764312051967
-5.907867755300229,0.0008351526235307744,0.0006412295983112679,0.0005968115096120682,0.0005324492944152938
-5.897988377783005,0.00073907004989882,0.0006493525734130264,0.0005349334131179848,0.0005364740342193306
-5.888109000265779,0.0006360291740764915,0.0006584721400043857,0.00046593711779660074,0.0005411687232999909
-5.878229622748555,0.0005294868573026595,0.0006685904006204688,0.0003921490626744845,0.000546532650019269
-5.868350245231332,0.0004230406380849688,0.0006796786372438807,0.0003160819399020025,0.0005525463802005584
-5.858470867714106,0.00032031340897635606,0.0006916778677940693,0.00024034808019433935,0.0005591724496892788
-5.848591490196882,0.00022483665199107798,0.0007045005289954472,0.00016758510956414036,0.0005663566651671653
-5.838712112679658,0.00013993577802563626,0.0007180329639220953,0.00010036397879979507,0.0005740299705006764
-5.828832735162433,6.862141271259287e-05,0.0007321389049921003,4.111457746357751e-05,0.0005821108170600884
-5.818953357645209,1.3489961208536132e-05,0.0007466635703285918,-7.961146463690198e-06,0.0005905079595706904
-5.809073980127984,-2.3363144544701407e-05,0.0007614385129044299,-4.49532494757428e-05,0.0005991235847039914
-5.799194602610761,-4.041484154410066e-05,0.0007762867935683268,-6.831562640007692e-05,0.0006078566682595303
-5.789315225093535,-3.676792279471486e-05,0.0007910285828173286,-7.691051590984663e-05,0.0006166064488057096
-5.779435847576311,-1.2184966910331358e-05,0.0008054867350481626,-7.005707387796383e-05,0.0006252759013111642
-5.7695564700590865,3.289867896016346e-05,0.0008194924271664874,-4.754938980520847e-05,0.0006337750937594831
-5.759677092541862,9.738324273787986e-05,0.0008328904008501592,-9.676380207763914e-06,0.0006420243130326152
-5.749797715024638,0.00017953425659302023,0.000845543910996247,4.279041348998249e-05,0.0006499568533767697
-5.7399183375074125,0.00027703269604706485,0.0008573389387325019,0.00010860751852301923,0.0006575213713175337
-5.73003895999019,0.00038704425584099494,0.0008681878049017206,0.0001861019661749268,0.0006646837246392231
-5.720159582472964,0.0005063055143835688,0.0008780317826116083,0.0002732106772651993,0.0006714282295537419
-5.71028020495574,0.0006312245474218716,0.0008868428970591545,0.0003675493747867997,0.0006777582889337253
-5.700400827438515,0.0007579927144188575,0.0008946245674556701,0.00046647514498782946,0.0006836963648753194
-5.690521449921291,0.0008827043273690067,0.0009014113442315378,0.0005671747139319008,0.0006892832902339511
-5.6806420724040665,0.001001480273975318,0.0009072674613978775,0.0006667416814380957,0.0006945769354551652
-5.670762694886841,0.00111059188084416,0.0009122845269512393,0.0007622745288615616,0.0006996502683010909
-5.660883317369619,0.00120658090069349,0.0009165781366524268,0.0008509580528619828,0.0007045888642615683
-5.651003939852393,0.00128637197128056,0.0009202837998802069,0.0009301601160828851,0.0007094879438807964
-5.641124562335169,0.0013473737354097266,0.0009235520201737461,0.000997506113447206,0.0007144490293193189
-5.631245184817944,0.0013875655167991535,0.0009265429728434473,0.001050963470965019,0.0007195763256788011
-5.6213658073007196,0.0014055665077933057,0.0009294206637245114,0.0010888986636404198,0.0007249729425015059
-5.611486429783495,0.0014006853336463064,0.0009323470461858751,0.001110139830422489,0.0007307370770828759
-5.601607052266271,0.001372948086741044,0.0009354760003584043,0.0011140078641639498,0.0007369582835858641
-5.591727674749046,0.0013231039720889989,0.0009389476629839477,0.0011003500928023508,0.0007437139503235374
-5.581848297231821,0.001252608027208202,0.0009428830070709772,0.0010695400480608748,0.000751066102015219
-5.571968919714598,0.0011635814846476299,0.0009473791460173238,0.0010224786607575312,0.0007590586344787556
-5.562089542197373,0.0010587506728105122,0.0009525052319219281,0.0009605611180584118,0.0007677150763792241
-5.552210164680148,0.0009413664231393663,0.0009582993855386502,0.0008856460129220648,0.0007770369567073338
-5.542330787162924,0.0008151061949093105,0.0009647664765505368,0.000799991757643923,0.0007870028381024161
-5.5324514096457,0.0006839620818838221,0.0009718771355041655,0.0007061981253165792,0.0007975680555506457
-5.522572032128474,0.0005521179431351277,0.000979567749339261,0.0006071185001888894,0.000808665178023104
-5.51269265461125,0.0004238196615516228,0.0009877417538596278,0.0005057817567946228,0.0008202051879702546
-5.502813277094027,0.00030324238472038566,0.0009962719005912708,0.00040528971898896166,0.0008320793509760003
-5.492933899576801,0.00019435912348261702,0.0010050037401398658,0.00030872989828862083,0.000844161726019354
-5.483054522059577,0.0001008146732135271,0.0010137599263151087,0.0002190695100604197,0.0008563122463937729
-5.473175144542353,2.5809084095488636e-05,0.001022345517851604,0.00013907090439355411,0.0008683802830482677
-5.463295767025128,-2.8005767599310507e-05,0.0010305538191629734,7.119408933842782e-05,0.0008802085865322712
-5.453416389507903,-5.8612939316182284e-05,0.001038172886224601,1.752655516097096e-05,0.0008916374913501191
-5.443537011990679,-6.469785335604106e-05,0.00104499219441944,-2.029461293834323e-05,0.0009025092577680848
-5.433657634473455,-4.56939234170056e-05,0.0010508095651701522,-4.1128396883110506e-05,0.0009126724212537494
-5.42377825695623,-1.8049831356230194e-06,0.0010554378275377696,-4.437931072681472e-05,0.0009219860189305042
-5.413898879439006,6.599656513540644e-05,0.001058711308138033,-3.0011282201700692e-05,0.0009303235657341284
-5.404019501921781,0.00015599578800970323,0.0010604916316574882,1.436764183538458e-06,0.0009375766602664949
-5.394140124404557,0.00026578500200646774,0.0010606729488287171,4.887228111837703e-05,0.0009436581114290156
-5.384260746887333,0.0003923356811345803,0.0010591861065050573,0.00011066876089105595,0.0009485044914380901
-5.3743813693701075,0.0005320905825576661,0.0010560019250081371,0.00018472156439575533,0.0009520780383182198
-5.364501991852885,0.0006810731049156305,0.0010511331522079126,0.0002684998685164768,0.0009543678508811682
-5.354622614335659,0.0008350107507526232,0.001044635327319968,0.0003591319103615108,0.0009553903408984096
-5.344743236818434,0.0009894686678381544,0.0010366061944905008,0.0004534822359141934,0.0009551889299666838
-5.33486385930121,0.0011399893239152944,0.0010271839786342514,0.0005482576382551347,0.0009538330017244981
-5.324984481783986,0.0012822337146572444,0.0010165442412440142,0.0006400994996617678,0.0009514161428608233
-5.315105104266761,0.0014121198548910686,0.0010048957103728773,0.0007256990381499328,0.0009480537280351155
-5.305225726749536,0.0015259539219679146,0.0009924748774115,0.0008018925158140494,0.0009438799237068803
-5.295346349232314,0.0016205500558490009,0.0009795398290055,0.0008657730998386059,0.0009390442033153807
-5.2854669717150875,0.0016933347100281154,0.0009663631692836335,0.0009147761572017446,0.000933707480698583
-5.275587594197864,0.001742432348245684,0.0009532245582275727,0.0009467752606368552,0.000928037979633386
-5.265708216680639,0.0017667294046907812,0.0009404027633072963,0.0009601457884979918,0.0009222069645683432
-5.2558288391634145,0.001765914537957705,0.0009281677838924534,0.0009538343528958718,0.0009163844607801414
-5.24594946164619,0.0017404934968791041,0.0009167729610954934,0.0009273913685807401,0.0009107350912245603
-5.236070084128965,0.001691778160318057,0.0009064476381168054,0.0008810062526087966,0.0009054141523121165
-5.226190706611742,0.0016218496754242554,0.0008973902702015281,0.0008155032341144403,0.0009005640418955517
-5.216311329094516,0.0015334968966158758,0.0008897625258171471,0.0007323387109498213,0.0008963111402157125
-5.206431951577293,0.0014301316625394786,0.0008836842364284,0.0006335589146003871,0.000892763228837087
-5.1965525740600675,0.0013156836569814677,0.0008792296866668495,0.0005217603265055052,0.0008900075142447808
-5.186673196542843,0.0011944778064459957,0.0008764250367310746,0.00040001236688296167,0.0008881093023866058
-5.176793819025619,0.0010710982115972967,0.000875247298619015,0.00027178622620181036,0.0008871113487135899
-5.1669144415083945,0.0009502426013152458,0.0008756245760568564,0.00014084996100200288,0.0008870338859277818
-5.157035063991169,0.0008365721029027142,0.0008774379077183364,1.1174942370661521e-05,0.0008878753094405915
-5.147155686473945,0.0007345608364359426,0.0008805243347028558,-0.00011318589864396768,0.0008896134792234419
-5.1372763089567215,0.0006483503604804081,0.0008846814482037552,-0.0002282020350170182,0.0008922075770138935
-5.127396931439496,0.0005816134050729919,0.000889672953009069,-0.00032999111469514267,0.0008956004403891187
-5.117517553922272,0.0005374315515529769,0.0008952354279606189,-0.0004149200177314761,0.0008997212806227689
-5.107638176405048,0.000518190630448679,0.0009010857474603782,-0.000479721246518668,0.0009044886799943758
-5.097758798887823,0.0005254975645240158,0.000906929288779157,-0.0005215779980618755,0.0009098137567005004
-5.087879421370598,0.000560121244305386,0.0009124683401263154,-0.000538218816256358,0.0009156033819780702
-5.078000043853374,0.0006219597742182667,0.0009174108037523311,-0.0005279754088600122,0.0009217633346071686
-5.06812066633615,0.0007100351137184862,0.0009214785883498615,-0.0004898457257411469,0.0009282012825911693
-5.058241288818925,0.0008225157738853025,0.0009244157848128895,-0.00042351640824157377,0.0009348294903492554
-5.048361911301701,0.0009567668422770043,0.0009259960299675306,-0.0003293881564383112,0.0009415671618990872
-5.038482533784476,0.0011094262373542055,0.0009260291831289077,-0.00020855882552532078,0.0009483423458279957
-5.028603156267252,0.0012765047426122793,0.0009243667603170907,-6.280937385033314e-05,0.0009550933458059582
-5.018723778750028,0.0014535071022455748,0.0009209063097406457,0.00010545178438396894,0.0009617696003460653
-5.008844401232802,0.001635570252574229,0.0009155942386248207,0.00029323933844538884,0.0009683320167554986
-4.998965023715579,0.001817614698819517,0.0009084273552027128,0.0004970803589241095,0.0009747527659782918
-4.989085646198354,0.001994504072940986,0.0008994527182405112,0.0007130942025604202,0.0009810145665221793
-4.9792062686811285,0.0021612081246846432,0.0008887661503763138,0.0009371064413433755,0.000987109506098711
-4.969326891163905,0.0023129637193800923,0.0008765090968267154,0.0011647475860406967,0.000993037468231352
-4.959447513646681,0.00244542895769477,0.0008628642796449393,0.0013915799256189792,0.0009988042471973865
-4.949568136129456,0.0025548251738354275,0.0008480499140286397,0.0016132024669505284,0.001004419447646243
-4.939688758612231,0.0026380624403242576,0.0008323130211028903,0.0018253776152242663,0.0010098942745612415
-4.929809381095008,0.0026928441525543613,0.000815921673638133,0.0020241291835618245,0.0010152393245076489
-4.919930003577782,0.0027177474319219634,0.0007991567736636298,0.002205856099103564,0.0010204624900832626
-4.910050626060557,0.0027122762796099775,0.0007823032443768133,0.0023674113754431608,0.0010255670860494744
-4.900171248543334,0.0026768857996658187,0.0007656412723952385,0.0025061918165840045,0.0010305502978214883
-4.890291871026109,0.0026129761626266473,0.000749437498466016,0.0026201883200031428,0.001035402041041468
-4.880412493508885,0.0025228564870427976,0.0007339367978497412,0.002708043630959807,0.0010401043052063693
-4.87053311599166,0.0024096792165874017,0.000719354531398022,0.0027690679281279834,0.0010446310352747008
-4.8606537384744355,0.0022773470784052483,0.0007058698811892109,0.0028032606520373656,0.0010489485834626407
-4.850774360957211,0.0021303950356733464,0.0006936201032283815,0.0028112895544966485,0.00105301673980023
-4.840894983439987,0.00197385103783708,0.0006826962545669305,0.0027944769758768066,0.0010567903252757256
-4.8310156059227625,0.001813079511424011,0.0006731401526602595,0.002754744871848373,0.0010602213064360006
-4.821136228405538,0.001653612701372838,0.0006649430456224888,0.00269457008947443,0.0010632613660470829
-4.811256850888314,0.0015009748299741462,0.0006580456588230123,0.0026169017697009033,0.0010658648417629893
-4.8013774733710886,0.0013605049051391342,0.0006523400053594139,0.0025250936442599535,0.0010679919245867291
-4.791498095853864,0.0012371835229610397,0.0006476725265215142,0.0024228031624362405,0.0010696119920484471
-4.78161871833664,0.001135469530345171,0.0006438488576098744,0.002313911168254701,0.0010707069382001062
-4.7717393408194155,0.0010591515623892245,0.0006406396906189655,0.002202413754289781,0.001071274354335339
-4.761859963302191,0.0010112196484019888,0.000637787947559107,0.0020923406028030425,0.0010713304112498626
-4.751980585784967,0.0009937608891993788,0.0006350166572616145,0.0019876507406307283,0.0010709122961576614
-4.7421012082677425,0.0010078830923950749,0.0006320376888909291,0.00189216024961463,0.0010700800651922977
-4.732221830750517,0.0010536687876733274,0.0006285606816511656,0.0018094517966778627,0.0010689177856827653
-4.722342453233293,0.001130161718839593,0.0006243022923942993,0.0017428204506329341,0.001067533860844529
-4.712463075716069,0.0012353862728787456,0.0006189950789317522,0.0016952043002325034,0.0010660604527256573
-4.702583698198844,0.0013663998870740584,0.000612396142806526,0.0016691540564308096,0.0010646519465787889
-4.69270432068162,0.0015193767913469522,0.0006042948618627332,0.0016667886291729394,0.0010634824305114814
-4.682824943164396,0.0016897210606650085,0.0005945198724688492,0.0016897904949914086,0.0010627421973856117
-4.672945565647171,0.0018722053532819168,0.0005829446768753233,0.0017393862819855164,0.0010626333104607204
-4.663066188129947,0.002061131495379877,0.00056949210204934,0.001816366079609088,0.00106336430909608
-4.653186810612722,0.0022505076816425884,0.0005541370576035126,0.0019210854357362827,0.0010651441647873444
-4.643307433095497,0.002434237126456132,0.0005369079086362336,0.0020535034323611394,0.0010681756297485202
-4.633428055578273,0.0026063119159562323,0.0005178860012588885,0.002213199562076758,0.0010726481490236522
-4.623548678061049,0.0027610062382535565,0.0004972037588237268,0.0023994229842362333,0.001078730531655523
-4.613669300543824,0.0028930624520310242,0.00047504098354919107,0.0026111159579650777,0.0010865635957861958
-4.6037899230266,0.0029978642816833314,0.00045161988456654756,0.0028469655929643178,0.0010962530158921816
-4.593910545509376,0.0030715910918179767,0.00042719855857270117,0.003105425151057334,0.0011078626070095646
-4.58403116799215,0.0031113484131610443,0.0004020635358302198,0.003384759996038904,0.0011214082803251558
-4.574151790474926,0.0031152699035107353,0.00037652119209938777,0.0036830592128843658,0.0011368528966563143
-4.564272412957702,0.003082587479807171,0.0003508887088350611,0.003998269310140304,0.0011541022291070798
-4.554393035440477,0.0030136666350081753,0.000325484429860123,0.004328191104077848,0.0011730022237986457
-4.544513657923253,0.0029100057388226743,0.0003006183360866688,0.004670497787462045,0.0011933377184947921
-4.534634280406029,0.0027741985470440167,0.00027658250083368766,0.005022715537851281,0.0012148327438725242
-4.524754902888804,0.0026098610317173893,0.0002536422516008737,0.005382226401540839,0.0012371524920287051
-4.514875525371579,0.002421524077110726,0.00023202787936199549,0.005746235098382355,0.0012599069926625133
-4.504996147854355,0.002214495430544493,0.0002119275902036822,0.006111761207200886,0.0012826564904793874
-4.49511677033713,0.0019946945900075224,0.00019348148486102442,0.0064755985409692,0.0013049184690980575
-4.485237392819906,0.0017684659689510824,0.00017677719854677218,0.006834304726639614,0.0013261762185586203
-4.475358015302682,0.0015423756972215016,0.00016184690302804757,0.007184162681981812,0.00134588879690716
-4.465478637785457,0.001322998769116636,0.00014866621730814486,0.007521178249417562,0.001363502192740977
-4.455599260268233,0.0011167028890714218,0.00013715462657707702,0.00784105515506316,0.001378461456438717
-4.445719882751009,0.0009294363274701116,0.0001271778568669099,0.008139212384184405,0.0013902235343630602
-4.4358405052337835,0.0007665262984155054,0.0001185516958206758,0.008410784130024773,0.0013982705137414021
-4.425961127716559,0.000632494908420496,0.00011104760759308791,0.008650667775312173,0.001402122967134075
-4.416081750199335,0.0005308984753642218,0.00010439952872966294,0.008853558545780403,0.0014013530750855393
-4.4062023726821105,0.00046419614896304703,9.831210567839085e-05,0.009014036215559039,0.0013955972041515166
-4.396322995164886,0.0004336521114292981,9.246967496401283e-05,0.009126640527378075,0.001384567625149285
-4.386443617647662,0.00043927543673642435,8.654618256247867e-05,0.009186000262957126,0.0013680630730350208
-4.376564240130437,0.0004797997277042312,8.021528541326427e-05,0.009186950303633997,0.0013459778748217707
-4.366684862613212,0.0005527042364479889,7.316079920559633e-05,0.009124700949951922,0.0013183094046727063
-4.356805485095988,0.0006542760436673556,6.508671169063617e-05,0.008994991336866374,0.0012851636647297176
-4.3469261075787635,0.0007797123958908441,5.5726929663765425e-05,0.008794290512700835,0.001246758835121323
-4.337046730061539,0.0009232601579490497,4.485399214155655e-05,0.008519975535669497,0.0012034266854948081
-4.327167352544315,0.0010783889635407648,3.228695862970921e-05,0.008170549633292236,0.00115561179174556
-4.3172879750270905,0.0012379926560826412,1.789775332252356e-05,0.007745827527872669,0.0011038685536966448
-4.307408597509866,0.0013946134978738318,1.616247530116079e-06,0.007247150837231638,0.0010488560606065553
-4.297529219992641,0.001540681932453781,-1.6566561635833693e-05,0.006677558830201396,0.0009913308998915954
-4.287649842475417,0.0016687649630943498,-3.659689602692071e-05,0.006041977874933014,0.0009321380487845883
-4.277770464958192,0.001771814925611219,-5.8358610281354775e-05,0.005347353613615263,0.0008722000274331744
-4.267891087440968,0.0018434111924285664,-8.167518287581029e-05,0.004602790317566203,0.0008125045240243346
-4.258011709923744,0.001877986528948667,-0.00010631372655989144,0.003819620871471999,0.0007540907270532708
-4.248132332406519,0.0018710310955132189,-0.00013199041398406577,0.003011473689106329,0.0006980346163182339
-4.238252954889295,0.0018192667423226037,-0.00015837766312787598,0.002194260084822599,0.0006454334724686778
-4.2283735773720705,0.0017207860020441396,-0.0001851123780259199,0.0013861509405450755,0.000597389865197094
-4.218494199854845,0.0015751502487963633,-0.0002118055101075573,0.0006074668362711584,0.0005549953730657986
-4.208614822337621,0.0013834436472102175,-0.0002380521588263628,-0.00011944642411352167,0.0005193142744812515
-4.198735444820397,0.0011482798736549152,-0.0002634424260660833,-0.0007704316918321994,0.0004913674307800238
-4.188856067303172,0.0008737610072529019,-0.00028757219830605066,-0.0013197483945665803,0.0004721165603477826
-4.178976689785948,0.0005653884831989452,-0.00031005405548184913,-0.001740388133492256,0.0004624490789219645
-4.169097312268724,0.0002299285061012226,-0.00033052747273193693,-0.002004399101865556,0.000463163657590925
-4.159217934751499,-0.0001247652294576393,-0.00034866853628784806,-0.002083291957558518,0.00047495662835079654
-4.149338557234274,-0.0004899662531260296,-0.00036419836912753543,-0.0019484450510840648,0.0004984093491401265
-4.13945917971705,-0.0008563219896426913,-0.00037689054589418717,-0.0015715811193344148,0.000533976627525087
-4.129579802199825,-0.0012141247663708908,-0.00038657675516944436,-0.0009252306487229236,0.0005819762957750526
-4.119700424682601,-0.001553599710112365,-0.00039315107650372973,1.67457449988779e-05,0.0006425800306058794
-4.109821047165377,-0.0018652003558926099,-0.0003965722176227146,0.0012786626273454138,0.0007158055184770991
-4.099941669648152,-0.0021399034776132934,-0.0003968641869381759,0.002882469208978931,0.0008015100814958058
-4.090062292130928,-0.0023694934252645973,-0.00039411484777723225,0.0048472506721019895,0.0008993858985396463
-4.080182914613703,-0.0025468275197330767,-0.0003884729448072024,0.00718869564067015,0.0010089569793615204
-4.070303537096478,-0.0026660733653607236,-0.00038014315087352466,0.009918617671820625,0.0011295780737870858
-4.060424159579254,-0.0027229107836879715,-0.0003693798346023431,0.01304445208149388,0.001260435720773187
-4.05054478206203,-0.0027146908763299,-0.00035647918664055976,0.016568815690244994,0.001400551659820005
-4.040665404544805,-0.0026405470749812734,-0.0003417704968821088,0.020489047616112106,0.0015487888366027458
-4.030786027027581,-0.0025014532319557474,-0.0003256062865711131,0.024796818762366078,0.0017038602323363073
-4.020906649510357,-0.002300226530501441,-0.0003083521515486184,0.029477725811549487,0.0018643407292103919
-4.011027271993132,-0.00204147342149615,-0.0002903760542881185,0.03451095920470802,0.002028682189669093
-4.001147894475907,-0.0017314797178056773,-0.0002720379500580905,0.03986896123766139,0.0021952318735665994
-3.991268516958683,-0.0013780464416306272,-0.00025367948162744407,0.045517169489919705,0.0023622542435161225
-3.9813891394414584,-0.0009902759416582812,-0.0002356146195656598,0.05141376713609286,0.002527956115449238
-3.971509761924234,-0.0005783130889587364,-0.00021812094208884233,0.05750954768488341,0.002690515000206115
-3.9616303844070098,-0.00015304907621830716,-0.0002014323878987666,0.0637478288730623,0.0028481103559267504
-3.951751006889786,0.00027420473165695676,-0.00018573310250610868,0.07006454440587963,0.0029989573344744577
-3.941871629372561,0.0006920631158612704,-0.00017115313889202584,0.07638847029460072,0.0031413424636587903
-3.9319922518553363,0.0010894243171268815,-0.0001577655347438839,0.08264174339297692,0.0032736605671815117
-3.922112874338112,0.0014558273537154868,-0.00014558543537684636,0.08874065516510302,0.003394452093245792
-3.912233496820887,0.0017817995928223222,-0.00013457067267199434,0.09459690515625248,0.0035024399082012646
-3.902354119303663,0.002059183588699684,-0.00012462437038566487,0.10011931089247667,0.0035965645209103192
-3.8924747417864385,0.0022814341075767957,-0.00011559887332560228,0.10521615817744931,0.0036760166436381955
-3.8825953642692146,0.002443875596838376,-0.00010730147791682632,0.10979815547034967,0.00374026597214081
-3.87271598675199,0.002543912887962676,-9.950116061952856e-05,0.1137821074797618,0.003789085085809652
-3.862836609234765,0.0025811877492018464,-9.193670697581386e-05,0.11709514972537123,0.003822567431066469
-3.8529572317175407,0.0025576769469709258,-8.432535970113833e-05,0.11967948908963151,0.00384113845852011
-3.843077854200316,0.0024777276392857956,-7.637234183258583e-05,0.12149727272980698,0.0038455591353994422
-3.8331984766830915,0.0023480293045789334,-6.778032656419132e-05,0.12253529283716372,0.0038369212459785046
-3.823319099165867,0.002177521709554583,-5.825919743076085e-05,0.12280892483733907,0.0038166341185442774
-3.813439721648643,0.001977241923444485,-4.7535159308118636e-05,0.12236485747567022,0.003786402670481916
-3.803560344131419,0.0017601135928772243,-3.535956815381127e-05,0.12128198837937593,0.003748196934273735
-3.7936809666141937,0.0015406850919432705,-2.1516564355177874e-05,0.11967020058752217,0.003704213506491575
-3.7838015890969694,0.0013348230456000426,-5.829936207735909e-06,0.1176667376882827,0.003656829638408441
-3.7739222115797446,0.0011593708087628868,1.1831646099211208e-05,0.11543040336352808,0.0036085509497105505
-3.7640428340625203,0.0010317808413594224,3.155051297375318e-05,0.1131338901125608,0.003561953985365927
-3.754163456545296,0.0009697325160053052,5.335777565388579e-05,0.11095502335736342,0.0035196250402662384
-3.7442840790280716,0.0009907455775387936,7.723238655602927e-05,0.1090676302993665,0.003484096838369769
-3.7344047015108477,0.001111801474439381,0.00010310217082409555,0.10763299118131321,0.0034577847659644375
-3.724525323993623,0.0013489827116473674,0.0001308461006093512,0.10679247908356701,0.0034429244175178133
-3.714645946476398,0.0017171417511569608,0.000160298413567117,0.10666201418997559,0.0034415122146809448
-3.704766568959174,0.0022296081684832114,0.00019125374251368924,0.10732845331431692,0.003455250803861453
-3.694887191441949,0.0028979435834771083,0.0002234737809467028,0.10884802229059391,0.0034855008270357753
-3.6850078139247247,0.003731750407513922,0.000256694564587878,0.11124644785234171,0.0035332404978407365
-3.6751284364075003,0.004738540832374043,0.00029063484022948225,0.11452056573042983,0.003599034206013188
-3.6652490588902764,0.00592366851629158,0.00032500454223047574,0.11864087672120846,0.0036830111250506503
-3.6553696813730516,0.007290325586361032,0.0003595138254442555,0.12355479088974099,0.003784854518907875
-3.645490303855827,0.00883960333470133,0.0003938816477509048,0.1291900959133714,0.0039038021428812147
-3.6356109263386025,0.010570615183068248,0.00042784436306310663,0.13545852594019675,0.00403865782135382
-3.6257315488213777,0.012480676228943896,0.0004611633249413217,0.14225912129037208,0.004187813970729489
-3.6158521713041534,0.014565534187251707,0.0004936320077103725,0.1494814123315223,0.004349284529442521
-3.605972793786929,0.0168196425124107,0.0005250816834895795,0.15700824401004465,0.004520747467659817
-3.5960934162697047,0.019236467546350812,0.000555386237155508,0.1647183769726035,0.004699595785674722
-3.586214038752481,0.021808817961403,0.0005844652205010099,0.17248874440063636,0.004882995679490665
-3.5763346612352556,0.024529186598883,0.0006122858234883084,0.1801965434349452,0.005067950360961639
-3.566455283718031,0.027390091840270133,0.0006388629415283639,0.1877210528179423,0.005251367873002996
-3.5565759062008064,0.03038440839147077,0.0006642581225428862,0.19494536131281778,0.005430131141280784
-3.546696528683582,0.033505675086724085,0.0006885766537230872,0.2017578852628581,0.005601168454432628
-3.5368171511663578,0.03674837102643445,0.0007119636757924083,0.20805385052004818,0.005761522565794095
-3.5269377736491334,0.04010814976057221,0.0007345986572165165,0.21373659615403573,0.005908416659912452
-3.5170583961319095,0.04358202585831184,0.0007566892071275376,0.2187188643836933,0.006039315524591596
-3.5071790186146847,0.0471685071570949,0.0007784636129615914,0.22292391481240997,0.006151980410371038
-3.49729964109746,0.050867671401601686,0.0008001631501077413,0.22628662110526387,0.006244516239653369
-3.4874202635802356,0.05468118528806118,0.0008220335762040312,0.22875437376852154,0.006315410041685967
-3.477540886063011,0.058612269929235544,0.000844316897267309,0.2302879468698513,0.006363559731047936
-3.4676615085457865,0.06266561614631071,0.0008672428136255767,0.23086214308076825,0.006388292609392907
-3.457782131028562,0.06684725932728822,0.0008910209417542284,0.23046638013358228,0.006389373245773844
-3.4479027535113382,0.07116442277155174,0.00091583318369907,0.22910502797150445,0.006367000672550683
-3.4380233759941135,0.07562534485331018,0.0009418273199263758,0.22679766939404522,0.006321795114275521
-3.4281439984768887,0.080239104020679,0.0009691111331023302,0.22357909127952208,0.006254774738847044
-3.4182646209596643,0.08501546192767176,0.0009977480948268837,0.2194991921839422,0.0061673231767530295
-3.4083852434424395,0.08996474295863895,0.0010277538379480603,0.21462261288391055,0.006061148788992259
-3.398505865925215,0.09509777443367748,0.0010590943877501371,0.2090282909149417,0.005938236871533086
-3.388626488407991,0.10042590890985503,0.0010916852787158139,0.20280874578087432,0.005800796158925769
-3.3787471108907665,0.10596115580079192,0.0011253924669520226,0.19606931256708557,0.005651201127792659
-3.3688677333735426,0.11171644588181529,0.0011600340687497141,0.18892713051088333,0.005491931699162863
-3.3589883558563174,0.11770605807630774,0.0011953837784975298,0.18151012179661477,0.005325511994780276
-3.349108978339093,0.12394623376997067,0.0012311749102361094,0.17395576617762704,0.005154449815407154
-3.3392296008218683,0.1304560102783003,0.0012671058752193702,0.16640992481911052,0.0049811784786320335
-3.329350223304644,0.1372583010556904,0.0013028459721543218,0.15902551691761804,0.004808002580666162
-3.3194708457874196,0.14438125808327915,0.0013380422848768172,0.15196132136903487,0.00463704913298552
-3.3095914682701952,0.15185994899168884,0.0013723265206052986,0.1453807040986738,0.004470225373310422
-3.2997120907529713,0.15973839225867242,0.0014053225929553583,0.13945056371428832,0.0043091843650699384
-3.2898327132357466,0.16807199376582915,0.0014366537651685075,0.13434029314744592,0.004155299284729304
-3.2799533357185218,0.17693044396739188,0.001465950194047712,0.1302210735071953,0.004009647057426384
-3.2700739582012974,0.18640114027425653,0.0014928556959682311,0.12726529682702525,0.0038730017441039647
-3.2601945806840726,0.19659322379434058,0.0015170346346187473,0.1256464637600561,0.003745837814031406
-3.2503152031668483,0.20764233420028175,0.001538177775476098,0.12553935762757085,0.0036283431618857704
-3.240435825649624,0.2197162245084931,0.0015560080813871691,0.1271208824402926,0.0035204414551826134
-3.2305564481324,0.23302140688855677,0.0015702853269573957,0.13057138349395858,0.003421823132602258
-3.2206770706151753,0.24781105845681475,0.001580810586940597,0.13607690095469613,0.003331984123311479
-3.2107976930979505,0.2643944660842726,0.0015874295079510822,0.14383221664192314,0.0032502711281157935
-3.200918315580726,0.2831483719791281,0.0015900354954501998,0.154045244729388,0.003175932101157183
-3.1910389380635014,0.30453065289977044,0.0015885717458071476,0.16694271300629754,0.003108170401299232
-3.181159560546277,0.32909686383143727,0.0015830333187951777,0.1827778499119964,0.0030462009500401726
-3.1712801830290527,0.35752023645969994,0.001573468181240074,0.20184018722319239,0.0029893066416901686
-3.1614008055118283,0.3906157587030729,0.0015599784603539317,0.2244684596987962,0.0029368932046771397
-3.151521427994604,0.42936884265155983,0.0015427208134501504,0.25106698764395724,0.0028885407122684705
-3.141642050477379,0.47496872660582906,0.001521907172235565,0.2821269128550814,0.002844049987742695
-3.131762672960155,0.5288458052697649,0.0014978047180777994,0.31825303278339967,0.0028034822430706716
-3.12188329544293,0.5927100867931034,0.0014707363436775008,0.3601979554816183,0.002767190430333101
-3.1120039179257057,0.6685839121774775,0.0014410803841063472,0.40890429622412267,0.002735840969185119
-3.1021245404084814,0.7588143822783148,0.0014092708529974218,0.4655558127096982,0.002710424738389527
-3.092245162891257,0.8660368564416486,0.0013757968776715193,0.531635204848279,0.0026922564804806345
-3.082365785374033,0.9930366891435456,0.0013412025419490732,0.6089818652785768,0.0026829620607457965
-3.0724864078568084,1.1424179663082064,0.0013060857363063959,0.6998296387583511,0.0026844533388348914
-3.0626070303395836,1.3159361231403754,0.0012710972019359037,0.8067800534477996,0.0026988907466028718
-3.052727652822359,1.5133050803162502,0.0012369382820410881,0.9326147722403934,0.002728634011829951
-3.0428482753051345,1.730317805169289,0.001204358562915914,1.0797616391490388,0.0027761818163600724
-3.03296889778791,1.9563809649919657,0.0011741518524542556,1.249093943698262,0.0028441015207722148
-3.023089520270686,2.1722849469460646,0.001147151705272984,1.4376364170648661,0.002934950417640527
-3.013210142753462,2.350197159488801,0.001124224907981804,1.6349640314873386,0.0030511902834938886
-3.003330765236237,2.458510435737882,0.0011062642006571643,1.8192996559194965,0.003195097277736232
-2.9934513877190123,2.4721896810786683,0.00109417865261256,1.9570727384797681,0.003368669477428575
-2.983572010201788,2.384053668780684,0.0010888830806109996,2.011779718594859,0.003573534532961373
-2.973692632684563,2.208913226537341,0.0010912849725786763,1.9625333728195806,0.003810860075018622
-2.963813255167339,1.9769260379347458,0.001102270461388035,1.8188916910545083,0.00408126959254479
-2.9539338776501145,1.7213799166788895,0.0011226878926182985,1.6160517937742753,0.004384766530434302
-2.9440545001328897,1.469064664082544,0.001153330724383193,1.3947829634586075,0.004720669321331142
-2.934175122615666,1.236781534034581,0.0011949184090092706,1.184954244460656,0.005087559966522472
-2.924295745098441,1.032461635202661,0.0012480772120798168,1.00151969212927,0.005483248616083094
-2.9144163675812167,0.8579891507980127,0.001313319733194911,0.848370777330203,0.005904756369265994
-2.904536990063992,0.7118546901863511,0.0013910253074731291,0.7235114610967212,0.006348318225182763
-2.8946576125467676,0.5910093478160798,0.0014814201553770762,0.6226994220694648,0.006809407765070476
-2.8847782350295432,0.4919553451009438,0.0015845596692709368,0.5413686571851052,0.007282784746301198
-2.874898857512319,0.4113034288609308,0.001700311775086646,0.475436641839371,0.007762566341484671
-2.865019479995095,0.3460123010801863,0.0018283439331395744,0.4215374249406962,0.00824232227149662
-2.85514010247787,0.29345829045304034,0.0019681127359265855,0.37700651436129545,0.00871519356805999
-2.8452607249606454,0.2514236920126868,0.0021188587933422933,0.33977891365230267,0.0091740341695386
-2.8353813474434206,0.21805188766848638,0.002279605818288404,0.3082722219852251,0.009611574013489534
-2.8255019699261963,0.19179349551751146,0.0024491666728162116,0.28128091856046045,0.010020601752328571
-2.815622592408972,0.17135467527506265,0.002626155175558825,0.25788986231913097,0.010394164695446103
-2.8057432148917476,0.15565195505181992,0.00280900644833113,0.2374059831160786,0.010725783083413659
-2.795863837374523,0.1437746348390714,0.002996004434225192,0.21930590286132173,0.011009675338259101
-2.785984459857299,0.13495435946147624,0.0031853193522590733,0.2031956456712499,0.011240990518109294
-2.776105082340074,0.12854088605746794,0.0033750535264408864,0.18878010642864548,0.01141604384360427
-2.76622570482285,0.12398295746821264,0.003563298354456907,0.17583943132713722,0.011532550864649422
-2.756346327305625,0.12081325359817846,0.00374820068885887,0.16421102709191085,0.01158985560459993
-2.7464669497884007,0.11863653793720334,0.003928041482496319,0.15377538157741033,0.011589147857755886
-2.7365875722711763,0.1171202620311635,0.004101324926269961,0.14444515969018176,0.01153366472505221
-2.7267081947539515,0.11598703728728127,0.004266881220182947,0.13615640551340674,0.01142887144853628
-2.7168288172367276,0.11500850049634016,0.004423981424518004,0.12886173235107495,0.011282616640000298
-2.706949439719503,0.1140002055809764,0.004572468207147613,0.12252470239501002,0.011105257080494249
-2.6970700622022785,0.11281725310437545,0.004712901644989313,0.11711549244242626,0.01090974737722769
-2.6871906846850537,0.11135044001826548,0.004846725251804739,0.11260725753908034,0.010711689877756152
-2.6773113071678294,0.1095227630525149,0.004976452971098182,0.10897339295427205,0.010529340325753946
-2.667431929650605,0.10728615589293523,0.005105884837703453,0.10618522818769593,0.010383564756470638
-2.6575525521333807,0.10461837278409301,0.005240355140766043,0.10421039905027639,0.010297743021138898
-2.647673174616157,0.10151996209650062,0.005387025351447255,0.10301150469477223,0.010297614034412437
-2.637793797098932,0.09801129396515841,0.005555231379856085,0.10254531074892802,0.010411057280880803
-2.6279144195817072,0.09412962645816077,0.0057569055050581295,0.10276215118851965,0.010667804206365825
-2.6180350420644825,0.08992620731321467,0.006007092870324607,0.10360578929447,0.011099071756055205
-2.608155664547258,0.0854634212504086,0.0063245970335647885,0.10501342017698788,0.0117371083967409
-2.5982762870300338,0.08081199978004108,0.006732792597292212,0.10691606627288167,0.012614640370281273
-2.5883969095128094,0.07604831793404869,0.007260663474545677,0.1092390686827676,0.013764202589544122
-2.5785175319955846,0.07125180501637612,0.007944134911567632,0.1119029129935168,0.015217334486265928
-2.5686381544783607,0.06650249977218112,0.0088277952121351,0.11482410720202542,0.01700361635371467
-2.558758776961136,0.061878779777958026,0.00996711726031751,0.11791633631608162,0.019149516617642744
-2.5488793994439116,0.05745529489153372,0.011431316632998519,0.12109162279060473,0.02167701571240569
-2.539000021926687,0.053301131524949356,0.013306976814475121,0.12426170356271023,0.024601969129400752
-2.5291206444094625,0.04947823207879812,0.015702536398525035,0.12733936282061117,0.0279321729435066
-2.519241266892238,0.04604008904323484,0.01875356889903796,0.13023991874525434,0.031665103203943425
-2.509361889375014,0.0430307291461319,0.02262839610069727,0.1328826129278727,0.03578532118944591
-2.4994825118577895,0.04048399704127368,0.027532665594322943,0.13519209015275052,0.040261576822818
-2.4896031343405642,0.038423142943971235,0.03370966694600758,0.13709972722013983,0.045043711402427945
-2.4797237568233403,0.03686071236651914,0.04142960532982684,0.13854499034948414,0.05005956754380296
-2.4698443793061156,0.035798730765560324,0.05095510941044081,0.1394765907410953,0.055212265230606794
-2.459965001788891,0.03522916993690881,0.06246241689628787,0.13985361228147947,0.060378395241086076
-2.450085624271667,0.035134678040072274,0.07589364115729291,0.13964639307379786,0.06540789269716701
-2.4402062467544425,0.0354895500056178,0.09073318702538197,0.13883733179055863,0.07012653019977805
-2.4303268692372177,0.03626091105397822,0.10577283562899563,0.13742141385787274,0.0743420173893463
-2.4204474917199934,0.03741008222836858,0.11906325294746607,0.13540662780890006,0.07785448220484174
-2.410568114202769,0.03889409415744793,0.12832269159730159,0.13281408116716176,0.08047151026657626
-2.4006887366855443,0.04066731305377818,0.1318230012310638,0.12967798743714815,0.08202688277271623
-2.39080935916832,0.04268314185726569,0.1292210568347844,0.12604534854190697,0.0824008115083568
-2.3809299816510956,0.04489575899283352,0.12164426511349231,0.12197550683787317,0.08153820401564825
-2.3710506041338713,0.047261857791851436,0.11100003472854522,0.11753940610779165,0.07946087847119596
-2.3611712266166465,0.0497423509474639,0.09914121848127024,0.11281873883431268,0.07627021576343346
-2.351291849099422,0.05230400655830587,0.08740323875991719,0.10790483366238457,0.07213861988722865
-2.341412471582198,0.054920985237544545,0.07654567167680018,0.10289746340677562,0.06729086824002344
-2.3315330940649734,0.05757625133984771,0.06689288834824499,0.09790344080954848,0.06197898722705795
-2.3216537165477487,0.06026283560144482,0.0585037049265104,0.09303518462800131,0.05645569414561748
-2.3117743390305243,0.06298493113563236,0.05130021706683406,0.0884091347421767,0.050951241599463466
-2.3018949615133,0.0657588099210685,0.045147587530698884,0.08414419964743163,0.0456569613471289
-2.292015583996075,0.06861355225263302,0.039897351359054846,0.08036012422047244,0.04071670292715928
-2.282136206478851,0.07159158736031473,0.035408269499350414,0.07717596003176962,0.036225502244888276
-2.2722568289616265,0.07474904900817247,0.031554793664391186,0.07470853272970196,0.032233673762765244
-2.262377451444402,0.07815595574440909,0.028229263620432557,0.07307108558941539,0.02875416510090817
-2.2524980739271774,0.08189623095051911,0.025341212496137272,0.07237199779234244,0.02577123681293029
-2.242618696409953,0.08606758341761178,0.02281553934619936,0.07271375131491976,0.023249041073659844
-2.2327393188927287,0.09078127413227964,0.02059039429047215,0.07419204666362066,0.021139230927665283
-2.2228599413755044,0.09616179984552459,0.018615161675651998,0.07689523439482182,0.019387197594324106
-2.2129805638582796,0.10234652798447534,0.01684867792482231,0.08090396240847884,0.017936858241378906
-2.2031011863410552,0.10948532112697888,0.015257719476196599,0.08629119777006836,0.01673410803863436
-2.193221808823831,0.11774019156516517,0.013815736400956236,0.09312252140687363,0.015729139945868626
-2.183342431306606,0.12728502788855878,0.012501799806305737,0.10145684541152478,0.01487785895963865
-2.1734630537893818,0.13830543460452466,0.01129971837040098,0.11134744846369664,0.014142603631118097
-2.1635836762721574,0.15099872257781824,0.01019729210083462,0.12284346894793048,0.013492356920356736
-2.153704298754933,0.16557408021621525,0.009185668158356742,0.13599174614605813,0.012902593298833072
-2.1438249212377083,0.18225294161664174,0.008258778252968876,0.1508391352501597,0.01235487605333295
-2.133945543720484,0.20126954397642008,0.00741283453459057,0.1674351743124202,0.011836290820880965
-2.1240661662032596,0.22287162821322926,0.006645873746463811,0.18583520279000398,0.01133877917080167
-2.1141867886860353,0.24732117487951857,0.0059573359275964625,0.20610377593587695,0.010858419124743113
-2.1043074111688105,0.2748949708749151,0.005347674713417692,0.2283184125364523,0.010394687000930701
-2.094428033651586,0.30588465167866824,0.004817991953055256,0.2525734264452711,0.009949725926368405
-2.084548656134362,0.3405956326298439,0.004369698414513899,0.27898372039414054,0.00952763990226322
-2.074669278617137,0.3793439907584635,0.0040041974352010845,0.30768804389575627,0.009133827702537546
-2.0647899010999127,0.42244983238767686,0.003722596083015134,0.33885119215722764,0.008774367559388117
-2.0549105235826883,0.4702249095292572,0.0035254430998782516,0.37266402569842305,0.008455461112711683
-2.045031146065464,0.5229511513295335,0.0034124995247925725,0.4093398257017503,0.008182943160011393
-2.035151768548239,0.5808452918766722,0.0033825423469882317,0.4491044303933412,0.007961862122417247
-2.025272391031015,0.6440029292620061,0.0034332072670607574,0.4921765915879695,0.00779613469507542
-2.0153930135137905,0.7123134147163613,0.0035608709261067467,0.5387331735698436,0.007688276784655424
-2.005513635996566,0.7853357814901785,0.003760577935957041,0.5888521467361878,0.007639211500906725
-1.9956342584793414,0.8621274115408546,0.004026012221627197,0.6424245190272144,0.0076481536394179634
-1.985754880962117,0.9410250276725433,0.004349516535536511,0.6990265980471773,0.00771256876552716
-1.975875503444893,1.01939774700555,0.004722158148828819,0.7577483488496309,0.007828203695154393
-1.9659961259276681,1.0934307606619236,0.00513384258014426,0.8169877144732853,0.00798918388682701
-1.9561167484104436,1.1580561329407573,0.005573471421353733,0.8742496289385944,0.00818817203560853
-1.9462373708932192,1.2072044106544397,0.006029143820910986,0.9260347694764396,0.008416581022161928
-1.936357993375995,1.2345510922885001,0.006488395539065898,0.9679526515288154,0.00866483334765898
-1.9264786158587703,1.2347931574549842,0.006938472784136973,0.9952045669588742,0.008922658305634304
-1.9165992383415458,1.20518151287178,0.007366632659613696,1.003487249649167,0.009179417430844144
-1.9067198608243214,1.146698590782727,0.007760465291301833,0.990138588777191,0.009424448245058725
-1.8968404833070969,1.064222344250757,0.00810822770740688,0.9550845904926933,0.009647416008636034
-1.8869611057898723,0.9654565665989877,0.008399182873353095,0.901090758612522,0.009838663097994273
-1.877081728272648,0.8590815740023875,0.008623932778946084,0.8331237627284936,0.009989545770699031
-1.8672023507554238,0.7529480354078861,0.008774738022166884,0.7571136434598987,0.010092748454138567
-1.857322973238199,0.6529462554126295,0.00884581241155033,0.6786836142456825,0.010142566297199772
-1.8474435957209745,0.5626962835933247,0.008833584973273405,0.6023007462570459,0.01013514754767145
-1.8375642182037502,0.483828566910463,0.008736918466592098,0.5309741102003955,0.01006868834629999
-1.8276848406865258,0.41652250403097324,0.0085572777523807,0.46636684357921104,0.009943573741087553
-1.8178054631693012,0.3600541494149086,0.008298838731747938,0.40910799868915904,0.009762460097141892
-1.8079260856520767,0.31323263113762284,0.0079685331989264,0.359136237571819,0.009530295578270313
-1.7980467081348523,0.27469888618072996,0.0075760229422680405,0.31598777942162176,0.009254276972857016
-1.7881673306176278,0.24310656157099675,0.0071336013923777464,0.2790032262821206,0.00894374279161623
-1.7782879531004032,0.2172181182321988,0.006656019628765398,0.24746030243352518,0.008610004239596784
-1.7684085755831789,0.195946424765838,0.006160238751511068,0.2206507983418415,0.008266117319053311
-1.7585291980659548,0.17836440294508996,0.0056651095071815665,0.19791990544118557,0.007926600912879547
-1.74864982054873,0.16369769467818568,0.005190985318258073,0.1786823701853011,0.007607107190254157
-1.7387704430315054,0.15130950736176013,0.004759273914545771,0.16242534464717742,0.007324052028659939
-1.728891065514281,0.14068285929851027,0.004391937877641917,0.14870438972028574,0.007094214323801729
-1.7190116879970567,0.13140298047381663,0.004110953382718894,0.13713639036546219,0.006934314029026107
-1.7091323104798322,0.12314116755039924,0.0039377411442941,0.1273916349237119,0.006860579500918251
-1.6992529329626076,0.11564057671543805,0.003892582209117493,0.11918612627614689,0.006888315205309944
-1.6893735554453833,0.10870401070313325,0.00399403532236348,0.11227473581745193,0.007031481041354808
-1.6794941779281587,0.10218355186737602,0.004258370641392373,0.10644531400202753,0.007302294460415257
-1.6696148004109341,0.0959718131031514,0.004699037789739433,0.10151383653090468,0.007710866187903781
-1.6597354228937098,0.08999456249017765,0.005326183493577196,0.09732042428879879,0.008264879703650998
-1.6498560453764857,0.08420449373253922,0.006146236229453126,0.09372618510850823,0.008969323710716152
-1.6399766678592609,0.07857594298163618,0.007161571629558286,0.09061066897364896,0.009826285641766559
-1.6300972903420363,0.07310038520871183,0.008370273471128441,0.0878698799637092,0.010834812840973663
-1.620217912824812,0.06778257376862866,0.009766000437700319,0.0854146560009724,0.011990846448903568
-1.6103385353075876,0.06263721451502907,0.011337968862535497,0.08316938666469556,0.01328723124494875
-1.600459157790363,0.05768608873462479,0.013071056179939533,0.08107091231122075,0.014713802808246124
-1.5905797802731385,0.05295555872152197,0.014946028965559684,0.07906760447109146,0.01625755138958504
-1.5807004027559142,0.048474404982455026,0.016939893373231225,0.07711850060182567,0.017902859892350506
-1.5708210252386896,0.04427195672030549,0.01902636439861421,0.07519251834092795,0.019631811390736734
-1.560941647721465,0.040376486481205995,0.02117644413141382,0.07326764679014752,0.02142455971957624
-1.5510622702042407,0.03681384749824172,0.023359097705679264,0.07133015974737097,0.023259754902757883
-1.5411828926870166,0.0336063373304742,0.025542009691851678,0.06937376765414116,0.025115013594968344
-1.5313035151697918,0.030771775587060627,0.027692402681252067,0.0673987681369309,0.02696742333972341
-1.5214241376525672,0.028322785750134537,0.029777894692377384,0.06541112663157286,0.028794068336164238
-1.511544760135343,0.026266272970156393,0.03176737203481759,0.06342155777720505,0.03057256359297765
-1.5016653826181185,0.024603090038957158,0.03363185049546895,0.061444549838967286,0.03228158385838215
-1.491786005100894,0.0233278840788795,0.03534529917595605,0.0594974099619016,0.033901373571018065
-1.4819066275836694,0.022429115612619146,0.03688539926741876,0.05759927971428642,0.035414224289941766
-1.4720272500664449,0.02188924107873652,0.03823421325657012,0.05577020246934388,0.03680490663586935
-1.4621478725492205,0.02168504829880297,0.03937873990726185,0.054030196008319854,0.03806104470407716
-1.452268495031996,0.021788133330576123,0.040311335349955874,0.05239841256304052,0.03917342217617623
-1.4423891175147716,0.022165505309557777,0.04102998224465123,0.050892340644646095,0.04013621093819296
-1.4325097399975475,0.022780304708560087,0.0415383954973796,0.04952712881485047,0.04094711487186643
-1.4226303624803227,0.023592618673716058,0.04184595602236787,0.048314984143513776,0.04160742358230451
-1.4127509849630981,0.02456037612098785,0.041967471545715014,0.04726472116133707,0.04212197310812064
-1.4028716074458738,0.025640303832876316,0.041922767175447045,0.04638141038316511,0.04249901307350532
-1.3929922299286495,0.02678892425134351,0.04173611619972343,0.045666196129285394,0.04274998222389402
-1.383112852411425,0.027963574743281365,0.04143552519283603,0.04511622758722284,0.04288919677292852
-1.3732334748942003,0.02912342816405565,0.04105189461923003,0.04472476566440187,0.042933458411286554
-1.3633540973769758,0.030230494274978245,0.04061807877231819,0.04448140364548085,0.04290159112052843
-1.3534747198597514,0.03125058230015855,0.04016787455333195,0.044372456617010815,0.04281391803189198
-1.3435953423425269,0.03215420533757433,0.0397349695309287,0.04438145163990884,0.04269169140898787
-1.3337159648253025,0.03291740875978369,0.0393518833261519,0.04448976631498096,0.042556490357967394
-1.3238365873080784,0.03352250584080205,0.03904893511094025,0.04467734224440939,0.042429602029394706
-1.3139572097908536,0.03395870589325006,0.03885327123797809,0.04492351461108192,0.042331402831873775
-1.304077832273629,0.0342226218740439,0.0387879834429941,0.04520788003427969,0.04228075649767785
-1.2941984547564047,0.0343186469609127,0.03887134698099671,0.04551123891129919,0.042294445705714286
-1.2843190772391804,0.03425919169011964,0.03911620241170215,0.04581653164132664,0.04238665336983135
-1.2744396997219558,0.03406477610250629,0.03952950179037557,0.046109801709791585,0.04256850864622821
-1.2645603222047312,0.033763973643194084,0.04011203288823511,0.04638110413589101,0.04284771122108244
-1.254680944687507,0.033393206510736136,0.04085833094314578,0.04662539100649476,0.043228245539891276
-1.2448015671702821,0.032996394430705435,0.041756779631998905,0.04684329367769835,0.04371019437725999
-1.2349221896530578,0.03262446163885406,0.04278989853826318,0.047041834096944166,0.04428965857530666
-1.2250428121358334,0.03233470888535152,0.04393480678986818,0.047234987793915134,0.04495878696608457
-1.2151634346186089,0.032190059712842604,0.04516384870301829,0.04744413353187745,0.0457059175126958
-1.2052840571013845,0.03225819181571649,0.04644536069754971,0.04769831676198362,0.04651582763605387
-1.19540467958416,0.032610566155139714,0.04774455622233321,0.04803436587761062,0.047370088625058863
-1.1855253020669356,0.03332136739923157,0.049024500507961345,0.04849679421870604,0.04824751604491875
-1.175645924549711,0.03446637038238108,0.050247146239724705,0.04913753181617556,0.04912470524872741
-1.1657665470324867,0.03612174736550684,0.051374398314752726,0.05001542631520537,0.04997663854540623
-1.1558871695152622,0.03836283113598992,0.05236917711976583,0.05119556247345898,0.05077734836132345
-1.1460077919980376,0.04126284816349297,0.053196448870330294,0.05274834624081882,0.05150061892376854
-1.1361284144808133,0.04489163533474022,0.05382419472122162,0.05474840801776795,0.05212070765194575
-1.1262490369635887,0.04931435199444086,0.05422429126157401,0.057273277131644505,0.05261306661267032
-1.1163696594463643,0.054590197330902056,0.05437327972612011,0.060401886532014316,0.05295504411660052
-1.1064902819291398,0.06077114034651016,0.05425300351361849,0.06421286469727552,0.05312654681406496
-1.0966109044119154,0.06790066695669696,0.053851099354709484,0.06878267689302024,0.053110643498251515
-1.0867315268946909,0.07601254496788641,0.05316133051987217,0.07418357629733574,0.052894093221682585
-1.0768521493774665,0.08512960401762887,0.052183756649966266,0.08048142882630234,0.05246778224670233
-1.066972771860242,0.09526252285777354,0.05092473802917318,0.08773337432691948,0.05182705673322375
-1.0570933943430176,0.10640861189161688,0.049396778169051414,0.0959853886101175,0.05097194085342906
-1.047214016825793,0.11855057357306226,0.04761821144619106,0.10526971063071316,0.04990723313650883
-1.0373346393085685,0.13165521854669834,0.045612747938476306,0.11560220036983046,0.04864247719891299
-1.0274552617913442,0.14567211042994183,0.04340888967011258,0.12697959522182134,0.04719180651060799
-1.0175758842741196,0.16053210868323656,0.04103923685679034,0.13937673550644383,0.04557366638362413
-1.0076965067568953,0.17614577683699092,0.038539703697556195,0.152743737350196,0.043810419841492296
-0.9978171292396707,0.19240162506419498,0.035948666397886624,0.16700319970491403,0.04192784733364206
-0.9879377517224465,0.2091641627158142,0.03330606580915,0.18204745075831197,0.03995455329824067
-0.9780583742052218,0.22627175234956046,0.030652488897797047,0.19773596037917074,0.03792129525839243
-0.9681789966879975,0.24353428539471267,0.028028251709217217,0.21389298345053612,0.03586025337848201
-0.9582996191707729,0.2607307483519117,0.025472507083740267,0.23030564365867415,0.03380426014107366
-0.9484202416535484,0.2776068243601225,0.02302239771857326,0.24672263646210138,0.03178601097673321
-0.938540864136324,0.2938727891075727,0.020712274714265063,0.26285390827942307,0.02983727725295504
-0.9286614866190995,0.30920212168945305,0.018572998196572824,0.2783716748508244,0.027988142985807908
-0.9187821091018751,0.3232314693078371,0.01663133536956991,0.292913349212551,0.02626628597954176
-0.9089027315846506,0.33556287825633935,0.014909467217519326,0.30608696859783346,0.024696322844657923
-0.8990233540674262,0.3457695146663889,0.013424613370260916,0.31747989055097886,0.02329923553149802
-0.8891439765502016,0.3534063926896709,0.012188780238082099,0.32667145755352717,0.022091894698941524
-0.8792645990329774,0.358027799254084,0.011208635673500875,0.3332503197874504,0.02108669248625519
-0.8693852215157527,0.359212974539828,0.010485509052475583,0.3368367138503544,0.02029129415343771
-0.8595058439985284,0.35660093130147985,0.010015513974957337,0.33710951410164897,0.019708514694782766
-0.8496264664813038,0.34993380853989636,0.00978978674480782,0.33383688740575984,0.019336323012389835
-0.8397470889640793,0.33910570195991263,0.009794832509640207,0.3269082784373632,0.01916797266561532
-0.8298677114468549,0.324210664559273,0.010012967453359283,0.31636401635797357,0.01919225469438923
-0.8199883339296304,0.305580263165195,0.010422844763126745,0.30241773866461685,0.019393864651793186
-0.810108956412406,0.2837990977318096,0.01100004931601432,0.2854661778557434,0.019753872871451028
-0.8002295788951815,0.25968775537538424,0.01171774609111692,0.26608151261256213,0.02025028422659157
-0.7903502013779571,0.23424795206964846,0.012547365332381264,0.24498342224650801,0.020858671287249025
-0.7804708238607325,0.20857362696744997,0.013459308327216141,0.22299146151294702,0.021552862913577542
-0.7705914463435083,0.18374179515975933,0.01442365649143873,0.20096236775812112,0.02230566898497597
-0.7607120688262836,0.1607039441111968,0.015410868045648387,0.1797206268879385,0.023089621188423223
-0.7508326913090593,0.1401993279469735,0.016392446141023972,0.15999248348734538,0.023877709589676256
-0.7409533137918347,0.12270517220159588,0.017341564553415352,0.14235317126010716,0.02464409508501019
-0.7310739362746103,0.10842831685182272,0.01823363726846623,0.12719420817772714,0.025364778759306924
-0.7211945587573858,0.09733257309571358,0.019046821068254203,0.11471341986975372,0.026018210622893195
-0.7113151812401614,0.08918956947182956,0.019762440904807756,0.10492592438651954,0.026585822114428
-0.7014358037229369,0.08363928147570072,0.02036533098558991,0.09769115319036584,0.02705246907749145
-0.6915564262057124,0.08024873982428396,0.0208440854550266,0.09274935965547552,0.02740677457097405
-0.6816770486884879,0.07856156307952261,0.021191215854676974,0.08976126368586977,0.027641363776493615
-0.6717976711712634,0.0781351237302364,0.02140321359125676,0.08834565871908884,0.027752986333027835
-0.6619182936540392,0.07856528506095323,0.02148051890474878,0.08811165662518926,0.027742524570173056
-0.6520389161368145,0.0795004661748314,0.021427398773735073,0.08868389277788541,0.027614889237344554
-0.6421595386195902,0.08064751241796453,0.021251739243212095,0.08972046851184408,0.027378807349851014
-0.6322801611023656,0.08177184424116057,0.020964758336065786,0.09092422949526222,0.027046509612219917
-0.6224007835851411,0.08269398233809752,0.020580648391710053,0.0920485319896101,0.02663332745983288
-0.6125214060679167,0.0832840490206705,0.02011615694919766,0.09289871152991377,0.026157212016512683
-0.6026420285506923,0.08345536920153425,0.019590117496587803,0.09333048628715211,0.025638189143680847
-0.5927626510334678,0.08315790138532238,0.01902294118956388,0.09324627468958932,0.025097766213637067
-0.5828832735162434,0.08237193566141404,0.018436082302245225,0.09259027934519407,0.024558307245843573
-0.5730038959990188,0.08110229140702131,0.017851489418388124,0.09134290679254786,0.024042393584584994
-0.5631245184817943,0.07937311491679565,0.017291055467729948,0.0895149984394873,0.023572187366104353
-0.5532451409645699,0.07722329630086054,0.016776078425680678,0.08714212905663322,0.02316881463334697
-0.5433657634473454,0.07470248042004057,0.016326745055091654,0.0842792036265391,0.022851784129085846
-0.533486385930121,0.07186762476736454,0.015961648298693436,0.08099542862703431,0.022638456566985248
-0.5236070084128965,0.06878005007670959,0.015697349023664344,0.0773697604109072,0.022543577588507044
-0.5137276308956721,0.06550292989665195,0.015547990651549094,0.07348682020389122,0.022578885713272056
-0.5038482533784476,0.06209917044748946,0.015524974933185632,0.06943332128021996,0.022752804439993477
-0.49396887586122323,0.058629638295055304,0.015636704675361594,0.0652949625098541,0.02307022531766106
-0.4840894983439987,0.05515170028380659,0.015888398709720683,0.06115381207703454,0.023532386348468118
-0.4742101208267742,0.05171804597035085,0.01628198178717009,0.057086123523401734,0.024136847572269297
-0.46433074330954976,0.04837576811538571,0.016816051457140373,0.05316060073777388,0.024877563183568922
-0.4544513657923253,0.045165680496253684,0.017485921365158426,0.049437050531531655,0.025745047110049032
-0.4445719882751008,0.042121855414576935,0.018283739805150658,0.0459654367667372,0.026726626696187167
-0.43469261075787635,0.039271364894222144,0.019198679848205162,0.04278527314708623,0.02780677704074096
-0.4248132332406519,0.0366342108280333,0.02021719692279456,0.03992536650416304,0.02896752668015388
-0.41493385572342745,0.03422342939737186,0.02132334743194626,0.037403845918805245,0.030188923730855338
-0.405054478206203,0.03204535510124021,0.022499161799756393,0.0352284868711458,0.0314495503330673
-0.39517510068897854,0.030100028851953654,0.023725063365452017,0.033397263508852665,0.03272707229918906
-0.38529572317175415,0.02838173394474981,0.02498032468018097,0.03189913533436563,0.03399881027400214
-0.37541634565452964,0.02687964243262994,0.0262435511637263,0.030714999202761415,0.03524231846554378
-0.36553696813730513,0.025578553627427076,0.02749318259085286,0.029818810455592887,0.03643595709936799
-0.3556575906200807,0.024459705225814112,0.028708001684190528,0.02917880265017866,0.037559445171471535
-0.3457782131028562,0.023501636984993152,0.02986763999187967,0.028758808341525728,0.0385943808051287
-0.3358988355856317,0.022681086047711862,0.030953070437782608,0.028519610333994142,0.039524717526122535
-0.32601945806840726,0.02197389296813899,0.0319470772047525,0.028420326129033807,0.04033718602541774
-0.3161400805511828,0.021355897297779133,0.03283469319155448,0.02841975675280403,0.04102165243949341
-0.30626070303395836,0.02080380225000513,0.033603596883769786,0.028477704894984312,0.04157140580410604
-0.2963813255167339,0.02029598853008781,0.03424446037357239,0.028556197292278308,0.041983369082627425
-0.2865019479995094,0.019813258859255792,0.03475124212453887,0.028620620477512605,0.04225822998965646
-0.27662257048228495,0.01933949607280819,0.035121418212748855,0.02864071048758051,0.04240048967880609
-0.2667431929650605,0.018862219868181766,0.03535614781841098,0.028591411636007955,0.0424184291961509
-0.25686381544783604,0.018373029337209374,0.03546036903331931,0.028453552215755608,0.042323995375835685
-0.24698443793061162,0.017867921245368495,0.035442823187337893,0.0282143596221774,0.04213260953311437
-0.2371050604133871,0.017347476623067983,0.03531600625627604,0.02786777116411315,0.041862903858030646
-0.22722568289616266,0.016816911495637514,0.03509604805970701,0.027414571279985957,0.0415363918002542
-0.21734630537893818,0.016285990493867645,0.03480252030013554,0.02686232034364827,0.041177079937735644
-0.20746692786171372,0.015768805525384712,0.03445817656926376,0.026225114186900687,0.04081102981997472
-0.19758755034448927,0.015283424640337826,0.03408862769839375,0.025523148267203123,0.04046587905779318
-0.18770817282726482,0.014851419553606986,0.03372195776380027,0.024782133501760117,0.04017033148842738
-0.17782879531004034,0.01449728298609008,0.033388286155705334,0.024032545573818998,0.03995362657611425
-0.16794941779281586,0.014247749918943259,0.03311928285878418,0.02330876143885983,0.03984499831823039
-0.1580700402755914,0.01413103902491653,0.03294764399026722,0.022648071213058958,0.039873133824617435
-0.14819066275836695,0.014176032815237672,0.032906536148841384,0.022089624108393227,0.040065641436704755
-0.13831128524114247,0.014411416445418315,0.033029017796257984,0.02167330095678504,0.040448537771070554
-0.12843190772391802,0.014864796535905347,0.03334744714697419,0.021438574717002053,0.041045762430061916
-0.11855253020669355,0.01556182183419059,0.03389288546609821,0.021423353501619846,0.04187872834340456
-0.10867315268946909,0.016525327967346886,0.03469450566848829,0.021662867788257597,0.04296591481449106
-0.09879377517224464,0.0177745279859398,0.03577901529189021,0.022188595834263993,0.044322509369278694
-0.08891439765502017,0.019324269794413453,0.037170103653309534,0.02302728672994499,0.04596010347067442
-0.0790350201377957,0.02118438000605101,0.03888792194187002,0.02420007214645004,0.04788644609258141
-0.06915564262057124,0.023359112184208195,0.040948605494394594,0.025721721660332895,0.05010525806984154
-0.05927626510334678,0.025846714970030757,0.04336384622361401,0.027600027582894374,0.05261610907570379
-0.04939688758612232,0.02863913319906853,0.04614052343652241,0.029835367677448047,0.0554143580473967
-0.03951751006889785,0.031721851933681496,0.049280399802788186,0.032420424868134554,0.05849115690033841
-0.02963813255167339,0.035073890346399475,0.052779889295519467,0.035340104427115784,0.06183351645686099
-0.019758755034448926,0.038667948759013186,0.056629902268051285,0.038571619839330586,0.06542443267718598
-0.009879377517224463,0.042470708841364724,0.060815772708156114,0.042084779208758645,0.06924307052655675
0.0,0.046443283192397294,0.06531727089173665,0.04584243513166536,0.07326500214742328
0.009879377517224463,0.05054180723186884,0.07010870437179079,0.04980112128594388,0.07746249543075671
0.019758755034448926,0.05471816271886398,0.07515910827925765,0.05391183076168573,0.08180484859444928
0.02963813255167339,0.05892081924286029,0.08043252548419845,0.058120951509402004,0.0862587659752888
0.03951751006889785,0.06309577689660116,0.08588837509044954,0.06237130711374147,0.09078876991805948
0.04939688758612232,0.06718759098247401,0.09148190719357847,0.0666033118081673,0.09535764339314942
0.05927626510334678,0.07114045720810816,0.09716473967104357,0.07075618281945453,0.09992689778380111
0.06915564262057124,0.07489933431664307,0.1028854721510909,0.074769214455723,0.10445726014645777
0.0790350201377957,0.07841107964053803,0.10859037010308838,0.07858305407455053,0.10890917415318802
0.08891439765502017,0.0816255725638198,0.11422411134186321,0.0821409821816828,0.11324330886516143
0.09879377517224464,0.08449680047625596,0.11973058505286922,0.08539013629416027,0.11742106945292441
0.10867315268946909,0.08698388237562041,0.12505373283969048,0.08828268117468893,0.12140510396666901
0.11855253020669355,0.0890520059518663,0.13013841921278896,0.09077686709419494,0.12515980026361653
0.12843190772391802,0.09067325561395827,0.13493131847681952,0.09283798157600598,0.12865176721810073
0.13831128524114247,0.09182731060946203,0.13938180310737083,0.09443914069499171,0.13185029437341794
0.14819066275836695,0.0925019949584153,0.14344281851765917,0.09556193049012231,0.13472778424602025
0.1580700402755914,0.09269366347546414,0.14707172760637527,0.09619685104884702,0.13726015156765206
0.16794941779281586,0.09240741148745477,0.15023110871218825,0.09634358077613481,0.13942718385739608
0.17782879531004034,0.0916570990579196,0.15288948961110682,0.09601102147728192,0.1412128578631711
0.18770817282726482,0.09046518439130745,0.15502200102094496,0.09521715002549343,0.1426056066125413
0.19758755034448927,0.08886236469688322,0.15661093277790758,0.09398864630448424,0.14359853207841444
0.20746692786171372,0.086887026924804,0.15764617743716383,0.09236033212746253,0.14418955880951986
0.21734630537893818,0.08458451453907423,0.15812554659216468,0.09037440022010913,0.14438152431148568
0.22722568289616266,0.08200622064476619,0.15805494768350514,0.08807947690770611,0.14418220250397795
0.2371050604133871,0.07920852144654196,0.15744841055129,0.08552950666689074,0.14360425723307885
0.24698443793061162,0.07625156797000981,0.1563279564053345,0.08278251048246345,0.14266512359369
0.25686381544783604,0.07319795735018507,0.15472330431108655,0.07989921429397313,0.14138681571871833
0.2667431929650605,0.07011130857992309,0.15267141458770728,0.07694160653906822,0.13979566072050575
0.27662257048228495,0.06705477055607234,0.15021587173512724,0.0739714276908952,0.1379219596209925
0.2865019479995094,0.0640894933664852,0.1474061144538043,0.07104865609758532,0.13579957737072362
0.2963813255167339,0.061273096177038536,0.1442965240152383,0.06822999761692282,0.13346546541750925
0.30626070303395836,0.05865816760296318,0.14094538741826546,0.06556744640235082,0.130959121721863
0.3161400805511828,0.05629083622457139,0.13741375542255638,0.06310692642984472,0.1283219946007527
0.32601945806840726,0.05420945070185349,0.13376422036070237,0.06088708142261475,0.12559683828038354
0.3358988355856317,0.052443409856506994,0.13005964158097247,0.05893822183576164,0.12282702951399964
0.3457782131028562,0.051012183823055765,0.12636185009959605,0.05728149353812807,0.1200558560286972
0.3556575906200807,0.04992456694073424,0.12273036555073291,0.055928272265145844,0.11732578885898333
0.36553696813730513,0.04917820205169637,0.11922116044686633,0.054879841430971625,0.11467775175488196
0.37541634565452964,0.04875941318513272,0.11588550616887135,0.05412734835016173,0.11215040176846654
0.38529572317175415,0.04864337969224021,0.11276893466854808,0.05365208456540086,0.10977943577530506
0.39517510068897854,0.04879467853337852,0.10991034675890615,0.053426071075116086,0.10759693802969954
0.405054478206203,0.049168212972649505,0.10734129484937378,0.05341297673300287,0.10563078384284678
0.41493385572342745,0.04971053418673386,0.10508546236773357,0.053569330677878,0.10390411407611433
0.4248132332406519,0.050361547729294485,0.10315835677034363,0.05384603408970882,0.1024348943315291
0.43469261075787635,0.05105657849514905,0.1015672254442505,0.054190107153219556,0.10123557148337928
0.4445719882751008,0.05172874681282176,0.10031119692992686,0.0545466495538871,0.10031283852647975
0.4544513657923253,0.052311584444733404,0.09938164134010359,0.054860923118726417,0.09966751663053729
0.46433074330954976,0.052741794658281785,0.0987627366670934,0.05508050814687204,0.09929456081412263
0.4742101208267742,0.0529620362969631,0.09843221952937735,0.055157418263044926,0.09918319283020366
0.4840894983439987,0.052923591317247054,0.09836229285180151,0.05505010613273976,0.0993171617485014
0.49396887586122323,0.0525887608815347,0.09852065666339842,0.05472523334300901,0.09967512940428812
0.5038482533784476,0.05193283089821283,0.09887162458488434,0.05415913477601461,0.10023117444921943
0.5137276308956721,0.05094545609890974,0.09937728523019734,0.053338861130637176,0.10095540529026974
0.5236070084128965,0.049631335223068104,0.09999866744914651,0.052262753569000994,0.10181466885019977
0.533486385930121,0.048010088397568734,0.10069686850275944,0.050940472265732346,0.10277333894556491
0.5433657634473454,0.04611530057585531,0.10143410747100089,0.04939248397606461,0.1037941652762142
0.5532451409645699,0.04399275724655068,0.10217466968664192,0.047648992747462635,0.10483916167080441
0.5631245184817943,0.041697965223090945,0.10288571415803789,0.04574838775460647,0.1058705104454323
0.5730038959990188,0.039293113814561444,0.10353792189635534,0.043735262890388274,0.1068514586034187
0.5828832735162434,0.036843682847055984,0.10410597105261293,0.04165814722015161,0.107747181211772
0.5927626510334678,0.034414936085708225,0.10456883184544227,0.03956705468800049,0.1085255876893214
0.6026420285506923,0.03206854767885258,0.10490988262346423,0.03751102805239055,0.10915804796140997
0.6125214060679167,0.02985959310731276,0.10511685513226288,0.03553579968777212,0.1096200174746938
0.6224007835851411,0.02783409769776775,0.10518162438005206,0.033681734202100376,0.10989154288908295
0.6322801611023656,0.02602727964324299,0.1050998635962176,0.031982142429725906,0.10995763380522504
0.6421595386195902,0.024462558973852674,0.10487058998323996,0.03046207833272908,0.10980849004589979
0.6520389161368145,0.023151336620687874,0.10449562960017457,0.029137640747122835,0.10943957865890457
0.6619182936540392,0.02209348709854753,0.10397903223743085,0.028015816096476374,0.10885155979187686
0.6717976711712634,0.02127845959679505,0.10332646702855756,0.027094808880073405,0.10805006572944802
0.6816770486884879,0.020686849691558956,0.10254462936177283,0.026364827598186598,0.10704534248923746
0.6915564262057124,0.020292287687326674,0.10164068701509825,0.02580921731459603,0.10585176824781464
0.7014358037229369,0.020063489260229266,0.10062179099147572,0.025405866880195693,0.10448726731486245
0.7113151812401614,0.019966326019435186,0.09949467197832336,0.025128760473193765,0.10297264220760988
0.7211945587573858,0.019965794900208153,0.09826533938271297,0.024949597000559934,0.10133084943128197
0.7310739362746103,0.020027791378111743,0.0969388942480502,0.024839358061116982,0.099586246704768
0.7409533137918347,0.02012061964741363,0.09551946271616715,0.024769770799930743,0.09776384047772926
0.7508326913090593,0.020216199646337342,0.09401025081483722,0.024714577665177755,0.09588856259922764
0.7607120688262836,0.02029095496339215,0.09241371685875516,0.024650594874655325,0.0939846038953472
0.7705914463435083,0.020326385368083334,0.0907318523844016,0.024558508367562754,0.09207483021630761
0.7804708238607325,0.020309343285812596,0.08896655886762124,0.02442342375437514,0.0901803032896816
0.7903502013779571,0.020232044326187,0.08712010319264467,0.024235150194615647,0.08831992457614747
0.8002295788951815,0.020091849137950563,0.08519563245389494,0.023988260499357393,0.08651021541736284
0.810108956412406,0.01989085727883777,0.08319772583223985,0.02368192775110314,0.08476524127470127
0.8199883339296304,0.01963535486775919,0.08113296042731141,0.023319595106272736,0.08309668199097935
0.8298677114468549,0.019335156459622832,0.07901046666586661,0.0229084883535047,0.0815140439900992
0.8397470889640793,0.019002879174055937,0.07684244961271232,0.022459032190140546,0.08002500439455648
0.8496264664813038,0.018653183388672508,0.07464465277654737,0.021984180408603015,0.07863587141888886
0.8595058439985284,0.018302010401878014,0.07243674314594663,0.021498718185459047,0.0773521403079059
0.8693852215157527,0.01796584295703397,0.0702425977843696,0.02101854181773788,0.07617911973139879
0.8792645990329774,0.01766101034419251,0.06809047563412024,0.020559967365686403,0.07512260009356857
0.8891439765502016,0.01740305538667541,0.06601306079442991,0.020139066056930048,0.07418953280291754
0.8990233540674262,0.01720617679794801,0.06404736769416493,0.019771069654852362,0.0733886882749021
0.9089027315846506,0.017082756498722387,0.0622345018446012,0.019469835535278503,0.07273126036091485
0.9187821091018751,0.01704297826462607,0.06061927445689215,0.019247406502813848,0.07223138602498347
0.9286614866190995,0.017094540826210296,0.05924967272307016,0.019113647587889464,0.07190655139223147
0.938540864136324,0.01724246598124776,0.058176192200372005,0.0190759876697059,0.07177785869733479
0.9484202416535484,0.017488999683410292,0.057451041105831734,0.019139241897870786,0.07187013305544933
0.9582996191707729,0.017833602143857544,0.057127230627411596,0.01930553696440875,0.07221185321740448
0.9681789966879975,0.018273021000455077,0.05725756821389694,0.019574310402163786,0.07283489638259809
0.9780583742052218,0.018801440271365998,0.05789357442468354,0.0199424016682203,0.07377409353287198
0.9879377517224465,0.019410696396543643,0.05908434595706136,0.020404202876283514,0.07506659841013112
0.9978171292396707,0.020090551878587756,0.06087539013424574,0.020951884089511992,0.07675107997367712
1.0076965067568953,0.020829016148512035,0.06330745712101264,0.021575659108557937,0.07886675472390625
1.0175758842741196,0.02161270299632183,0.06641539765590086,0.022264105130910435,0.08145228145735225
1.0274552617913442,0.02242721350865514,0.07022707387516941,0.023004501514076257,0.0845445466268595
1.0373346393085685,0.023257533636306893,0.07476235108578341,0.02378320062445558,0.08817737334105248
1.047214016825793,0.024088435561962253,0.0800321968862877,0.024585996348725606,0.09238019099340561
1.0570933943430176,0.024904872637628306,0.08603791307917273,0.02539850380901546,0.09717670543433936
1.066972771860242,0.02569235810040303,0.09277052316750035,0.02620651705678656,0.10258361139119793
1.0768521493774665,0.026437318732567317,0.10021033613680143,0.026996359602958826,0.10860938943421476
1.0867315268946909,0.0271274153947613,0.108326703527428,0.02775519641094878,0.11525322914853842
1.0966109044119154,0.027751823600649803,0.11707798376575775,0.02847132408032446,0.12250411830360815
1.1064902819291398,0.028301468304217342,0.12641172321372898,0.029134410148275107,0.13034013474525666
1.1163696594463643,0.028769208501831612,0.1362650596826489,0.029735700454702214,0.1387279735382088
1.1262490369635887,0.02914996839651627,0.14656534913483352,0.03026816804159776,0.14762273665214054
1.1361284144808133,0.029440813391576413,0.157231012231992,0.030726624894190598,0.15696800633514313
1.1460077919980376,0.029640970362114615,0.1681725921989275,0.031107772579785083,0.16669621640006607
1.1558871695152622,0.02975179315280962,0.1792940114144681,0.031410215400933986,0.17672932812768916
1.1657665470324867,0.029776675359022328,0.19049400914906642,0.03163441455704149,0.18697980954807508
1.175645924549711,0.02972091382129415,0.20166773918558606,0.03178260900817008,0.1973519086917842
1.1855253020669356,0.029591527196252673,0.2127085016237376,0.03185868365843488,0.20774320320747353
1.19540467958416,0.02939703511614704,0.22350958020400438,0.031868012244007655,0.2180464007264357
1.2052840571013845,0.029147204117636678,0.23396615293094228,0.03181725721390232,0.22815135672121914
1.2151634346186089,0.028852767367234494,0.2439772418259175,0.031714155174590565,0.2379472695522669
1.2250428121358334,0.02852512554800257,0.25344766522670736,0.03156727130580608,0.24732500611129302
1.2349221896530578,0.028176036763411367,0.26228995534101374,0.03138575192211169,0.25617950612678025
1.2448015671702821,0.0278173032821762,0.2704262026728004,0.031179059101095464,0.2644122089517965
1.254680944687507,0.02746046306165017,0.2777897896033433,0.03095671654381343,0.2719334436426375
1.2645603222047312,0.027116493580554166,0.2843269757286469,0.030728050490886574,0.2786647214698589
1.2744396997219558,0.026795535259629282,0.2899982996220863,0.030501954257864953,0.2845408697657663
1.2843190772391804,0.026506640995775228,0.29477976339590045,0.030286659548674207,0.2895119472602001
1.2941984547564047,0.02625755776197116,0.2986637698299635,0.030089541983004266,0.2935448838148007
1.304077832273629,0.026054545186399717,0.301659784796554,0.02991694285419096,0.2966247917283421
1.3139572097908536,0.025902235204431516,0.3037947022521797,0.029774033009685064,0.29875590151309867
1.3238365873080784,0.025803535639493846,0.3051128930558355,0.029664699378500758,0.29996208216261644
1.3337159648253025,0.02575957960021764,0.3056759242924656,0.0295914782210194,0.30028691434011645
1.3435953423425269,0.02576972125072148,0.30556194048866697,0.02955551393881495,0.29979329447755193
1.3534747198597514,0.025831577504972288,0.30486470406514043,0.029556565594372523,0.2985625583208527
1.3633540973769758,0.025941113887299343,0.30369229743622866,0.029593038266517855,0.29669312379084156
1.3732334748942003,0.026092771872710523,0.3021654952855534,0.029662059528038368,0.29429866492858875
1.383112852411425,0.026279633845595216,0.3004158205884908,0.029759576602905735,0.2915058409112665
1.3929922299286495,0.026493621071146074,0.2985833038566982,0.02988049285064384,0.28845161639151706
1.4028716074458738,0.026725719131090724,0.2968139697404654,0.03001881786273567,0.28528022144423176
1.4127509849630981,0.026966224803126146,0.29525708048970944,0.03016784854311457,0.2821398109004869
1.4226303624803227,0.027205007727989502,0.29406216977516547,0.030320354603338158,0.27917889350175307
1.4325097399975475,0.027431780068066607,0.29337590498131544,0.030468785035190106,0.2765426108077103
1.4423891175147716,0.027636367076946455,0.2933388192887858,0.03060546863605012,0.27436895383004023
1.452268495031996,0.02780897171758782,0.2940819586849756,0.03072282486359505,0.27278501164362984
1.4621478725492205,0.027940426541081018,0.2957234915415668,0.030813558270683557,0.2719033504632819
1.4720272500664449,0.02802242660389747,0.2983653316629609,0.030870853039684242,0.27181862361017484
1.4819066275836694,0.02804773760577294,0.302089827904929,0.030888541553126477,0.27260451220275517
1.491786005100894,0.02801037429758186,0.30695657676479127,0.03086126424573908,0.27431109310844176
1.5016653826181185,0.027905744880121267,0.31299941703588197,0.03078459580123834,0.2769627245544961
1.511544760135343,0.02773075820599706,0.32022366997606333,0.030655156055249228,0.2805565307499864
1.5214241376525672,0.027483891445847678,0.3286036928549136,0.03047068212194742,0.28506155492007734
1.5313035151697918,0.02716521709547238,0.33808082055434635,0.030230081482650016,0.2904186353861823
1.5411828926870166,0.026776389119417387,0.34856177751904993,0.02993344419202754,0.2965410419208759
1.5510622702042407,0.026320589253787472,0.3599176530269238,0.02958203542341122,0.3033158898462795
1.560941647721465,0.025802435366155473,0.3719835446521733,0.029178248170460518,0.310606327617977
1.5708210252386896,0.025227854897132626,0.38455898965951246,0.028725538753822513,0.3182544704438525
1.5807004027559142,0.024603927131406658,0.3974093192342385,0.028228326474768143,0.32608502843998644
1.5905797802731385,0.023938698971585168,0.4102680863194234,0.027691881281334978,0.33390955364114355
1.600459157790363,0.023240979368956423,0.4228407298212499,0.0271221820328729,0.341531206673132
1.6103385353075876,0.022520118211522777,0.43480964383909076,0.026525770105146076,0.34874992194648874
1.620217912824812,0.021785775644389178,0.4458408125372127,0.02590958177228713,0.35536783078410505
1.6300972903420363,0.02104768811721772,0.45559214335376375,0.025280784551564343,0.36119478590481896
1.6399766678592609,0.020315437292295423,0.46372357200472597,0.024646601334169717,0.3660538190810719
1.6498560453764857,0.019598227928184685,0.46990891379530025,0.024014147453282935,0.36978635742859944
1.6597354228937098,0.018904680363765806,0.47384928606845045,0.023390264415765572,0.3722570234000222
1.6696148004109341,0.01824264289583739,0.47528772327059216,0.022781374941044995,0.3733578496892953
1.6794941779281587,0.01761902856688644,0.47402435112979324,0.022193342484015235,0.3730117532190551
1.6893735554453833,0.017039680293758463,0.4699311995023312,0.021631358960478846,0.3711751321981254
1.6992529329626076,0.01650926727834516,0.46296544888090546,0.021099842928377435,0.36783947659307203
1.7091323104798322,0.016031214887044766,0.45317968147432836,0.0206023707002643,0.3630319145925105
1.7190116879970567,0.015607669078794949,0.4407276143437217,0.020141621459846812,0.35681465473223944
1.728891065514281,0.015239495641602908,0.4258639064930347,0.019719357428741098,0.3492833239264967
1.7387704430315054,0.014926313380487699,0.4089370095288914,0.019336418861737665,0.3405642440491376
1.74864982054873,0.0146665596229588,0.39037468737586306,0.018992753450820413,0.33081073203131406
1.7585291980659548,0.01445758538791493,0.3706627084625229,0.018687458660061843,0.3201985486556872
1.7684085755831789,0.014295776932206369,0.3503181862640532,0.018418855220162636,0.3089206572749271
1.7782879531004032,0.014176699560080105,0.32985992186152646,0.01818456923237072,0.2971814836116685
1.7881673306176278,0.014095259178435375,0.30977868539857056,0.017981640009330502,0.2851908898900831
1.7980467081348523,0.01404587651461619,0.29051050375388815,0.017806630336539772,0.2731580894459674
1.8079260856520767,0.014022668797599513,0.2724156440722766,0.017655755536888217,0.26128573076762
1.8178054631693012,0.014019633441033848,0.25576516239457553,0.017525007648643835,0.24976437228196952
1.8276848406865258,0.014030828460949888,0.2407358003919303,0.017410290775034348,0.23876755135347533
1.8375642182037502,0.014050544408417845,0.2274128894106235,0.017307543976386328,0.22844762372842495
1.8474435957209745,0.014073463090268884,0.21579997863225348,0.017212867876071587,0.2189325144007642
1.857322973238199,0.014094798679159946,0.20583328894578698,0.017122631837636005,0.2103234794266507
1.8672023507554238,0.01411041756000201,0.19739885927405398,0.01703357840238344,0.20269393274846823
1.877081728272648,0.014116933808015854,0.19035035776732687,0.016942902701216553,0.1960893449842662
1.8869611057898723,0.014111778118505952,0.18452588129635067,0.016848324375546276,0.19052817482430467
1.8968404833070969,0.01409323869196604,0.17976254350149937,0.016748130850881917,0.18600375047655046
1.9067198608243214,0.014060473588773367,0.17590814950792386,0.016641210557968553,0.1824869805945785
1.9165992383415458,0.014013494787546649,0.17282969581205923,0.01652705622226792,0.17992974301580586
1.9264786158587703,0.013953125175929082,0.170418776702414,0.016405757955866702,0.17826877669397578
1.936357993375995,0.013880930357063689,0.168594210396679,0.016277967556448728,0.1774298881824682
1.9462373708932192,0.013799128035298156,0.16730232969988093,0.016144854823760327,0.1773322791527638
1.9561167484104436,0.013710478241392786,0.1665154317712074,0.01600803844949015,0.1778928054592134
1.9659961259276681,0.013618158339574311,0.1662288746720964,0.015869513172049324,0.1790299904894437
1.975875503444893,0.013525627025039864,0.16645726463002092,0.015731556649103137,0.18066763490599808
1.985754880962117,0.0134364819448495,0.16723011653527473,0.015596638317366268,0.18273789005188407
1.9956342584793414,0.01335431556622532,0.1685873018451914,0.015467314244482035,0.18518369174770394
2.005513635996566,0.013282574054262778,0.17057453258305297,0.015346130446531775,0.18796048336016077
2.0153930135137905,0.013224423625184313,0.17323907023839116,0.015235518833674933,0.19103719029249813
2.025272391031015,0.013182628698252733,0.17662579779083576,0.015137708061105525,0.1943964409486665
2.035151768548239,0.013159445608848757,0.18077375037177348,0.015054633208420301,0.19803406041924762
2.045031146065464,0.013156535259568272,0.18571316634345056,0.014987865988567791,0.20195789149098362
2.0549105235826883,0.013174897314138016,0.19146309300833564,0.01493854881655889,0.20618602218207574
2.0647899010999127,0.013214827977255199,0.19802956026975782,0.014907353548433717,0.210744519179961
2.074669278617137,0.01327590249780121,0.20540431847383966,0.014894447358673091,0.21566478187229637
2.084548656134362,0.01335698288189719,0.21356412407563963,0.014899485462483446,0.2209806419056933
2.094428033651586,0.013456250356056304,0.22247054615423925,0.014921612135148702,0.2267253383749835
2.1043074111688105,0.013571261476961449,0.2320702592127535,0.014959488542819841,0.23292849901098384
2.1141867886860353,0.013699025894776186,0.24229578095740695,0.015011327798950928,0.23961325341784034
2.1240661662032596,0.013836103235299494,0.25306660920652196,0.015074954615374416,0.24679359595099565
2.133945543720484,0.013978715823000708,0.2642907078038952,0.015147869035616686,0.2544721037508121
2.1438249212377083,0.014122873609492968,0.27586628893443715,0.01522733064884474,0.262638100342528
2.153704298754933,0.014264507146862174,0.2876838367786316,0.015310442075891353,0.27126633770368297
2.1635836762721574,0.014399604331378156,0.2996283166199408,0.015394247436455882,0.28031625042244496
2.1734630537893818,0.014524346381507408,0.31158151262325484,0.015475824214123293,0.2897318151571284
2.183342431306606,0.014635238673856119,0.3234244381874073,0.015552383892895967,0.2994420276722925
2.193221808823831,0.014729232076338482,0.33503976335385666,0.015621359780613422,0.30936198885325866
2.2031011863410552,0.014803830848281768,0.34631420587781797,0.015680497441714066,0.3193945708326658
2.2129805638582796,0.014857183450688193,0.3571408345512244,0.015727926534517003,0.3294326151984997
2.2228599413755044,0.014888153275642229,0.36742123683905203,0.01576222989299076,0.33936159764250085
2.2327393188927287,0.014896366784996399,0.37706750615496365,0.01578248937123621,0.3490626777492044
2.242618696409953,0.014882237386055095,0.38600400876203445,0.01578832501781292,0.3584160392652253
2.2524980739271774,0.014846963985795497,0.39416889462954047,0.015779908085863766,0.36730441541989745
2.262377451444402,0.014792504090447392,0.40151532218402014,0.015757965387280092,0.3756166859349844
2.2722568289616265,0.014721521972970723,0.408012372041577,0.015723756639320206,0.38325142745592017
2.282136206478851,0.014637313349245402,0.41364563105332924,0.01567904334604825,0.3901202974040266
2.292015583996075,0.014543708605595194,0.418417433611907,0.015626032031884986,0.39615113278458436
2.3018949615133,0.014444957437500447,0.4223467536937044,0.01556731136487618,0.40129065033790073
2.3117743390305243,0.014345598217781589,0.4254687468272374,0.015505767050723292,0.4055066425895624
2.3216537165477487,0.014250316046512508,0.4278339476158194,0.015444494864214361,0.40878957579146746
2.3315330940649734,0.014163793677457697,0.4295071338929701,0.015386696538421344,0.4111535103426966
2.341412471582198,0.014090559905913623,0.4305658745879911,0.015335579433344888,0.41263628187554524
2.351291849099422,0.014034839982534198,0.4310987832387892,0.015294245226216375,0.4132989015577255
2.3611712266166465,0.014000412732080504,0.43120350435891946,0.015265588750607177,0.41322415699259635
2.3710506041338713,0.013990478757123647,0.43098446388952616,0.015252192375056485,0.412514420005566
2.3809299816510956,0.014007543946150045,0.43055041931743343,0.015256236869753855,0.41128869409986585
2.39080935916832,0.014053321945325853,0.43001184810370957,0.015279413915039643,0.40967896185344543
2.4006887366855443,0.014128658851048827,0.42947821644931083,0.015322860648201894,0.407825920296477
2.410568114202769,0.014233482607412607,0.42905517256334774,0.015387100813043427,0.4058742195154006
2.4204474917199934,0.014366779011174249,0.4288417111445163,0.015472012037788436,0.4039673454064182
2.4303268692372177,0.014526595314981237,0.42892735723380104,0.015576802938679402,0.4022423105599508
2.4402062467544425,0.014710071742326417,0.4293894196432667,0.01570001847730255,0.4008243365072333
2.450085624271667,0.014913500267879201,0.4302903653667485,0.015839556231312293,0.3998217247425933
2.459965001788891,0.015132409339172707,0.43167536846930393,0.015992710801606164,0.39932112177593776
2.4698443793061156,0.015361672304891352,0.43357008852733386,0.016156227934981095,0.39938338375150834
2.4797237568233403,0.015595636732856032,0.43597873648819846,0.01632638440515841,0.40004023782058085
2.4896031343405642,0.015828271031043582,0.43888248840764693,0.016499074240721064,0.4012919196636667
2.4994825118577895,0.01605332438350647,0.4422383115492683,0.01666991631754333,0.40310593888547824
2.509361889375014,0.016264495460149072,0.44597827119843736,0.016834363127097022,0.40541708651743963
2.519241266892238,0.016455605202871693,0.45000939160549147,0.016987824980457193,0.40812875223470235
2.5291206444094625,0.016620768705415522,0.4542141487056382,0.01712578899449141,0.41111556450237063
2.539000021926687,0.01675456132871186,0.45845167639093387,0.017243946712103178,0.41422730682241365
2.5488793994439116,0.016852174195884632,0.46255976928395076,0.017338309613556032,0.4172940003883873
2.558758776961136,0.016909554619528148,0.46635776285750874,0.017405326354830886,0.42013198121733786
2.5686381544783607,0.01692352728998639,0.4696503623047945,0.017441981296077692,0.4225507421005745
2.5785175319955846,0.016891892715593992,0.4722324731959751,0.017445888529471636,0.4243602605533167
2.5883969095128094,0.016813499909831452,0.47389505453489067,0.01741536164556563,0.4253784972467904
2.5982762870300338,0.016688291176152985,0.4744319662372585,0.0173494741625499,0.42543872854991516
2.608155664547258,0.01651731750035689,0.4736477137511367,0.017248091835339235,0.4243963742741893
2.6180350420644825,0.016302724026519423,0.4713659027521216,0.01711189273881133,0.4221349987744509
2.6279144195817072,0.01604770581546583,0.46743810682483683,0.016942357518598856,0.4185712000377751
2.637793797098932,0.01575643506461236,0.46175272872332335,0.016741746812072026,0.413658155582752
2.647673174616157,0.01543396165563083,0.45424331205072316,0.01651304948174353,0.4073876627051854
2.6575525521333807,0.01508608979116874,0.44489565543460086,0.01625991977786988,0.39979058940537787
2.667431929650605,0.01471923403865246,0.43375301845058745,0.0159865882586519,0.3909357358958732
2.6773113071678294,0.014340258819547827,0.42091871606374753,0.015697765571214713,0.3809271891890681
2.6871906846850537,0.013956305727851207,0.4065554984658199,0.01539852491705616,0.3699003292913258
2.6970700622022785,0.013574613538121316,0.39088132061403347,0.01509418304461011,0.35801671000174357
2.706949439719503,0.013202335841263575,0.3741614141169398,0.014790166290289786,0.34545808630861125
2.7168288172367276,0.012846361437890075,0.3566969566714578,0.014491881912021448,0.3324198913428874
2.7267081947539515,0.01251314240460233,0.3388110381946013,0.01420458156376119,0.31910447775338924
2.7365875722711763,0.012208534647388965,0.32083298239304764,0.013933237165659541,0.3057144316863743
2.7464669497884007,0.011937655258951404,0.3030823272043742,0.013682415944230458,0.2924462440988509
2.756346327305625,0.011704760629423511,0.28585384528494423,0.013456174509197118,0.27948458678899535
2.76622570482285,0.011513148522606365,0.2694048724429794,0.013257958281087282,0.26699739287774876
2.776105082340074,0.011365086754381288,0.2539459252406434,0.013090525387355865,0.2551318874464704
2.785984459857299,0.011261770204196294,0.23963517923172295,0.01295588055399398,0.24401165752739126
2.795863837374523,0.011203307189879497,0.2265769221946313,0.012855237079792605,0.23373479523275345
2.8057432148917476,0.0111887352536995,0.21482366869634867,0.012788991403088016,0.22437309652086868
2.815622592408972,0.011216065679852883,0.20438128826946197,0.012756727147465514,0.21597225326893127
2.8255019699261963,0.011282355106042556,0.19521629486245837,0.012757232032351018,0.20855293954331203
2.8353813474434206,0.011383801938620212,0.18726437863112114,0.012788543295495681,0.2021126650883892
2.8452607249606454,0.011515864446911064,0.1804393130927849,0.01284800391818242,0.19662825029671446
2.85514010247787,0.011673396926749008,0.1746415089137677,0.012932344157773008,0.19205876692877977
2.865019479995095,0.011850799697455727,0.16976566982200542,0.013037769744349828,0.1883487868497916
2.874898857512319,0.012042178451664573,0.16570720237389833,0.01316007032547804,0.18543178598173482
2.8847782350295432,0.012241508119281978,0.16236721135460538,0.013294728856330781,0.1832335612997916
2.8946576125467676,0.012442796447016829,0.159656061548376,0.013437044919406813,0.18167553373660922
2.904536990063992,0.012640242431846721,0.15749559621669687,0.013582252367671249,0.18067782802023613
2.9144163675812167,0.012828385081489074,0.1558201747273444,0.013725644057958125,0.18016204056964188
2.924295745098441,0.013002238198349515,0.15457672990805044,0.013862684160976982,0.18005362753968288
2.934175122615666,0.01315740748610011,0.15372405839100464,0.013989120996548032,0.18028386602991853
2.9440545001328897,0.013290186744046478,0.15323155049458648,0.01410108136200511,0.18079136159408882
2.9539338776501145,0.013397630725227153,0.1530775482016329,0.014195159853008503,0.18152309391371443
2.963813255167339,0.01347760286867218,0.15324749454531014,0.014268484962359987,0.18243500938448193
2.973692632684563,0.013528797049007717,0.15373201065737527,0.014318776301277314,0.18349218409789692
2.983572010201788,0.013550733194044701,0.15452500918296747,0.014344375789138905,0.18466859309218264
2.9934513877190123,0.013543727573801956,0.1556219278209695,0.014344268186322427,0.1859465317060462
3.003330765236237,0.013508839239674752,0.15701814387645185,0.01431807499657669,0.18731574239145232
3.013210142753462,0.013447794960265831,0.15870761165997196,0.014266038196447168,0.18877230548996737
3.023089520270686,0.013362895541857316,0.16068174790536857,0.014188978980933749,0.19031735536865949
3.03296889778791,0.013256907109437228,0.16292857729168078,0.014088248979515855,0.1919556841046566
3.0428482753051345,0.013132941246837525,0.16543213892062594,0.013965660140732425,0.19369429379197947
3.052727652822359,0.012994328330259125,0.16817214627822288,0.01382341152092009,0.19554095573194666
3.0626070303395836,0.01284448843605602,0.17112388606356405,0.013663999912950222,0.19750283048567857
3.0724864078568084,0.012686804347030449,0.17425833640234023,0.013490133014245644,0.19958519724883533
3.082365785374033,0.012524500930462847,0.17754248072683856,0.013304632451897844,0.20179033449279074
3.092245162891257,0.012360535009974355,0.18093979118269893,0.013110345446852498,0.20411658654004872
3.1021245404084814,0.012197499322121642,0.1844108532535713,0.012910052421404554,0.20655764293721868
3.1120039179257057,0.012037543739655002,0.1879141026310908,0.01270638901855388,0.20910204938085775
3.12188329544293,0.011882316186795491,0.19140664470258398,0.012501769438701628,0.21173296075403178
3.131762672960155,0.011732925076309813,0.1948451276780347,0.012298328888477258,0.214428138745758
3.141642050477379,0.011589924201615087,0.19818664087464194,0.012097871323471556,0.21716018873787193
3.151521427994604,0.011453320331775641,0.2013896113371307,0.011901839328535013,0.2198970233239111
3.1614008055118283,0.011322602825751494,0.2044146733598934,0.011711291371997456,0.22260253312371192
3.1712801830290527,0.011196793916813183,0.20722548791348122,0.01152690216923702,0.22523743960741668
3.181159560546277,0.011074517462277177,0.20978949103820513,0.011348970358319572,0.2277602995548192
3.1910389380635014,0.010954083416089819,0.21207855326921898,0.011177448100197086,0.23012862664045292
3.200918315580726,0.010833584603116548,0.21406953468066756,0.011011975830936795,0.23230009251975564
3.2107976930979505,0.010711002055440505,0.2157447234930886,0.010851935786696706,0.23423376774324983
3.2206770706151753,0.010584314747315485,0.2170921489622914,0.010696506752238162,0.2358913618681821
3.2305564481324,0.010451609527728466,0.21810576276576243,0.010544732922692637,0.2372384222730707
3.240435825649624,0.010311186924260777,0.21878548591346825,0.010395588865717918,0.23824545239164854
3.2503152031668483,0.010161658758453181,0.2191371216368414,0.010248053098690984,0.23888891233004056
3.2601945806840726,0.010002033688351336,0.2191721373497249,0.010101172189772589,0.23915206805672376
3.2700739582012974,0.009831787345768667,0.21890732193094303,0.009954127925057272,0.23902565948293805
3.2799533357185218,0.009650914172477511,0.2183643268577202,0.009806289776868331,0.2385083626890948
3.2898327132357466,0.009459958837817502,0.21756910242797667,0.009657265636261576,0.23760702719254276
3.2997120907529713,0.009260025741735803,0.2165512420689459,0.00950693373772132,0.23633667537227102
3.3095914682701952,0.009052766020817836,0.21534324985053682,0.009355469487997661,0.2347202578331135
3.3194708457874196,0.008840342178441093,0.21397974744155007,0.009203351096108215,0.23278816546155964
3.329350223304644,0.008625371398139063,0.21249663818343975,0.009051358680473414,0.23057750604414456
3.3392296008218683,0.008410849269872194,0.21093024636404517,0.008900551864044707,0.22813116042683293
3.349108978339093,0.008200056506171147,0.20931645047896,0.008752241567417132,0.22549664012307422
3.3589883558563174,0.007996451751657467,0.20768982894268445,0.008607942115668617,0.2227247748580317
3.3688677333735426,0.007803554242879656,0.2060828366898572,0.008469320316123864,0.21986826459276662
3.3787471108907665,0.007624820366345914,0.20452503007725786,0.008338128564574727,0.21698013592969256
3.388626488407991,0.007463518545601836,0.20304235680135543,0.008216139351764913,0.2141121472853317
3.398505865925215,0.007322606884546081,0.20165652588779445,0.008105068874383508,0.21131319065792079
3.4083852434424395,0.007204618067410131,0.20038447153488353,0.008006507491142591,0.20862774005245582
3.4182646209596643,0.007111555699432975,0.19923792241961244,0.007921844989605208,0.2060943975023655
3.4281439984768887,0.007044806039393543,0.1982230863509332,0.007852208363512407,0.2037445870099239
3.4380233759941135,0.007005068471284248,0.19734045760764812,0.007798399907585596,0.20160144450487136
3.4479027535113382,0.006992307569421145,0.19658475227550573,0.00776085287460924,0.1996789480120565
3.457782131028562,0.007005728784978194,0.19594497413325235,0.0077395919489962476,0.1979813265846273
3.4676615085457865,0.0070437791106452334,0.19540461147463534,0.0077342149682340135,0.19650277921112186
3.477540886063011,0.007104173127058221,0.19494196242913045,0.007743882282816899,0.1952275259171181
3.4874202635802356,0.0071839440912480216,0.194530584195427,0.007767329121986935,0.19413020280303422
3.49729964109746,0.007279518760519282,0.19413985886500626,0.007802886309822924,0.19317660102120915
3.5071790186146847,0.007386813945463369,0.19373566651550975,0.007848523528414435,0.19232473702087283
3.5170583961319095,0.00750135191983714,0.1932811537294216,0.007901899398788657,0.19152622819703916
3.5269377736491334,0.007618391268586744,0.19273758395838636,0.007960431458704498,0.19072793487868955
3.5368171511663578,0.007733069090929696,0.19206525393865254,0.008021369364768742,0.18987381697425407
3.546696528683582,0.007840550170758158,0.19122445897286333,0.00808188348503557,0.18890694221125254
3.5565759062008064,0.007936178337282856,0.1901764880575034,0.008139151536491454,0.1877715734463392
3.566455283718031,0.008015625231889019,0.18888462884951862,0.008190454847635044,0.18641525565729952
3.5763346612352556,0.008075031619470081,0.1873151610626887,0.008233266598566357,0.18479081957714866
3.586214038752481,0.008111136689512367,0.18543831635810887,0.008265343435859853,0.18285821899667798
3.5960934162697047,0.008121391021622406,0.18322918188777887,0.008284802932344376,0.18058612288029027
3.605972793786929,0.008104049486197296,0.1806685246683325,0.008290198528900995,0.17795319172366184
3.6158521713041534,0.008058240843074138,0.17774351367119962,0.008280574956262098,0.17494897988057484
3.6257315488213777,0.00798401162377664,0.17444831724063367,0.008255516398296721,0.17157442146372726
3.6356109263386025,0.00788234255997747,0.17078455399693204,0.008215171267488624,0.16784187615793456
3.645490303855827,0.007755136779562688,0.16676157710717684,0.008160266773201634,0.16377473189321765
3.6553696813730516,0.007605179752894914,0.16239657355880144,0.00809209826008373,0.15940658262745305
3.6652490588902764,0.007436071959464884,0.15771446324307803,0.008012507583002015,0.15478002018167814
3.6751284364075003,0.007252135980384064,0.15274758612514008,0.007923836695840653,0.14994509783604965
3.6850078139247247,0.007058300629008093,0.14753517093589993,0.007828871824810556,0.14495753900423775
3.694887191441949,0.006859965335783333,0.14212258452315685,0.0077307655461309206,0.13987677573378152
3.704766568959174,0.006662848731363374,0.13656036855430226,0.00763295311315071,0.13476390829973656
3.714645946476398,0.006472825756669836,0.13090307838932536,0.00753905129693203,0.12967967840076383
3.724525323993623,0.006295758103006549,0.12520794873228352,0.007452756800943992,0.12468254445637587
3.7344047015108477,0.006137322891423942,0.11953342055229038,0.007377733146654353,0.11982693865401657
3.7442840790280716,0.006002844679053495,0.11393757446769572,0.007317503453789103,0.11516177245989409
3.754163456545296,0.0058971356833909154,0.10847652533773522,0.007275338261959991,0.1107292413086536
3.7640428340625203,0.005824348992488647,0.10320284152258168,0.007254155780756113,0.1065639613118217
3.7739222115797446,0.005787849042445698,0.09816405785319011,0.007256423560006189,0.10269245231968216
3.7838015890969694,0.005790103250042756,0.09340135393049677,0.007284078534381615,0.09913296373425359
3.7936809666141937,0.005832597959843874,0.08894846671538971,0.007338453902793944,0.09589562316029021
3.803560344131419,0.005915781264122103,0.08483089899168998,0.007420229020040112,0.09298287414357134
3.813439721648643,0.00603903435969322,0.08106547170053616,0.00752938992792279,0.09039015847315865
3.823319099165867,0.0062006723842140885,0.0776602499543084,0.00766521567625208,0.0881067911379972
3.8331984766830915,0.006397974709246561,0.07461484959176369,0.00782627703521293,0.0861169720884885
3.843077854200316,0.006627243925007635,0.07192110642474835,0.008010461593965823,0.08440087829041498
3.8529572317175407,0.006883891817083636,0.06956406493468886,0.008215010759014077,0.08293578181665473
3.862836609234765,0.007162549972572471,0.06752322090313909,0.008436581497837985,0.08169714441408579
3.87271598675199,0.007457201845319394,0.06577393457513024,0.008671317326045033,0.08065964554379274
3.8825953642692146,0.007761332615888123,0.0642889206919195,0.008914940371335812,0.07979810872998057
3.8924747417864385,0.008068092580587535,0.06303971908855993,0.009162848193149479,0.07908829959106546
3.902354119303663,0.008370469546415673,0.061998055945507335,0.009410226428128405,0.07850757763957834
3.912233496820887,0.008661465367973818,0.061137019151171736,0.00965216041412175,0.07803539237376268
3.922112874338112,0.008934271780366852,0.060431991028672714,0.00988375642885679,0.07765362197827312
3.9319922518553363,0.009182440624489667,0.05986130432947098,0.010100255523837979,0.07734675983150503
3.941871629372561,0.009400043860504945,0.05940661150255297,0.01029715052458227,0.07710195980010079
3.951751006889786,0.009581818980256777,0.059052979153357096,0.010470289377636104,0.07690895588706059
3.9616303844070098,0.009723295983410407,0.05878873852846146,0.010615975715487738,0.0767598751605872
3.971509761924234,0.009820902527593238,0.05860513628461849,0.010731050366181421,0.07664896505778486
3.9813891394414584,0.009872044615686817,0.058495838345866476,0.01081296529763764,0.07657225720859938
3.991268516958683,0.009875160791611522,0.05845634223190569,0.01085983455123737,0.0765271899729163
4.001147894475907,0.009829748689900794,0.058483351699835755,0.010870474510559936,0.07651221106208327
4.011027271993132,0.009736363469981442,0.05857416169038826,0.010844419072895227,0.07652638007251442
4.020906649510357,0.00959658857087813,0.05872609376242667,0.010781923054998432,0.07656898864506506
4.030786027027581,0.009412979892598178,0.05893601240010674,0.01068394048382468,0.07663921342892861
4.040665404544805,0.009188985354049103,0.05919994299416224,0.010552092099212065,0.07673581421502974
4.05054478206203,0.008928842343881372,0.05951280256203039,0.010388609751671503,0.07685688664246662
4.060424159579254,0.008637456279821805,0.0598682461458386,0.010196272909447019,0.0769996758902813
4.070303537096478,0.008320263879452755,0.060258624485392126,0.009978325827427333,0.07716045484857822
4.080182914613703,0.007983085235173198,0.06067504334368717,0.009738391267757952,0.0773344675049852
4.090062292130928,0.007631968941315602,0.06110751059148537,0.009480369939935736,0.07751593575609542
4.099941669648152,0.007273034762182915,0.061545154906974105,0.009208341937663136,0.07769812561483226
4.109821047165377,0.0069123182276833945,0.06197649836949021,0.008926459641014175,0.07787346687483898
4.119700424682601,0.006555621524891449,0.06238976528925442,0.008638848418235296,0.07803371873933274
4.129579802199825,0.006208374699478021,0.06277320993278179,0.008349504559061532,0.0781701727388766
4.13945917971705,0.005875510923387477,0.06311544734064108,0.008062206497092859,0.07827388345308535
4.149338557234274,0.005561359012548008,0.06340577283879537,0.007780428395024535,0.07833591710787438
4.159217934751499,0.005269555928775284,0.06363445812381759,0.007507271574502497,0.07834760802587577
4.169097312268724,0.005002981267951972,0.06379301366026563,0.007245402237343105,0.07830081313868086
4.178976689785948,0.004763715163351108,0.06387440962168381,0.0069970101534901005,0.07818815529474153
4.188856067303172,0.004553020217558845,0.06387324949206478,0.006763775948606613,0.07800324687999675
4.198735444820397,0.004371347461190779,0.06378589281806324,0.0065468607231412585,0.07774088626958582
4.208614822337621,0.004218365522352144,0.06361052526078675,0.006346904737141716,0.07739722080566089
4.218494199854845,0.004093011618467977,0.06334717616197177,0.006164047919487931,0.07696987130409859
4.2283735773720705,0.003993562252002903,0.0629976851373076,0.0059979580622755305,0.07645801448720778
4.238252954889295,0.003917721040752773,0.06256562087751859,0.005847878565258739,0.07586242117636051
4.248132332406519,0.003862720539277228,0.06205615621846744,0.00571268084771643,0.07518544951547511
4.258011709923744,0.003825434641811057,0.0614759047811786,0.005590932576438962,0.07443099389358096
4.267891087440968,0.0038024977914502644,0.060832724936901617,0.005480966302450019,0.07360439155569296
4.277770464958192,0.003790427179349112,0.06013549767131405,0.005380959192773769,0.07271229010324848
4.287649842475417,0.0037857439881341364,0.05939388497080483,0.00528900820572805,0.07176248016022878
4.297529219992641,0.003785089931429047,0.058618075784332986,0.005203211233534808,0.07076369839552801
4.307408597509866,0.003785335447247567,0.05781852629947506,0.005121738626099891,0.0697254068280965
4.3172879750270905,0.0037836763247233547,0.05700570136318036,0.005042905768104487,0.06865755488621539
4.327167352544315,0.0037777158565582207,0.05618982325592637,0.004965231491057858,0.06757033103874964
4.337046730061539,0.0037655302142259144,0.055380633844062145,0.0048874934268143995,0.06647391096255445
4.3469261075787635,0.003745715210351661,0.05458717527430099,0.004808765712591347,0.06537820915973976
4.356805485095988,0.0037174133377920245,0.053817593986728286,0.0047284508168183945,0.064292640699499
4.366684862613212,0.003680320526221217,0.05307897179814793,0.004646291713292507,0.06322589934445162
4.376564240130437,0.0036346728260209385,0.05237718729370948,0.004562376980800151,0.06218575774772471
4.386443617647662,0.0035812137841440515,0.05171680965488709,0.0044771259691800975,0.06117889469456227
4.396322995164886,0.0035211440077971834,0.05110102648994146,0.004391267461943903,0.06021075353420248
4.4062023726821105,0.0034560548895418183,0.05053160611465541,0.004305799882032057,0.05928543502937932
4.416081750199335,0.003387849083420185,0.05000889419544681,0.004221947263754385,0.058405626868858265
4.425961127716559,0.0033186506506120133,0.04953184361073622,0.00414109983177264,0.05757257107045126
4.4358405052337835,0.0032507082299662294,0.04909807594277421,0.004064754044192556,0.05678606947560761
4.445719882751009,0.0031862947144197613,0.048703972077908594,0.003994441531918401,0.05604452652896759
4.455599260268233,0.003127607128869803,0.048344789094721806,0.003931662184472443,0.05534502757296635
4.465478637785457,0.003076670296969544,0.048014799852761504,0.0038778111326520912,0.05468344999261114
4.475358015302682,0.0030352478596170135,0.04770745157845838,0.003834114974122817,0.05405460374044161
4.485237392819906,0.0030047638632473323,0.0474155391742116,0.003801566996341246,0.053452397075092896
4.49511677033713,0.0029862378836838697,0.047131389062492056,0.0037808765167660335,0.05287002277422205
4.504996147854355,0.0029802360959100102,0.04684704901272578,0.0037724217768056265,0.05230015964570023
4.514875525371579,0.0029868402596166135,0.04655447968795877,0.003776220970830033,0.051735183868026995
4.524754902888804,0.003005635876497468,0.04624574348328687,0.003791910233558276,0.05116738454613722
4.534634280406029,0.003035720210311589,0.04591318670479567,0.003818742359570809,0.050589177872518355
4.544513657923253,0.0030757300619055836,0.04554961114814609,0.003855594229472476,0.049993314432409
4.554393035440477,0.003123888583488308,0.045148431769508064,0.003900995714416934,0.04937307447875945
4.564272412957702,0.003178069619973305,0.044703817290424726,0.003953167037236215,0.04872244641718235
4.574151790474926,0.003235877505097055,0.04421081132644698,0.004010076265740117,0.048036284269853784
4.58403116799215,0.0032947395375716427,0.04366543187049467,0.0040695028836013804,0.04731044051415559
4.593910545509376,0.003352007940227528,0.04306474777561165,0.004129118043956577,0.04654187139851732
4.6037899230266,0.0034050675823537983,0.04240693116407211,0.004186566508625596,0.04572871260448858
4.613669300543824,0.0034514455396281655,0.04169128551727529,0.004239559965291071,0.04487032392948019
4.623548678061049,0.0034889182920641673,0.04091824947317458,0.00428596600821284,0.0439673024872056
4.633428055578273,0.003515612428063909,0.0400893771497529,0.004323901855060425,0.04302146474095786
4.643307433095497,0.0035300947400542793,0.03920729602861632,0.004351816726401497,0.04203579847732757
4.653186810612722,0.003531447964376294,0.03827564414576643,0.004368571761179492,0.04101438657471491
4.663066188129947,0.0035193287345850425,0.03729898845690364,0.0043735015117752195,0.03996230510347831
4.672945565647171,0.003494004972043561,0.03628272684560119,0.0043664662164544605,0.03888549889626053
4.682824943164396,0.0034563705205481955,0.035232976240357795,0.004347879568661166,0.03779063823379965
4.69270432068162,0.003407935720074018,0.03415644977449431,0.004318722084421753,0.03668496069195159
4.702583698198844,0.003350793389018192,0.03306032578346738,0.004280526041966403,0.03557610248128761
4.712463075716069,0.003287560711223911,0.03195211176138898,0.004235343553432947,0.03447192377619911
4.722342453233293,0.0032212983762549036,0.030839506121043744,0.0041856854998606535,0.03338033257391772
4.732221830750517,0.003155409357412988,0.029730260793621892,0.00413444476632444,0.03230911154647336
4.7421012082677425,0.0030935205002266854,0.028632047300364886,0.004084793564641423,0.031265752154792256
4.751980585784967,0.0030393509894836262,0.027552329002202013,0.004040070302943098,0.03025729999134899
4.761859963302191,0.002996572334817203,0.026498241725219758,0.0040036478040284046,0.029290214916301526
4.7717393408194155,0.0029686651208670166,0.02547648494231542,0.003978800098673751,0.028370249064641393
4.78161871833664,0.002958777985640142,0.024493225109171634,0.0039685611225461145,0.027502345243500065
4.791498095853864,0.002969594487326166,0.023554012676808,0.003975593586392916,0.026690557626015462
4.8013774733710886,0.003003213288468247,0.022663713681583764,0.004002061928465389,0.02593799599897503
4.811256850888314,0.0030610468115313725,0.021826456715008342,0.004049527526832905,0.025246794154476192
4.821136228405538,0.0031437428162446324,0.021045595450953115,0.004118859389970108,0.024618102349983247
4.8310156059227625,0.0032511326229681084,0.02032368682166298,0.004210177079805428,0.024052103115034633
4.840894983439987,0.003382208597019239,0.01966248433911059,0.0043228170924052315,0.023548049074291588
4.850774360957211,0.003535132445006651,0.01906294601524864,0.004455336853049864,0.023104320902153665
4.8606537384744355,0.003707274517143552,0.018525255797557538,0.004605544611136394,0.022718503038578194
4.87053311599166,0.0038952831046331227,0.018048857460640593,0.004770566164861109,0.022387474391641637
4.880412493508885,0.0040951813434459495,0.017632499435166007,0.0049469335166988666,0.02210751093986058
4.890291871026109,0.004302488235960608,0.017274289162701358,0.005130703341361315,0.02187439693362622
4.900171248543334,0.004512359154906813,0.016971755194095082,0.005317587785127184,0.021683541284560452
4.910050626060557,0.004719740441161187,0.016721915445288917,0.005503103418739518,0.02153009572529852
4.919930003577782,0.004919532007844796,0.016521349743458074,0.005682719580734188,0.021409071418097114
4.929809381095008,0.0051067516353298726,0.016366275078350548,0.0058520113818060155,0.02131545088361305
4.939688758612231,0.005276694517277091,0.016252621775054293,0.006006798917423712,0.021244292403106005
4.949568136129456,0.005425081981217752,0.016176109160643024,0.006143278957176226,0.02119082440741178
4.959447513646681,0.005548193757962355,0.01613231916586318,0.006258132354847074,0.021150527791176953
4.969326891163905,0.0056429790634025265,0.016116766715571437,0.006348615570875517,0.021119204565980345
4.9792062686811285,0.00570714265527894,0.016124965677420833,0.006412622042750384,0.021093031774577765
4.989085646198354,0.005739203262726332,0.01615248958518579,0.006448724349086865,0.021068600113174785
4.998965023715579,0.005738522913248901,0.01619502629295505,0.006456185462305193,0.021042937231608036
5.008844401232802,0.005705307017229024,0.01624842617426321,0.006434952327939752,0.021013516185113615
5.018723778750028,0.005640576170141581,0.01630874342099129,0.006385622090220876,0.020978249979360583
5.028603156267252,0.0055461118212854115,0.016372270443442815,0.006309395760422839,0.02093547356744522
5.038482533784476,0.005424378806794576,0.016435565293937266,0.006208010818219839,0.020883915010364233
5.048361911301701,0.005278428597452926,0.016495472452826912,0.006083668204400953,0.020822657790339955
5.058241288818925,0.005111787565140797,0.01654913720063847,0.005938945494275469,0.020751096461313512
5.06812066633615,0.004928334994082085,0.016594014173076627,0.005776711580576471,0.020668887928122662
5.078000043853374,0.004732175577690481,0.01662787053381494,0.005600034280750378,0.02057590066379973
5.087879421370598,0.004527511140091824,0.016648784522275212,0.005412095534835757,0.020472164104864223
5.097758798887823,0.004318515947851113,0.01665513992123786,0.005216104848344331,0.02035782031250875
5.107638176405048,0.00410921963869119,0.016645617259976136,0.005015224740141958,0.020233079761308694
5.117517553922272,0.0039034011467394387,0.016619182308179145,0.004812497973183584,0.02009818282737928
5.127396931439496,0.00370449646026382,0.016575072640777913,0.004610789413651822,0.019953368207893684
5.1372763089567215,0.0035155222672473008,0.01651278275335398,0.004412731495678656,0.019798849128454067
5.147155686473945,0.0033390169355099293,0.016432048397019082,0.004220685359800823,0.01963479779999613
5.157035063991169,0.0031769994919113136,0.016332830473440314,0.004036706017301071,0.01946133818920994
5.1669144415083945,0.003030946709527212,0.016215298997898902,0.003862523026809893,0.019278546782168372
5.176793819025619,0.002901787728253889,0.016079817296843154,0.0036995246096869316,0.01908646066538482
5.186673196542843,0.002789915211897267,0.015926926766613003,0.003548756300645711,0.018885091935774662
5.1965525740600675,0.0026952115195331655,0.015757332180285834,0.003410921810102603,0.018674447192792366
5.206431951577293,0.0026170881189525666,0.015571887697179976,0.00328639695980021,0.01845455067163199
5.216311329094516,0.0025545361234286723,0.015371583404876647,0.0031752442499027355,0.01822546945218191
5.226190706611742,0.002506185759657273,0.015157532410520617,0.0030772387933843182,0.017987339127659777
5.236070084128965,0.0024703723973554517,0.014930958198710933,0.0029918931454297765,0.017740388339562103
5.24594946164619,0.002445206853973734,0.014693182187634875,0.0029184917077239273,0.017484960678644867
5.2558288391634145,0.0024286476516649806,0.014445611146735801,0.002856122259499847,0.017221532609079954
5.265708216680639,0.002418573109533264,0.014189724384461023,0.0028037152828944987,0.01695072628607501
5.275587594197864,0.0024128512224929786,0.013927060378371034,0.0027600786941681553,0.016673316395327927
5.2854669717150875,0.0024094055693543595,0.013659202794655035,0.0027239386671148473,0.016390230433303905
5.295346349232314,0.0024062756286210227,0.013387765636200139,0.0026939742486376465,0.01610254215705197
5.305225726749536,0.0024016702216872548,0.013114377556769636,0.0026688565004552426,0.015811458247276294
5.315105104266761,0.0023940129733845644,0.01284066519155341,0.0026472799850993565,0.015518298535027276
5.324984481783986,0.002381979040544894,0.012568235667062135,0.00262799740967714,0.015224470427853732
5.33486385930121,0.0023645225364569878,0.012298658276065955,0.0026098453972282437,0.014931438424076257
5.344743236818434,0.0023408944348375636,0.012033445618863244,0.00259177231379109,0.014640689814299019
5.354622614335659,0.0023106508994277554,0.011774034333049811,0.0025728563079893134,0.014353697829808748
5.364501991852885,0.0022736523170365625,0.011521765840548672,0.0025523246406071913,0.01407188360292859
5.3743813693701075,0.0022300534429180703,0.011277867348224587,0.002529562680007651,0.013796578352012936
5.384260746887333,0.0021802853604602525,0.011043433625335159,0.002504123818482869,0.013528987193410051
5.394140124404557,0.002125030044117273,0.010819409865812426,0.002475728926710171,0.013270155916604609
5.404019501921781,0.0020651885580459653,0.010606576202635899,0.0024442667942362836,0.013020941941303352
5.413898879439006,0.0020018439564448856,0.01040553419724667,0.0024097844207052474,0.012781990512769638
5.42377825695623,0.0019362201378588704,0.010216695854321974,0.002372478795192378,0.012553716992126405
5.433657634473455,0.0018696378797521285,0.01004027543675389,0.0023326792615641695,0.012336295870651865
5.443537011990679,0.0018034694042638208,0.009876284551252718,0.002290832271461636,0.012129656891034034
5.453416389507903,0.0017390927380121425,0.0097245306706658,0.002247477819440899,0.01193348840415267
5.463295767025128,0.001677847191106816,0.009584619427341583,0.00220322947904412,0.011747247837118838
5.473175144542353,0.0016209911317841908,0.009455960685130433,0.0021587474737620985,0.011570178906396378
5.483054522059577,0.0015696632366281338,0.009337778546757,0.0021147167532785576,0.011401334987376697
5.492933899576801,0.0015248481927285082,0.009229125113911184,0.002071819575577458,0.011239607856153945
5.502813277094027,0.001487347781074417,0.00912889795842393,0.002030714539307309,0.011083760856471026
5.51269265461125,0.0014577580224415735,0.009035860922674601,0.001992011552891564,0.01093246541938671
5.522572032128474,0.0014364529820282412,0.008948668012564054,0.0019562545778494954,0.010784339778071732
5.5324514096457,0.0014235755513471418,0.008865889817691909,0.0019239015395610057,0.010637988676595737
5.542330787162924,0.0014190354194799722,0.008786042054763596,0.0018953130616062277,0.010492042869383988
5.552210164680148,0.0014225141564327484,0.008707615524385736,0.0018707392559457578,0.010345197245517638
5.562089542197373,0.0014334772227839244,0.008629106959217923,0.0018503159854682191,0.010196246486242726
5.571968919714598,0.0014511924388043058,0.00854904996720818,0.001834059622905809,0.010044117270843922
5.581848297231821,0.0014747543557618648,0.008466045494969262,0.0018218714488979083,0.009887896180436099
5.591727674749046,0.001503113719409974,0.008378790998892908,0.0018135404847846358,0.009726852605565668
5.601607052266271,0.0015351111624016013,0.008286107769503167,0.0018087556243611277,0.009560456135699492
5.611486429783495,0.0015695140557196092,0.008186965654709425,0.0018071156422315505,0.009388388090418934
5.6213658073007196,0.0016050554490361635,0.008080504720700689,0.0018081476905889972,0.00921054703716394
5.631245184817944,0.001640473882804137,0.007966053223397059,0.00181132268486864,0.009027048322654222
5.641124562335169,0.0016745529184301455,0.007843141585940313,0.0018160779924491202,0.008838217819037247
5.651003939852393,0.0017061591527405395,0.007711511938275614,0.0018218357144034372,0.008644580246334506
5.660883317369619,0.0017342776141491029,0.007571123117631966,0.0018280268540777583,0.008446842575540067
5.670762694886841,0.0017580434249896886,0.007422150904974923,0.0018341096370308569,0.008245873138225805
5.6806420724040665,0.0017767688097512304,0.007264983623685596,0.0018395922462839142,0.008042677166042773
5.690521449921291,0.0017899645758486756,0.007100213106207483,0.001844048304827306,0.007838369555285244
5.700400827438515,0.0017973554419212837,0.006928621381212991,0.0018471354322387114,0.007634145696802123
5.71028020495574,0.0017988886809992687,0.006751163303814543,0.0018486053639443921,0.00743125122996466
5.720159582472964,0.001794735829896057,0.006568945681507642,0.0018483161060740977,0.007230951571908918
5.73003895999019,0.0017852873339758452,0.006383203297528883,0.0018462348450650067,0.007034502041387077
5.7399183375074125,0.001771140294076066,0.006195272536530067,0.001842442293945494,0.006843119342456553
5.749797715024638,0.0017530796021337802,0.006006563136650607,0.0018371274742350454,0.006657955099632131
5.759677092541862,0.0017320530390955479,0.005818528861233101,0.001830583858545014,0.006480072046180145
5.7695564700590865,0.0017091410061839249,0.00563263766759283,0.0018231961700933726,0.006310423364419409
5.779435847576311,0.001685521813457448,0.005450342182221204,0.0018154290079199877,0.006149835564880928
5.789315225093535,0.0016624335026449064,0.00527305103993995,0.0018078068742552653,0.005998995173713444
5.799194602610761,0.0016411333798372525,0.005102101840423309,0.0018008969827303344,0.005858439378517283
5.809073980127984,0.0016228564248290998,0.004938736190808277,0.0017952846540278124,0.005728550665408244
5.818953357645209,0.0016087738741221713,0.0047840774680973554,0.0017915528230619357,0.005609555367890745
5.828832735162433,0.0015999531935818425,0.004639111624442635,0.001790255617002846,0.005501525944055435
5.838712112679658,0.0015973207122731148,0.004504671500925304,0.0017918975860620316,0.005404386705330686
5.848591490196882,0.001601628033768311,0.004381424788620137,0.001796908603611451,0.005317922639672506
5.858470867714106,0.0016134233245190064,0.0042698659064584026,0.0018056259754439907,0.0052417909063578036
5.868350245231332,0.001633028356295732,0.00417031173362941,0.0018182737302948418,0.005175534529618533
5.878229622748555,0.0016605221018661657,0.004082901264706371,0.0018349504894942348,0.005118597784873726
5.888109000265779,0.001695731408193277,0.004007598930380761,0.0018556157482339344,0.005070342754422715
5.897988377783005,0.0017382291510637299,0.003944201467844543,0.0018800857373463251,0.005030066528804701
5.907867755300229,0.001787339969467086,0.003892347916250739,0.0019080284819643412,0.004997018544802166
5.917747132817453,0.0018421535391200854,0.0038515324737171236,0.0019389689340302608,0.004970417580046542
5.927626510334678,0.0019015450338989736,0.0038211196682764233,0.0019722935311639717,0.0049494679657970785
5.937505887851903,0.0019642022930378266,0.0038003614824293043,0.002007264736477919,0.004933374631832872
5.947385265369126,0.002028658922968531,0.0037884158160993455,0.0020430346355421003,0.004921356658417709
5.957264642886351,0.0020933324657924253,0.0037843658891441225,0.0020786678292403532,0.004912659077707884
5.967144020403576,0.002156566523554922,0.003787239959977967,0.0021131624474810314,0.004906562738419569
5.9770233979208,0.0022166756869045055,0.0037960309815679777,0.0021454792500615392,0.004902392120696149
5.986902775438025,0.002271991939400635,0.0038097156192292364,0.002174567448532521,0.004899521060601132
5.996782152955249,0.0023209112402467606,0.0038272723235954114,0.002199397018442358,0.004897376413322029
6.006661530472474,0.002361938888169372,0.0038476979775085027,0.0022189860329625945,0.004895439748988476
6.016540907989698,0.0023937323801071675,0.003870022921978319,0.0022324326891425537,0.004893247233203318
6.026420285506924,0.0024151404582398945,0.0038933240061521826,0.0022389405608330736,0.004890387894446031
6.036299663024147,0.002425237227130989,0.00391673560160449,0.002237846761537911,0.004886500521232637
6.046179040541372,0.0024233502756636754,0.003939458366538955,0.0022286416648633544,0.004881269462432403
6.056058418058596,0.0024090819925518692,0.003960765840766511,0.002210989985838537,0.00487441962392313
6.06593779557582,0.0023823233744587817,0.003980008794184287,0.0021847420860263284,0.004865710963636114
6.0758171730930455,0.0023432599262383927,0.003996617538173197,0.002149945518142591,0.004854932785161699
6.085696550610269,0.002292369397712299,0.004010102239976749,0.0021068459682475928,0.0048418981179483445
6.095575928127495,0.002230411423014923,0.004020051551360851,0.0020558878888539134,0.004826438450520641
6.105455305644718,0.0021584092810572127,0.004026129676506887,0.0019977043240968426,0.00480839905312398
6.115334683161943,0.0020776243104110386,0.004028072255361848,0.0019331065274221947,0.004787635089060687
6.125214060679167,0.001989523643918011,0.0040256812321798115,0.001863063225600367,0.00476400867118208
6.1350934381963915,0.0018957422088052745,0.004018819108576142,0.0017886804262805893,0.004737386973143782
6.144972815713617,0.00179804002372525,0.004007402753500408,0.0017111719450541621,0.004707641455801191
6.15485219323084,0.0016982560468423015,0.003991397151560855,0.001631831796547838,0.0046746482192252985
6.164731570748066,0.0015982598479316059,0.003970809226235539,0.0015519988802874267,0.004638289441944041
6.174610948265289,0.0014999025256617047,0.003945682066625435,0.0014730252701860272,0.004598455822770731
6.184490325782514,0.00140496823077358,0.003916089628219402,0.0013962386966736907,0.004555049898455186
6.1943697032997385,0.0013151277216824884,0.0038821321589138443,0.0013229105879205751,0.004507990073711551
6.204249080816963,0.0012318952362332346,0.0038439323362616006,0.001254220303296478,0.004457215170058504
6.214128458334187,0.001156589948689998,0.00380163227798232,0.0011912268653991866,0.004402689277244901
6.2240078358514115,0.0010903030627562346,0.0037553913222303816,0.0011348387498395479,0.004344406676462374
6.233887213368638,0.001033871507871034,0.0037053846522315807,0.00108579286454757,0.004282396598435094
6.24376659088586,0.000987858928188221,0.0036518025805895886,0.0010446330961508803,0.004216727581916796
6.253645968403085,0.0009525445210282654,0.0035948504947445575,0.0010116992834107365,0.004147511208938054
6.26352534592031,0.0009279199673255329,0.003534749217306555,0.0009871167295213783,0.004074905011888696
6.273404723437534,0.0009136945406371601,0.0034717357337186437,0.0009707967734720102,0.003999114373501304
6.283284100954758,0.0009093081581252291,0.003406064006995555,0.0009624382163800344,0.003920393273115745
6.293163478471983,0.0009139519861498357,0.0033380058129978706,0.000961539752882242,0.0038390437701491284
6.303042855989208,0.0009265959097027345,0.003267851313333929,0.0009674128777032979,0.0037554141572211444
6.3129222335064314,0.0009460220571925321,0.0031959093118177676,0.000979205058653959,0.0036698957595225033
6.322801611023657,0.0009708633146950473,0.003122506939385405,0.0009959223521759342,0.00358291840233133
6.332680988540881,0.0009996457029739336,0.003047988754254775,0.0010164609455995952,0.0034949446136136376
6.342560366058105,0.00103083329990598,0.0029727150553638965,0.0010396365780340974,0.003406462671949125
6.35243974357533,0.0010628744039962422,0.0028970594581250748,0.0010642211031093596,0.0033179786502224523
6.362319121092554,0.0010942475233887677,0.0028214056004122,0.0010889750207997524,0.0032300076413366097
6.372198498609779,0.001123505869684555,0.0027461431016377255,0.0011126851308351515,0.003143064382507535
6.382077876127003,0.0011493190070746995,0.00267166271874053,0.0011341961274828531,0.0030576535185289524
6.391957253644227,0.0011705104821437527,0.0025983508960802856,0.00115244529854827,0.00297425976100044
6.401836631161452,0.0011860903065163972,0.002526583723615477,0.0011664892617484835,0.0028933382093592032
6.411716008678677,0.001195281407731648,0.00245672056371868,0.0011755320289055648,0.0028153051003567357
6.421595386195901,0.0011975392702258268,0.002389097415757377,0.001178943554242839,0.002740529245330876
6.431474763713125,0.0011925642800683256,0.002324020321909592,0.00117627828410207,0.002669324399443131
6.4413541412303505,0.0011803064301951405,0.002261758914136238,0.0011672831728905461,0.002601942784420853
6.451233518747574,0.0011609623575771645,0.0022025404220731327,0.0011519049787218217,0.0025385699569271873
6.4611128962648,0.0011349648360821111,0.002146544243803005,0.0011302866627733246,0.0024793211793471054
6.470992273782024,0.0011029651581099468,0.002093897385875254,0.0011027630328886463,0.0024242394095673496
6.480871651299248,0.0010658089712750477,0.0020446708469646843,0.0010698458245239195,0.002373294982427692
6.490751028816472,0.001024506412832541,0.001998877209628375,0.0010322086755088077,0.002326387009227676
6.500630406333697,0.0009801974727489983,0.001956469460526241,0.0009906625246995625,0.0022833464743482502
6.510509783850922,0.0009341137364423932,0.0019173412381556924,0.0009461321552226275,0.002243940961083588
6.520389161368145,0.0008875376811946302,0.0018813284546824948,0.0008996246792934536,0.0022078808935526877
6.530268538885371,0.0008417608476208518,0.0018482124101611784,0.0008522008636307736,0.0021748271393973407
6.540147916402595,0.000798042153174679,0.0018177242615193133,0.0008049402599293886,0.00214439978010146
6.550027293919819,0.0007575676817968773,0.001789550878697635,0.0007589111082035743,0.0021161878232888224
6.5599066714370435,0.0007214131493892943,0.0017633418664238392,0.0007151360283449602,0.0020897596052123963
6.569786048954268,0.0006905102339796854,0.0017387177038853828,0.0006745644167747129,0.002064673612587832
6.579665426471493,0.0006656177521618611,0.0017152787079407282,0.000638042494906505,0.002040489441491943
6.589544803988717,0.0006472985864295703,0.0016926147080111005,0.0006062917600954128,0.002016778607558533
6.599424181505943,0.000635903003936417,0.0016703150858971036,0.0005798866093195535,0.0019931349262460886
6.609303559023165,0.0006315588838928715,0.0016479790287853315,0.0005592416232979783,0.0019691841943729267
6.6191829365403905,0.0006341690728454127,0.001625225623580963,0.0005445990217487749,0.0019445929240391655
6.629062314057615,0.0006434159427443837,0.0016017036304320183,0.0005360264480029525,0.0019190759068847384
6.638941691574839,0.0006587729218165304,0.0015771005692187662,0.0005334152858503996,0.001892402419576737
6.648821069092064,0.0006795226306494108,0.0015511509775372819,0.0005364893090706827,0.0018644009195100451
6.658700446609288,0.0007047809717452327,0.0015236435100038268,0.0005448135509170896,0.0018349621218318648
6.668579824126514,0.0007335264166559219,0.0014944267869068618,0.0005578128494764185,0.0018040403938384302
6.6784592016437365,0.0007646334963795592,0.0014634137244526656,0.0005747896740065184,0.0017716534492459076
6.688338579160962,0.0007969094524622318,0.0014305843272298035,0.0005949503965344211,0.0017378803714688394
6.698217956678186,0.0008291328327607419,0.0013959867566896121,0.0006174294019609766,0.0017028580405190662
6.70809733419541,0.000860092838915882,0.0013597367434633044,0.0006413199951435178,0.0016667760811736232
6.717976711712635,0.0008886281351822466,0.0013220152484939409,0.0006657013846519294,0.0016298704894397657
6.727856089229859,0.0009136639292107307,0.0012830645323910585,0.000689670603876577,0.0015924161289704779
6.737735466747085,0.0009342461157819687,0.0012431826282073306,0.0007123686496501125,0.0015547183180026286
6.747614844264308,0.0009495714501688577,0.0012027164623774056,0.0007330097180417251,0.0015171037498193417
6.757494221781533,0.0009590127681422846,0.0011620536978983352,0.0007509029335130614,0.0014799110050915728
6.767373599298757,0.0009621385076905525,0.001121613613769216,0.0007654755811480027,0.0014434809223540651
6.777252976815982,0.0009587258913451311,0.001081837153384512,0.0007762874569831226,0.0014081470931564704
6.787132354333206,0.0009487674084185813,0.0010431765013353494,0.000783045567890636,0.0013742267411674806
6.79701173185043,0.0009324703708088045,0.0010060843532419704,0.0007856090922871653,0.0013420122299770418
6.806891109367656,0.0009102496136141817,0.0009710032547939927,0.0007839941159311591,0.0013117634230326897
6.816770486884879,0.0008827135500652162,0.0009383551766705504,0.0007783683928805075,0.001283701091740779
6.826649864402103,0.0008506440778324415,0.0009085316880917161,0.0007690459517547028,0.0012580015351193665
6.836529241919329,0.0008149709489818287,0.0008818848681954661,0.0007564721387705495,0.0012347925375034373
6.846408619436553,0.0007767414674914704,0.0008587192765276861,0.000741209205996671,0.001214150750790504
6.856287996953777,0.0007370864464208763,0.0008392850686174696,0.00072391334022,0.0011961005457685769
6.866167374471002,0.0006971835512124699,0.000823772513746413,0.0007053134733407702,0.0011806143344285866
6.876046751988227,0.0006582191587009536,0.0008123079286036497,0.0006861830009134753,0.0011676143230767745
6.88592612950545,0.0006213499843480238,0.0008049512048718583,0.0006673148952831981,0.0011569756157479513
6.8958055070226765,0.0005876656583348338,0.0008016948618220737,0.0006494914724313513,0.0011485305500321577
6.9056848845399,0.0005581534773345693,0.0008024647173594223,0.0006334593374333349,0.00114207411402104
6.915564262057124,0.0005336664113649135,0.000807122025326518,0.0006199007877785864,0.0011373702645854787
6.925443639574349,0.0005148954187656408,0.000815467092075551,0.0006094121241164259,0.0011341589443858218
6.935323017091573,0.0005023469082165138,0.0008272441456414437,0.0006024800558583647,0.001132163578488943
6.945202394608798,0.0004963261009837224,0.0008421474031835684,0.000599466469565448,0.0011310988216283735
6.955081772126022,0.0004969267828399006,0.0008598280524676848,0.0006005925581170109,0.0011306783241996398
6.964961149643248,0.0005040278104831531,0.0008799020458862615,0.0006059323113769106,0.0011306222890290843
6.974840527160471,0.0005172964471461052,0.0009019583879993285,0.0006154061057461225,0.001130664601586106
6.9847199046776955,0.0005361984638087543,0.0009255677925722918,0.0006287840718484907,0.0011305593332213476
6.99459928219492,0.0005600146523582874,0.0009502913810523236,0.0006456896811643335,0.0011300864396230881
7.004478659712144,0.0005878632719574755,0.0009756893020015693,0.000665612893118281,0.0011290565042422354
7.0143580372293695,0.0006187276862856407,0.0010013289599779657,0.0006879230104634046,0.001127314408054676
7.024237414746593,0.0006514883625715025,0.0010267927612862748,0.0007118902703567612,0.0011247418417102072
7.034116792263819,0.0006849581893028813,0.001051685104065956,0.0007367060685837601,0.0011212586127798169
7.043996169781042,0.000717920041414908,0.0010756385679045876,0.000761510590691868,0.0011168227383302157
7.053875547298267,0.0007491653742055894,0.0010983190861717988,0.0007854175732484143,0.0011114293502876207
7.063754924815491,0.0007775326708036124,0.001119430117238467,0.0008075448050411315,0.001105108476880338
7.0736343023327155,0.0008019444956113116,0.0011387156628514935,0.0008270400173012939,0.0010979217968102972
7.083513679849941,0.0008214420254555604,0.0011559622161011391,0.0008431107164864436,0.0010899584927160084
7.093393057367164,0.0008352159322887632,0.0011709995535034343,0.0008550476460984232,0.0010813303560913985
7.10327243488439,0.0008426326809931144,0.0011837005170351963,0.0008622504869731988,0.0010721663163916712
7.113151812401613,0.0008432553726081935,0.0011939797601646898,0.0008642456289339917,0.0010626065820252056
7.123031189918838,0.0008368585093509269,0.001201791656832501,0.0008607047818753043,0.0010527965899096675
7.132910567436062,0.0008234361713897488,0.001207127393519536,0.0008514544985172596,0.0010428809630599171
7.142789944953287,0.0008032033766835525,0.001210011480410978,0.0008364856160484436,0.0010329976722606843
7.152669322470511,0.0007765905320253747,0.0012104977297558175,0.0008159529935521228,0.0010232725884354564
7.1625486999877355,0.0007442311746816753,0.001208664954915555,0.0007901748399331154,0.0010138145972112358
7.172428077504962,0.000706943337665817,0.0012046124458134496,0.0007596223435023823,0.0010047114269243198
7.182307455022184,0.0006657051462278991,0.0011984554713011814,0.0007249091956812309,0.0009960263165941386
7.192186832539409,0.0006216253576370071,0.0011903208518476724,0.0006867720445417337,0.0009877956220158358
7.202066210056634,0.0005759097896402897,0.0011803428313465238,0.0006460517393493079,0.0009800274270038727
7.211945587573858,0.0005298246360073305,0.0011686592621403778,0.0006036666786555641,0.0009727011939424928
7.221824965091082,0.000484657840228082,0.0011554082955920896,0.0005605883271922926,0.0009657684541974034
7.231704342608307,0.0004416796840783503,0.001140725550922505,0.000517810411196253,0.0009591545056624847
7.241583720125532,0.00040210384787266195,0.0011247419091057853,0.00047632196941746236,0.0009527610527790906
7.251463097642755,0.0003670501099490505,0.0011075818573117846,0.0004370758647178871,0.0009464696947501579
7.2613424751599815,0.00033750987754100974,0.0010893624826301988,0.00040096293746679336,0.0009401461412724597
7.271221852677205,0.0003143155787403373,0.0010701929941476815,0.00036878338973407685,0.0009336450127162027
7.281101230194429,0.00029811490074161805,0.0010501748280908768,0.0003412254748791506,0.0009268150639516274
7.290980607711654,0.00028935063472990195,0.001029402175727144,0.0003188429588679004,0.0009195046584695984
7.300859985228878,0.0002882467890202286,0.00100796295445069,0.00030204122194990883,0.0009115673124120015
7.310739362746103,0.00029480136335176374,0.0009859400344007286,0.0002910632552269706,0.0009028671267967552
7.320618740263327,0.0003087860457881007,0.000963412720628403,0.0002859851389129573,0.0008932839305871962
7.330498117780553,0.0003297528049979435,0.000940458291006117,0.00028671198449014786,0.00088271796714167
7.340377495297776,0.0003570472120653998,0.000917153585446146,0.000292983602685141,0.0008710939716404702
7.350256872815001,0.0003898280436760099,0.0008935764506291728,0.0003043805826213226,0.0008583645068224537
7.360136250332225,0.0004270925990754277,0.0008698070471543096,0.00032033971419927003,0.0008445124481315402
7.370015627849449,0.00046770691279593993,0.0008459288422006645,0.0003401691565982627,0.0008295525364109683
7.3798950053666745,0.0005104399687873388,0.0008220293194264526,0.000363071988626669,0.0008135319457371244
7.389774382883898,0.0005540008246487288,0.0007982002596885734,0.0003881683127123569,0.0007965298449267719
7.399653760401124,0.0005970775399239081,0.0007745376584843959,0.000414524319743493,0.0007786559627200939
7.409533137918348,0.000638376673880425,0.0007511411710123808,0.0004411783372835968,0.0007600481976614741
7.419412515435572,0.0006766621759611969,0.0007281131890037942,0.0004671721334049912,0.0007408693433169967
7.429291892952796,0.0007107924384358362,0.0007055574787526261,0.0004915774514530664,0.0007213030267776391
7.439171270470021,0.0007397544129451532,0.0006835775210991199,0.0005135260206461929,0.0007015489825722697
7.449050647987246,0.0007626937111014853,0.0006622745168967649,0.0005322330801766235,0.0006818178044277735
7.458930025504469,0.0007789398085725769,0.0006417452282997651,0.0005470227427199713,0.0006623253331622713
7.468809403021695,0.0007880255510559365,0.0006220796441565721,0.0005573454008550004,0.0006432868499187067
7.478688780538918,0.0007897004113442176,0.0006033586581063389,0.0005627956789737747,0.0006249112496303479
7.488568158056143,0.0007839370671397679,0.0005856517595332148,0.0005631213846506274,0.0006073953699120303
7.4984475355733675,0.0007709311497022608,0.0005690149302539641,0.000558232209961903,0.0005909186455104137
7.508326913090592,0.0007510941512735926,0.0005534887443811717,0.0005481989425937367,0.0005756382482057835
7.518206290607817,0.0007250397637822944,0.0005390968538546273,0.0005332522232776803,0.0005616848569797323
7.5280856681250405,0.0006935640504616242,0.0005258448401445304,0.0005137719347284784,0.0005491591838327456
7.537965045642267,0.0006576201147587908,0.0005137195909475074,0.0004902765451742042,0.0005381293574730814
7.547844423159489,0.0006182880263632835,0.0005026891535530056,0.0004634037983068889,0.0005286292409268038
7.5577238006767145,0.0005767409819241064,0.0004927031899632666,0.00043389232231781893,0.0005206577307588984
7.567603178193939,0.0005342087190933889,0.00048369394872270797,0.0004025558021824733,0.0005141790559185798
7.577482555711163,0.0004919393577046062,0.0004755778393585809,0.00037025946777757065,0.000509124064144465
7.5873619332283875,0.00045116081467437514,0.0004682574848679787,0.0003378907113014429,0.000505392454301963
7.597241310745612,0.0004130430220096117,0.0004616242989221725,0.00030633367298209377,0.0005028558848753175
7.607120688262838,0.0003786620763852855,0.0004555614264113991,0.0002764396765487232,0.0005013618629467303
7.6170000657800605,0.0003489674583176557,0.00044994706015754,0.0002490033342040953,0.0005007382951389463
7.626879443297286,0.00032475328806133114,0.0004446579434929417,0.00022473616364942735,0.0005007985628516627
7.63675882081451,0.00030663452985503503,0.00043957304782209824,0.00020424741303870232,0.0005013469692446768
7.646638198331734,0.0002950288276216953,0.00043457721798098836,0.0001880237982044219,0.0005021843952362162
7.656517575848959,0.0002901445508116958,0.00042956476435228894,0.0001764176335525464,0.0005031139965723345
7.666396953366183,0.0002919753623716324,0.00042444279227777266,0.00016963484336486232,0.0005039467739082824
7.676276330883408,0.00030030148959905785,0.0004191342527528802,0.0001677320549522621,0.000504506852793708
7.686155708400632,0.00031469759783292554,0.0004135805179198578,0.00017061399299488607,0.0005046363202866676
7.696035085917858,0.00033454703420952273,0.0004077434851760778,0.00017804006419251057,0.000504199479302875
7.705914463435081,0.00035906193953585605,0.0004016070402508223,0.00018963106993459596,0.0005030864002689942
7.715793840952306,0.0003873086174801115,0.00039517791535298213,0.00020488462834134297,0.000501215671601683
7.72567321846953,0.000418237316932692,0.00038848581020239144,0.00022318998463515127,0.0004985362752860083
7.735552595986754,0.0004507155206916872,0.00038158285276327215,0.00024385052408994933,0.0004950285406061863
7.74543197350398,0.0004835636557897065,0.00037454231089699294,0.00026610446465360425,0.0004907041570598823
7.755311351021203,0.0005155921406916264,0.0003674566757208349,0.0002891518478986024,0.00048560525580720117
7.765190728538429,0.0005456385750005877,0.0003604350717281654,0.00031217818713609154,0.00047980259680389714
7.775070106055653,0.0005726039484600717,0.000353600156012503,0.0003343827890333317,0.0004733929252068966
7.784949483572877,0.0005954867089409072,0.0003470845002910041,0.0003550020890643511,0.00046649558492704103
7.794828861090101,0.0006134136712426753,0.00034102665179743956,0.00037333601813826703,0.00045924849861906145
7.804708238607326,0.0006256667792080933,0.000335566895159138,0.00038876782562157706,0.0004518036413174531
7.814587616124551,0.0006317049377317899,0.0003308429327645073,0.00040078547756249673,0.0004443221488336301
7.824466993641774,0.0006311802166021126,0.0003269855201744256,0.00040899523436205976,0.0004369692115371428
7.8343463711590005,0.0006239479774519366,0.000324114280299722,0.000413135713289742,0.0004299089090026468
7.844225748676224,0.0006100705953690904,0.0003223337313557816,0.0004130832923464984,0.00042329914110773165
7.854105126193448,0.0005898147190780653,0.0003217297423024254,0.0004088574067653745,0.0004172868065558977
7.863984503710673,0.0005636421448133617,0.00032236643327906083,0.0004006168902330226,0.000412003370656836
7.873863881227897,0.0005321946494043787,0.00032428370955456547,0.0003886561842757977,0.000407560950846321
7.883743258745122,0.0004962732450268101,0.0003274954150971273,0.00037339287166706216,0.00040404903131343933
7.893622636262346,0.00045681256188178764,0.0003319882569140413,0.00035535561960568736,0.00040153189778679765
7.903502013779572,0.00041485114443156126,0.00033772144479600534,0.00033516426453674894,0.0004000468606613249
7.913381391296795,0.000371498642805291,0.0003446271526266838,0.0003135113421573323,0.00039960330994932895
7.9232607688140195,0.0003279009042891517,0.00035261169949560615,0.0002911370104398732,0.0004001826197861293
7.933140146331244,0.0002852041027763512,0.00036155750972202396,0.00026880681357826104,0.000401738894211344
7.943019523848468,0.0002445189998506631,0.00037132570450055857,0.0002472843659586326,0.0004042005204799328
7.952898901365693,0.00020688649379950734,0.00038175934100876296,0.0002273084553923474,0.0004074724720080022
7.962778278882917,0.00017324549816703718,0.0003926871127467488,0.000209566677333183,0.00041143928095500355
7.972657656400143,0.00014440418517996028,0.00040392749287027535,0.00019467504972626106,0.00041596858104316385
7.982537033917366,0.00012101545001464712,0.000415293106848966,0.00018315565258877767,0.00042091510508408835
7.992416411434591,0.00010355738667354224,0.00042659529559150265,0.0001754215961941907,0.0004261250092864991
8.002295788951814,9.23193360220037e-05,0.0004376486429224248,0.00017176120500005535,0.0004314403880955845
8.012175166469039,8.739395965140815e-05,0.0004482754239868678,0.00017233049594368003,0.0004367038392816345
8.022054543986265,8.867553225861156e-05,0.0004583097526298294,0.00017714561393028996,0.00044176293932869914
8.031933921503489,9.586451898068819e-05,0.0004676013964015305,0.00018608402496630232,0.0004464744938176781
8.041813299020713,0.00010847823622670734,0.0004760190575414862,0.0001988858683614947,0.0004507084362626864
8.051692676537938,0.00012586727353458901,0.0004834531158085488,0.000215163970386942,0.00045435126142856155
8.061572054055162,0.00014723710375962905,0.0004898176654675102,0.00023441365707396722,0.0004573088951010571
8.071451431572386,0.00017167421694314752,0.0004950518812493578,0.00025603058595013577,0.00045950892106877607
8.08133080908961,0.00019817590295846023,0.000499120588995717,0.00027932750319949315,0.00046090210709324596
8.091210186606835,0.00022568276520340398,0.0005020141216036921,0.0003035579122199935,0.0004614631942136141
8.10108956412406,0.00025311289455411237,0.0005037473834187049,0.0003279373920737755,0.0004611909371353957
8.110968941641286,0.00027939665294697595,0.0005043582505886714,0.00035167039382800016,0.0004601074069530159
8.120848319158508,0.0003035109301375641,0.000503905276081861,0.00037397317115192357,0.0004582565903168655
8.130727696675734,0.00032451182624403487,0.0005024648689780297,0.00039410060856348247,0.00045570234067257467
8.140607074192957,0.0003415646957362445,0.0005001279547171084,0.0004113676192782008,0.00045252575671576764
8.150486451710181,0.00035397064379930374,0.0004969963179068017,0.0004251729106492681,0.0004488220801279533
8.160365829227405,0.00036118861098776643,0.0004931786600356364,0.0004350159020816623,0.0004446972184899646
8.170245206744632,0.00036285239261282717,0.0004887865915396358,0.0004405147206570743,0.00044026400960426877
8.180124584261856,0.00035878203161899186,0.00048393060070582496,0.0004414162571238225,0.00043563835001139234
8.19000396177908,0.0003489892716892853,0.00047871622029559217,0.00043760640933066577,0.0004309353130916933
8.199883339296305,0.00033367687652901493,0.0004732404277241321,0.00042911175534147104,0.0004262653807600728
8.209762716813529,0.00031323188431291296,0.00046758848449321086,0.00041610103247343463,0.00042173090747482206
8.219642094330753,0.0002882129887084999,0.0004618312281350514,0.00039887795523886084,0.00041742292629695296
8.229521471847978,0.00025933249177375066,0.00045602299244089633,0.00037787401185926216,0.00041341839437589927
8.239400849365202,0.00022743337570935255,0.00045020013357743855,0.0003536330598073517,0.00040977795992492975
8.249280226882428,0.00019346226220763642,0.00044438029694585866,0.00032679660301946625,0.00040654431499862734
8.25915960439965,0.00015843908781308617,0.0004385623581634288,0.00029808182153438794,0.00040374117878121433
8.269038981916877,0.00012342449446090922,0.00043272712624113424,0.00026826142667948287,0.00040137293527700444
8.2789183594341,8.948593610219134e-05,0.0004268386951441973,0.0002381375965088533,0.0003994249279353888
8.288797736951324,5.766360959959152e-05,0.00042084648505083614,0.00020851917719887049,0.0003978643925240067
8.298677114468548,2.893725326935944e-05,0.00041468781532026005,0.00018019450187076264,0.0003966419891594962
8.308556491985772,4.1948957344602695e-06,0.0004082910096515675,0.0001539090316137954,0.00039569387545542123
8.318435869502999,-1.5795493878692612e-05,0.00040157883991585674,0.00013034016982875607,0.0003949442458415914
8.328315247020223,-3.0410528093607945e-05,0.0003944722794105882,0.00011007837627781285,0.00039430824776951536
8.338194624537447,-3.9191359661001845e-05,0.00038689434970003107,9.3606836660567e-05,0.0003936951741772133
8.348074002054672,-4.18584174488913e-05,0.0003787740169646045,8.128864644849764e-05,0.00039301182358234617
8.357953379571896,-3.832049427682378e-05,0.00037004991583629906,7.335358849580597e-05,0.00039216591473047576
8.36783275708912,-2.867787186899131e-05,0.0003606738586726442,6.989322549463484e-05,0.0003910694419590903
8.377712134606345,-1.3219424453095535e-05,0.0003506139191047549,7.085615344427297e-05,0.0003896418603436572
8.38759151212357,7.5862356771458295e-06,0.0003398570665404199,7.605185742031847e-05,0.00038781299614597584
8.397470889640793,3.310525186433236e-05,0.00032841116714076496,8.515475636695925e-05,0.00038552558785615737
8.40735026715802,6.255822803179449e-05,0.0003163063611304791,9.771658933184015e-05,0.0003827373758686736
8.417229644675242,9.504448561156166e-05,0.0003035956712570516,0.00011317847839931979,0.0003794226741320124
8.427109022192466,0.00012957013860906175,0.0002903548958184801,0.00013089055684113482,0.00037557337445166377
8.43698839970969,0.0001650790661660332,0.0002766816881794181,0.0001501302872138464,0.00037119935293907603
8.446867777226915,0.00020048583976262112,0.0002626939247405397,0.00017012714982948203,0.0003663282677716947
8.456747154744141,0.00023470953447700353,0.00024852731238233193,0.00019008468450200998,0.00036100475732718214
8.466626532261365,0.00026670739496153665,0.00023433238482766842,0.00020920743752338047,0.0003552890672372385
8.47650590977859,0.0002955072653632463,0.0002202708839407828,0.00022672374277783006,0.0003492551533541072
8.486385287295814,0.0003202378002440706,0.00020651171586194192,0.000241911853953125,0.0003429883244500526
8.496264664813038,0.00034015547735845086,0.00019322651325334904,0.00025412039875733313,0.0003365825031464104
8.506144042330263,0.0003546676023623744,0.00018058502185472534,0.0002627907328040336,0.0003301371956389676
8.516023419847487,0.00036335055538853445,0.00016875036367836545,0.0002674722982905179,0.00032375426987594325
8.525902797364711,0.0003659627471794233,0.00015787440752446747,0.0002678387118885742,0.00031753464767958364
8.535782174881936,0.0003624518522754586,0.0001480933032551054,0.0002636958982021329,0.00031157501871368037
8.545661552399162,0.00035295613418554926,0.00013952340544061341,0.00025499020574961767,0.0003059646831258925
8.555540929916384,0.00033779979619551437,0.00013225762931053095,0.00024180808537375807,0.00030078262518863126
8.56542030743361,0.0003174825460631585,0.0001263624424238999,0.00022437551801767394,0.0002960949124854828
8.575299684950833,0.0002926636772094466,0.0001218755053645874,0.00020304905655008383,0.0002919525044076679
8.585179062468058,0.0002641412074362542,0.00011880412807271801,0.00017830692314385867,0.0002883895402926492
8.595058439985282,0.00023282670354918912,0.00011712451285562915,0.00015073229930705564,0.0002854221619000194
8.604937817502508,0.00019971662126562413,0.00011678190361692004,0.00012099747593619388,0.0002830479075853028
8.614817195019732,0.00016586103094000398,0.00011769156250359127,8.984122861436439e-05,0.0002812456970618572
8.624696572536957,0.00013233074670534683,0.00011974064178900612,5.804825311322318e-05,0.00027997640663156997
8.634575950054181,0.00010018385824482262,0.00012279082078098312,2.6423183844408028e-05,0.00027918401582345374
8.644455327571405,7.043274779235833e-05,0.00012668172542476988,-4.231882688093333e-06,0.00027879728811239457
8.65433470508863,4.401259118492483e-05,0.00013123495365180654,-3.31437672108437e-05,0.0002787319313770522
8.664214082605854,2.1752359703979216e-05,0.00013625868163496548,-5.9589573269662746e-05,0.00027889316853677585
8.674093460123078,4.349192607363755e-06,0.00014155263764003328,-8.292047188545679e-05,0.00027917863585775104
8.683972837640304,-7.653030934835122e-06,0.00014691338893199927,-0.00010257908753495851,0.00027948151614740237
8.693852215157527,-1.3880291490255221e-05,0.00015213970691570265,-0.00011811803250641067,0.0002796938067782236
8.703731592674753,-1.4139658183174456e-05,0.00015703794271411213,-0.0001292109529047543,0.00027970961842014295
8.713610970191976,-8.424840076840314e-06,0.00016142717439746702,-0.00013566382051290803,0.0002794283996334556
8.7234903477092,3.084133775614622e-06,0.0001651440629227103,-0.0001374180759228547,0.00027875798509269706
8.733369725226424,2.0027048796196894e-05,0.00016804719215604547,-0.00013455359193462248,0.00027761737108322965
8.743249102743649,4.1875280676927604e-05,0.0001700208524879799,-0.00012728333728234488,0.00027593913083679485
8.753128480260875,6.794879670504068e-05,0.00017097807409635038,-0.00011594796105926898,0.00027367139395928443
8.7630078577781,9.743786960134164e-05,0.00017086290676941208,-0.0001010024525384961,0.00027077932826977846
8.772887235295324,0.00012942877824885943,0.0001696517959529711,-8.300333176272477e-05,0.00026724607836311527
8.782766612812548,0.00016293271194666502,0.00016735409984359456,-6.258876786985008e-05,0.00026307313261280036
8.792645990329772,0.00019691693032165673,0.00016401164856832967,-4.0460268403638984e-05,0.0002582801085895699
8.802525367846997,0.0002303372280721341,0.00015969744297683318,-1.7358518290851133e-05,0.0002529039654033848
8.812404745364221,0.00026217064935912397,0.00015451344713558111,5.957872260793908e-06,0.000246997669689888
8.822284122881447,0.00029144745688778907,0.00014858762325796682,2.8738031636522403e-05,0.00024062835928403007
8.83216350039867,0.00031728132101353275,0.00014207021158725791,5.0260114763840944e-05,0.00023387506450152072
8.842042877915896,0.00033889681809649906,0.0001351294475709339,6.985552665902003e-05,0.00022682606088828084
8.851922255433118,0.000355653348708322,0.00012794675691568834,8.692735772417537e-05,0.00021957593885848427
8.861801632950343,0.000367064766367985,0.00012071165167649494,0.00010097042355943715,0.00021222248446589118
8.871681010467567,0.0003728140787993443,0.00011361639120521544,0.0001115843348195124,0.00020486347136700425
8.881560387984791,0.000372762805489482,0.00010685064549719235,0.00011848714926832659,0.00019759346666351854
8.891439765502017,0.0003669546792522941,0.00010059623047059412,0.00012152124909423281,0.0001905007526786275
8.901319143019242,0.00035561362337493464,9.502214901245204e-05,0.00012065921126248038,0.0001836644628577615
8.911198520536466,0.0003391360511480621,9.02799949296042e-05,0.00011600157389668026,0.0001771520230179068
8.92107789805369,0.0003180777782208612,8.649993236150346e-05,0.00010777450953168514,0.00017101697933005853
8.930957275570915,0.0002931359421215102,8.378727888478601e-05,9.63195796465201e-05,0.00016529728202403513
8.94083665308814,0.00026512654447804866,8.221986863879775e-05,8.20838197720683e-05,0.00016001407925270823
8.950716030605363,0.0002349583029435837,8.184618185153504e-05,6.560258029570351e-05,0.00015517105930781827
8.96059540812259,0.000203603679242997,8.26843703193815e-05,4.748357478173073e-05,0.00015075436195898865
8.970474785639812,0.00017206797183559914,8.472211552831869e-05,2.8384761478672728e-05,0.00014673306164470108
8.980354163157038,0.00014135748526424737,8.79173972914203e-05,8.99464974252342e-06,0.00014306020714831066
8.99023354067426,0.00011244775023261136,9.22000580684954e-05,-9.992215644493614e-06,0.0001396743848145312
9.000112918191487,8.625282914848575e-05,9.747419045683824e-05,-2.7895941988039427e-05,0.00013650175585548318
9.00999229570871,6.359664058254365e-05,0.00010362118585819686,-4.407535483226689e-05,0.00013345850337670537
9.019871673225934,4.5187234732800274e-05,0.00011050342871205416,-5.794682382493156e-05,0.00013045361188732425
9.029751050743158,3.1594792207137424e-05,0.00011796843711968881,-6.900510491720919e-05,0.00012739189164797412
9.039630428260384,2.32340635815904e-05,0.0001258534035076924,-7.683769849842225e-05,0.00012417715257008298
9.049509805777609,2.035176099510851e-05,0.0001339899133235072,-8.114011165186366e-05,0.00012071542775125503
9.059389183294833,2.3019319887417117e-05,0.00014220878056615227,-8.172371625268298e-05,0.00011691814524377655
9.069268560812057,3.113121420403282e-05,0.00015034477226055147,-7.852378598176296e-05,0.000112705148351582
9.079147938329282,4.44088968517734e-05,0.00015824116331434059,-7.15996470043122e-05,0.00010800746956791344
9.089027315846506,6.241019517016533e-05,0.00016575390545680788,-6.11347573649296e-05,0.00010276977104651432
9.09890669336373,8.454388337520894e-05,0.00017275537127176476,-4.742891484310314e-05,9.695237498671128e-05
9.108786070880955,0.00011008892686953538,0.00017913748449579968,-3.0890646654267443e-05,9.053282017406913e-05
9.11866544839818,0.00013821781079195573,0.00018481423151303774,-1.202223614580493e-05,8.350689574144797e-05
9.128544825915403,0.00016802317332245958,0.00018972340506657613,8.594346825227996e-06,7.58891195301688e-05
9.13842420343263,0.0001985469253324335,0.00019382761907594124,3.031794109912519e-05,6.771264572330251e-05
9.148303580949852,0.0002288108971046561,0.0001971144928343719,5.24666881749351e-05,5.9028604146334486e-05
9.158182958467076,0.0002578480702951226,0.00019959609199057652,7.434170357275594e-05,4.9904891230801854e-05
9.1680623359843,0.00028473337280484506,0.00020130757342511188,9.524741315721787e-05,4.042444956204384e-05
9.177941713501527,0.0003086130937219615,0.0002023051685195221,0.00011451566435392675,3.068308865631955e-05
9.187821091018751,0.0003287319571558718,0.00020266349639568902,0.0001315251007310954,2.078691364882408e-05
9.197700468535976,0.0003444570332054514,0.00020247238155314312,0.0001457229297334466,1.084944048777034e-05
9.2075798460532,0.00035529770216478153,0.00020183320222660997,0.00015664066061488947,9.884856585454126e-07
9.217459223570424,0.00036092107780404256,0.00020085497185527856,0.00016391104637890794,-8.677074881057423e-06
9.227338601087649,0.00036116237666690345,0.0001996502009017173,0.00016727797321043815,-1.8030579183532516e-05
9.237217978604873,0.0003560299444871197,0.00019833075412550294,0.00016660670451553318,-2.6960786223802428e-05
9.247097356122097,0.0003457047568621271,0.00019700375527094793,0.0001618864478748129,-3.536491971095788e-05
9.256976733639323,0.0003305344497600404,0.00019576775035920976,0.00015323287116279191,-4.315145771696946e-05
9.266856111156546,0.00031102204504701114,0.00019470916972038027,0.0001408827926531636,-5.0242585289909445e-05
9.276735488673772,0.00028780976705279816,0.00019389928009237235,0.00012518890724704174,-5.6576238003023324e-05
9.286614866190995,0.00026165843765796386,0.00019339164023904665,0.00010660703130169467,-6.210767735812726e-05
9.29649424370822,0.00023342313973326927,0.00019322021823838897,8.568394977392395e-05,-6.681055369758101e-05
9.306373621225443,0.00020402589270925796,0.00019339814584608928,6.303857637313767e-05,-7.067742831207942e-05
9.316252998742668,0.0001744262406573111,0.00019391722584202232,3.9344688555252096e-05,-7.371974325423426e-05
9.326132376259894,0.00014559065508324096,0.000194748123213898,1.5308120021456173e-05,-7.596724445042446e-05
9.336011753777118,0.00011846175399435425,0.00019584131009106514,-8.353216412632465e-06,-7.746688050606793e-05
9.345891131294342,9.392828045770946e-05,0.0001971286498348367,-3.09334968952168e-05,-7.828121560078918e-05
9.355770508811567,7.279682166509108e-05,0.00019852564617522865,-5.175894391917439e-05,-7.848640956975251e-05
9.365649886328791,5.576613053828053e-05,0.00019993420211180567,-7.021058442409363e-05,-7.816983121218325e-05
9.375529263846015,4.340489152182207e-05,0.0002012458778311364,-8.5741465308495e-05,-7.742738166155683e-05
9.38540864136324,3.613359971229512e-05,0.00020234546143528293,-9.789541339564063e-05,-7.636061296649219e-05
9.395288018880466,3.421115453362438e-05,0.00020311481692343881,-0.00010631913596700005,-7.507373261994453e-05
9.405167396397689,3.772655695621987e-05,0.00020343680580407484,-0.0001107748988067245,-7.367058747620026e-05
9.415046773914915,4.659600030362845e-05,0.0002031992367236912,-0.00011114578227773834,-7.225172024377128e-05
9.424926151432137,6.0565411506288673e-05,0.00020229863760489762,-0.00010744095608916881,-7.091158856027175e-05
9.434805528949363,7.921839004844728e-05,0.00020064381044425673,-9.979321850598404e-05,-6.973603066302156e-05
9.444684906466586,0.00010198925902399454,0.00019815897698624465,-8.845647110656722e-05,-6.880005307095112e-05
9.45456428398381,0.0001281808440661691,0.00019478649609876294,-7.379563173221302e-05,-6.816600477729313e-05
9.464443661501035,0.00015698638467380232,0.00019048898853639269,-5.6276883591518144e-05,-6.788218957727417e-05
9.47432303901826,0.000187514914950097,0.00018525088274947514,-3.6451001203318505e-05,-6.7981953741437e-05
9.484202416535485,0.00021881927961057762,0.00017907925508956176,-1.493784465304932e-05,-6.848327075786363e-05
9.49408179405271,0.000249925930978507,0.00017200401882533445,7.595046032949534e-06,-6.938882880429881e-05
9.503961171569934,0.0002798655350553452,0.00016407737839665661,3.045153024666974e-05,-7.068661048860454e-05
9.513840549087158,0.0003077034522375312,0.00015537264682475224,5.293056600895465e-05,-7.235093872404408e-05
9.523719926604382,0.0003325691008843204,0.00014598238579122694,7.434624511752946e-05,-7.434394788408709e-05
9.533599304121607,0.0003536833100600677,0.00013601600709331225,9.405107076657555e-05,-7.661742607094516e-05
9.543478681638831,0.00037038276987507476,0.000125596832732762,0.00011145422128800442,-7.911496285158769e-05
9.553358059156057,0.0003821408420211668,0.00011485878535299458,0.00012604175259442983,-8.17743275207225e-05
9.56323743667328,0.00038858404645260183,0.00010394273406029661,0.00013739059362653195,-8.452999612764019e-05
9.573116814190506,0.000389503738807208,9.299268852544999e-05,0.00014518341152558624,-8.73157413587011e-05
9.582996191707728,0.0003848625831874602,8.215188087763263e-05,0.00014921638199339978,-9.006719801833536e-05
9.592875569224953,0.0003747956509182761,7.155893511744486e-05,0.00014940712656970318,-9.272431832930975e-05
9.602754946742177,0.0003596060834797915,6.134416309298801e-05,0.000145795082636071,-9.523363551674989e-05
9.612634324259403,0.00033975549065996233,5.162617853588815e-05,0.00013854178901875257,-9.755026099915148e-05
9.622513701776628,0.00031584935886209243,4.2508853029876336e-05,0.0001279236051655274,-9.96395497560659e-05
9.632393079293852,0.0002886179628789658,3.407878329624533e-05,0.00011432457490757482,-0.0001014783797643245
9.642272456811076,0.00025889335392310263,2.640326586661806e-05,9.822219677960697e-05,-0.00010305600442338653
9.6521518343283,0.00022758318113640522,1.9528915430755783e-05,8.017401715125116e-05,-0.000104374451198879
9.662031211845525,0.00019564214125642463,1.3480886125522033e-05,6.079801511478211e-05,-0.00010544845483690353
9.67191058936275,0.00016404198640968955,8.262792210323381e-06,4.0754850803413103e-05,-0.00010630492894954212
9.681789966879974,0.00013374100311905283,3.857246302187082e-06,2.0725091885887332e-05,-0.0001069819950471039
9.6916693443972,0.00010565395272620953,2.270700645927369e-07,1.3895749009044366e-06,-0.00010752760270301646
9.701548721914422,8.062338672090856e-05,-2.6829446608704373e-06,-1.6593915632782124e-05,-0.00010799778801264982
9.711428099431648,5.9393267632034e-05,-4.9437074512013006e-06,-3.2609490868882575e-05,-0.00010845462941882235
9.721307476948871,4.2585691602109e-05,-6.639089884751677e-06,-4.610435725024626e-05,-0.00010896396994256632
9.731186854466097,3.068147168171959e-05,-7.862788159332092e-06,-5.660429349657574e-05,-0.00010959298256169947
9.74106623198332,2.400515774159074e-05,-8.714968084758736e-06,-6.373033482634067e-05,-0.00011040766067721108
9.750945609500544,2.2714990011164956e-05,-9.298723563637633e-06,-6.720874140295654e-05,-0.0001114703181377073
9.76082498701777,2.6798066777210507e-05,-9.716539906723507e-06,-6.688134424519015e-05,-0.00011283718307470818
9.770704364534994,3.607090369723197e-05,-1.0066797243662497e-05,-6.270855766759531e-05,-0.00011455616684978719
9.780583742052219,5.018533176991546e-05,-1.0440502069171165e-05,-5.477235952719162e-05,-0.00011666488382551383
9.790463119569443,6.863957430892165e-05,-1.0918272078477477e-05,-4.327177172259415e-05,-0.00011918898962838737
9.800342497086667,9.079412001442856e-05,-1.156774528275421e-05,-2.8518367395746106e-05,-0.00012214089533414265
9.810221874603892,0.00011589191988210143,-1.2441415651854778e-05,-1.0924582980974463e-05,-0.00012551890290411893
9.820101252121114,0.00014308223975901093,-1.3575037772005668e-05,9.007425676572576e-06,-0.00012930679362611717
9.829980629638342,0.0001714474470717171,-1.4986570104389788e-05,3.0703386132409725e-05,-0.0001334738866988267
9.839860007155565,0.00020003185835544543,-1.667576307648607e-05,5.3533059359861384e-05,-0.00013797556991578013
9.84973938467279,0.00022787177117204797,-1.8624323413286183e-05,7.683177366099239e-05,-0.00014275428913869444
9.859618762190015,0.0002540257073293531,-2.0796721565357495e-05,9.99193212463819e-05,-0.00014774096838902914
9.86949813970724,0.00027760394937819674,-2.314153482643638e-05,0.00012212295945998315,-0.0001528568184068157
9.879377517224462,0.00029779641519676,-2.559335547927375e-05,0.00014279646371094005,-0.00015801547887388278
9.889256894741687,0.0003138980292242028,-2.807512202017445e-05,0.0001613419610353485,-0.000163125428577791
9.899136272258913,0.00032533076811974037,-3.0500871823234745e-05,0.00017722654245377537,-0.0001680925889535487
9.909015649776137,0.00033166172432407025,-3.277874734055942e-05,0.00019000045150234174,-0.00017282303996328538
9.918895027293361,0.00033261659645861345,-3.481423357235074e-05,0.0001993089757090706,-0.00017722576336791392
9.928774404810586,0.00032808821994363734,-3.6513444720501304e-05,0.00020490497805541365,-0.00018121532723377293
9.93865378232781,0.0003181398470629233,-3.778642994525451e-05,0.00020665438634990765,-0.00018471442704227995
9.948533159845034,0.00030300311088678493,-3.855031539346056e-05,0.00020454176929711796,-0.00018765620298241128
9.958412537362257,0.00028307071411605444,-3.873225823393592e-05,0.00019866854820447947,-0.00018998625977565938
9.968291914879485,0.0002588841092861911,-3.827204251092023e-05,0.00018925119140397406,-0.00019166432449284113
9.978171292396707,0.00023111653336350615,-3.712431108713013e-05,0.00017661218364375502,-0.00019266548898934447
9.988050669913932,0.00020055196481528936,-3.5260287776310185e-05,0.00016117133364411003,-0.00019298099645387895
9.997930047431158,0.0001680606382356252,-3.266901268327422e-05,0.00014343043869814685,-0.00019261854573158346


==> anc/data/fig7/DMRG_inset.csv <==
omega,"T=0.1,kmin","T=0.1,kmax","T=0.4,kmin","T=0.4,kmax"
-9.997930047431158,0.0011308525713460132,0.0005917883294418043,0.0009448696074852676,0.0004308261820827084
-9.988050669913932,0.0011273895166674798,0.0005931053170346555,0.0009415789223964458,0.0004308917757517252
-9.978171292396707,0.0011238370251038317,0.0005944391984190999,0.0009381189204365862,0.00043096835627742336
-9.968291914879485,0.00112028446763953,0.0005957893546020634,0.0009345486069316355,0.0004310550061850137
-9.958412537362257,0.0011168230186285328,0.0005971541174332634,0.0009309306293303639,0.00043115007568656107
-9.948533159845034,0.0011135428211125006,0.0005985308184659033,0.0009273293399251409,0.00043125122809727957
-9.93865378232781,0.0011105301726392117,0.0005999158701028526,0.0009238087991797055,0.0004313555079768693
-9.928774404810586,0.0011078648205003277,0.0006013048766075402,0.0009204307823592072,0.00043145943000455966
-9.918895027293361,0.0011056174521204651,0.0006026927716170799,0.0009172528521485053,0.00043155908593048195
-9.909015649776137,0.0011038474604282487,0.000604073977956954,0.0009143265581482979,0.0004316502663608157
-9.899136272258913,0.0011026010556018243,0.0006054425848451094,0.0009116958202323155,0.0004317285936485735
-9.889256894741687,0.00110190978386729,0.0006067925370144832,0.0009093955472249084,0.0004317896617915719
-9.879377517224462,0.0011017895013686876,0.000608117829891444,0.0009074505350096656,0.0004318291789961763
-9.86949813970724,0.0011022398369185614,0.0006094127047593755,0.0009058746796101039,0.0004318431084579473
-9.859618762190015,0.0011032441621207825,0.0006106718378154626,0.0009046705308805174,0.00043182780294226413
-9.84973938467279,0.0011047700714144307,0.00061189051719909,0.0009038292018966826,0.0004317801289188925
-9.839860007155565,0.0011067703585182559,0.0006130648024241354,0.0009033306378915827,0.0004316975763094961
-9.829980629638342,0.0011091844600680531,0.0006141916611775294,0.0009031442373747357,0.0004315783503371897
-9.820101252121114,0.0011119403224279937,0.000615269079133448,0.0009032298068748992,0.00043142144250939753
-9.810221874603892,0.0011149566341930202,0.0006162961392586361,0.0009035388202916449,0.00043122667840292747
-9.800342497086667,0.001118145355209106,0.0006172730680209443,0.0009040159440774635,0.0004309947406336556
-9.790463119569443,0.001121414463396981,0.0006182012469345478,0.0009046007810944031,0.00043072716616043757
-9.780583742052219,0.0011246708335774349,0.0006190831889464889,0.000905229778877812,0.00043042631786996226
-9.770704364534994,0.0011278231580948595,0.0006199224802602489,0.0009058382428106512,0.00043009533119132525
-9.76082498701777,0.001130784817464176,0.0006207236892655785,0.0009063623911451044,0.0004297380372709835
-9.750945609500544,0.0011334766105841167,0.0006214922452696834,0.0009067413874116809,0.0004293588649758425
-9.74106623198332,0.0011358292582312505,0.000622234290667553,0.0009069192861876484,0.0004289627246612028
-9.731186854466097,0.001137785600452485,0.0006229565110225187,0.0009068468308410935,0.00042855487721991416
-9.721307476948871,0.0011393024178968842,0.0006236659482224237,0.0009064830462528081,0.00042814079240079594
-9.711428099431648,0.0011403518187823667,0.0006243698024134825,0.0009057965759077434,0.00042772600073297576
-9.701548721914422,0.0011409221467159692,0.0006250752287725767,0.0009047667205488163,0.0004273159436068406
-9.6916693443972,0.00114101837955878,0.0006257891353511908,0.000903384144954494,0.00042691582613456585
-9.681789966879974,0.0011406620054783987,0.0006265179882013043,0.0009016512296483796,0.0004265304773408701
-9.67191058936275,0.0011398903787649501,0.0006272676297790924,0.0008995820555539427,0.00042616422201944854
-9.662031211845525,0.0011387555743825853,0.0006280431162191328,0.0008972020210193726,0.00042582076823871075
-9.6521518343283,0.0011373227760724,0.000628848578495698,0.0008945471023000172,0.00042550311400248826
-9.642272456811076,0.0011356682476119013,0.0006296871117528246,0.0008916627797291803,0.00042521347598187135
-9.632393079293852,0.0011338769501037385,0.0006305606962173644,0.0008886026624847251,0.000424953242551361
-9.622513701776628,0.001132039879488059,0.0006314701521325151,0.0008854268543258295,0.00042472295260723023
-9.612634324259403,0.0011302512074885453,0.0006324151300972192,0.0008822001110372461,0.00042452230084184865
-9.602754946742177,0.0011286053156194093,0.0006333941370985571,0.0008789898469030262,0.0004243501693198652
-9.592875569224953,0.001127193815492082,0.0006344045974175883,0.0008758640525354003,0.0004242046843765151
-9.582996191707728,0.0011261026493423756,0.0006354429465050526,0.000872889189234874,0.00042408329706092876
-9.573116814190506,0.0011254093624239836,0.0006365047548993705,0.0008701281260710735,0.00042398288460336554
-9.56323743667328,0.001125180633743651,0.0006375848783240069,0.0008676381846004747,0.000423899869718412
-9.553358059156057,0.0011254701437041108,0.0006386776292874008,0.0008654693530251974,0.00042383035398763785
-9.543478681638831,0.0011263168468123453,0.0006397769648383362,0.0008636627263239806,0.00042377026111327387
-9.533599304121607,0.001127743705025922,0.0006408766846275495,0.0008622492220292893,0.00042371548551380686
-9.523719926604382,0.0011297569229372678,0.0006419706331048322,0.0008612486126767924,0.0004236620415535478
-9.513840549087158,0.0011323457102847552,0.0006430528995537743,0.0008606689062018726,0.00042360620866734413
-9.503961171569934,0.0011354825807193285,0.0006441180097341562,0.0008605060945858533,0.000423544667760152
-9.49408179405271,0.0011391241788676707,0.0006451611031665225,0.0008607442796261477,0.0004234746245259187
-9.484202416535485,0.0011432126110465064,0.000646178090542978,0.0008613561727549475,0.0004233939157332651
-9.47432303901826,0.0011476772390260762,0.0006471657863724069,0.000862303954159499,0.0004233010950545353
-9.464443661501035,0.0011524368815167686,0.0006481220127441429,0.0008635404650058645,0.000423195495653575
-9.45456428398381,0.0011574023550310385,0.0006490456710010284,0.0008650106961253319,0.0004230772674762781
-9.444684906466586,0.001162479274866153,0.0006499367791188506,0.0008666535269913617,0.00042294738798374573
-9.434805528949363,0.0011675710285140462,0.0006507964736664779,0.0008684036609271579,0.0004228076459058716
-9.424926151432137,0.0011725818281035447,0.0006516269763322472,0.0008701936960612686,0.00042266059844693496
-9.415046773914915,0.001177419745707527,0.0006524315261160734,0.0008719562672293222,0.0004225095032173633
-9.405167396397689,0.001181999635596881,0.000653214279364681,0.0008736261915119556,0.00042235822697054247
-9.395288018880466,0.0011862458507980547,0.0006539801808391169,0.0008751425499207852,0.000422211133964795
-9.38540864136324,0.001190094667514908,0.0006547348099136762,0.0008764506394713171,0.0004220729574247809
-9.375529263846015,0.001193496339924431,0.0006554842067886242,0.0008775037339022058,0.0004219486581226167
-9.365649886328791,0.0011964167192733363,0.0006562346842270844,0.000878264597054663,0.0004218432745193701
-9.355770508811567,0.001198838384738968,0.0006569926307830772,0.0008787067006777616,0.00042176176918858174
-9.345891131294342,0.0012007612487506519,0.0006577643117545962,0.000878815107494343,0.00042170887637581623
-9.336011753777118,0.0012022026159242603,0.0006585556741680086,0.0008785869909091197,0.00042168895552733486
-9.326132376259894,0.0012031966919260851,0.0006593721619717057,0.00087803177399281,0.00042170585544706375
-9.316252998742668,0.00120379355591576,0.0006602185472954194,0.0008771708824269856,0.0004217627934191943
-9.306373621225443,0.0012040576271738492,0.0006610987831231334,0.0008760371181193818,0.00042186225317379975
-9.29649424370822,0.0012040656725646086,0.0006620158820516423,0.0008746736722684257,0.00042200590498898456
-9.286614866190995,0.0012039044161074636,0.0006629718249809321,0.0008731328079390349,0.00042219455053347485
-9.276735488673772,0.001203667824668938,0.0006639675026363034,0.0008714742528031906,0.00042242809427977493
-9.266856111156546,0.0012034541542303731,0.0006650026917815055,0.0008697633518105786,0.0004227055424843394
-9.256976733639323,0.0012033628490017564,0.0006660760668836222,0.000868069037349953,0.0004230250298638979
-9.247097356122097,0.0012034913905814087,0.000667185246864828,0.0008664616802366592,0.00042338387322347253
-9.237217978604873,0.0012039321962429893,0.0006683268754628362,0.0008650108888856407,0.00042377865043939975
-9.227338601087649,0.0012047696641940449,0.0006694967326521472,0.000863783325712968,0.0004242053023967988
-9.217459223570424,0.0012060774593256295,0.0006706898735899186,0.0008628406095529945,0.00042465925475098233
-9.2075798460532,0.0012079161256845976,0.0006719007906708016,0.000862237370224814,0.00042513555574951215
-9.197700468535976,0.0012103311018718107,0.0006731235935363829,0.0008620195168706849,0.00042562902583621014
-9.187821091018751,0.0012133512031058332,0.0006743522013065732,0.0008622227749938965,0.0004261344143769701
-9.177941713501527,0.0012169876191804238,0.0006755805409048942,0.0008628715389149642,0.0004266465586120354
-9.1680623359843,0.0012212334614339973,0.0006768027451460422,0.0008639780764308269,0.00042716053985824003
-9.158182958467076,0.0012260638746456184,0.0006780133442530789,0.0008655421115788288,0.0004276718320604386
-9.148303580949852,0.0012314367120117332,0.0006792074446695863,0.0008675507994462281,0.0004281764380218889
-9.13842420343263,0.0012372937536016385,0.0006803808894272246,0.0008699790947722258,0.0004286710090217347
-9.128544825915403,0.0012435624314952615,0.0006815303949052598,0.0008727905035737094,0.0004291529440422815
-9.11866544839818,0.0012501580087210045,0.0006826536595619462,0.0008759381950559682,0.0004296204654635009
-9.108786070880955,0.0012569861446426497,0.000683749441100975,0.0008793664395481109,0.00043007266881730556
-9.09890669336373,0.001263945767057044,0.0006848175995359451,0.0008830123279714726,0.000430509545006609
-9.089027315846506,0.001270932161353258,0.0006858591046965406,0.00088680771925448,0.00043093197425850467
-9.079147938329282,0.0012778401799728655,0.0006868760078519195,0.0008906813549194244,0.0004313416919699184
-9.069268560812057,0.0012845674713303438,0.000687871378269921,0.0008945610745344366,0.00043174122748978116
-9.059389183294833,0.0012910176264439802,0.0006888492066530896,0.0008983760625100062,0.0004321338177362199
-9.049509805777609,0.001297103143827174,0.0006898142784545199,0.000902059055445538,0.0004325232983434681
-9.039630428260384,0.001302748118638242,0.0006907720210485128,0.0009055484404295218,0.0004329139757459587
-9.029751050743158,0.0013078905705193745,0.0006917283295779337,0.0009087901778471759,0.00043331048421378036
-9.019871673225934,0.0013124843357184182,0.0006926893769989646,0.0009117394877473979,0.00043371763233505294
-9.00999229570871,0.00131650046263451,0.0006936614143680251,0.000914362246007804,0.00043414024378144557
-9.000112918191487,0.0013199280654430056,0.0006946505677520907,0.0009166360456833364,0.0004345829973820566
-8.99023354067426,0.0013227746074504583,0.0006956626382771221,0.0009185508892523822,0.0004350502715620065
-8.980354163157038,0.0013250656037775803,0.0006967029117591983,0.0009201094891582938,0.0004355459980741307
-8.970474785639812,0.0013268437513006745,0.0006977759840866354,0.0009213271662208038,0.0004360735296688733
-8.96059540812259,0.001328167511925049,0.000698885608051158,0.0009222313482780159,0.00043663552591756015
-8.950716030605363,0.0013291091926408809,0.0007000345666720812,0.000922860683912629,0.00043723386084094744
-8.94083665308814,0.00132975258187425,0.0007012245772437579,0.000923263798423995,0.0004378695553158569
-8.930957275570915,0.0013301902158789375,0.0007024562293841076,0.0009234977304374371,0.00043854273645895685
-8.92107789805369,0.0013305203608651034,0.0007037289593047241,0.0009236260978431579,0.0004392526253425729
-8.911198520536466,0.00133084380584098,0.000705041061389506,0.0009237170502940267,0.00043999755350920415
-8.901319143019242,0.001331260567453768,0.0007063897369986893,0.0009238410725001214,0.0004407750078470752
-8.891439765502017,0.0013318666112436255,0.0007077711792409762,0.0009240687073019851,0.0004415817024969515
-8.881560387984791,0.0013327506935630097,0.0007091806913193126,0.0009244682703413338,0.00044241367560863914
-8.871681010467567,0.0013339914249535722,0.0007106128349873321,0.0009251036284684454,0.0004432664079809106
-8.861801632950343,0.0013356546491149369,0.0007120616046915958,0.0009260321123290849,0.00044413495992576973
-8.851922255433118,0.0013377912219403837,0.0007135206221457407,0.0009273026293908129,0.00044501412211889733
-8.842042877915896,0.00134043526273108,0.0007149833454171839,0.0009289540376438534,0.0004458985757511176
-8.83216350039867,0.0013436029350113626,0.0007164432861221864,0.0009310138320090798,0.00044678305699502385
-8.822284122881447,0.001347291797811162,0.0007178942280408594,0.0009334971858811518,0.0004476625206561077
-8.812404745364221,0.001351480750371619,0.0007193304403852498,0.0009364063790027008,0.00044853229789359724
-8.802525367846997,0.0013561305745299487,0.000720746879088361,0.0009397306308823199,0.0004493882430724329
-8.792645990329772,0.0013611850601345857,0.0007221393698217816,0.0009434463460824371,0.00045022686513901655
-8.782766612812548,0.001366572680330965,0.0007235047669888907,0.0009475177648473655,0.0004510454393894121
-8.772887235295324,0.0013722087660248748,0.0007248410836585047,0.0009518979995903771,0.0004518420961046937
-8.7630078577781,0.0013779981128344894,0.0007261475882828423,0.000956530425653853,0.00045261588324533556
-8.753128480260875,0.0013838379398916014,0.0007274248650521968,0.000961350383346894,0.00045336680120247944
-8.743249102743649,0.0013896211083980533,0.0007286748358499946,0.0009662871384496087,0.0004540958084734257
-8.733369725226424,0.0013952394992527964,0.0007299007429469873,0.000971266039927469,0.0004548047980345592
-8.7234903477092,0.0014005874436228466,0.0007311070927800984,0.0009762108073339972,0.0004554965450987457
-8.713610970191976,0.0014055650982181156,0.0007322995623577764,0.0009810458759565563,0.0004561746278373694
-8.703731592674753,0.001410081658327342,0.0007334848709867206,0.0009856987258676326,0.00045684332349157876
-8.693852215157527,0.0014140583063488904,0.0007346706210839502,0.0009901021212031437,0.0004575074830664461
-8.683972837640304,0.0014174308014735888,0.0007358651127943553,0.0009941961887492618,0.00045817238847142714
-8.674093460123078,0.0014201516271060309,0.0007370771379425322,0.0009979302696501318,0.00045884359651964153
-8.664214082605854,0.0014221916262150429,0.0007383157594879557,0.0010012644851595657,0.0004595267746097862
-8.65433470508863,0.0014235410706607602,0.0007395900830995312,0.0010041709660786272,0.00046022753317490273
-8.644455327571405,0.0014242101281661998,0.00074090902770975,0.001006634706134128,0.00046095126008353226
-8.634575950054181,0.001424228709432805,0.0007422811019374834,0.0010086540111730314,0.0004617029621176762
-8.624696572536957,0.0014236456973557843,0.0007437141930854692,0.001010240528871399,0.0004624871184303143
-8.614817195019732,0.0014225275797617952,0.0007452153750245778,0.001011418856720993,0.0004633075505098647
-8.604937817502508,0.0014209565259578377,0.0007467907406888279,0.0010122257395147327,0.00046416731266162904
-8.595058439985282,0.0014190279650460648,0.0007484452641364084,0.0010127088804149447,0.0004650686063731427
-8.585179062468058,0.0014168477398662992,0.0007501826962112832,0.0010129254021162245,0.0004660127211815981
-8.575299684950833,0.001414528924065533,0.0007520054967913289,0.0010129400056449072,0.00046700000383063543
-8.56542030743361,0.0014121884007265398,0.0007539148054699145,0.0010128228841893958,0.0004680298566168878
-8.555540929916384,0.001409943308858678,0.0007559104513192548,0.0010126474571419636,0.0004691007649116096
-8.545661552399162,0.0014079074686069763,0.0007579910011681386,0.001012487995577095,0.000470210352928306
-8.535782174881936,0.0014061878971124277,0.0007601538446270703,0.0010124172139201284,0.0004713554659222782
-8.525902797364711,0.0014048815245138334,0.0007623953129530046,0.0010125039040335896,0.000472532276180323
-8.516023419847487,0.0014040722136811276,0.0007647108277946807,0.0010128106867322091,0.0004737364094145117
-8.506144042330263,0.0014038281780887124,0.0007670950749361087,0.0010133919524447108,0.00047496308753658726
-8.496264664813038,0.0014041998800497853,0.0007695421973841498,0.0010142920568819197,0.00047620728327909666
-8.486385287295814,0.0014052184767156545,0.0007720460015557019,0.0010155438299106275,0.0004774638817621531
-8.47650590977859,0.001406894864252265,0.0007746001699244642,0.0010171674460159078,0.00047872784389226084
-8.466626532261365,0.0014092193519707635,0.0007771984733040717,0.0010191696936551952,0.00047999436642875157
-8.456747154744141,0.0014121619784883007,0.0007798349759745464,0.0010215436682153513,0.00048125903366571675
-8.446867777226915,0.0014156734618497534,0.0007825042271065282,0.001024268900166696,0.00048251795594940136
-8.43698839970969,0.0014196867555808439,0.0007852014323900178,0.0010273119161776252,0.0004837678906743309
-8.427109022192466,0.0014241191635009935,0.0007879226004221212,0.0010306272174433156,0.0004850063419626495
-8.417229644675242,0.0014288749484030932,0.0007906646592262288,0.001034158646114998,0.00048623163591258924
-8.40735026715802,0.001433848353973562,0.000793425539242348,0.0010378410985182314,0.00048744296908214866
-8.397470889640793,0.001438926946079053,0.000796204220209508,0.0010416025325997893,0.0004886404287283258
-8.38759151212357,0.001443995169214921,0.0007990007405270289,0.001045366207709549,0.0004898249842235926
-8.377712134606345,0.001448938006827201,0.0008018161688901651,0.0010490530870946393,0.000490998449991204
-8.36783275708912,0.0014536446306218209,0.0008046525392139471,0.0010525843282207835,0.0004921634212102751
-8.357953379571896,0.0014580119239834867,0.0008075127510431974,0.00105588378279833,0.0004933231844114561
-8.348074002054672,0.0014619477682574768,0.0008104004387642793,0.0010588804279059185,0.000494481605886925
-8.338194624537447,0.0014653739877941788,0.0008133198139443564,0.0010615106512777241,0.000495643001548679
-8.328315247020223,0.001468228860108515,0.0008162754859997938,0.0010637203182298585,0.0004968119924641829
-8.318435869502999,0.0014704691109421251,0.0008192722671036475,0.001065466554094546,0.0004979933507592343
-8.308556491985772,0.001472071330024817,0.0008223149677653193,0.0010667191848420488,0.0004991918408896778
-8.298677114468548,0.0014730327614135097,0.0008254081898313681,0.001067461788903231,0.0005004120614362185
-8.288797736951324,0.0014733714418814973,0.0008285561237598803,0.0010676923253743285,0.0005016582925649975
-8.2789183594341,0.0014731256813217827,0.0008317623569028819,0.0010674233167811398,0.0005029343541209012
-8.269038981916877,0.001472352899875362,0.0008350296992004753,0.001066681578635174,0.000504243478986117
-8.25915960439965,0.0014711278568414485,0.0008383600321516147,0.0010655075020535249,0.0005055882058535744
-8.249280226882428,0.0014695403257318212,0.0008417541862015292,0.001063953909938702,0.0005069702949487198
-8.239400849365202,0.0014676922874796243,0.0008452118507921181,0.0010620845205347742,0.0005083906695028601
-8.229521471847978,0.0014656947292449856,0.0008487315202924873,0.0010599720648167936,0.0005098493849601277
-8.219642094330753,0.0014636641489779172,0.0008523104778890709,0.00105769611508303,0.0005113456270137845
-8.209762716813529,0.0014617188754960104,0.0008559448183098403,0.0010553406916053542,0.0005128777386442266
-8.199883339296305,0.0014599753199936731,0.0008596295090174407,0.0010529917212942757,0.000514443275399826
-8.19000396177908,0.0014585442774185742,0.0008633584882764832,0.0010507344274741314,0.0005160390872522995
-8.180124584261856,0.001457527394934368,0.0008671247973141815,0.0010486507322116276,0.0005176614244995215
-8.170245206744632,0.0014570139197660674,0.0008709207426942175,0.001046816752771801,0.0005193060644079978
-8.160365829227405,0.0014570778302350584,0.0008747380840408004,0.0010453004710111453,0.0005209684546095905
-8.150486451710181,0.0014577754419943787,0.0008785682414202519,0.0010441596495974121,0.0005226438687142894
-8.140607074192957,0.0014591435667292993,0.0008824025160323734,0.00104344006134482,0.0005243275691907319
-8.130727696675734,0.0014611982833528916,0.0008862323174100569,0.0010431740885693164,0.000526014972312201
-8.120848319158508,0.00146393436253349,0.0008900493900825229,0.0010433797378135436,0.0005277018098764093
-8.110968941641286,0.0014673253648441484,0.0008938460326391191,0.0010440601025944712,0.0005293842824858621
-8.10108956412406,0.0014713244115642484,0.0008976153023324276,0.0010452032927030775,0.0005310591994199089
-8.091210186606835,0.0014758656058634942,0.0009013511987814916,0.001046782834154167,0.0005327241005325246
-8.08133080908961,0.001480866061427839,0.0009050488209598883,0.0010487585289140366,0.0005343773561590347
-8.071451431572386,0.0014862284762049444,0.0009087044924659074,0.0010510777491802164,0.0005360182416935409
-8.061572054055162,0.0014918441714667958,0.0009123158510423386,0.0010536771270168526,0.0005376469842854916
-8.051692676537938,0.0014975965013724565,0.000915881899417056,0.0010564845876962553,0.0005392647799742204
-8.041813299020713,0.0015033645261441962,0.0009194030157326001,0.0010594216638674038,0.0005408737805069483
-8.031933921503489,0.0015090268332414985,0.0009228809230915642,0.0010624060187239153,0.0005424770500396435
-8.022054543986265,0.001514465385813986,0.0009263186190197233,0.001065354099271055,0.0005440784928711388
-8.012175166469039,0.0015195692764146023,0.00092972026690608,0.001068183836529471,0.0005456827542789569
-8.002295788951814,0.0015242382665096746,0.0009330910526730859,0.0010708173075056433,0.0005472950973812968
-7.992416411434591,0.001528385998670116,0.0009364370110292007,0.001073183274788463,0.0005489212597163391
-7.982537033917366,0.0015319427782775983,0.0009397648266191808,0.0010752195229692377,0.0005505672938829908
-7.972657656400143,0.0015348578348337567,0.0009430816161900814,0.0010768749173481343,0.0005522393971054211
-7.962778278882917,0.0015371009891089334,0.0009463946985015739,0.0010781111186828317,0.0005539437349505318
-7.952898901365693,0.0015386636709138549,0.0009497113591138529,0.0010789038985213576,0.0005556862646308245
-7.943019523848468,0.0015395592526417168,0.0009530386173660215,0.0010792440118885557,0.000557472563358068
-7.933140146331244,0.0015398226852765097,0.0009563830028120861,0.0010791375981086169,0.0005593076670742863
-7.9232607688140195,0.001539509445615172,0.0009597503481053403,0.0010786060951806697,0.0005611959245796616
-7.913381391296795,0.0015386938253151075,0.0009631456048290434,0.0010776856686499788,0.0005631408716113287
-7.903502013779572,0.00153746661335857,0.0009665726880706867,0.0010764261711117367,0.000565145128816843
-7.893622636262346,0.0015359322429586504,0.0009700343546561668,0.0010748896636005542,0.0005672103268302845
-7.883743258745122,0.0015342054911934963,0.0009735321189199171,0.001073148543937007,0.0005693370608203127
-7.873863881227897,0.0015324078341956001,0.0009770662087255472,0.0010712833399209242,0.0005715248759641986
-7.863984503710673,0.001530663572066889,0.0009806355631988444,0.0010693802359228377,0.0005737722843386065
-7.854105126193448,0.0015290958454705842,0.0009842378723358839,0.0010675284103305591,0.0005760768127368608
-7.844225748676224,0.0015278226698029315,0.0009878696573380633,0.001065817267415622,0.0005784350799545807
-7.8343463711590005,0.0015269531128356676,0.0009915263892499018,0.0010643336510427557,0.0005808429011613494
-7.824466993641774,0.0015265837377236213,0.000995202642268436,0.0010631591283654569,0.0005832954161248303
-7.814587616124551,0.0015267954254053943,0.0009988922769988782,0.0010623674299564249,0.0005857872373024252
-7.804708238607326,0.0015276506789172616,0.0010025886479782778,0.001062022127993831,0.0005883126131881313
-7.794828861090101,0.0015291914973442407,0.0010062848290135996,0.0010621746270699328,0.0005908656018188222
-7.784949483572877,0.0015314378894975764,0.0010099738493013518,0.0010628625323531983,0.0005934402490202654
-7.775070106055653,0.0015343870774844818,0.0010136489329377711,0.0010641084482925587,0.0005960307658195097
-7.765190728538429,0.0015380134187397568,0.0010173037342971038,0.001065919247386898,0.0005986316994719689
-7.755311351021203,0.0015422690524996125,0.0010209325618619914,0.001068285833958791,0.0006012380927484218
-7.74543197350398,0.0015470852538210652,0.0010245305834255983,0.001071183412046451,0.0006038456264933794
-7.735552595986754,0.0015523744558115062,0.0010280940061465531,0.0010745722507446475,0.0006064507409907084
-7.72567321846953,0.0015580328794390945,0.0010316202257021731,0.001078398924297058,0.0006090507323388758
-7.715793840952306,0.0015639436908272003,0.0010351079397358629,0.0010825979892686406,0.0006116438208259139
-7.705914463435081,0.001569980588913809,0.001038557221895988,0.0010870940468919196,0.0006142291891787108
-7.696035085917858,0.0015760117123318005,0.0010419695539882299,0.0010918041264384006,0.0006168069895146778
-7.686155708400632,0.001581903743789834,0.0010453478150673928,0.0010966403148107273,0.0006193783188163486
-7.676276330883408,0.0015875260834591592,0.0010486962276436227,0.0011015125496317774,0.000621945163749698
-7.666396953366183,0.0015927549601247495,0.001052020262523441,0.001106331487377619,0.0006245103166233273
-7.656517575848959,0.0015974773502480434,0.0010553265051120224,0.0011110113555640438,0.0006270772652072272
-7.646638198331734,0.0016015945805823715,0.001058622487221814,0.0011154726979293484,0.0006296500599672366
-7.63675882081451,0.001605025499429496,0.001061916489531618,0.0011196449247894997,0.0006322331629979383
-7.626879443297286,0.001607709114740257,0.0010652173207775662,0.001123468586364429,0.000634831283529168
-7.6170000657800605,0.0016096066136503007,0.0010685340805091136,0.0011268972955425062,0.0006374492053205155
-7.607120688262838,0.001610702697194911,0.0010718759127777448,0.001129899237172856,0.0006400916115297849
-7.597241310745612,0.0016110061852766403,0.0010752517584320096,0.0011324582140553826,0.0006427629127362793
-7.5873619332283875,0.0016105498697967366,0.001078670113752146,0.0011345741940958702,0.0006454670837144608
-7.577482555711163,0.0016093896174961095,0.0010821388029743607,0.0011362633389993518,0.0006482075142901371
-7.567603178193939,0.001607602747736011,0.0010856647718267914,0.0011375575110490047,0.0006509868791776857
-7.5577238006767145,0.0016052857334395805,0.0010892539085453285,0.001138503271295175,0.0006538070311060402
-7.547844423159489,0.001602551294979019,0.0010929108979711032,0.0011391603984809815,0.0006566689208115283
-7.537965045642267,0.0015995249762468398,0.0010966391132860042,0.0011395999736010067,0.000659572546629728
-7.5280856681250405,0.0015963413088650336,0.001100440548744214,0.0011399020887758534,0.0006625169354827159
-7.518206290607817,0.0015931396839279348,0.0011043157954510963,0.0011401532515450436,0.0006655001560617196
-7.508326913090592,0.0015900600603994302,0.00110826406086073,0.0011404435654704013,0.0006685193639795466
-7.4984475355733675,0.0015872386449742048,0.0011122832312610974,0.0011408637756493787,0.0006715708776446532
-7.488568158056143,0.0015848036796638507,0.0011163699751295928,0.001141502272237947,0.0006746502826215624
-7.478688780538918,0.0015828714705220493,0.0011205198839230853,0.0011424421470957972,0.0006777525613220441
-7.468809403021695,0.00158154278384495,0.0011247276456519423,0.001143758397238652,0.0006808722440472166
-7.458930025504469,0.0015808997250828971,0.0011289872455229615,0.0011455153648275858,0.0006840035766990308
-7.449050647987246,0.0015810032009057986,0.0011332921870498415,0.001147764496170128,0.0006871406999230456
-7.439171270470021,0.001581891046832465,0.0011376357263578872,0.0011505424927589867,0.000690277834051092
-7.429291892952796,0.0015835768821144468,0.0011420111119674358,0.0011538699151254525,0.0006934094639955158
-7.419412515435572,0.0015860497308047834,0.0011464118221498885,0.0011577502865097466,0.0006965305182135267
-7.409533137918348,0.001589274423846595,0.0011508317920111571,0.0011621697275752988,0.0006996365360127535
-7.399653760401124,0.0015931927723458815,0.0011552656227754666,0.0011670971370144985,0.0007027238178031198
-7.389774382883898,0.0015977254777191406,0.001159708766301245,0.0011724849155133913,0.0007057895534059511
-7.3798950053666745,0.001602774720908821,0.001164157678649997,0.0011782702136212938,0.0007088319241934652
-7.370015627849449,0.001608227351080047,0.0011686099375167096,0.001184376667225191,0.000711850175630255
-7.360136250332225,0.00161395857485196,0.0011730643194925248,0.0011907165690131939,0.0007148446576984971
-7.350256872815001,0.001619836030794149,0.0011775208344229407,0.0011971934100884576,0.0007178168316821081
-7.340377495297776,0.001625724121168507,0.0011819807155140699,0.0012037047141498338,0.0007207692428311442
-7.330498117780553,0.0016314884641337726,0.001186446365273706,0.0012101450768333224,0.0007237054594935557
-7.320618740263327,0.0016370003251553467,0.0011909212588149072,0.001216409316167053,0.000726629980353679
-7.310739362746103,0.0016421408863332041,0.0011954098074439072,0.001222395635911064,0.0007295481124223763
-7.300859985228878,0.0016468052168036075,0.0011999171867642,0.0012280087029221112,0.0007324658233507793
-7.290980607711654,0.001650905816161858,0.001204449134705096,0.0012331625416859204,0.0007353895724588019
-7.281101230194429,0.0016543756157422007,0.0012090117258953016,0.0012377831546994305,0.0007383261255547294
-7.271221852677205,0.0016571703391849856,0.0012136111296099923,0.0012418107853434273,0.0007412823591514254
-7.2613424751599815,0.0016592701435195843,0.0012182533591042991,0.0012452017509863027,0.0007442650600406954
-7.251463097642755,0.0016606804843796684,0.001222944020480296,0.0012479297869965964,0.000747280726358431
-7.241583720125532,0.0016614321732564697,0.00122768806931439,0.0012499868576899028,0.0007503353762532462
-7.231704342608307,0.00166158062012266,0.0012324895830863316,0.0012513834065428116,0.0007534343700603571
-7.221824965091082,0.0016612042805328325,0.0012373515570124208,0.001252148035746504,0.0007565822514864431
-7.211945587573858,0.0016604023516087567,0.0012422757301989214,0.0012523266228050317,0.0007597826127418319
-7.202066210056634,0.0016592917853530547,0.0012472624481258115,0.0012519808998448154,0.0007630379878309645
-7.192186832539409,0.0016580037097329475,0.0012523105663655647,0.0012511865380314176,0.0007663497773527618
-7.182307455022184,0.0016566793672372164,0.00125741739917867,0.0012500307954566926,0.0007697182071958339
-7.172428077504962,0.0016554656965069255,0.0012625787152383407,0.0012486098005520304,0.0007731423224692891
-7.1625486999877355,0.0016545106946605314,0.0012677887812724683,0.0012470255550716932,0.0007766200169206909
-7.152669322470511,0.0016539587056717247,0.0012730404529092722,0.0012453827495742566,0.0007801480969924409
-7.142789944953287,0.0016539457833532056,0.001278325310529267,0.001243785490837489,0.0007837223785909087
-7.132910567436062,0.0016545952760213005,0.0012836338364990295,0.0012423340435330095,0.0007873378136228588
-7.123031189918838,0.0016560137737930052,0.001288955628844654,0.001241121688685514,0.000790988642423101
-7.113151812401613,0.0016582875488614977,0.0012942796452488589,0.00124023179789541,0.0007946685673853544
-7.10327243488439,0.0016614796043251585,0.001299594470270725,0.001239735216148985,0.0007983709424407318
-7.093393057367164,0.0016656274286463745,0.0013048885979147261,0.0012396880364155924,0.0008020889725263659
-7.083513679849941,0.0016707415311592204,0.00131015072114928,0.0012401298374748245,0.0008058159168667177
-7.0736343023327155,0.0016768048098891731,0.0013153700197037644,0.001241082441835609,0.0008095452897624795
-7.063754924815491,0.0016837727770472903,0.001320536437474713,0.0012425492347104153,0.0008132710526513817
-7.053875547298267,0.001691574640716103,0.0013256409411392758,0.0012445150672224267,0.0008169877914697734
-7.043996169781042,0.0017001152143016423,0.0013306757521082458,0.001246946748973406,0.0008206908737960674
-7.034116792263819,0.0017092775991269843,0.0013356345447277725,0.0012497941162780961,0.0008243765808831128
-7.024237414746593,0.0017189265609225798,0.0013405126046434615,0.0012529916444466978,0.0008280422104672989
-7.0143580372293695,0.0017289124987044649,0.0013453069424338919,0.0012564605549538277,0.0008316861471535532
-7.004478659712144,0.0017390758853425199,0.0013500163589744247,0.001260111352814626,0.0008353078981891317
-6.99459928219492,0.0017492520436213463,0.0013546414604565554,0.001263846715398383,0.0008389080935238097
-6.9847199046776955,0.0017592761102989516,0.001359184622525779,0.0012675646427974727,0.000842488450175733
-6.974840527160471,0.0017689880339450718,0.0013636499045560795,0.0012711617709911976,0.0008460517020459351
-6.964961149643248,0.0017782374504328791,0.0013680429166114247,0.0012745367438004602,0.0008496014974148892
-6.955081772126022,0.001786888282944332,0.0013723706430977685,0.0012775935370836643,0.0008531422673773162
-6.945202394608798,0.0017948229211683718,0.0013766412284459371,0.0012802446299903635,0.0008566790693944179
-6.935323017091573,0.001801945846795537,0.0013808637313356279,0.0012824139222123944,0.0008602174109365461
-6.925443639574349,0.001808186589082325,0.0013850478549453545,0.0012840393040672539,0.0008637630588288176
-6.915564262057124,0.0018135019146649533,0.0013892036614526347,0.0012850747965431756,0.000867321840376715
-6.9056848845399,0.001817877179329963,0.0013933412794982438,0.0012854921919596973,0.0008708994426233706
-6.8958055070226765,0.0018213267953679114,0.0013974706135429994,0.0012852821410883003,0.0008745012161656666
-6.88592612950545,0.0018238937956509067,0.001401601063986852,0.0012844546501187934,0.00087813198982969
-6.876046751988227,0.0018256485038215316,0.0014057412665802143,0.0012830389690435511,0.0008817959021807561
-6.866167374471002,0.0018266863480825878,0.0014098988590553517,0.001281082872460034,0.0008854962553287946
-6.856287996953777,0.001827124883143459,0.0014140802820505663,0.0012786513526813882,0.0008892353958019893
-6.846408619436553,0.0018271001100605532,0.001418290620326907,0.0012758247639763638,0.0008930146264211337
-6.836529241919329,0.0018267622061985212,0.001422533489010468,0.0012726964739511071,0.0008968341521402463
-6.826649864402103,0.0018262707966220642,0.0014268109681811547,0.0012693700941778872,0.000900693061755368
-6.816770486884879,0.0018257899132812087,0.0014311235876060804,0.0012659563754598778,0.0009045893462563027
-6.806891109367656,0.001825482798889193,0.0014354703618391414,0.001262569864368676,0.0009085199534404359
-6.79701173185043,0.0018255067180505122,0.0014398488743180109,0.0012593254253292449,0.0009124808772598265
-6.787132354333206,0.0018260079387813872,0.0014442554075449463,0.0012563347375141457,0.0009164672792685056
-6.777252976815982,0.0018271170430246197,0.0014486851149778817,0.0012537028767547055,0.0009204736385110473
-6.767373599298757,0.0018289447152189588,0.00145313222893865,0.0012515250907614284,0.0009244939252784375
-6.757494221781533,0.001831578143706742,0.001457590297698428,0.0012498838699833157,0.0009285217933819497
-6.747614844264308,0.0018350781511841032,0.0014620524439725364,0.0012488464078366306,0.0009325507849849947
-6.737735466747085,0.0018394771480698387,0.0014665116363679434,0.001248462531810944,0.0009365745416062716
-6.727856089229859,0.0018447779772814599,0.0014709609649089963,0.0012487631727372266,0.0009405870146790113
-6.717976711712635,0.0018509536912344863,0.00147539391162452,0.0012497594224595608,0.0009445826690284656
-6.70809733419541,0.0018579482727883016,0.0014798046073271603,0.0012514422120807652,0.000948556672814347
-6.698217956678186,0.0018656782822480387,0.001484188066140531,0.0012537826231458855,0.0009525050678717513
-6.688338579160962,0.001874035383331431,0.0014885403900281088,0.001256732824483537,0.0009564249149615346
-6.6784592016437365,0.0018828896731341567,0.0014928589365193609,0.0012602276072783297,0.0009603144091920101
-6.668579824126514,0.0018920937154662072,0.0014971424439938126,0.0012641864722254142,0.0009641729617751495
-6.658700446609288,0.0019014871542947104,0.0015013911102270024,0.0012685162046186093,0.0009680012453046721
-6.648821069092064,0.0019109017651491036,0.0015056066213914956,0.0012731138578256289,0.0009718012008589901
-6.638941691574839,0.001920166787826576,0.001509792130284926,0.0012778700519924372,0.0009755760064044317
-6.629062314057615,0.001929114374065186,0.001513952184185941,0.001282672484753276,0.0009793300071673158
-6.6191829365403905,0.001937584979348891,0.0015180926043565695,0.0012874095432102157,0.0009830686098201038
-6.609303559023165,0.0019454325288488549,0.0015222203207750037,0.0012919739030711277,0.0009867981434506074
-6.599424181505943,0.001952529193681063,0.0015263431671363415,0.0012962660003818917,0.0009905256913188753
-6.589544803988717,0.001958769625013006,0.0015304696424643335,0.0013001972651355213,0.0009942588983216788
-6.579665426471493,0.001964074509743647,0.0015346086467827383,0.001303693012730341,0.0009980057598507517
-6.569786048954268,0.001968393332035428,0.0015387691991749736,0.0013066948999479052,0.0010017743983239545
-6.5599066714370435,0.001971706249263845,0.0015429601471766336,0.001309162865139374,0.0010055728340697288
-6.550027293919819,0.001974025018233621,0.0015471898767866693,0.0013110764886253015,0.001009408757441544
-6.540147916402595,0.00197539293694203,0.0015514660324276643,0.001312435727042825,0.0010132893090242989
-6.530268538885371,0.0019758837978447745,0.0015557952559411446,0.0013132609953565857,0.0010172208745686943
-6.520389161368145,0.0019755998795339194,0.0015601829531664592,0.0013135925904636254,0.0010212089008592414
-6.510509783850922,0.0019746690340093293,0.0015646330958474686,0.001313489471539482,0.0010252577380997715
-6.500630406333697,0.0019732409553536966,0.0015691480655537055,0.0013130274324100939,0.001029370513606051
-6.490751028816472,0.0019714827417088633,0.0015737285450345972,0.0013122967210747244,0.0010335490406528291
-6.480871651299248,0.0019695738851586756,0.0015783734609748456,0.0013113991789873432,0.0010377937652612096
-6.470992273782024,0.0019677008427307,0.0015830799805418047,0.0013104449887035073,0.0010421037525645848
-6.4611128962648,0.0019660513556238046,0.0015878435624495785,0.0013095491310543966,0.0010464767131927093
-6.451233518747574,0.0019648086925006473,0.0015926580615724171,0.0013088276631609405,0.0010509090689010802
-6.4413541412303505,0.001964145995946108,0.0015975158844636975,0.0013083939345501319,0.0010553960554839817
-6.431474763713125,0.0019642209088646155,0.0016024081915398353,0.0013083548616452275,0.0010599318598811934
-6.421595386195901,0.0019651706497085435,0.001607325140210236,0.0013088073793788633,0.001064509787355404
-6.411716008678677,0.0019671076922258284,0.0016122561619323931,0.001309835184136512,0.0010691224537116113
-6.401836631161452,0.0019701161872674906,0.001617190265076062,0.0013115058733056194,0.0010737619967794685
-6.391957253644227,0.0019742492416595153,0.001622116354637907,0.0013138685751480838,0.0010784203008075287
-6.382077876127003,0.0019795271428956294,0.0016270235592744458,0.001316952147365497,0.0010830892270424783
-6.372198498609779,0.001985936589262791,0.0016319015558464872,0.0013207640055756301,0.0010877608435980468
-6.362319121092554,0.0019934309538611338,0.0016367408816909891,0.0013252896229637642,0.0010924276477624329
-6.35243974357533,0.002001931578801662,0.0016415332251679695,0.0013304927217698142,0.0010970827741481257
-6.342560366058105,0.002011330063653568,0.0016462716856501217,0.001336316155118239,0.0011017201825457143
-6.332680988540881,0.0020214914809883757,0.0016509509950241924,0.0013426834562428414,0.0011063348199891812
-6.322801611023657,0.00203225842260494,0.0016555676939171674,0.0013495010105156028,0.0011109227523537807
-6.3129222335064314,0.002043455753654334,0.0016601202572236688,0.001356660786117785,0.0011154812617633855
-6.303042855989208,0.0020548959292478134,0.0016646091650400962,0.0013640435407355491,0.001120008907152022
-6.293163478471983,0.0020663847099611976,0.0016690369167705428,0.0013715224065066242,0.0011245055464707068
-6.283284100954758,0.00207772709952597,0.0016734079878962388,0.001378966742481221,0.0011289723202197316
-6.273404723437534,0.0020887333203653668,0.0016777287306524035,0.0013862461351262813,0.0011334115971808954
-6.26352534592031,0.002099224640747184,0.0016820072215675552,0.0013932344215734315,0.0011378268843866314
-6.253645968403085,0.002109038871278332,0.0016862530604489982,0.0013998136092225446,0.0011422227044570552
-6.24376659088586,0.002118035358151256,0.001690477126881498,0.0014058775673834012,0.0011466044444277167
-6.233887213368638,0.0021260993156999855,0.0016946913016095593,0.0014113353734743117,0.0011509781810493348
-6.2240078358514115,0.0021331453609717667,0.0016989081612441281,0.0014161142060480217,0.0011553504882394873
-6.214128458334187,0.0021391201375677146,0.0017031406555503784,0.0014201616909648438,0.0011597282328836035
-6.204249080816963,0.002144003944189815,0.0017074017770962683,0.0014234476232797566,0.0011641183655028428
-6.1943697032997385,0.0021478113142919747,0.0017117042332674927,0.0014259650070485655,0.0011685277124201584
-6.184490325782514,0.002150590525997185,0.001716060130563204,0.001427730375985125,0.0011729627759598724
-6.174610948265289,0.002152422054998898,0.001720480680693544,0.0014287833807842384,0.0011774295489142823
-6.164731570748066,0.0021534160164489976,0.001724975937303871,0.001429185651529921,0.001181933349013235
-6.15485219323084,0.0021537086738088744,0.0017295545711857076,0.0014290189669567631,0.0011864786784556076
-6.144972815713617,0.00215345812228073,0.0017342236906181287,0.0014283827839458338,0.0011910691127273339
-6.1350934381963915,0.0021528392808100746,0.0017389887120661152,0.0014273912015800908,0.001195707221965821
-6.125214060679167,0.002152038348901203,0.0017438532848759762,0.001426169451926086,0.0012003945270666408
-6.115334683161943,0.0021512469019065003,0.0017488192719145143,0.0014248500256452512,0.0012051314915991185
-6.105455305644718,0.00215065581045613,0.0017538867863387706,0.0014235685522660441,0.0012099175494394345
-6.095575928127495,0.0021504491758951513,0.0017590542829248532,0.0014224595638720268,0.0012147511668798602
-6.085696550610269,0.0021507984737576705,0.0017643187006701525,0.0014216522749705023,0.0012196299368677512
-6.0758171730930455,0.002151857091410936,0.0017696756517801416,0.0014212665120671708,0.00122455070200306
-6.06593779557582,0.002153755434193733,0.0017751196506965044,0.0014214089221060364,0.00122950970201108
-6.056058418058596,0.0021565967570100564,0.0017806443755768817,0.0014221695813913964,0.001234502740636992
-6.046179040541372,0.00216045385593224,0.001786242953624121,0.0014236191142506195,0.001239525366304763
-6.036299663024147,0.002165366727613356,0.0017919082609304075,0.0014258064157504158,0.0012445730604643884
-6.026420285506924,0.0021713412740203297,0.0017976332270588057,0.001428757053819105,0.0012496414273311866
-6.016540907989698,0.0021783490971290865,0.0018034111344594692,0.0014324724056175263,0.0012547263787057628
-6.006661530472474,0.0021863283937864544,0.0018092359030007625,0.0014369295596730995,0.0012598243077533511
-5.996782152955249,0.0021951859260337155,0.0018151023503948224,0.001442081991778985,0.0012649322460100377
-5.986902775438025,0.0022048000078939054,0.0018210064200835869,0.0014478609977734613,0.001270047998458011
-5.9770233979208,0.0022150244170490146,0.0018269453692138504,0.001454177842770282,0.0012751702522534832
-5.967144020403576,0.002225693110001916,0.0018329179106214223,0.0014609265630050824,0.0012802986555751823
-5.957264642886351,0.00223662559320101,0.0018389243042376833,0.0014679873359007777,0.001285433864059233
-5.947385265369126,0.002247632781037059,0.0018449663949656613,0.0014752303149230665,0.001290577553365528
-5.937505887851903,0.002258523155320002,0.0018510475958090932,0.0014825198108976748,0.0012957323975459375
-5.927626510334678,0.002269109030340033,0.00185717281680744,0.0014897186891848825,0.0013009020140193847
-5.917747132817453,0.0022792127232875506,0.001863348342090045,0.0014966928448771149,0.0013060908770658746
-5.907867755300229,0.0022886724318081438,0.0018695816590429703,0.0015033156142313774,0.001311304202794838
-5.897988377783005,0.002297347628784845,0.0018758812451428555,0.0015094719820624076,0.0013165478094886627
-5.888109000265779,0.0023051237988283373,0.0018822563193885873,0.0015150624497348338,0.0013218279580389375
-5.878229622748555,0.002311916361006985,0.0018887165664236913,0.001520006438645219,0.001327151177854056
-5.868350245231332,0.002317673647445171,0.0018952718423375912,0.0015242451173048126,0.0013325240841005684
-5.858470867714106,0.002322378836806406,0.001901931871747514,0.00152774355802674,0.0013379531924309711
-5.848591490196882,0.0023260507744363437,0.0019087059460595,0.0015304921491419645,0.001343444737437716
-5.838712112679658,0.0023287436460642614,0.0019156026327911383,0.0015325072121336793,0.001349004500953863
-5.828832735162433,0.0023305455083362666,0.0019226295054948525,0.001533830797233351,0.001354637655998543
-5.818953357645209,0.0023315757159468836,0.0019297929031737836,0.0015345296572673098,0.0013603486316502299
-5.809073980127984,0.002331981320577596,0.001937097727137333,0.0015346934248977294,0.0013661410034392905
-5.799194602610761,0.002331932550124859,0.0019445472820447196,0.0015344320442509387,0.001372017413005435
-5.789315225093535,0.002331617506723929,0.0019521431664549348,0.0015338725312580744,0.001377979519792865
-5.779435847576311,0.002331236247890566,0.0019598852166008685,0.0015331551593154493,0.0013840279864875682
-5.7695564700590865,0.002330994435851588,0.0019677715053694807,0.0015324291851642941,0.0013901624987719594
-5.759677092541862,0.00233109675514215,0.001975798396670052,0.0015318482458376982,0.0013963818188188295
-5.749797715024638,0.002331740307286212,0.001983960653550529,0.0015315655683448622,0.0014026838708068043
-5.7399183375074125,0.00233310819354472,0.001992251596652826,0.0015317291413628187,0.0014090658556508554
-5.73003895999019,0.0023353634921882303,0.0020006633079228653,0.0015324770000256607,0.0014155243911395088
-5.720159582472964,0.0023386438256423245,0.0020091868729810785,0.001533932773154279,0.001422055672788585
-5.71028020495574,0.0023430566954598126,0.002017812654247588,0.0015362016346557692,0.0014286556499889603
-5.700400827438515,0.002348675739918696,0.002026530585863116,0.001539366789881858,0.0014353202114676033
-5.690521449921291,0.002355538040810281,0.002035330480671414,0.001543486611426596,0.001442045373716385
-5.6806420724040665,0.0023636425735438886,0.002044202339074439,0.0015485925200150429,0.0014488274658845312
-5.670762694886841,0.0023729498590382993,0.002053136649438547,0.001554687682962319,0.0014556633046848588
-5.660883317369619,0.0023833828381188403,0.0020621246699411063,0.0015617465782722115,0.0014625503531302052
-5.651003939852393,0.002394828950459561,0.002071158682281553,0.0015697154451211766,0.001469486857387727
-5.641124562335169,0.002407143361737004,0.0020802322085405676,0.001578513614518075,0.0014764719567007235
-5.631245184817944,0.002420153245797384,0.0020893401836136138,0.0015880356857224404,0.0014835057621602117
-5.6213658073007196,0.0024336629944770086,0.0020984790770529863,0.0015981544879009213,0.0014905894010858612
-5.611486429783495,0.0024474601973402074,0.002107646959764934,0.0016087247408322115,0.0014977250248671531
-5.601607052266271,0.002461322208015201,0.0021168435127927256,0.0016195873065610897,0.0015049157792866932
-5.591727674749046,0.0024750230938423994,0.002126069977298817,0.0016305739039255312,0.0015121657375608555
-5.581848297231821,0.0024883407518900367,0.0021353290467975065,0.001641512143033102,0.0015194797975498875
-5.571968919714598,0.002501063967498388,0.0021446247046039884,0.0016522307249693475,0.0015268635457710228
-5.562089542197373,0.0025129991916687778,0.0021539620113124277,0.0016625646462681035,0.0015343230919559838
-5.552210164680148,0.0025239768208448767,0.002163346848816798,0.0016723602455714023,0.001541864878892454
-5.542330787162924,0.002533856776779648,0.002172785628905572,0.0016814799341823758,0.0015494954731451352
-5.5324514096457,0.0025425332048258334,0.002182284975726605,0.001689806460128733,0.0015572213429375786
-5.522572032128474,0.0025499381355411008,0.0021918513924065095,0.0016972465693619284,0.0015650486299681808
-5.51269265461125,0.0025560439861454327,0.0022014909227672233,0.001703733944733437,0.0015729829222157756
-5.502813277094027,0.002560864814160411,0.0022112088194048856,0.0017092313256223148,0.0015810290348519094
-5.492933899576801,0.002564456274377194,0.002221009229350709,0.0017137317351495348,0.00158919080621497
-5.483054522059577,0.0025669142709535326,0.002230894908136114,0.0017172587698264295,0.0015974709154197289
-5.473175144542353,0.0025683723376389096,0.002240866972325596,0.0017198659346306536,0.0016058707275855705
-5.463295767025128,0.0025689978195894622,0.0022509246994994957,0.0017216350368099368,0.0016143901718853179
-5.453416389507903,0.002568986968656652,0.002261065383277109,0.0017226736804358044,0.001623027656667819
-5.443537011990679,0.002568559099203816,0.0022712842493283537,0.0017231119328060946,0.0016317800248207264
-5.433657634473455,0.0025679499822674375,0.0022815744364595445,0.0017230982594622086,0.0016406425513486463
-5.42377825695623,0.0025674046812486687,0.0022919270448516675,0.0017227948489110733,0.0016496089838833484
-5.413898879439006,0.002567170051433924,0.0023023312514202842,0.0017223724674490179,0.0016586716255562206
-5.404019501921781,0.0025674871378699262,0.0023127744901398116,0.0017220050010733825,0.001667821458389058
-5.394140124404557,0.002568583711001255,0.0023232426930787373,0.0017218638518479454,0.0016770483041376426
-5.384260746887333,0.0025706671768282964,0.0023337205859121314,0.0017221123628734798,0.001686341018391697
-5.3743813693701075,0.0025739180881686184,0.0023441920298576057,0.001722900445965231,0.001695687712730546
-5.364501991852885,0.0025784844661915452,0.0023546404003992236,0.001724359582234453,0.0017050759988875988
-5.354622614335659,0.0025844771172209126,0.0023650489918530236,0.0017265983550517718,0.0017144932482153776
-5.344743236818434,0.002591966099599872,0.002375401435852003,0.0017296986606944436,0.0017239268592869803
-5.33486385930121,0.002600978460074204,0.002385682121201247,0.0017337127216578909,0.00173336452623371
-5.324984481783986,0.0026114973197780052,0.0023958766023195657,0.0017386610048533786,0.0017427945004096293
-5.315105104266761,0.0026234623476924937,0.0024059719836329566,0.0017445311192487635,0.0017522058381914925
-5.305225726749536,0.0026367716157317178,0.002415957267838168,0.0017512777389325207,0.0017615886281600796
-5.295346349232314,0.002651284785739243,0.00242582365687743,0.0017588235657593884,0.0017709341915516305
-5.2854669717150875,0.0026668275360673907,0.002435564795754534,0.0017670613148541502,0.0017802352506952005
-5.275587594197864,0.002683197095392733,0.0024451769509205344,0.001775856674003309,0.0017894860611363979
-5.265708216680639,0.002700168715307696,0.0024546591168392905,0.001785052158615584,0.0017986825042581958
-5.2558288391634145,0.0027175028821708304,0.002464013046432478,0.0017944717550855572,0.001807822138409749
-5.24594946164619,0.0027349530437425105,0.002473243203359154,0.0018039262212742075,0.0018169042078052238
-5.236070084128965,0.002752273608095301,0.0024823566364174767,0.0018132188908229975,0.001825929609716902
-5.226190706611742,0.0027692279618168622,0.002491362778715877,0.0018221518122234894,0.0018349008217191628
-5.216311329094516,0.0027855962519873004,0.0025002731765539537,0.0018305320410639335,0.0018438217919033873
-5.206431951577293,0.002801182681978735,0.002509101155130371,0.0018381778985200772,0.0018526977960410932
-5.1965525740600675,0.0028158220846570955,0.0025178614301658315,0.001844925007666422,0.001861535266590224
-5.186673196542843,0.002829385557724159,0.002526569676254147,0.0018506319251343217,0.001870341599189009
-5.176793819025619,0.0028417849740873533,0.00253524206415532,0.0018551851953458483,0.0018791249428396222
-5.1669144415083945,0.002852976214475463,0.002543894780299021,0.0018585036713041605,0.001887893980333918
-5.157035063991169,0.002862961008966331,0.0025525435424161276,0.001860541965639488,0.0018966577056056212
-5.147155686473945,0.0028717873174744805,0.0025612031254603775,0.001861292921345707,0.0019054252046055405
-5.1372763089567215,0.002879548225193217,0.00256988691178733,0.0018607890189717485,0.0019142054459934635
-5.127396931439496,0.002886379376086783,0.00257860647894979,0.0018591026688335177,0.0019230070874348168
-5.117517553922272,0.002892455014272988,0.002587371237439256,0.00185634536840675,0.00193183830260094
-5.107638176405048,0.002897982748065615,0.0025961881293038846,0.0018526657392597373,0.0019407066331243146
-5.097758798887823,0.0029031971930913903,0.002605061396820969,0.00184824648986373,0.0019496188687849513
-5.087879421370598,0.0029083526879355934,0.002613992428370883,0.0018433003832412688,0.0019585809581362155
-5.078000043853374,0.0029137153069617064,0.0026229796863858337,0.0018380653168311677,0.001967597950655925
-5.06812066633615,0.002919554419280676,0.00263201871982247,0.001832798649202863,0.0019766739703712894
-5.058241288818925,0.0029261340594551456,0.0026411022610809674,0.0018277709295859963,0.0019858122197946933
-5.048361911301701,0.002933704383846644,0.002650220404765666,0.0018232592049202193,0.0019950150119607364
-5.038482533784476,0.0029424934861840943,0.00265936086320594,0.0018195400907057625,0.002004283827410545
-5.028603156267252,0.002952699836912671,0.0026685092913317386,0.0018168828000462273,0.002013619392160659
-5.018723778750028,0.002964485593353236,0.0026776496713725607,0.0018155423256023266,0.0020230217720493644
-5.008844401232802,0.0029779710021741583,0.0026867647460132944,0.0018157529658382795,0.0020324904783962715
-4.998965023715579,0.0029932300828582467,0.0026958364871272414,0.0018177223758958786,0.0020420245796572483
-4.989085646198354,0.0030102877417440533,0.002704846586089736,0.001821626309220684,0.002051622813715548
-4.9792062686811285,0.003029118421987415,0.0027137769509654433,0.001827604194898008,0.0020612836956223624
-4.969326891163905,0.003049646346814056,0.002722610195608689,0.001835755672468155,0.0020710056159794427
-4.959447513646681,0.003071747363176279,0.002731330105903153,0.001846138177179467,0.0020807869257289395
-4.949568136129456,0.0030952523419922884,0.0027399220690179395,0.0018587656394521432,0.002090626003859578
-4.939688758612231,0.003119952041116012,0.002748373452627379,0.0018736083292587948,0.0021005213054259824
-4.929809381095008,0.0031456032896884155,0.0027566739225284376,0.0018905938446363026,0.00211047138827589
-4.919930003577782,0.003171936309058467,0.0027648156889216033,0.0019096092100964659,0.0021204749179498973
-4.910050626060557,0.003198662947485749,0.0027727936737720173,0.0019305040208463446,0.0021305306513193195
-4.900171248543334,0.0032254855745726028,0.002780605594045327,0.0019530945387804918,0.0021406374006163313
-4.890291871026109,0.0032521063579139383,0.0027882519581737806,0.0019771686216820826,0.0021507939805438248
-4.880412493508885,0.0032782366295836846,0.0027957359757466156,0.002002491344015155,0.0021609991420879346
-4.87053311599166,0.0033036060443893704,0.0028030633830829405,0.0020288111514866047,0.002171251497454923
-4.8606537384744355,0.0033279712355560476,0.0028102421899250155,0.002055866377884698,0.00218154944118098
-4.850774360957211,0.0033511236866567424,0.002817282354934372,0.002083391946731434,0.0021918910728889163
-4.840894983439987,0.003372896560828518,0.00282419539987819,0.0021111260772713135,0.0022022741273672306
-4.8310156059227625,0.003393170259020416,0.0028309939743190854,0.0021388168191848037,0.002212695917609427
-4.821136228405538,0.0034118765172842457,0.002837691384178383,0.002166228247965057,0.0022231532961684447
-4.811256850888314,0.0034290008978373663,0.002844301098711028,0.0021931461678216402,0.002233642639654817
-4.8013774733710886,0.0034445835784040198,0.0028508362511421477,0.0022193831856560935,0.002244159860449203
-4.791498095853864,0.0034587183976845567,0.002857309148476957,0.0022447830425992737,0.00225470044873043
-4.78161871833664,0.00347155017001122,0.0028637308057667442,0.002269224112834084,0.002265259546767798
-4.7717393408194155,0.0034832703376267236,0.002870110519429445,0.0022926220073661552,0.002275832056127392
-4.761859963302191,0.003494111082767917,0.002876455493071697,0.002314931246816288,0.002286412777039287
-4.751980585784967,0.0035043380721640166,0.0028827705277047044,0.00233614599663502,0.002296996577713997
-4.7421012082677425,0.0035142420519868422,0.0028890577863030474,0.0023562998840094148,0.002307578589933997
-4.732221830750517,0.003524129550261468,0.0028953166404132877,0.00237546494274347,0.0023181544258336316
-4.722342453233293,0.0035343129749087383,0.0029015436040133805,0.0023937497541572862,0.0023287204094722957
-4.712463075716069,0.0035451004179124744,0.002907732357162354,0.002411296873444857,0.002339273815653965
-4.702583698198844,0.0035567854887351234,0.0029138738592111055,0.0024282796456585377,0.002349813107500147
-4.69270432068162,0.0035696375025817545,0.00291995654858658,0.00244489852881289,0.0023603381635868264
-4.682824943164396,0.003583892341200016,0.002925966623465049,0.0024613770473963415,0.002370850485046155
-4.672945565647171,0.0035997442857848855,0.0029318883951318852,0.0024779575035633688,0.002381353372938863
-4.663066188129947,0.003617339093650863,0.002937704703529945,0.0024948965695398956,0.0023918520664428008
-4.653186810612722,0.003636768553466033,0.0029433973825318104,0.0025124608795088726,0.0024023538329849617
-4.643307433095497,0.0036580667090399645,0.0029489477608605976,0.002530922726745084,0.0024128680023660152
-4.633428055578273,0.0036812078903054966,0.002954337183415472,0.00255055595869693,0.002423405938173609
-4.623548678061049,0.0037061066337475343,0.0029595475370348336,0.0025716321435148917,0.0024339809413277797
-4.613669300543824,0.0037326195148977793,0.0029645617645116962,0.002594417063254635,0.0024446080824122485
-4.6037899230266,0.0037605488544475993,0.002969364350936216,0.0026191675661420156,0.0024553039614726613
-4.593910545509376,0.003789648199011936,0.0029739417672094925,0.00264612879022273,0.0024660863961514807
-4.58403116799215,0.003819629419491319,0.0029782828567939284,0.0026755317478678407,0.00247697404131661
-4.574151790474926,0.003850171216259245,0.002982379153439594,0.0027075912424802664,0.0024879859456586797
-4.564272412957702,0.0038809287727622774,0.0029862251196677747,0.0027425040695744874,0.002499141053008625
-4.554393035440477,0.003911544259206134,0.0029898182981783236,0.0027804474417308794,0.0025104576582898434
-4.544513657923253,0.00394165785712673,0.0029931593709681633,0.0028215775646380226,0.0025219528299959782
-4.534634280406029,0.0039709189549614445,0.002996252123762847,0.0028660282869978106,0.00253364181280798
-4.524754902888804,0.003998997154973995,0.002999103316248444,0.00291390974389569,0.0025455374253697577
-4.514875525371579,0.004025592733550901,0.003001722461497583,0.0029653069186277177,0.002557649469275822
-4.504996147854355,0.00405044621001323,0.003004121520783894,0.0030202780547995416,0.002569984165941938
-4.49511677033713,0.004073346703459902,0.003006314522626232,0.0030788528658498957,0.002582543638197672
-4.485237392819906,0.004094138792087285,0.0030083171172769685,0.0031410305052985386,0.0025953254531375634
-4.475358015302682,0.004112727633997226,0.0030101460799331764,0.0032067772848477613,0.0026083222419890253
-4.465478637785457,0.004129082161357163,0.0030118187776011205,0.0032760241507190997,0.0026215214115082024
-4.455599260268233,0.004143236219397748,0.003013352615771047,0.003348663958009493,0.0026349049597224525
-4.445719882751009,0.0041552875862530675,0.003014764481780564,0.003424548609664783,0.0026484494067368284
-4.4358405052337835,0.004165394877139572,0.0030160702019775684,0.003503486157588019,0.00266212584886203
-4.425961127716559,0.004173772404657687,0.003017284029486638,0.0035852379893243362,0.00267590014156491
-4.416081750199335,0.004180683133986155,0.0030184181785846962,0.003669516251506731,0.0026897332137620815
-4.4062023726821105,0.00418642993520588,0.0030194824203820655,0.003755981681493235,0.0027035815128528726
-4.396322995164886,0.004191345392935425,0.0030204837527637906,0.0038442420384792613,0.0027173975767056167
-4.386443617647662,0.004195780483894225,0.003021426155380978,0.003933851335459964,0.002731130725660003
-4.376564240130437,0.004200092474290981,0.003022310438000015,0.004024310081312486,0.002744727864576435
-4.366684862613212,0.004204632419549089,0.003023134187748744,0.004115066738688814,0.002758134382136976
-4.356805485095988,0.004209732667774035,0.003023891817869776,0.004205520596537787,0.0027712951320612096
-4.3469261075787635,0.004215694774695587,0.003024574717545256,0.004295026236836494,0.002784155478715486
-4.337046730061539,0.004222778231270452,0.003025171499331342,0.0043828997524125845,0.0027966623878256775
-4.327167352544315,0.004231190385650879,0.003025668337780114,0.0044684268377753415,0.0028087655416983797
-4.3172879750270905,0.004241077909314989,0.0030260493900674677,0.004550872837327795,0.0028204184575455374
-4.307408597509866,0.004252520113562098,0.003026297286924952,0.004629494786668633,0.0028315795872082233
-4.297529219992641,0.0042655243685866505,0.0030263936800155994,0.004703555433356854,0.0028422133767858847
-4.287649842475417,0.004280023814427047,0.003026319830117074,0.004772339165168017,0.0028522912653801253
-4.277770464958192,0.004295877483178349,0.003026057219182888,0.004835169717645124,0.0028617926033234404
-4.267891087440968,0.004312872876977695,0.003025588168535809,0.004891429470367213,0.0028707054718352695
-4.258011709923744,0.004330730968792817,0.0030248964451819248,0.004940580084490644,0.0028790273879696865
-4.248132332406519,0.00434911351528343,0.0030239678384792416,0.004982184174361546,0.0028867658809207304
-4.238252954889295,0.004367632495498822,0.003022790690195066,0.0050159276553714514,0.0028939389281554782
-4.2283735773720705,0.004385861418244311,0.003021356362268696,0.005041642359974855,0.0029005752423712132
-4.218494199854845,0.004403348176990554,0.0030196596283737134,0.005059328476068076,0.0029067144028412217
-4.208614822337621,0.004419629076237934,0.003017698977543608,0.005069176327389185,0.0029124068272482597
-4.198735444820397,0.004434243609247337,0.0030154768206734,0.005071586996333094,0.0029177135825375167
-4.188856067303172,0.004446749535463268,0.003012999593509902,0.005067191275407222,0.0029227060355955306
-4.178976689785948,0.004456737788072143,0.00301027775276406,0.005056866436330963,0.0029274653466356076
-4.169097312268724,0.00446384673863209,0.0030073256650763724,0.005041750314323492,0.0029320818100180934
-4.159217934751499,0.0044677753570236695,0.0030041613917024803,0.005023252230913601,0.002936654048847474
-4.149338557234274,0.0044682948308791244,0.003000806374811831,0.005003060309338683,0.0029412880710781666
-4.13945917971705,0.00446525824868504,0.0029972850341727633,0.0049831447833594104,0.0029460961960551947
-4.129579802199825,0.004458608003786384,0.0029936242855900987,0.004965756949655372,0.0029511958614586767
-4.119700424682601,0.004448380641220399,0.002989852994745467,0.004953423476632329,0.002956708321569043
-4.109821047165377,0.004434708943736979,0.002986001381940574,0.004948935843966034,0.002962757248688754
-4.099941669648152,0.004417821135482992,0.002982100394662163,0.004955334758140716,0.0029694672505154204
-4.090062292130928,0.004398037169099548,0.0029781810657738793,0.00497588945429571,0.0029769623173278737
-4.080182914613703,0.004375762151910282,0.002974273875527798,0.005014071864699507,0.0029853642140800236
-4.070303537096478,0.004351477056604544,0.002970408135406141,0.005073525693399973,0.00299479083394157
-4.060424159579254,0.004325726948702687,0.0029666114111186184,0.0051580304966597395,0.0030053545315035066
-4.05054478206203,0.004299107044281292,0.002962909000852942,0.005271460914183414,0.003017160455777424
-4.040665404544805,0.004272246984487491,0.0029593234832053714,0.005417741240101245,0.0030303049052281487
-4.030786027027581,0.0042457937757797055,0.0029558743470929696,0.005600795550893843,0.003044873729323648
-4.020906649510357,0.004220393894666749,0.002952577713497987,0.005824493635967624,0.0030609408033651963
-4.011027271993132,0.0041966750911216835,0.0029494461561277796,0.00609259299367819,0.003078566605543418
-4.001147894475907,0.004175228444675534,0.002946488625139944,0.006408677181731373,0.003097796927092826
-3.991268516958683,0.004156591230466552,0.0029437104750049885,0.006776090838607045,0.0031186617479083377
-3.9813891394414584,0.004141231139052175,0.002941113594517485,0.007197871748703467,0.0031411743108484217
-3.971509761924234,0.004129532363598672,0.002938696633946166,0.00767668040671673,0.0031653304279858517
-3.9616303844070098,0.004121784021997251,0.002936455321492879,0.00821472768048868,0.003191108051092997
-3.951751006889786,0.0041181713205314515,0.002934382858625101,0.00881370138037077,0.0032184671365028507
-3.941871629372561,0.004118769791760664,0.0029324703816044255,0.009474692856419945,0.003247349831043969
-3.9319922518553363,0.004123542854184859,0.0029307074746496875,0.010198125166800801,0.0032776810009313177
-3.922112874338112,0.0041323428476312,0.0029290827187750308,0.010983684925633053,0.003309369119289224
-3.912233496820887,0.004144915598697499,0.0029275842593980113,0.011830260633214393,0.003342307520439096
-3.902354119303663,0.004160908468129892,0.0029262003754204255,0.012735891118965212,0.003376376020328008
-3.8924747417864385,0.004179881729573675,0.002924920032579946,0.01369772862250062,0.003411442892703828
-3.8825953642692146,0.004201323030013405,0.0029237334045234278,0.014712021930809688,0.003447367180128443
-3.87271598675199,0.004224664589241265,0.0029226323461641053,0.015774125718876385,0.0034840013079962956
-3.862836609234765,0.004249302711949973,0.0029216108054952758,0.016878542630418658,0.0035211939587769
-3.8529572317175407,0.004274619113954131,0.0029206651620127424,0.018019004422454115,0.0035587931531489768
-3.843077854200316,0.0043000035061258445,0.0029197944822634083,0.01918859744413304,0.0035966494749810774
-3.8331984766830915,0.004324876837555643,0.0029190006856336073,0.02037993558333106,0.003634619368676615
-3.823319099165867,0.004348714574883046,0.002918288616318004,0.02158538050419751,0.003672568430654766
-3.813439721648643,0.004371069388354087,0.002917666020298185,0.02279730457823475,0.0037103746120523153
-3.803560344131419,0.004391592627566703,0.0029171434291034777,0.02400838675463275,0.0037479312474103825
-3.7936809666141937,0.004410054000597614,0.002916733954950086,0.02521192634017418,0.003785149824378636
-3.7838015890969694,0.004426358918755465,0.002916453004557698,0.026402155159377067,0.003821962412457452
-3.7739222115797446,0.004440563033977786,0.00291631792135628,0.02757452576538149,0.003858323674531974
-3.7640428340625203,0.004452883575321982,0.002916347567935163,0.028725953092699808,0.003894212393350146
-3.754163456545296,0.004463707182496506,0.0029165618622986602,0.029854989563803776,0.003929632455971516
-3.7442840790280716,0.004473594035528093,0.002916981282817507,0.030961919050600778,0.003964613252277655
-3.7344047015108477,0.0044832781871282775,0.002917626357573761,0.032048762479508955,0.003999209458509999
-3.724525323993623,0.004493664115165387,0.0029185171541596406,0.033119196103421296,0.004033500193034544
-3.714645946476398,0.004505819623146771,0.002919672785806137,0.034178391188448905,0.004067587548614645
-3.704766568959174,0.004520965323688192,0.0029211109490899466,0.035232789949347525,0.004101594522856096
-3.694887191441949,0.004540461039899292,0.002922847507323405,0.036289836256128624,0.004135662385609602
-3.6850078139247247,0.0045657895496476536,0.0029248961322089297,0.03735768076255065,0.004169947538417066
-3.6751284364075003,0.00459853817452799,0.002927268014387608,0.038444878942548416,0.004204617936039165
-3.6652490588902764,0.0046403787769478365,0.0029299716512958423,0.03956009772160867,0.004239849153217127
-3.6553696813730516,0.004693046772609407,0.0029330127182327385,0.04071184267782878,0.004275820190678685
-3.645490303855827,0.004758319790734651,0.002936394025918605,0.04190821389451121,0.004312709122650975
-3.6356109263386025,0.0048379966193032396,0.0029401155650683364,0.043156694970649306,0.004350688693532045
-3.6257315488213777,0.004933877057517672,0.002944174635806614,0.04446397679300158,0.004389921973733104
-3.6158521713041534,0.005047743262577087,0.002948566057089369,0.0458358155330947,0.0044305581839675
-3.605972793786929,0.005181343124133027,0.002953282448860844,0.04727692296745829,0.004472728793459965
-3.5960934162697047,0.005336376128663407,0.002958314577429509,0.04879088647751964,0.004516543990804581
-3.586214038752481,0.0055144820901999545,0.0029636517526711605,0.0503801158505339,0.004562089616723624
-3.5763346612352556,0.005717233025616625,0.002969282264103034,0.05204581407730519,0.004609424636062472
-3.566455283718031,0.005946128345839609,0.0029751938417818856,0.05378796962895467,0.004658579212356054
-3.5565759062008064,0.006202593421900749,0.00298137412727179,0.05560536804326067,0.004709553432632911
-3.546696528683582,0.0064879814712299295,0.0029878111397430938,0.0574956210274409,0.004762316713238898
-3.5368171511663578,0.00680357859837396,0.002994493722479674,0.059455211595055714,0.004816807899844728
-3.5269377736491334,0.00715061172020615,0.003001411955801365,0.06147955401944988,0.004872936056944925
-3.5170583961319095,0.00753025901196377,0.003008557523496361,0.06356306754737585,0.004930581924551834
-3.5071790186146847,0.00794366243167463,0.0030159240213957156,0.06569926292439442,0.004989600002914535
-3.49729964109746,0.00839194181944892,0.003023507198523862,0.06788084079611174,0.005049821210397387
-3.4874202635802356,0.00887621002861263,0.0030313051233994406,0.07009980103063453,0.005111056045545689
-3.477540886063011,0.009397588529486925,0.00303931827033266,0.07234756191772027,0.005173098172206619
-3.4676615085457865,0.009957222936648163,0.0030475495230343746,0.07461508810870499,0.005235728336663779
-3.457782131028562,0.010556297947163784,0.0030560040952979668,0.07689302602406704,0.0052987185183213355
-3.4479027535113382,0.011196051242236259,0.0030646893710050914,0.07917184534421612,0.0053618362107074055
-3.4380233759941135,0.011877785996857026,0.003073614668017045,0.08144198506261228,0.005424848727552404
-3.4281439984768887,0.01260288176187288,0.0030827909327241216,0.08369400249180996,0.005487527429460917
-3.4182646209596643,0.01337280362784304,0.0030922303739189475,0.08591872351364944,0.005549651770186291
-3.4083852434424395,0.014189109749567445,0.003101946046336922,0.0881073923296591,0.0056110130676183595
-3.398505865925215,0.015053457500624045,0.0031119513954647984,0.0902518189300213,0.005671417913122558
-3.388626488407991,0.01596760873742734,0.0031222597761862095,0.09234452253709237,0.0057306911435801074
-3.3787471108907665,0.016933434878081834,0.0031328839583269026,0.09437886931763882,0.005788678313077642
-3.3688677333735426,0.01795292274155598,0.0031438356323441473,0.09634920277851729,0.005845247615338504
-3.3589883558563174,0.01902818234358916,0.0031551249281111865,0.09825096538049512,0.005900291223299535
-3.349108978339093,0.02016145810736386,0.003166759959173069,0.10008081011148981,0.005953726028311431
-3.3392296008218683,0.02135514521688979,0.0031787464038499193,0.10183670096238627,0.006005493777855898
-3.329350223304644,0.022611813121980802,0.003191087133361691,0.1035180015400202,0.006055560627001438
-3.3194708457874196,0.023934238496196913,0.003203781895612338,0.1051255513332211,0.006103916134636072
-3.3095914682701952,0.02532545026045617,0.0032168270616483455,0.10666172952238202,0.0061505717504105085
-3.2997120907529713,0.026788789620882086,0.0032302154399684786,0.10813050658304786,0.006195558851910853
-3.2898327132357466,0.028327988444358625,0.0032439361620701023,0.10953748439476474,0.006238926403502779
-3.2799533357185218,0.029947269723160246,0.0032579746407385693,0.1108899260126155,0.00628073831823515
-3.2700739582012974,0.03165147438652491,0.0032723126008866133,0.11219677682144256,0.00632107061189617
-3.2601945806840726,0.03344621932885214,0.0032869281810804403,0.11346867935047836,0.0063600084435691765
-3.2503152031668483,0.035338092283653685,0.003301796102511097,0.11471798473117123,0.00639764313968817
-3.240435825649624,0.037334890125311035,0.003316887900908415,0.11595876450940246,0.00643406929855888
-3.2305564481324,0.039445908393661466,0.0033321722160026194,0.11720682745701394,0.006469382069569552
-3.2206770706151753,0.04168229138207408,0.0033476151324079418,0.1184797470462306,0.006503674695913143
-3.2107976930979505,0.044057454105916494,0.003363180565471133,0.1197969065794249,0.006537036401693015
-3.200918315580726,0.04658758997759127,0.0033788306854524545,0.12117957050105004,0.006569550693964808
-3.1910389380635014,0.04929228117963165,0.0033945263736106395,0.12265099244842984,0.006601294137817005
-3.181159560546277,0.052195232652498244,0.0034102277040683224,0.12423657305490675,0.006632335648306357
-3.1712801830290527,0.05532515537404273,0.003425894445952696,0.12596408378820975,0.006662736327286893
-3.1614008055118283,0.05871683014582174,0.003441486580928962,0.12786397718260595,0.0066925498562902825
-3.151521427994604,0.062412389111040426,0.003456964832080155,0.12996980921350565,0.006721823439052672
-3.141642050477379,0.06646285782858699,0.0034722912008043187,0.1323188063170662,0.006750599269486245
-3.131762672960155,0.07093000395343857,0.0034874295092145392,0.13495261823352198,0.006778916483324817
-3.12188329544293,0.07588853531227598,0.0035023459460933677,0.13791830830188856,0.006806813534799266
-3.1120039179257057,0.08142867234445442,0.0035170096150056,0.14126964502189074,0.006834330923981988
-3.1021245404084814,0.08765907213247438,0.0035313930833629726,0.1450687707688649,0.0068615141863244775
-3.092245162891257,0.09470997544165985,0.0035454729313269904,0.14938833153882008,0.006888417043816599
-3.082365785374033,0.10273623483998191,0.0035592302990881492,0.15431414479844024,0.006915104607499816
-3.0724864078568084,0.11191947953454195,0.0035726514305784046,0.15994843811762677,0.0069416565141029955
-3.0626070303395836,0.12246796089060348,0.00358572821072731,0.1664135595912606,0.006968169875615108
-3.052727652822359,0.13461146495094142,0.003598458692316233,0.17385574255146782,0.0069947619198776866
-3.0428482753051345,0.1485870359190591,0.0036108476070026347,0.18244781161870835,0.007021572202914007
-3.03296889778791,0.16460952342366922,0.0036229068535841044,0.19238832475614503,0.007048764279778748
-3.023089520270686,0.18282066789502407,0.0036346559547451502,0.20389214649916704,0.007076526730199395
-3.013210142753462,0.20321499248828964,0.003646122471834582,0.21716375825965067,0.007105073448095009
-3.003330765236237,0.22555464651046964,0.003657342365357651,0.23234144815507002,0.007134643120023872
-2.9934513877190123,0.2493081653620649,0.003668360287333802,0.24940443566103657,0.007165497836473142
-2.983572010201788,0.27366428930119246,0.0036792297901600676,0.26805853992598483,0.007197920801327783
-2.973692632684563,0.2976526199855778,0.003690013435663029,0.28766343579278664,0.007232213128437898
-2.963813255167339,0.3203404469270591,0.003700782787287256,0.3072953054936526,0.007268689739472096
-2.9539338776501145,0.34101719008712933,0.003711618268405814,0.3259743683732057,0.007307674403672468
-2.9440545001328897,0.35928567043704274,0.003722608870175479,0.34294192009168256,0.007349493987139151
-2.934175122615666,0.3750454736676058,0.003733851693752274,0.3578145066960253,0.0073944720062583845
-2.924295745098441,0.38841151171497784,0.003745451313598913,0.3705576055821571,0.007442921606213483
-2.9144163675812167,0.399620866688617,0.003757518951605746,0.38135810630772937,0.007495138110538423
-2.904536990063992,0.40895910518493406,0.0037701714553026624,0.3904959894643821,0.007551391310747571
-2.8946576125467676,0.41671364515902143,0.0037835300780994594,0.39826059848740203,0.007611917685580208
-2.8847782350295432,0.4231493880015421,0.003797719064662027,0.4049104612536994,0.007676912756743162
-2.874898857512319,0.4284988965211182,0.0038128640507359727,0.41066059525905246,0.007746523801675783
-2.865019479995095,0.4329607137329755,0.003829090293283152,0.415683296964341,0.007820843153313493
-2.85514010247787,0.43670161773088567,0.003846520754218089,0.4201140696787809,0.007899902321677872
-2.8452607249606454,0.4398604034233456,0.0038652740685488343,0.424058628199009,0.007983667172044523
-2.8353813474434206,0.44255195082690196,0.0038854624358687323,0.42759932512010496,0.008072034389200195
-2.8255019699261963,0.444871014070296,0.0039071894820659585,0.4308004960298197,0.008164829446765595
-2.815622592408972,0.44689552270238897,0.003930548146382303,0.4337127050507777,0.008261806284703105
-2.8057432148917476,0.4486893616393636,0.00395561865666306,0.43637604089606075,0.00836264887703487
-2.795863837374523,0.450304672615181,0.0039824666634378295,0.43882264821594436,0.00846697484566058
-2.785984459857299,0.45178374677529465,0.004011141610438015,0.4410786627850316,0.008574341245289404
-2.776105082340074,0.4531605812551403,0.004041675426059452,0.4431656889348141,0.008684252609291739
-2.76622570482285,0.454462165757378,0.004074081626220672,0.44510192715111063,0.008796171307231789
-2.756346327305625,0.4557095549485234,0.004108354925010039,0.44690303418293326,0.008909530222538096
-2.7464669497884007,0.456918772040479,0.004144471454642911,0.4485827776097467,0.009023747713846314
-2.7365875722711763,0.45810157948397834,0.004182389701805139,0.450153531498042,0.009138244776685145
-2.7267081947539515,0.4592661446985485,0.0042220522727933,0.45162664815332876,0.009252464274067939
-2.7168288172367276,0.4604176222045423,0.004263388606624684,0.453012732550614,0.009365892055873844
-2.706949439719503,0.4615586682658216,0.004306318763133353,0.4543218396670514,0.009478079738276139
-2.6970700622022785,0.46268989999685606,0.004350758424246315,0.45556361041283433,0.0095886688664225
-2.6871906846850537,0.4638103076477811,0.004396625261324472,0.45674735838938446,0.009697416136463105
-2.6773113071678294,0.46491762628154304,0.004443846842843094,0.4578821172750656,0.009804219307016592
-2.667431929650605,0.4660086711598304,0.004492370285884612,0.4589766567234337,0.00990914338513421
-2.6575525521333807,0.4670796397395121,0.00454217389661928,0.46003947334560713,0.010012446627278798
-2.647673174616157,0.468126382157717,0.004593281101934829,0.46107876226033573,0.010114605850821254
-2.637793797098932,0.4691446413732457,0.004645777053885708,0.46210237396880327,0.010216340504548161
-2.6279144195817072,0.4701302636758053,0.004699828396455177,0.46311776065930665,0.010318634895450114
-2.6180350420644825,0.4710793800204898,0.004755706831861473,0.46413191562109835,0.010422757910583013
-2.608155664547258,0.47198855855352734,0.004813817322392685,0.4651513090168401,0.010530279503084695
-2.5982762870300338,0.47285492873012025,0.004874732032385619,0.4661818229806969,0.010643083125475104
-2.5883969095128094,0.4736762775582178,0.004939231473161983,0.46722868868253176,0.010763373185112111
-2.5785175319955846,0.4744511187063024,0.005008354790814173,0.46829642777278846,0.010893676459145957
-2.5686381544783607,0.47517873546778283,0.005083461762479025,0.4693888003337321,0.011036836232046645
-2.558758776961136,0.4758591988585973,0.005166309877171304,0.4705087612466656,0.011195997700702684
-2.5488793994439116,0.4764933624220074,0.005259150895030582,0.47165842659918644,0.011374582925229918
-2.539000021926687,0.4770828356091717,0.005364852498385302,0.4728390515280046,0.011576253288033774
-2.5291206444094625,0.4776299378836853,0.005487051968435041,0.47405102059608023,0.011804857069216839
-2.519241266892238,0.478137635950696,0.005630349934746109,0.47529385155534876,0.012064359380257714
-2.509361889375014,0.4786094667277839,0.005800552370750039,0.47656621303695107,0.012358751375287177
-2.4994825118577895,0.4790494488471143,0.006004966398068513,0.4778659564487943,0.012691935478426824
-2.4896031343405642,0.4794619856012408,0.006252746430643456,0.47919016204606996,0.01306758348566533
-2.4797237568233403,0.4798517623136002,0.006555264492244142,0.480535198875409,0.013488965058961785
-2.4698443793061156,0.4802236411273824,0.006926429110835364,0.4818967979881585,0.013958745656879618
-2.459965001788891,0.480582556161829,0.007382780847705476,0.48327013806692326,0.014478755745833894
-2.450085624271667,0.4809334118844768,0.007943028127432425,0.4846499423307347,0.015049737631966471
-2.4402062467544425,0.4812809873933414,0.008626463992085592,0.4860305853652202,0.015671082744482614
-2.4303268692372177,0.48162984909870443,0.009449548662142754,0.48740620829038916,0.016340580609671643
-2.4204474917199934,0.4819842740446258,0.010420227253248215,0.48877084051073705,0.0170542102701707
-2.410568114202769,0.4823481858219784,0.011530847552519692,0.49011852612119255,0.017806013608316233
-2.4006887366855443,0.4827251047043066,0.012752857121826134,0.49144345294214864,0.01858809473352341
-2.39080935916832,0.48311811329312726,0.014037895876291845,0.4927400820626582,0.019390786218912184
-2.3809299816510956,0.48352983859827653,0.015327372275422217,0.4940032757507088,0.020203007851956917
-2.3710506041338713,0.4839624511102974,0.016566568886175737,0.4952284215819296,0.021012815564038792
-2.3611712266166465,0.48441768105394917,0.017715759318860647,0.49641155070492726,0.02180810092194593
-2.351291849099422,0.48489685165339674,0.018753791705061904,0.4975494482439527,0.02257736405750314
-2.341412471582198,0.4854009288984253,0.019675263263477603,0.49863975399377536,0.023310457514645437
-2.3315330940649734,0.48593058698504155,0.02048511985334857,0.4996810517308975,0.023999195789766673
-2.3216537165477487,0.48648628831993784,0.021193661695855803,0.500672945700174,0.024637748641644835
-2.3117743390305243,0.4870683767330269,0.021813081838023402,0.5016161230818327,0.02522277910585128
-2.3018949615133,0.48767718234090207,0.022355479037145454,0.5025124015465395,0.025753335938948237
-2.292015583996075,0.48831313635134155,0.02283190117330871,0.5033647613126849,0.026230550393033243
-2.282136206478851,0.4889768939982392,0.023251996701919304,0.5041773614720384,0.026657209411489104
-2.2722568289616265,0.489669463750285,0.02362398303073388,0.5049555406964951,0.027037279957440295
-2.262377451444402,0.49039234094668255,0.02395475972108605,0.5057058028179965,0.027375446979589154
-2.2524980739271774,0.49114764407979444,0.02425007435680012,0.5064357881373593,0.027676707921636092
-2.242618696409953,0.4919382520672027,0.024514695835466654,0.5071542317013582,0.027946046436528704
-2.2327393188927287,0.49276794103289057,0.02475257520119352,0.5078709101452581,0.028188191352149138
-2.2228599413755044,0.4936415193465032,0.02496698700363565,0.5085965790641077,0.028407455600368302
-2.2129805638582796,0.49456495994753175,0.025160650247716652,0.5093429032079213,0.028607643543765073
-2.2031011863410552,0.49554552930300455,0.025335830577528348,0.5101223821264886,0.028792012762802518
-2.193221808823831,0.4965919127067764,0.025494426187849698,0.5109482741797171,0.028963276545186115
-2.183342431306606,0.49771433601749165,0.025638040011020078,0.5118345221114762,0.029123634886323205
-2.1734630537893818,0.49892468433960374,0.025768040448777466,0.512795683622407,0.0292748239347516
-2.1635836762721574,0.5002366185615754,0.025885612540552848,0.5138468706006468,0.029418175987580886
-2.153704298754933,0.5016656910546289,0.02599180108152138,0.5150037008427542,0.029554684091561697
-2.1438249212377083,0.503229462169873,0.026087546872422332,0.5162822662450869,0.029685066930443555
-2.133945543720484,0.5049476193995623,0.026173717008260572,0.5176991215255426,0.029809830967873447
-2.1240661662032596,0.5068421011103215,0.0262511298977766,0.519271297554644,0.029929327802939713
-2.1141867886860353,0.5089372264906511,0.026320575541033134,0.5210163432651674,0.03004380543565768
-2.1043074111688105,0.5112598325944687,0.026382831474182522,0.5229523998324416,0.03015345268655087
-2.094428033651586,0.5138394178192177,0.026438674708161934,0.5250983102333302,0.030258436415965456
-2.084548656134362,0.5167082883919767,0.02648888993751811,0.5274737662444565,0.030358931483803
-2.074669278617137,0.5199016997850399,0.0265342742683444,0.5300994931072592,0.030455143608834067
-2.0647899010999127,0.5234579774495708,0.026575638707539026,0.5329974690263173,0.030547325450580712
-2.0549105235826883,0.5274185893844904,0.026613806662621076,0.5361911716226498,0.03063578636140308
-2.045031146065464,0.5318281247722345,0.026649609720294794,0.5397058353458729,0.030720896352407465
-2.035151768548239,0.5367341053953815,0.026683880997485775,0.5435686909798257,0.03080308489095468
-2.025272391031015,0.5421865162776836,0.026717446389434112,0.547809138421554,0.03088283520411828
-2.0153930135137905,0.5482368852666484,0.026751114071184145,0.5524587737045301,0.030960674803855892
-2.005513635996566,0.5549366658641203,0.026785662640611788,0.5575511470826237,0.031037162977176045
-1.9956342584793414,0.5623345867629662,0.026821828319252478,0.5631210676137155,0.031112875998757995
-1.985754880962117,0.5704725421778093,0.026860291651121818,0.5692031911183286,0.03118839082449046
-1.975875503444893,0.5793795540118559,0.026901664156371012,0.5758295421215688,0.03126426801227833
-1.9659961259276681,0.5890634323540603,0.026946475405831158,0.5830255569505827,0.031341034591302504
-1.9561167484104436,0.5995001475822611,0.026995160981836946,0.5908042629803604,0.03141916756293184
-1.9462373708932192,0.6106217920807531,0.027048051780445077,0.5991584490737573,0.03149907866612597
-1.936357993375995,0.6223054429991391,0.027105365088527796,0.608051293678913,0.03158110097814496
-1.9264786158587703,0.6343669552083059,0.02716719783698976,0.6174070020514054,0.03166547784868876
-1.9165992383415458,0.6465647472399076,0.027233522387509253,0.6271043876949577,0.03175235458350072
-1.9067198608243214,0.6586174626902195,0.027304185156060513,0.6369773031933866,0.03184177320352376
-1.8968404833070969,0.6702350183998452,0.027378908311759077,0.6468251943363402,0.03193367050966974
-1.8869611057898723,0.6811562796888108,0.02745729471617867,0.6564339914079717,0.0320278795831295
-1.877081728272648,0.6911822617883276,0.027538836186658235,0.66560291991396,0.03212413474904195
-1.8672023507554238,0.7001949123311155,0.027622925079682455,0.6741693998900502,0.03222207992949405
-1.857322973238199,0.7081578368712692,0.0277088690982535,0.6820246777289234,0.032321280212523625
-1.8474435957209745,0.7151025170954326,0.027795909133151497,0.6891170693024581,0.03242123636932779
-1.8375642182037502,0.7211074128798513,0.027883239853672352,0.6954447333479916,0.03252140196445766
-1.8276848406865258,0.7262769199194932,0.027970032671997408,0.7010427584168523,0.032621202625503956
-1.8178054631693012,0.7307243739834269,0.028055460618649504,0.7059693123147409,0.032720056971571425
-1.8079260856520767,0.7345604209486543,0.02813872458776001,0.7102938855515418,0.03281739864539896
-1.7980467081348523,0.7378862480898718,0.028219080342018133,0.7140887729692688,0.03291269885373144
-1.7881673306176278,0.7407904467968031,0.028295865611246408,0.7174236754866803,0.03300548879559757
-1.7782879531004032,0.7433482445462104,0.028368526577215666,0.7203627458690305,0.033095381349257144
-1.7684085755831789,0.7456221051923461,0.02843664301315933,0.7229633118436466,0.03318209139613876
-1.7585291980659548,0.7476630094408506,0.02849995134060785,0.7252756349859282,0.03326545418409099
-1.74864982054873,0.7495119884287211,0.028558364880467986,0.7273432439860896,0.03334544117231264
-1.7387704430315054,0.7512016687270983,0.02861199061003964,0.7292035420134696,0.033422172855609264
-1.728891065514281,0.7527577062618968,0.0286611417937172,0.7308885079579035,0.033495928134955985
-1.7190116879970567,0.7542000576730893,0.02870634593173475,0.7324253920092285,0.03356714988317591
-1.7091323104798322,0.7555440770371901,0.028748347568109255,0.733837356497371,0.033636446446980245
-1.6992529329626076,0.7568014459037559,0.028788105613985846,0.7351440426102298,0.03370458892747637
-1.6893735554453833,0.7579809534016676,0.028826784974230992,0.7363620600053525,0.033772504188100065
-1.6794941779281587,0.7590891458381946,0.02886574241019472,0.7375054046238949,0.03384126364914188
-1.6696148004109341,0.7601308647603554,0.028906506727165392,0.7385858135952714,0.03391206803885645
-1.6597354228937098,0.761109690589159,0.02895075353689895,0.7396130670734095,0.033986228379742196
-1.6498560453764857,0.7620283066041572,0.02900027500977475,0.7405952464364075,0.034065143592133154
-1.6399766678592609,0.7628887957239413,0.029056945192514682,0.7415389572252183,0.03415027519300274
-1.6300972903420363,0.7636928804173003,0.029122681621397615,0.7424495239111258,0.034243119653232464
-1.620217912824812,0.7644421142706097,0.029199404102041984,0.7433311622723427,0.03434517904914824
-1.6103385353075876,0.7651380322393502,0.029288991650392535,0.7441871339466888,0.03445793070175036
-1.600459157790363,0.7657822654014355,0.029393238690307008,0.7450198866471257,0.034582796537974005
-1.5905797802731385,0.7663766250698969,0.02951381167691801,0.7458311826056881,0.03472111293111609
-1.5807004027559142,0.7669231603720703,0.029652207357460315,0.7466222170368587,0.03487410178128612
-1.5708210252386896,0.7674241928235653,0.029809713889595222,0.7473937277843388,0.035042843580885066
-1.560941647721465,0.7678823309838706,0.029987376008800155,0.7481460968124232,0.03522825317468033
-1.5510622702042407,0.7683004679471871,0.030185965370160574,0.7488794438212228,0.03543105886952336
-1.5411828926870166,0.7686817641722189,0.030405957085531964,0.7495937119806962,0.03565178547614958
-1.5313035151697918,0.7690296179675967,0.03064751333602723,0.750288745589174,0.035890741776298266
-1.5214241376525672,0.7693476258082762,0.030910474764397986,0.750964359346708,0.0361480128045457
-1.511544760135343,0.7696395345486086,0.031194360146288607,0.7516203988909286,0.03642345721814054
-1.5016653826181185,0.7699091875083125,0.03149837460848672,0.7522567922538445,0.03671670990251759
-1.491786005100894,0.7701604663289263,0.03182142641284155,0.7528735919619677,0.03702718982811522
-1.4819066275836694,0.7703972304229657,0.03216215206367462,0.7534710076012405,0.03735411303894094
-1.4720272500664449,0.7706232557599697,0.03251894923280207,0.7540494288029047,0.03769651051849121
-1.4621478725492205,0.7708421746483182,0.03289001673833813,0.754609438759617,0.03805325054768219
-1.452268495031996,0.7710574180757209,0.0332734005706042,0.7551518185536681,0.03842306504591893
-1.4423891175147716,0.7712721620623167,0.03366704473952525,0.7556775427550229,0.03880457927374473
-1.4325097399975475,0.7714892793570075,0.03406884553165803,0.7561877669275114,0.039196344176889435
-1.4226303624803227,0.7717112976695006,0.034476707619007174,0.7566838078519462,0.03959687056990427
-1.4127509849630981,0.7719403654778361,0.034888600362853454,0.7571671174374457,0.04000466429547877
-1.4028716074458738,0.772178226284917,0.03530261260883228,0.7576392514332914,0.04041826145507586
-1.3929922299286495,0.7724262020193597,0.035717004278000494,0.7581018341765692,0.040836262789259906
-1.383112852411425,0.7726851860879501,0.036130253123766866,0.7585565207037158,0.04125736629301345
-1.3732334748942003,0.7729556463917397,0.03654109514578902,0.7590049576216279,0.04168039718280085
-1.3633540973769758,0.773237638418264,0.03694855732616162,0.7594487441660555,0.042104334387848566
-1.3534747198597514,0.7735308283217156,0.037351981575640014,0.7598893948777944,0.04252833281711581
-1.3435953423425269,0.7738345257045413,0.0377510390411365,0.7603283052924924,0.04295174075411473
-1.3337159648253025,0.7741477256212775,0.03814573422184067,0.7607667219753919,0.04337411185186814
-1.3238365873080784,0.7744691591419389,0.03853639865985281,0.761205718131688,0.04379521133703449
-1.3139572097908536,0.7747973516412147,0.0389236743013525,0.7616461758954767,0.04421501618223871
-1.304077832273629,0.7751306878242349,0.03930848695432536,0.7620887762408479,0.04463370916512061
-1.2941984547564047,0.7754674823625543,0.039692010587277504,0.7625339972777756,0.045051666897402705
-1.2843190772391804,0.7758060548977194,0.04007562350877424,0.7629821214898223,0.04546944207298415
-1.2744396997219558,0.7761448080763937,0.04046085772982107,0.7634332522513702,0.04588774034615455
-1.2645603222047312,0.7764823072120427,0.04084934303078122,0.7638873397268451,0.04630739240495136
-1.254680944687507,0.7768173601246723,0.041242747424351786,0.7643442160147249,0.04672932194603307
-1.2448015671702821,0.7771490956925388,0.041642715820350375,0.7648036391532579,0.04715451038203205
-1.2349221896530578,0.777477039657998,0.04205080875334994,0.7652653453642747,0.047583959216382095
-1.2250428121358334,0.7778011862630553,0.04246844302908558,0.7657291086745439,0.04801865110077141
-1.2151634346186089,0.7781220643474624,0.042896836081088914,0.7661948068318359,0.048459510643935826
-1.2052840571013845,0.778440796621559,0.04333695570803459,0.7666624922231242,0.04890736606545256
-1.19540467958416,0.7787591509251468,0.04378947668989592,0.7671324663153076,0.04936291278326344
-1.1855253020669356,0.7790795823996806,0.04425474556367969,0.7676053559715742,0.04982667998841047
-1.175645924549711,0.7794052656306927,0.04473275458539183,0.7680821898579578,0.050299001195324176
-1.1657665470324867,0.7797401159569842,0.045223125622880306,0.768564473040727,0.05077998966224953
-1.1558871695152622,0.780088799288715,0.04572510442414887,0.7690542577933918,0.051269519456152775
-1.1460077919980376,0.7804567299238289,0.046237565397501006,0.7695542085769592,0.05176721279266131
-1.1361284144808133,0.7808500559967614,0.04675902673350015,0.7700676591343613,0.05227243411791319
-1.1262490369635887,0.7812756323304016,0.04728767540358878,0.7705986596429598,0.05278429121995173
-1.1163696594463643,0.7817409805870056,0.04782140129518307,0.771152011901813,0.05330164346733369
-1.1064902819291398,0.7822542367212767,0.04835783949580358,0.7717332905849302,0.053823117077170995
-1.0966109044119154,0.7828240858241803,0.04889441952601274,0.7723488486707349,0.054347127119386905
-1.0867315268946909,0.7834596845042662,0.049428420147711274,0.7730058052524738,0.0548719057741192
-1.0768521493774665,0.7841705709794259,0.04995702824459453,0.7737120140462191,0.055395536180454306
-1.066972771860242,0.7849665630413082,0.0504774001874624,0.774476011033379,0.05591599105229178
-1.0570933943430176,0.7858576440025768,0.05098672405954638,0.7753069398055472,0.0564311750959822
-1.047214016825793,0.786853836639835,0.05148228112535768,0.7762144533135734,0.056938970148757595
-1.0373346393085685,0.7879650649994214,0.05196150497897698,0.7772085908649067,0.05743728187049378
-1.0274552617913442,0.789201003738095,0.05242203690100406,0.7782996293607694,0.05792408676680216
-1.0175758842741196,0.7905709144274968,0.052861776083572454,0.7794979079294974,0.058397478300731734
-1.0076965067568953,0.7920834679664899,0.053278923544863264,0.780813625302181,0.05885571086437472
-0.9978171292396707,0.7937465519328675,0.053672018742941835,0.7822566095181114,0.05929724043029975
-0.9879377517224465,0.7955670613910545,0.054039968107349644,0.7838360598686833,0.059720760784847664
-0.9780583742052218,0.7975506713987945,0.05438206492951343,0.7855602614429626,0.06012523435877714
-0.9681789966879975,0.7997015892935391,0.05469800028321643,0.787436273289666,0.06050991681245974
-0.9582996191707729,0.8020222848969126,0.05498786487793994,0.7894695921562209,0.06087437469885431
-0.9484202416535484,0.804513197215472,0.055252141974726734,0.7916637951211434,0.06121849571316105
-0.938540864136324,0.8071724172717363,0.0554916917108287,0.7940201663539961,0.061542491238076015
-0.9286614866190995,0.8099953486941587,0.055707727380606774,0.7965373158837084,0.06184689110221292
-0.9187821091018751,0.8129743510516237,0.05590178440158346,0.7992108018125701,0.06213253068052837
-0.9089027315846506,0.8160983761516419,0.05607568285235457,0.8020327720238996,0.062400530673393434
-0.8990233540674262,0.8193526151845419,0.05623148460033162,0.8049916471601926,0.06265227009931187
-0.8891439765502016,0.8227181851467408,0.05637144613969669,0.8080718733645731,0.06288935321948588
-0.8792645990329774,0.8261718965166,0.056497968332173736,0.8112537805376498,0.06311357127522589
-0.8693852215157527,0.8296861599970368,0.05661354428453275,0.8145135887227445,0.06332686005695737
-0.8595058439985284,0.833229106184565,0.05672070660736337,0.8178236101100971,0.06353125443241547
-0.8496264664813038,0.8367650040885077,0.056821975280352016,0.8211526947162207,0.06372884103852966
-0.8397470889640793,0.8402550658004713,0.05691980730167838,0.8244669611133781,0.06392171038443362
-0.8298677114468549,0.8436587065247269,0.057016549225251276,0.8277308365814008,0.06411190962095253
-0.8199883339296304,0.8469352829238253,0.057114393592061344,0.830908401504728,0.06430139720482056
-0.810108956412406,0.8500462540897817,0.05721534014394023,0.8339649907840474,0.06449200062479336
-0.8002295788951815,0.8529576046933627,0.057321162572999906,0.836868954357852,0.06468537826376204
-0.7903502013779571,0.8556422605921099,0.05743338141159297,0.8395934282842968,0.064882986348877
-0.7804708238607325,0.8580821492536532,0.05755324350971809,0.8421179299979411,0.065086051794307
-0.7705914463435083,0.8602695500296937,0.05768170838324331,0.8444295802705605,0.06529555157303435
-0.7607120688262836,0.8622074661102057,0.0578194415511148,0.8465237802351814,0.06551219907002286
-0.7508326913090593,0.8639089208564343,0.057966814816589184,0.8484042357444294,0.06573643767458634
-0.7409533137918347,0.8653952893668497,0.058123913290163705,0.8500823127769033,0.06596844167045295
-0.7310739362746103,0.8666939557708222,0.058290548803573934,0.8515758062088746,0.06620812428355208
-0.7211945587573858,0.8678356832684382,0.05846627922809885,0.852907286368997,0.06645515255551171
-0.7113151812401614,0.8688520780234741,0.058650433089060656,0.8541022347598857,0.06670896853054685
-0.7014358037229369,0.8697734393543473,0.05884213876415902,0.8551871847596574,0.06696881607971707
-0.6915564262057124,0.8706271600865367,0.05904035746787418,0.8561880500600668,0.06723377254374896
-0.6816770486884879,0.8714367159030234,0.059243919159014856,0.8571287669205557,0.0675027842574018
-0.6717976711712634,0.8722211893710291,0.05945156046435928,0.8580303125950023,0.06777470492757932
-0.6619182936540392,0.872995222233375,0.05966196368867286,0.8589101053574371,0.06804833577610596
-0.6520389161368145,0.8737692734811509,0.05987379598001071,0.8597817495744181,0.06832246632746794
-0.6421595386195902,0.8745500690956518,0.06008574773862258,0.8606550645623772,0.06859591472215879
-0.6322801611023656,0.8753411502652211,0.06029656939691214,0.8615363265803274,0.06886756646698508
-0.6224007835851411,0.8761434513354913,0.06050510575543249,0.8624286551643761,0.06913641059336653
-0.6125214060679167,0.8769558613302206,0.060710327134017666,0.8633324836574152,0.06940157228111549
-0.6026420285506923,0.8777757411459001,0.060911356685871575,0.8642460654771649,0.06966234111552787
-0.5927626510334678,0.8785993819757099,0.061107493323397793,0.8651659797521472,0.06991819427638668
-0.5828832735162434,0.8794223996754634,0.061298229815325414,0.8660876108809623,0.07016881410472268
-0.5730038959990188,0.8802400655507381,0.061483265732576495,0.8670055856178671,0.0704140996525873
-0.5631245184817943,0.8810475773525108,0.06166251504268225,0.8679141583097675,0.07065417198814006
-0.5532451409645699,0.8818402759131624,0.06183610827660523,0.8688075400711484,0.07088937319840821
-0.5433657634473454,0.8826138134452932,0.06200438931493665,0.8696801712979696,0.07112025920055116
-0.533486385930121,0.8833642794967049,0.06216790695996294,0.870526939328011,0.07134758663492255
-0.5236070084128965,0.8840882901976478,0.06232740157364629,0.8713433445710377,0.0715722942655155
-0.5137276308956721,0.884783045936,0.06248378716682847,0.8721256193150839,0.07179547945172461
-0.5038482533784476,0.8854463620626473,0.06263812941998115,0.8728708038705095,0.07201837037645731
-0.49396887586122323,0.8860766767232926,0.06279162019877682,0.8735767848867778,0.07224229481671628
-0.4840894983439987,0.8866730394626788,0.06294554919723862,0.8742423006756828,0.07246864632169572
-0.4742101208267742,0.8872350838617967,0.063101273396044,0.8748669182660499,0.07269884871866487
-0.46433074330954976,0.8877629871460041,0.06326018506294477,0.8754509867467544,0.0729343198975948
-0.4544513657923253,0.88825741943425,0.06342367904569385,0.8759955712512613,0.0731764358314154
-0.4445719882751008,0.8887194850764212,0.06359312011524239,0.8765023717158963,0.07342649577041441
-0.43469261075787635,0.8891506583363269,0.06376981110842472,0.8769736303099472,0.07368568950766063
-0.4248132332406519,0.8895527155117134,0.063954962595432,0.8774120311940273,0.0739550675490688
-0.41493385572342745,0.8899276654308247,0.06414966475882855,0.8778205960109303,0.07423551493893694
-0.405054478206203,0.8902776801197079,0.0643548621188043,0.8782025782522483,0.07452772939203162
-0.39517510068897854,0.8906050272895426,0.06457133167503032,0.8785613593700426,0.07483220426946319
-0.38529572317175415,0.8909120061440559,0.06479966496045446,0.8789003492177461,0.07514921681084544
-0.37541634565452964,0.8912008878503266,0.06504025441826732,0.8792228931050898,0.0754788219029007
-0.36553696813730513,0.8914738618500034,0.06529328442194601,0.8795321874415931,0.07582085152816906
-0.3556575906200807,0.8917329890113783,0.06555872716159804,0.8798312056206784,0.07617491990021377
-0.3457782131028562,0.8919801624361363,0.06583634351978217,0.8801226354669219,0.07654043415700003
-0.3358988355856317,0.8922170765391029,0.06612568895849795,0.8804088292326384,0.07691661035510194
-0.32601945806840726,0.8924452048169097,0.06642612433809816,0.880691766793481,0.07730249438696175
-0.3161400805511828,0.8926657865147705,0.06673683149032304,0.8809730323575435,0.07769698733417667
-0.30626070303395836,0.8928798221926599,0.06705683327331269,0.8812538046759936,0.07809887467395554
-0.2963813255167339,0.8930880779865825,0.06738501774793919,0.8815348604276888,0.07850685867530086
-0.2865019479995094,0.8932910981610803,0.06772016603366697,0.8818165901531829,0.07891959325753722
-0.27662257048228495,0.8934892253595258,0.06806098332968945,0.8820990258371736,0.07933572053748211
-0.2667431929650605,0.8936826277829324,0.06840613252449186,0.882381878990045,0.07975390826334691
-0.25686381544783604,0.8938713323697257,0.06875426976515034,0.8826645878603304,0.08017288732343118
-0.24698443793061162,0.8940552629116497,0.06910408131736691,0.8829463722270045,0.08059148852546696
-0.2371050604133871,0.894234281927844,0.06945432101892901,0.8832262940740844,0.08100867786732627
-0.22722568289616266,0.8944082350328247,0.0698038476133042,0.8835033223450884,0.08142358956059836
-0.21734630537893818,0.8945769964767596,0.07015166124647965,0.8837763999106093,0.08183555612383776
-0.20746692786171372,0.8947405145095946,0.07049693841884985,0.8840445108620151,0.08224413493036771
-0.19758755034448927,0.8948988552251506,0.07083906470458926,0.8843067462655891,0.08264913067447774
-0.18770817282726482,0.89505224357743,0.07117766458306901,0.8845623665759114,0.083050613307596
-0.17782879531004034,0.8952011003285373,0.0715126277697915,0.8848108590107643,0.08344893109036826
-0.16794941779281586,0.8953460737845526,0.07184413148726843,0.8850519883322493,0.08384471850531518
-0.1580700402755914,0.8954880653004594,0.07217265817829192,0.8852858396543178,0.0842388988756585
-0.14819066275836695,0.8956282476851884,0.07249900823416425,0.8855128521039499,0.08463268163686209
-0.13831128524114247,0.8957680758097465,0.07282430738750502,0.8857338423946153,0.08502755430639769
-0.12843190772391802,0.8959092889114968,0.0731500085021205,0.8859500176236037,0.08542526929233923
-0.11855253020669355,0.8960539042916553,0.073477887579837,0.8861629768712322,0.08582782577093373
-0.10867315268946909,0.8962042023163806,0.07381003389497115,0.8863747014562262,0.08623744694582108
-0.09879377517224464,0.8963627028495512,0.0741488342599412,0.8865875339791829,0.0866565530758566
-0.08891439765502017,0.8965321334624257,0.07449695151920901,0.8868041465610877,0.08708773072355414
-0.0790350201377957,0.8967153899767794,0.07485729746201328,0.8870274989479009,0.0875336987312978
-0.06915564262057124,0.8969154900988252,0.07523300043604803,0.8872607874016416,0.08799727147720995
-0.05927626510334678,0.8971355210864668,0.07562736803315158,0.8875073855253187,0.08848131999669831
-0.04939688758612232,0.8973785825577189,0.07604384530311406,0.887770778370645,0.08898873157925645
-0.03951751006889785,0.8976477256894232,0.0764859690317709,0.888054491346959,0.08952236846329205
-0.02963813255167339,0.8979458901691422,0.07695731869363254,0.8883620155855548,0.09008502625502332
-0.019758755034448926,0.8982758403464063,0.07746146475639215,0.8886967315103923,0.09067939269138957
-0.009879377517224463,0.8986401020800746,0.07800191507386084,0.8890618324238809,0.09130800735217107
0.0,0.8990409017949121,0.07858206015428842,0.8894602499315688,0.09197322290389696
0.009879377517224463,0.8994801092418446,0.07920511813184837,0.8898945830038224,0.09267716842849612
0.019758755034448926,0.8999591854027662,0.07987408029948172,0.8903670324042922,0.09342171535389682
0.02963813255167339,0.9004791368930638,0.08059165808062228,0.8908793421076443,0.09420844646279214
0.03951751006889785,0.9010404780948003,0.08136023232485774,0.8914327491828248,0.09503862841041402
0.04939688758612232,0.9016432021031144,0.0821818058077486,0.8920279434382453,0.09591318813320637
0.05927626510334678,0.9022867613908608,0.0830579597972589,0.8926650379134802,0.09683269347849574
0.06915564262057124,0.9029700588955086,0.08398981551812595,0.8933435510649809,0.0977973383312783
0.0790350201377957,0.9036914500120135,0.08497800130062175,0.8940624012339937,0.0988069324586448
0.08891439765502017,0.9044487557404159,0.08602262614132276,0.8948199137109604,0.09986089623561994
0.09879377517224464,0.9052392869922757,0.08712326033057241,0.895613840426094,0.10095826035868348
0.10867315268946909,0.9060598798109358,0.08827892371437801,0.896441392008747,0.10209767059527361
0.11855253020669355,0.9069069410123384,0.08948808205775645,0.8972992816728744,0.10327739755937675
0.12843190772391802,0.907776503511022,0.09074865186253615,0.8981837801105803,0.10449535144507138
0.13831128524114247,0.9086642903652173,0.0920580138660498,0.8990907803144708,0.10574910159176658
0.14819066275836695,0.9095657863606316,0.09341303530907906,0.9000158710100981,0.10703590069700551
0.1580700402755914,0.910476315759228,0.09481010091317897,0.9009544171655555,0.10835271343525439
0.16794941779281586,0.9113911246713376,0.0962451523508812,0.9019016458630887,0.10969624918427133
0.17782879531004034,0.9123054663705393,0.09771373582934753,0.9028527356697529,0.11106299850472084
0.18770817282726482,0.9132146877641397,0.09921105724138893,0.9038029075361714,0.1124492729640244
0.19758755034448927,0.9141143151603867,0.1007320441703116,0.9047475151852736,0.11385124784248166
0.20746692786171372,0.9150001374387271,0.10227141387021114,0.9056821329304692,0.11526500720904168
0.21734630537893818,0.9158682847328538,0.1038237461848545,0.9066026388844083,0.11668659080646326
0.22722568289616266,0.9167153007786447,0.10538356022032978,0.9075052915875936,0.11811204214181667
0.2371050604133871,0.9175382071605213,0.10694539345359576,0.9083867981983726,0.11953745713931027
0.24698443793061162,0.9183345578097523,0.1085038818455726,0.9092443725429302,0.1209590326793542
0.25686381544783604,0.9191024822658561,0.11005383943814641,0.9100757815219821,0.12237311432175908
0.2667431929650605,0.9198407164060601,0.11159033585405947,0.910879378609092,0.12377624249324258
0.27662257048228495,0.9205486195759801,0.11310877009146061,0.9116541234486525,0.12516519641122817
0.2865019479995094,0.9212261773151511,0.11460493901483608,0.9123995868673662,0.1265370350184976
0.2963813255167339,0.9218739891614058,0.11607509899432938,0.9131159409450292,0.12788913421776565
0.30626070303395836,0.9224932413357244,0.11751601923843245,0.9138039341450974,0.12921921972271394
0.3161400805511828,0.9230856644512248,0.1189250255018256,0.9144648518752505,0.13052539488330697
0.32601945806840726,0.9236534767532453,0.12030003303057334,0.9151004632282512,0.13180616289892622
0.3358988355856317,0.924199313778399,0.12163956782913313,0.9157129550349754,0.1330604429033091
0.3457782131028562,0.924726145714773,0.12294277559422007,0.9163048547384781,0.134287579490424
0.3556575906200807,0.9252371841478875,0.12420941795414117,0.9168789439600397,0.13548734534979856
0.36553696813730513,0.9257357802809661,0.12543985597164692,0.9174381649675432,0.13665993679255112
0.37541634565452964,0.9262253171149054,0.12663502120474632,0.9179855225611309,0.13780596207407966
0.38529572317175415,0.9267090984519362,0.1277963749629029,0.9185239841511007,0.13892642255417573
0.39517510068897854,0.92719023793297,0.12892585673391424,0.9190563810042833,0.14002268687789132
0.405054478206203,0.927671551613848,0.1300258230771573,0.9195853137659937,0.1410964585079638
0.41493385572342745,0.9281554578077815,0.13109897856899974,0.9201130654094322,0.14214973708872208
0.4248132332406519,0.9286438880435903,0.13214830063365354,0.9206415247107201,0.14318477426850934
0.43469261075787635,0.9291382129816819,0.13317696028610038,0.9211721231805649,0.14420402474880378
0.4445719882751008,0.9296391869597123,0.13418824094316614,0.9217057880929863,0.14521009345925098
0.4544513657923253,0.9301469144756863,0.13518545751677424,0.9222429138277405,0.14620567987449284
0.46433074330954976,0.9306608413304416,0.1361718779851521,0.9227833531845784,0.14719352058680527
0.4742101208267742,0.9311797723262509,0.13715064954177644,0.9233264296367069,0.14817633132414879
0.4840894983439987,0.9317019163517628,0.13812473125015517,0.9238709706825666,0.14915674965266026
0.49396887586122323,0.9322249583961872,0.1390968348907211,0.9244153615519387,0.15013727962275325
0.5038482533784476,0.9327461565762383,0.14006937538320374,0.92495761756232,0.15112023960641116
0.5137276308956721,0.933262460708185,0.14104443181592274,0.9254954724515061,0.15210771452833208
0.5236070084128965,0.9337706474259699,0.1420237197271434,0.9260264790934595,0.15310151361465488
0.533486385930121,0.9342674654714405,0.14300857487933116,0.9265481182024826,0.15410313467046952
0.5433657634473454,0.9347497837140741,0.14399994836217644,0.927057910016991,0.1551137357527251
0.5532451409645699,0.9352147338398862,0.14499841247196138,0.9275535235930569,0.156134114931224
0.5631245184817943,0.935659839600172,0.14600417645964175,0.9280328782847472,0.1571646986310161
0.5730038959990188,0.9360831250986726,0.147017110932556,0.9284942322752971,0.1582055388296995
0.5828832735162434,0.9364831958213429,0.14803677944708576,0.9289362536584679,0.15925631914891997
0.5927626510334678,0.9368592878999289,0.1490624756508803,0.9293580705264505,0.16031636963762855
0.6026420285506923,0.9372112832988253,0.15009326422896144,0.9297592977432322,0.16138468980296322
0.6125214060679167,0.9375396910162106,0.15112802387999202,0.9301400394820802,0.16245997921092098
0.6224007835851411,0.9378455967570938,0.152165490595492,0.9305008680759206,0.16354067476138665
0.6322801611023656,0.9381305856330064,0.1532042996306922,0.9308427811499752,0.164624993548501
0.6421595386195902,0.9383966440731812,0.15424302473299287,0.9311671402632203,0.16571098005520804
0.6520389161368145,0.9386460481614222,0.15528021342217999,0.931475595278561,0.16679655630671925
0.6619182936540392,0.9388812459862442,0.1563144173834893,0.9317699993409163,0.1678795735270478
0.6717976711712634,0.9391047413333555,0.15734421732702406,0.9320523196292024,0.16895786380975783
0.6816770486884879,0.9393189852508856,0.15836824197134672,0.9323245489638792,0.1700292903310702
0.6915564262057124,0.939526280817429,0.15938518111190922,0.9325886229292304,0.17109179470107713
0.7014358037229369,0.9397287050016772,0.16039379302388973,0.9328463464723773,0.172143440165726
0.7113151812401614,0.93992804997941,0.16139290671278786,0.9330993330480457,0.1731824495351923
0.7211945587573858,0.9401257848079563,0.16238141975533302,0.9333489583787039,0.17420723691812315
0.7310739362746103,0.9403230370567708,0.16335829266035617,0.9335963298781668,0.175216432579117
0.7409533137918347,0.9405205929253264,0.16432254081885556,0.933842271819788,0.1762089005003133
0.7508326913090593,0.9407189135799453,0.16527322520125268,0.9340873254759473,0.1771837485074798
0.7607120688262836,0.9409181649127688,0.16620944299660478,0.9343317627557878,0.17814033110603728
0.7705914463435083,0.9411182576490379,0.16713031937405792,0.9345756113436497,0.17907824545213263
0.7804708238607325,0.941318894668478,0.168035001483638,0.9348186889977567,0.17999732114724776
0.7903502013779571,0.9415196225205077,0.16892265570564008,0.9350606444972346,0.18089760478142664
0.8002295788951815,0.9417198843571531,0.16979246901076073,0.9353010027079803,0.1817793403504252
0.810108956412406,0.9419190718404015,0.17064365511306595,0.9355392113476876,0.18264294682761775
0.8199883339296304,0.9421165739658274,0.17147546589201693,0.9357746872407093,0.18348899427566576
0.8298677114468549,0.9423118211516385,0.17228720833562827,0.9360068601348056,0.18431817993102026
0.8397470889640793,0.9425043233483597,0.17307826702220608,0.936235212479004,0.18513130568369598
0.8496264664813038,0.9426937013120067,0.17384813192074428,0.9364593139102396,0.1859292583050786
0.8595058439985284,0.9428797105409413,0.17459643105749126,0.9366788495479103,0.18671299364976582
0.8693852215157527,0.9430622576962808,0.1753229673755306,0.9368936415332871,0.18748352587777098
0.8792645990329774,0.9432414096038169,0.17602775891201028,0.937103663564572,0.1882419225170827
0.8891439765502016,0.9434173951705735,0.1767110812397199,0.937309048458985,0.18898930592166074
0.8990233540674262,0.9435906007418956,0.17737351097110615,0.937510089016869,0.18972686138605394
0.9089027315846506,0.9437615595770622,0.17801596900765154,0.9377072326655993,0.19045585186572805
0.9187821091018751,0.9439309362354126,0.17863976213902877,0.9379010705238447,0.19117763893341339
0.9286614866190995,0.9440995067438024,0.17924662155677829,0.9380923216491047,0.1918937092881845
0.938540864136324,0.9442681354631023,0.17983873684766982,0.9382818133167651,0.19260570583733383
0.9484202416535484,0.9444377495896336,0.18041878407260248,0.9384704582287425,0.1933154621026411
0.9582996191707729,0.9446093122201473,0.18098994661715456,0.9386592295686453,0.19402503847269953
0.9681789966879975,0.9447837948793186,0.18155592761801648,0.9388491348106188,0.19473675864061013
0.9780583742052218,0.9449621503597759,0.182120952923009,0.939041189155592,0.19545324443908252
0.9879377517224465,0.945145286659352,0.18268976372784215,0.9392363894139834,0.19617744721847943
0.9978171292396707,0.945334042721293,0.1832675982461577,0.9394356890829001,0.19691267391129436
1.0076965067568953,0.9455291665933488,0.18386016200601402,0.9396399752807852,0.19766260599056545
1.0175758842741196,0.9457312965235395,0.18447358662061328,0.9398500481078521,0.1984313096592607
1.0274552617913442,0.9459409454064954,0.18511437714808987,0.940066602898446,0.19922323580007678
1.0373346393085685,0.9461584888869853,0.1857893484286609,0.9402902157258083,0.20004320846572968
1.047214016825793,0.9463841573188974,0.18650555106125816,0.9405213324121031,0.2008964009921611
1.0570933943430176,0.9466180316707116,0.1872701879497703,0.9407602611906547,0.20178829916298646
1.066972771860242,0.9468600433644723,0.18809052260510817,0.9410071690641888,0.202724651233388
1.0768521493774665,0.9471099779363659,0.18897378062758086,0.9412620818056475,0.20371140502482793
1.0867315268946909,0.9473674823150078,0.1899270460089137,0.9415248874574095,0.2047546327169028
1.0966109044119154,0.9476320754300347,0.19095715407949732,0.9417953431031679,0.2058604443773895
1.1064902819291398,0.9479031617899814,0.192070583079458,0.9420730846143746,0.20703489167387634
1.1163696594463643,0.948180047605887,0.19327334644786232,0.9423576390121752,0.20828386358834153
1.1262490369635887,0.9484619589865523,0.194570887999484,0.9426484390357389,0.20961297629813042
1.1361284144808133,0.9487480616935852,0.1959679821905134,0.9429448394704233,0.21102745968227832
1.1460077919980376,0.9490374819197421,0.19746864166166442,0.9432461347634221,0.21253204315138996
1.1558871695152622,0.9493293275427891,0.1990760341884837,0.9435515774415199,0.214130843674
1.1657665470324867,0.9496227093090667,0.200792411064346,0.9438603968439593,0.21582725897572408
1.175645924549711,0.9499167614157918,0.20261904879259318,0.9441718176938537,0.2176238689145056
1.1855253020669356,0.9502106609882305,0.20455620577239955,0.9444850780522634,0.21952234798267314
1.19540467958416,0.9505036459863706,0.2066030954309614,0.9447994462302322,0.2215233917530907
1.2052840571013845,0.9507950311245118,0.20875787698606924,0.945114236273605,0.22362665987317693
1.2151634346186089,0.9510842214449365,0.21101766472237388,0.9454288216832355,0.22583073791975913
1.2250428121358334,0.9513707232520802,0.21337855633670727,0.9457426470868296,0.22813312006436684
1.2349221896530578,0.9516541521847064,0.21583568055832886,0.9460552376378438,0.23053021406932833
1.2448015671702821,0.9519342382787763,0.21838326388504065,0.9463662059790033,0.23301736964834124
1.254680944687507,0.9522108279511566,0.22101471590231253,0.9466752566726994,0.23558893069114153
1.2645603222047312,0.9524838829121665,0.22372273227665052,0.9469821880651602,0.23823831128199288
1.2744396997219558,0.9527534760913712,0.22649941414338842,0.9472868916154592,0.24095809484871156
1.2843190772391804,0.9530197847341871,0.22933640224982535,0.9475893487816062,0.2437401551765257
1.2941984547564047,0.9532830808950455,0.23222502387399838,0.947889625613878,0.24657579742363858
1.304077832273629,0.9535437196145063,0.23515645022394524,0.9481878652578718,0.2494559166977318
1.3139572097908536,0.9538021251213799,0.23812186173826397,0.9484842786164659,0.2523711712096861
1.3238365873080784,0.9540587754454101,0.24111261846178997,0.9487791334589313,0.25531216652718564
1.3337159648253025,0.9543141858604032,0.24412043246536666,0.9490727422971353,0.25826964702072763
1.3435953423425269,0.9545688916011118,0.24713753912030803,0.949365449371502,0.26123469024112034
1.3534747198597514,0.9548234303092643,0.2501568639298055,0.9496576171037797,0.26419889970288263
1.3633540973769758,0.9550783246646576,0.25317218156386534,0.9499496123785481,0.26715459138260084
1.3732334748942003,0.955334065646331,0.2561782637431564,0.9502417930118161,0.270094969184028
1.383112852411425,0.9555910968468867,0.2591710126711818,0.9505344947522825,0.2730142846791975
1.3929922299286495,0.9558498002306749,0.2621475768233546,0.9508280191402968,0.27590797661143907
1.4028716074458738,0.9561104836847426,0.2651064460647951,0.9511226225209393,0.278772785943751
1.4127509849630981,0.9563733706612803,0.26804752328409137,0.9514185064727189,0.28160684265356617
1.4226303624803227,0.9566385921531602,0.27097216999521306,0.9517158098721822,0.2844097210087507
1.4325097399975475,0.9569061811815343,0.2738832236709803,0.9520146027692933,0.2871824607028853
1.4423891175147716,0.9571760699080172,0.27678498492523573,0.9523148821990114,0.28992755197064174
1.452268495031996,0.957448089415427,0.27968317305322493,0.9526165700033118,0.29264888363347225
1.4621478725492205,0.9577219721321879,0.2825848488667571,0.952919512685297,0.2953516539259526
1.4720272500664449,0.9579973568080655,0.28549830421900946,0.953223483265311,0.29804224490519904
1.4819066275836694,0.9582737958846457,0.28843291810061,0.9535281850584424,0.30072806222834014
1.491786005100894,0.9585507650444858,0.2913989797023782,0.9538332572456512,0.3034173430722437
1.5016653826181185,0.9588276746696838,0.2944074793809985,0.9541382820672024,0.30611893593970907
1.511544760135343,0.9591038828950111,0.29746986903441,0.9544427934290914,0.30884205701973594
1.5214241376525672,0.9593787099038741,0.30059779399901654,0.9547462866806686,0.31159602861787333
1.5313035151697918,0.9596514530880699,0.3038027992294727,0.9550482292963733,0.3143900059173255
1.5411828926870166,0.9599214026751997,0.3070960132259013,0.9553480721759902,0.3172326989441854
1.5510622702042407,0.9601878574210408,0.3104878139487889,0.9556452612674439,0.3201320970639378
1.560941647721465,0.9604501399682273,0.31398748182756464,0.9559392492130636,0.3230952036065636
1.5708210252386896,0.9607076114870072,0.3176028459461549,0.9562295067253852,0.326127788282834
1.5807004027559142,0.9609596852381695,0.32133993059830634,0.9565155334107361,0.329234164897752
1.5905797802731385,0.9612058387316775,0.3252026106633399,0.9567968677785653,0.3324170014771184
1.600459157790363,0.9614456241961521,0.3291922856641384,0.9570730962001974,0.33567716929496944
1.6103385353075876,0.9616786771228858,0.33330758391792925,0.9573438606125645,0.33901363642580246
1.620217912824812,0.9619047227021859,0.33754410982751887,0.9576088647986633,0.342423410357127
1.6300972903420363,0.9621235800280061,0.34189424898714754,0.9578678791168861,0.34590153290502956
1.6399766678592609,0.9623351640074418,0.3463470472260048,0.9581207435939653,0.34944112920752957
1.6498560453764857,0.9625394849730482,0.3508881807307767,0.9583673693407719,0.3530335109662948
1.6597354228937098,0.9627366460564528,0.35550003462555846,0.9586077382945429,0.356668332414335
1.6696148004109341,0.9629268384397165,0.3601619063962734,0.958841901334961,0.36033379576101665
1.6794941779281587,0.9631103346548346,0.36485034781168824,0.9590699748628587,0.3640169011678699
1.6893735554453833,0.963287480150224,0.3695396539940187,0.959292135968945,0.3677037347051262
1.6992529329626076,0.9634586833847709,0.3742025006161059,0.95950861635402,0.37137978629732815
1.7091323104798322,0.9636244047439562,0.37881071970307156,0.9597196951916322,0.3750302884528242
1.7190116879970567,0.9637851445979084,0.3833361915047447,0.9599256911475029,0.378640565647855
1.728891065514281,0.9639414308373695,0.3877518153251386,0.9601269537875572,0.382196383654274
1.7387704430315054,0.9640938062301738,0.39203250771892456,0.9603238546168804,0.3856842879019333
1.74864982054873,0.9642428159378946,0.3961561644194772,0.9605167779959815,0.38909192017861854
1.7585291980659548,0.9643889955200048,0.40010451542330494,0.9607061121775806,0.3924083036007767
1.7684085755831789,0.9645328597317191,0.40386380329241156,0.9608922406977669,0.39562408682633865
1.7782879531004032,0.9646748923923442,0.40742522451326646,0.9610755343393146,0.3987317398957011
1.7881673306176278,0.9648155375644029,0.4107850926678285,0.9612563438636095,0.40172569582760936
1.7980467081348523,0.9649551922411675,0.41394470830568564,0.9614349936808423,0.4046024340943223
1.8079260856520767,0.965094200692805,0.41690995006525844,0.96161177659756,0.40736050427093123
1.8178054631693012,0.9652328505705544,0.4196906300296043,0.9617869497464124,0.41000049040175
1.8276848406865258,0.9653713708156882,0.4222996788218233,0.9619607317668395,0.4125249188508717
1.8375642182037502,0.9655099313670193,0.4247522390463401,0.9621333012677417,0.41493811450227697
1.8474435957209745,0.9656486446089084,0.4270647478667168,0.9623047965657866,0.41724601205048206
1.857322973238199,0.9657875684525968,0.4292540814886604,0.9624753166561568,0.41945593068962517
1.8672023507554238,0.965926710898609,0.43133681860077266,0.962644923338114,0.4215763216969014
1.877081728272648,0.9660660358881997,0.43332865991044534,0.9628136443858735,0.423616499164934
1.8869611057898723,0.9662054702184378,0.4352440203590252,0.9629814776276381,0.42558636443907283
1.8968404833070969,0.9663449112694114,0.4370957923029989,0.9631483957721689,0.4274961346555538
1.9067198608243214,0.9664842352738865,0.4388952637398654,0.9633143518043801,0.4293560851742211
1.9165992383415458,0.9666233058499528,0.44065216626389175,0.9634792847587947,0.43117631469614587
1.9264786158587703,0.966761982515951,0.4423748226781215,0.9636431256733518,0.4329665405116972
1.936357993375995,0.966900128914201,0.44407036329921207,0.963805803525337,0.43473592971285907
1.9462373708932192,0.9670376204854239,0.445744981940609,0.9639672509568398,0.4364929704092027
1.9561167484104436,0.9671743513587023,0.4474042063037807,0.9641274096080737,0.4382453850991694
1.9659961259276681,0.9673102402515812,0.4490531621475445,0.9642862348935324,0.44000008645640426
1.975875503444893,0.9674452352104883,0.45069681545757473,0.9644437000769295,0.4417631739792443
1.985754880962117,0.9675793170619201,0.4523401814400316,0.9645997995262852,0.44353996829590975
1.9956342584793414,0.9677125014885071,0.4539884932456645,0.9647545510587887,0.44533507848236176
2.005513635996566,0.9678448396898068,0.45564732677218467,0.9649079973160566,0.447152496584028
2.0153930135137905,0.9679764176340295,0.45732268067306014,0.965060206142411,0.44899571267115
2.025272391031015,0.9681073539524913,0.45902101286197516,0.9652112699715801,0.45086784321923223
2.035151768548239,0.9682377965720014,0.46074923641761245,0.965361304259035,0.45277176539466535
2.045031146065464,0.9683679182203347,0.46251467894800435,0.9655104450278003,0.454710249930809
2.0549105235826883,0.9684979109752023,0.46432501025068107,0.9656588456233643,0.45668608567919533
2.0647899010999127,0.9686279800566848,0.4661881435790165,0.9658066727981627,0.45870218958146214
2.074669278617137,0.9687583370860496,0.4681121160599764,0.9659541022665656,0.46076169668975026
2.084548656134362,0.9688891930495848,0.47010495385564943,0.9661013138874929,0.4628680259207258
2.094428033651586,0.9690207512141042,0.47217452756152445,0.9662484866425244,0.46502491841206145
2.1043074111688105,0.9691532002409118,0.4743284031204241,0.9663957935830969,0.46723644661001734
2.1141867886860353,0.9692867077372865,0.476573693227026,0.9665433969202107,0.46950699350340575
2.1240661662032596,0.9694214144692609,0.478916913823122,0.9666914434247807,0.4718412026858534
2.133945543720484,0.9695574294370917,0.48136384985325403,0.9668400602958112,0.4742439011317926
2.1438249212377083,0.9696948259861168,0.4839194339762761,0.9669893516380536,0.4767199976736875
2.153704298754933,0.9698336390915356,0.48658764142095023,0.9671393956704754,0.479274361135811
2.1635836762721574,0.9699738639171442,0.48937140364184967,0.9672902427631168,0.48191168288660113
2.1734630537893818,0.9701154557063889,0.4922725428837889,0.9674419143727376,0.48463632919661404
2.183342431306606,0.97025833102058,0.4952917292064548,0.9675944029186475,0.487452189218026
2.193221808823831,0.9704023702950838,0.49842846096332605,0.9677476726094336,0.4903625246263189
2.2031011863410552,0.9705474216411512,0.5016810691776283,0.9679016612006215,0.4933698269829482
2.2129805638582796,0.9706933057800873,0.5050467457200778,0.9680562826328664,0.4964756886927324
2.2228599413755044,0.970839821958989,0.5085215946754742,0.9682114304717074,0.4996806930498525
2.2327393188927287,0.9709867546644371,0.5121007057944376,0.9683669820434195,0.5029843283048482
2.242618696409953,0.9711338809233613,0.5157782484691185,0.9685228031385625,0.5063849299591563
2.2524980739271774,0.9712809779596322,0.5195475842533711,0.9686787531355004,0.5098796546245499
2.262377451444402,0.9714278309614512,0.5234013955740283,0.9688346903816919,0.5134644877964528
2.2722568289616265,0.9715742407087187,0.5273318279552276,0.9689904776607577,0.5171342868093515
2.282136206478851,0.9717200308114855,0.5313306428061789,0.9691459875691543,0.5208828590983378
2.292015583996075,0.9718650543202927,0.5353893776074905,0.969301107627231,0.524703074713857
2.3018949615133,0.9720091994864077,0.5394995101744738,0.9694557449561628,0.5285870108587776
2.3117743390305243,0.9721523944741881,0.5436526235791511,0.9696098303638834,0.5325261250705156
2.3216537165477487,0.9722946108583127,0.5478405682764516,0.9697633217000283,0.536511452588868
2.3315330940649734,0.9724358657745463,0.5520556180038854,0.9699162063608857,0.5405338224649852
2.341412471582198,0.9725762226329357,0.556290616106511,0.9700685028504719,0.5445840861102641
2.351291849099422,0.9727157903457134,0.5605391090780901,0.9702202613317286,0.548653351286344
2.3611712266166465,0.9728547210673739,0.5647954643020504,0.9703715631322777,0.5527332140272916
2.3710506041338713,0.972993206490053,0.5690549692186224,0.9705225192006381,0.5568159806883464
2.3809299816510956,0.9731314727820859,0.57331390943319,0.9706732675410024,0.5608948722546968
2.39080935916832,0.9732697743000964,0.5775696236109198,0.9708239696859858,0.5649642032367532
2.4006887366855443,0.9734083862438975,0.5818205333693859,0.9709748062969045,0.56901952793805
2.410568114202769,0.9735475964576328,0.5860661467793973,0.9711259720085524,0.5730577476145166
2.4204474917199934,0.9736876966089653,0.5903070345099964,0.97127766965996,0.5770771730480266
2.4303268692372177,0.973828972999776,0.5945447781024966,0.9714301040728099,0.5810775383225278
2.4402062467544425,0.9739716972761332,0.5987818903270502,0.9715834755551175,0.5850599630971894
2.450085624271667,0.9741161173117355,0.6030217080611182,0.971737973318271,0.5890268623861238
2.459965001788891,0.9742624485373843,0.6072682586311383,0.9718937690009107,0.5929818047345067
2.4698443793061156,0.9744108659793127,0.6115261010768772,0.9720510104925343,0.5969293216699796
2.4797237568233403,0.974561497251614,0.6158001443342438,0.9722098162438128,0.6008746733373864
2.4896031343405642,0.9747144167230647,0.6200954448902376,0.9723702702388397,0.6048235772142353
2.4994825118577895,0.9748696410469977,0.6244169870482011,0.972532417787909,0.6087819086644745
2.509361889375014,0.9750271262054735,0.628769449558728,0.9726962622777042,0.6127553837238018
2.519241266892238,0.9751867661768581,0.6331569630277398,0.9728617629902424,0.6167492358234636
2.5291206444094625,0.9753483932902839,0.6375828632135476,0.9730288340726289,0.6207678990577633
2.539000021926687,0.9755117802826543,0.642049446070895,0.9731973447080966,0.6248147109997063
2.5488793994439116,0.9756766440252388,0.646557731187494,0.9733671205052028,0.6288916479031899
2.558758776961136,0.9758426508389233,0.6511072410722477,0.973537946088022,0.6329991043569657
2.5686381544783607,0.9760094232712241,0.6556958045634446,0.9737095688360484,0.6371357280644733
2.5785175319955846,0.9761765481656017,0.6603193933772785,0.9738817036899196,0.6412983184399236
2.5883969095128094,0.976343585815671,0.6649720014317314,0.9740540389083088,0.6454817951992778
2.5982762870300338,0.9765100799647275,0.6696455769446773,0.9742262426339096,0.6496792401889403
2.608155664547258,0.9766755683855483,0.6743300172686736,0.9743979701025458,0.6538820124748419
2.6180350420644825,0.9768395937574506,0.6790132358061808,0.9745688713103811,0.6580799333789361
2.6279144195817072,0.977001714547638,0.6836813089443574,0.974738598939928,0.6622615348861971
2.637793797098932,0.9771615156022647,0.688318708557005,0.9749068163371075,0.6664143618457656
2.647673174616157,0.9773186181594473,0.692908622081968,0.9750732053286136,0.6705253158383115
2.6575525521333807,0.977472689011503,0.6974333574275129,0.9752374736720362,0.6745810266372142
2.667431929650605,0.977623448566547,0.7018748240776302,0.9753993619398742,0.6785682359753609
2.6773113071678294,0.9777706775896159,0.7062150750547904,0.9755586496531267,0.6824741779155901
2.6871906846850537,0.9779142224398186,0.7104368874140743,0.975715160499564,0.6862869405298218
2.6970700622022785,0.9780539986616207,0.7145243524896274,0.9758687664961234,0.6899957947825159
2.706949439719503,0.9781899928340331,0.7184634421805399,0.9760193909828614,0.6935914783987144
2.7168288172367276,0.9783222626298723,0.7222425151771484,0.9761670103673294,0.6970664249420156
2.7267081947539515,0.9784509350869987,0.7258527280554695,0.9763116545716636,0.7004149311679316
2.7365875722711763,0.9785762031430534,0.7292883210792341,0.9764534061697069,0.7036332587699182
2.7464669497884007,0.9786983205332812,0.7325467572324168,0.9765923982365764,0.7067196697130463
2.756346327305625,0.9788175951961248,0.7356287046735613,0.9767288109678051,0.7096743972790663
2.76622570482285,0.9789343813721151,0.7385378660643468,0.9768628671579924,0.7124995575751069
2.776105082340074,0.9790490706169518,0.7412806713104291,0.9769948266594327,0.7151990084668508
2.785984459857299,0.9791620819785667,0.7438658613625576,0.977124979968016,0.7177781646034107
2.795863837374523,0.9792738516095276,0.7463039983957832,0.9772536411066467,0.7202437783614521
2.8057432148917476,0.9793848220997925,0.7486069410723278,0.9773811399942696,0.722603697143618
2.815622592408972,0.9794954318201334,0.7507873226091969,0.9775078145014297,0.7248666075467451
2.8255019699261963,0.9796061045634439,0.7528580646226755,0.9776340024001845,0.7270417765210089
2.8353813474434206,0.9797172397596865,0.7548319523120408,0.9777600334175328,0.7291387988436913
2.8452607249606454,0.9798292035208409,0.7567212877952835,0.9778862215967498,0.7311673591144392
2.85514010247787,0.9799423207454615,0.7585376295877923,0.9780128581608308,0.7331370151317658
2.865019479995095,0.9800568684791895,0.7602916183326567,0.978140205056415,0.7350570080213731
2.874898857512319,0.9801730706888094,0.7619928826018432,0.9782684893361171,0.7369361029384643
2.8847782350295432,0.9802910945643825,0.7636500141774485,0.97839789851221,0.7387824626322678
2.8946576125467676,0.9804110484179546,0.7652705996709315,0.9785285769863398,0.7406035547039242
2.904536990063992,0.9805329811997349,0.7668612944121018,0.9786606236287575,0.7424060920585909
2.9144163675812167,0.9806568836049167,0.7684279248907393,0.9787940905478321,0.7441960048863064
2.924295745098441,0.9807826906979416,0.7699756072823676,0.9789289830568271,0.7459784415288391
2.934175122615666,0.9809102859373849,0.771508871382903,0.9790652608115991,0.7477577948152746
2.9440545001328897,0.9810395064451017,0.7730317813211353,0.9792028400604428,0.7495377498815669
2.9539338776501145,0.9811701493290128,0.7745480464917404,0.9793415969172605,0.7513213491244745
2.963813255167339,0.9813019788409576,0.7760611181032308,0.9794813715419013,0.7531110697674291
2.973692632684563,0.9814347341302265,0.7775742684733692,0.9796219730882249,0.754908909518897
2.983572010201788,0.9815681373403105,0.7790906516843432,0.9797631852613284,0.7567164759630124
2.9934513877190123,0.9817019017914406,0.7806133454200119,0.9799047723114958,0.7585350756154603
3.003330765236237,0.9818357399947162,0.7821453747582482,0.9800464852836412,0.7603657989811977
3.013210142753462,0.9819693712548963,0.7836897194059037,0.9801880683380573,0.7622095984405712
3.023089520270686,0.9821025286378237,0.7852493063713315,0.9803292649606717,0.7640673563429397
3.03296889778791,0.9822349651043076,0.7868269904003966,0.9804698238891489,0.765939941279189
3.0428482753051345,0.9823664586442207,0.7884255246859433,0.9806095045942299,0.7678282511149959
3.052727652822359,0.9824968162814877,0.790047524424587,0.9807480821737463,0.7697332419755709
3.0626070303395836,0.9826258768613109,0.7916954257620087,0.9808853515386456,0.7716559429620997
3.0724864078568084,0.9827535125740273,0.7933714425588092,0.9810211307959088,0.7735974569345214
3.082365785374033,0.9828796292139808,0.7950775232405486,0.9811552637610792,0.7755589482013012
3.092245162891257,0.9830041652152499,0.7968153097821922,0.981287621562842,0.7775416184034274
3.1021245404084814,0.9831270895475426,0.7985861006309054,0.9814181033322275,0.7795466722582961
3.1120039179257057,0.9832483985936664,0.800390819102179,0.9815466359990718,0.7815752751330967
3.12188329544293,0.9833681121634432,0.8022299885013132,0.9816731732468884,0.7836285046426484
3.131762672960155,0.9834862688266295,0.8041037149328257,0.9817976937038451,0.7857072986114422
3.141642050477379,0.9836029207684287,0.8060116784708483,0.9819201984707643,0.7878124018039993
3.151521427994604,0.9837181283848258,0.8079531330797455,0.9820407081067041,0.7899443138136183
3.1614008055118283,0.9838319548408092,0.8099269154010044,0.9821592592076218,0.7921032404109104
3.1712801830290527,0.9839444608123975,0.8119314622643189,0.9822759007238989,0.7942890504955856
3.181159560546277,0.9840556996233375,0.8139648365415544,0.982390690167305,0.7965012405745427
3.1910389380635014,0.9841657129697963,0.8160247607452549,0.9825036898576728,0.7987389084143591
3.200918315580726,0.9842745274019231,0.8181086575813381,0.982614963353704,0.8010007371957789
3.2107976930979505,0.984382151700714,0.8202136965008882,0.9827245722016568,0.8032849911414742
3.2206770706151753,0.9844885752532402,0.8223368451602804,0.9828325731200938,0.8055895232065272
3.2305564481324,0.9845937674902618,0.8244749245934611,0.9829390157194688,0.80791179502441
3.240435825649624,0.9846976784089303,0.8266246668257957,0.9830439408323102,0.8102489089004973
3.2503152031668483,0.9848002401611615,0.8287827736156326,0.9831473795044501,0.8125976512510799
3.2601945806840726,0.984901369646837,0.8309459749972908,0.9832493526705984,0.814954546508843
3.2700739582012974,0.9850009720117486,0.8331110863167024,0.9833498715100023,0.8173159201658156
3.2799533357185218,0.9850989449145512,0.8352750624970902,0.98344893845053,0.819677969311162
3.2898327132357466,0.9851951833962282,0.8374350483450712,0.9835465487637177,0.82203683875234
3.2997120907529713,0.9852895851608046,0.8395884238052171,0.9836426926695946,0.8243887005915407
3.3095914682701952,0.9853820560581935,0.8417328431908135,0.9837373578498101,0.8267298349713152
3.3194708457874196,0.9854725155498019,0.8438662675574546,0.9838305322509846,0.8290567096089361
3.329350223304644,0.9855609019352303,0.8459869895409922,0.983922207048397,0.8313660557120413
3.3392296008218683,0.985647177124246,0.8480936501488775,0.9840123796330722,0.8336549379107048
3.349108978339093,0.9857313307519691,0.8501852471705708,0.9841010564837844,0.8359208159539494
3.3589883558563174,0.9858133834565013,0.8522611350548103,0.984188255789056,0.8381615961009199
3.3688677333735426,0.9858933891662712,0.85432101628554,0.9842740096932427,0.8403756703858712
3.3787471108907665,0.9859714362782684,0.8563649244705863,0.984358366054505,0.8425619422474866
3.388626488407991,0.9860476476468893,0.8583931995342534,0.984441389620802,0.8447198373807651
3.398505865925215,0.9861221793449988,0.8604064555735945,0.9845231625519353,0.8468492990860866
3.4083852434424395,0.9861952182025695,0.8624055420950371,0.984603784240737,0.8489507678455538
3.4182646209596643,0.9862669781723583,0.8643914994905073,0.9846833704133932,0.851025145340265
3.4281439984768887,0.9863376956149807,0.8663655097376141,0.9847620515170855,0.8530737436210923
3.4380233759941135,0.9864076236359249,0.8683288434146246,0.9848399704311116,0.8550982206457286
3.4479027535113382,0.9864770256431052,0.8702828042060337,0.9849172795648539,0.8571005038809504
3.457782131028562,0.9865461683241835,0.8722286721370275,0.9849941374309145,0.8590827041249179
3.4676615085457865,0.986615314267006,0.8741676468139898,0.9850707048039631,0.8610470221130896
3.477540886063011,0.986684714463222,0.8761007919627046,0.9851471405940451,0.8629956508159401
3.4874202635802356,0.986754600943848,0.8780289825457799,0.9852235975770408,0.8649306766005898
3.49729964109746,0.9868251797958532,0.8799528557061291,0.9853002181336498,0.8668539825962276
3.5071790186146847,0.9868966248007127,0.8818727667245196,0.9853771301517874,0.8687671576612122
3.5170583961319095,0.9869690719195106,0.8837887510969826,0.9854544432450217,0.8706714142871688
3.5269377736491334,0.9870426148250717,0.8857004937333404,0.9855322454320987,0.8725675185850381
3.5368171511663578,0.9871173016505326,0.8876073061525105,0.9856106004095209,0.8744557351773159
3.546696528683582,0.9871931330866988,0.8895081124051525,0.9856895455313909,0.8763357893724519
3.5565759062008064,0.9872700619186967,0.8914014442913132,0.9857690905884702,0.8782068484305792
3.566455283718031,0.9873479940471556,0.8932854462618831,0.9858492174528191,0.8800675230599837
3.5763346612352556,0.9874267909919258,0.8951578901998958,0.9859298806259074,0.8819158895333278
3.586214038752481,0.9875062738286932,0.8970162000731174,0.9860110086981098,0.8837495320102919
3.5960934162697047,0.987586228462334,0.8988574862352667,0.9860925066966296,0.8855656038332498
3.605972793786929,0.9876664120969926,0.9006785889320175,0.9861742592685979,0.8873609057632005
3.6158521713041534,0.9877465607230725,0.9024761303423775,0.98625613461699,0.8891319783850702
3.6257315488213777,0.9878263974069255,0.9042465742591146,0.9863379890804962,0.8908752052750334
3.6356109263386025,0.9879056411410988,0.9059862922871449,0.9864196722250718,0.89258692302525
3.645490303855827,0.9879840159925005,0.9076916352203005,0.986501032295781,0.8942635338951015
3.6553696813730516,0.988061260273407,0.9093590080496285,0.9865819218629878,0.8959016167260611
3.6652490588902764,0.9881371354563111,0.9109849468662788,0.9866622034878436,0.8974980318323923
3.6751284364075003,0.9882114345583101,0.9125661957562768,0.9867417552282886,0.8990500158623952
3.6850078139247247,0.9882839897339547,0.9140997816515166,0.9868204758089761,0.900555263102334
3.694887191441949,0.9883546788368051,0.9155830850109762,0.9868982892861733,0.9020119903424192
3.704766568959174,0.9884234307387306,0.917013904169462,0.9869751490519826,0.9034189832049976
3.714645946476398,0.988490229231363,0.9183905112199957,0.9870510410403344,0.9047756227045755
3.724525323993623,0.9885551153749682,0.9197116974022028,0.9871259860199645,0.9060818917170871
3.7344047015108477,0.9886181882051233,0.9209768061638322,0.9872000408858967,0.9073383619299501
3.7442840790280716,0.9886796037555463,0.9221857523544545,0.9872732988903756,0.9085461626750446
3.754163456545296,0.9887395724048219,0.9233390264040167,0.987345888785416,0.9097069337697348
3.7640428340625203,0.988798354604046,0.9244376828325824,0.9874179728815955,0.9108227650711188
3.7739222115797446,0.9888562550901336,0.9254833130214926,0.9874897440599866,0.911896125861426
3.7838015890969694,0.9889136157342295,0.9264780028306956,0.9875614218056371,0.912929787415509
3.7936809666141937,0.9889708072150165,0.9274242763418225,0.9876332473603774,0.913926742154393
3.803560344131419,0.9890282197415278,0.9283250277010019,0.9877054781194797,0.9148901226726839
3.813439721648643,0.9890862530783122,0.9291834436802642,0.9877783814196058,0.9158231236625594
3.823319099165867,0.9891453061466605,0.9300029201176669,0.9878522278842686,0.9167289293704088
3.8331984766830915,0.989205766488472,0.9307869757806282,0.9879272845067631,0.9176106487458495
3.843077854200316,0.9892679998838934,0.9315391673780724,0.9880038076591641,0.9184712599105426
3.8529572317175407,0.9893323404099594,0.9322630093927395,0.9880820362189436,0.9193135650192019
3.862836609234765,0.9893990812153007,0.9329619021032141,0.9881621850023289,0.9201401560380366
3.87271598675199,0.9894684662659077,0.933639070628016,0.988244438685413,0.920953391453036
3.8825953642692146,0.9895406832896162,0.9342975170884869,0.9883289463809168,0.9217553834632753
3.8924747417864385,0.9896158581132168,0.9349399871125628,0.9884158170203705,0.9225479948282937
3.902354119303663,0.9896940505469152,0.9355689509631357,0.9885051156693231,0.9233328442333735
3.912233496820887,0.9897752519274616,0.9361865986548734,0.9885968608772426,0.9241113188165333
3.922112874338112,0.9898593843848957,0.9367948476011192,0.9886910231352396,0.9248845923657478
3.9319922518553363,0.9899463018498869,0.9373953606741003,0.9887875244840582,0.9256536476397821
3.941871629372561,0.9900357927704961,0.9379895721129174,0.9888862392832528,0.9264193012833886
3.951751006889786,0.9901275844602138,0.9385787184960159,0.988986996120615,0.9271822298875347
3.9616303844070098,0.9902213489547058,0.9391638720043287,0.9890895808100452,0.9279429958764582
3.971509761924234,0.9903167102140755,0.9397459734124569,0.9891937403966868,0.9287020720737333
3.9813891394414584,0.9904132524717564,0.940325862616201,0.9892991880614522,0.9294598639972318
3.991268516958683,0.990510529501384,0.9409043049842057,0.9894056087934422,0.9302167291464418
4.001147894475907,0.9906080745499485,0.9414820123559009,0.9895126656792234,0.9309729927646342
4.011027271993132,0.9907054106698038,0.9420596580474511,0.9896200066426171,0.9317289597735514
4.020906649510357,0.9908020611740896,0.9426378857304559,0.9897272714583457,0.9324849227818128
4.030786027027581,0.9908975599399567,0.9432173124836986,0.9898340988574448,0.9332411662536626
4.040665404544805,0.9909914612916018,0.9437985266668243,0.9899401335422614,0.9339979670871748
4.05054478206203,0.9910833492102187,0.9443820815176731,0.9900450329336894,0.9347555919870796
4.060424159579254,0.9911728456400286,0.9449684855324011,0.9901484734832197,0.9355142921249102
4.070303537096478,0.9912596176878706,0.9455581907566947,0.9902501563966981,0.9362742956572919
4.080182914613703,0.9913433835475131,0.946151580109159,0.9903498126352882,0.9370357987221289
4.090062292130928,0.9914239170178623,0.9467489547886719,0.99044720708108,0.9377989555533415
4.099941669648152,0.991501050525443,0.9473505227013407,0.9905421417797721,0.9385638683495968
4.109821047165377,0.9915746766046842,0.9479563886943173,0.9906344581997468,0.9393305775037294
4.119700424682601,0.9916447478333853,0.9485665472164522,0.9907240384752446,0.94009905275031
4.129579802199825,0.9917112752639826,0.9491808778509981,0.9908108056300065,0.9408691857224751
4.13945917971705,0.9917743254326471,0.9497991439926968,0.9908947228062357,0.9416407843292615
4.149338557234274,0.9918340160666188,0.9504209947778671,0.9909757915508494,0.9424135692749847
4.159217934751499,0.991890510644475,0.9510459702269133,0.9910540492363328,0.943187172946304
4.169097312268724,0.9919440119932562,0.951673509427691,0.9911295657160173,0.943961140794067
4.178976689785948,0.9919947551297693,0.9523029614776012,0.9912024393330051,0.944734935239148
4.188856067303172,0.9920429995703398,0.952933598813228,0.9912727924173876,0.9455079420373653
4.198735444820397,0.9920890213433678,0.9535646324888912,0.9913407664178059,0.9462794789508797
4.208614822337621,0.9921331049420684,0.9541952289190947,0.9914065168201432,0.9470488064946186
4.218494199854845,0.992175535450733,0.9548245275733662,0.9914702080084437,0.9478151404581706
4.2283735773720705,0.992216591066964,0.9554516591039035,0.9915320082206411,0.9485776658477649
4.238252954889295,0.9922565362250078,0.9560757633949719,0.9915920847448714,0.9493355518504659
4.248132332406519,0.9922956155021552,0.9566960070461876,0.9916505994908967,0.9500879673942202
4.258011709923744,0.992334048461965,0.957311599837587,0.9917077050562724,0.950834096863089
4.267891087440968,0.9923720255556876,0.957921809770635,0.9917635413884354,0.9515731555267002
4.277770464958192,0.9924097051677796,0.9585259763339347,0.9918182331228639,0.9523044042560808
4.287649842475417,0.9924472118539026,0.9591235217033017,0.9918718876541294,0.9530271631236688
4.297529219992641,0.992484635781452,0.9597139596510629,0.9919245939721426,0.9537408235222423
4.307408597509866,0.9925220333446577,0.9602969020069868,0.9919764222705596,0.9544448584842622
4.3172879750270905,0.9925594288897988,0.9608720625813912,0.9920274243093145,0.9551388309380429
4.327167352544315,0.9925968174521625,0.9614392585279927,0.9920776344889638,0.9558223996984065
4.337046730061539,0.9926341683761198,0.961998409188479,0.9921270715720776,0.9564953230551195
4.3469261075787635,0.9926714296639392,0.962549532521209,0.992175740966596,0.9571574598904901
4.356805485095988,0.9927085328785261,0.9630927392717201,0.9922236374688675,0.9578087683260573
4.366684862613212,0.9927453984107195,0.9636282250918189,0.9922707483501463,0.9584493019654267
4.376564240130437,0.9927819409135268,0.9641562608561607,0.9923170566604372,0.9590792038641964
4.386443617647662,0.9928180747039581,0.9646771814597531,0.9923625446176672,0.9596986984169337
4.396322995164886,0.9928537189379298,0.9651913734063191,0.9924071969487727,0.960308081403813
4.4062023726821105,0.9928888023748743,0.9656992615157085,0.9924510040521113,0.9609077084845804
4.416081750199335,0.992923267565834,0.9662012950884936,0.9924939648579032,0.961497982463925
4.425961127716559,0.9929570743213544,0.9666979338676607,0.9925360892746156,0.9620793396793729
4.4358405052337835,0.9929902023427002,0.9671896341312258,0.992577400124341,0.9626522358799777
4.445719882751009,0.9930226529309139,0.9676768352361071,0.992617934488487,0.9632171319711335
4.455599260268233,0.9930544497219974,0.9681599469132842,0.9926577444062779,0.9637744799978448
4.465478637785457,0.9930856384319556,0.9686393375878859,0.9926968968917053,0.9643247097260689
4.475358015302682,0.9931162856314114,0.9691153239661943,0.9927354732592606,0.9648682161598268
4.485237392819906,0.993146476604823,0.9695881620955382,0.9927735677739574,0.9654053483014853
4.49511677033713,0.9931763123828324,0.9700580400636447,0.9928112856663512,0.9659363994248858
4.504996147854355,0.9932059060668145,0.9705250724622169,0.9928487405773357,0.9664615990870039
4.514875525371579,0.9932353785912601,0.9709892966963289,0.992886051520007,0.966981107054845
4.524754902888804,0.9932648540912552,0.9714506711776889,0.9929233394657303,0.967495009271698
4.534634280406029,0.993294455058261,0.9719090753968846,0.9929607236783643,0.9680033159321256
4.544513657923253,0.9933242974770098,0.9723643118283404,0.9929983179334243,0.9685059616796202
4.554393035440477,0.9933544861392183,0.9728161095827258,0.993036226767603,0.969002807886172
4.564272412957702,0.9933851103257486,0.9732641296857543,0.993074541907754,0.9694936469204604
4.574151790474926,0.9934162400378435,0.9737079718303717,0.9931133390272067,0.9699782082623002
4.58403116799215,0.9934479229403556,0.9741471824218266,0.9931526749706324,0.9704561662765726
4.593910545509376,0.993480182155948,0.9745812637124956,0.9931925855769308,0.9709271494211587
4.6037899230266,0.9935130150197454,0.9750096838059258,0.9932330842125628,0.9713907506312836
4.613669300543824,0.9935463928697454,0.9754318872975638,0.9932741611060674,0.9718465385978338
4.623548678061049,0.9935802619105374,0.9758473063131241,0.9933157835482892,0.9722940696401418
4.633428055578273,0.9936145451477375,0.9762553717044706,0.9933578969931018,0.9727328998646939
4.643307433095497,0.9936491453493951,0.9766555241670617,0.9934004270605992,0.9731625973002965
4.653186810612722,0.9936839489498899,0.9770472250521562,0.9934432824101489,0.9735827537072542
4.663066188129947,0.9937188307730054,0.9774299666607198,0.9934863584151318,0.9739929957727563
4.672945565647171,0.9937536594154047,0.9778032818238236,0.9935295415362051,0.9743929954263488
4.682824943164396,0.9937883031010758,0.9781667525957427,0.9935727142565428,0.9747824790374077
4.69270432068162,0.9938226357927646,0.9785200179103406,0.9936157604124563,0.9751612352900428
4.702583698198844,0.9938565433291372,0.9788627800779928,0.9936585707272173,0.9755291215688472
4.712463075716069,0.9938899293473399,0.9791948100286065,0.9937010483365197,0.9758860687302894
4.722342453233293,0.9939227207504645,0.9795159512355169,0.99374311408183,0.9762320841781565
4.732221830750517,0.9939548724885303,0.9798261222845058,0.9937847113443805,0.9765672532060957
4.7421012082677425,0.9939863714400393,0.9801253180812459,0.9938258101983265,0.9768917386147767
4.751980585784967,0.9940172392086104,0.9804136097184646,0.9938664106775144,0.9772057786543321
4.761859963302191,0.9940475336849662,0.980691143050496,0.9939065449762262,0.9775096833834138
4.7717393408194155,0.9940773492675591,0.9809581360471148,0.9939462784401367,0.9778038295734064
4.78161871833664,0.9941068156839614,0.9812148750201664,0.9939857092483079,0.9780886543191496
4.791498095853864,0.9941360954080419,0.9814617098351788,0.9940249667391929,0.9783646475451679
4.8013774733710886,0.9941653797229035,0.9816990482355525,0.9940642083909054,0.9786323436182691
4.811256850888314,0.9941948835343309,0.9819273494188937,0.9941036155261722,0.9788923122929925
4.821136228405538,0.9942248390917763,0.9821471170134705,0.9941433878720936,0.9791451492255254
4.8310156059227625,0.9942554888213502,0.9823588916076134,0.9941837371611224,0.9793914662942378
4.840894983439987,0.9942870775156699,0.9825632429862075,0.9942248800089423,0.9796318819610528
4.850774360957211,0.9943198441567264,0.9827607622263901,0.9942670303443321,0.9798670118977306
4.8606537384744355,0.9943540136685111,0.9829520537993841,0.9943103916926977,0.9800974600852659
4.87053311599166,0.9943897889047674,0.9831377278173352,0.9943551496270095,0.9803238105735739
4.880412493508885,0.9944273431731884,0.983318392553453,0.9944014646960092,0.980546620063232
4.890291871026109,0.9944668135805986,0.9834946473510031,0.994449466119948,0.9807664114420886
4.900171248543334,0.9945082954546185,0.9836670760222392,0.9944992465094492,0.9809836683779938
4.910050626060557,0.9945518380571841,0.9838362408225756,0.9945508578156734,0.9811988310357584
4.919930003577782,0.994597441755777,0.9840026770686694,0.9946043086623737,0.9814122929527147
4.929809381095008,0.9946450567615346,0.9841668884520218,0.9946595631465,0.981624399073957
4.939688758612231,0.9946945834821374,0.9843293430826515,0.9947165411273693,0.9818354449164879
4.949568136129456,0.994745874474373,0.9844904702807566,0.9947751199592949,0.9820456768019707
4.959447513646681,0.9947987379194398,0.9846506581184158,0.9948351375623883,0.9822552930714501
4.969326891163905,0.9948529424862539,0.9848102516986286,0.9948963966744372,0.9824644461729299
4.9792062686811285,0.9949082233968353,0.9849695521456326,0.9949586700854486,0.982673245494684
4.989085646198354,0.9949642894654979,0.9851288162686925,0.9950217066274346,0.9828817608040114
4.998965023715579,0.9950208308517563,0.9852882568516098,0.995085237675627,0.983090026143092
5.008844401232802,0.9950775272467223,0.9854480435121621,0.9951489839135532,0.983298044030722
5.018723778750028,0.9951340562047852,0.985608304069605,0.9952126621219815,0.9835057898208915
5.028603156267252,0.9951901013364225,0.9857691263542668,0.9952759917693137,0.9837132160761686
5.038482533784476,0.9952453600933399,0.985930560391073,0.995338701206281,0.9839202568252042
5.048361911301701,0.9952995509025718,0.9860926208884594,0.9954005332988445,0.9841268315888542
5.058241288818925,0.9953524194399922,0.9862552899654266,0.995461250367537,0.984332849077678
5.06812066633615,0.99540374387397,0.9864185200522645,0.9955206383372734,0.9845382104842082
5.078000043853374,0.995453338954511,0.9865822369045301,0.9955785100368257,0.9847428123154788
5.087879421370598,0.9955010588699849,0.9867463426749565,0.9956347076204665,0.9849465487340375
5.097758798887823,0.995546798840373,0.9869107189938614,0.9956891041143249,0.985149313398138
5.107638176405048,0.9955904954609377,0.9870752300150527,0.995741604116282,0.985351000813179
5.117517553922272,0.995632125851675,0.987239725390954,0.9957921437000359,0.9855515072259755
5.127396931439496,0.9956717057044959,0.9874040431474382,0.9958406895914457,0.9857507311104055
5.1372763089567215,0.9957092863507819,0.9875680124354602,0.9958872376982196,0.9859485733068194
5.147155686473945,0.9957449509961271,0.9877314561427972,0.9959318110830185,0.9861449368879257
5.157035063991169,0.9957788102863724,0.9878941933548852,0.995974457475208,0.9863397268303693
5.1669144415083945,0.9958109973794698,0.9880560416587189,0.996015246418569,0.9865328495738203
5.176793819025619,0.9958416627015351,0.9882168192879823,0.9960542661514799,0.9867242125481234
5.186673196542843,0.9958709685631453,0.9883763471109015,0.9960916203131819,0.9869137237441361
5.1965525740600675,0.995899083804176,0.9885344504647515,0.996127424564914,0.9871012913956672
5.206431951577293,0.9959261786230309,0.9886909608424965,0.9961618032086412,0.9872868238288791
5.216311329094516,0.9959524197298375,0.9888457174377413,0.9961948858788817,0.9874702295222486
5.226190706611742,0.9959779659439714,0.9889985685540966,0.9962268043753275,0.9876514174053198
5.236070084128965,0.9960029643349677,0.9891493728843,0.9962576896955299,0.9878302974087794
5.24594946164619,0.9960275469833525,0.989298000663126,0.9962876693183426,0.98800678126252
5.2558288391634145,0.9960518284149223,0.989444334696376,0.9963168647799608,0.9881807835230834
5.265708216680639,0.9960759037392349,0.9895882712662494,0.9963453895756601,0.9883522227978275
5.275587594197864,0.9960998475011396,0.9897297209112719,0.9963733474115438,0.9885210231209484
5.2854669717150875,0.9961237132336006,0.9898686090768932,0.9964008308221074,0.9886871154266008
5.295346349232314,0.9961475336812664,0.9900048766309811,0.996427920161019,0.98885043905719
5.305225726749536,0.9961713216475451,0.9901384802368935,0.9964546829645441,0.9890109432406907
5.315105104266761,0.9961950714036137,0.990269392575703,0.9964811736793099,0.9891685884697303
5.324984481783986,0.9962187605859824,0.9903976024085962,0.9965074337389467,0.9893233477171179
5.33486385930121,0.9962423525000448,0.9905231144705363,0.9965334919673924,0.9894752074273725
5.344743236818434,0.9962657987405275,0.9906459491870087,0.9965593652806249,0.9896241682313341
5.354622614335659,0.9962890420358451,0.9907661422070918,0.9965850596531586,0.9897702453407615
5.364501991852885,0.9963120192220429,0.9908837437481813,0.9966105713111041,0.9899134685914699
5.3743813693701075,0.9963346642531073,0.9909988177504218,0.9966358881098217,0.9900538821165302
5.384260746887333,0.9963569111578219,0.9911114408421847,0.996660991051492,0.9901915436447688
5.394140124404557,0.9963786968588307,0.9912217011216814,0.9966858558961027,0.9903265234337162
5.404019501921781,0.996399963776937,0.9913296967639059,0.9967104548187277,0.9904589028596772
5.413898879439006,0.9964206621526622,0.9914355344664305,0.9967347580662829,0.9905887727002175
5.42377825695623,0.996440752027455,0.9915393277519675,0.996758735568503,0.9907162311556
5.433657634473455,0.9964602048383923,0.9916411951499308,0.9967823584603513,0.9908413816651535
5.443537011990679,0.9964790045924588,0.9917412582833008,0.9968056004767119,0.9909643305818935
5.453416389507903,0.9964971485992188,0.9918396398907837,0.9968284391846568,0.9910851847737191
5.463295767025128,0.9965146477536097,0.9919364618173951,0.9968508570239959,0.9912040492220305
5.473175144542353,0.9965315263733664,0.9920318430090727,0.9968728421328061,0.9913210246886376
5.483054522059577,0.9965478216079465,0.9921258975486117,0.9968943889413251,0.9914362055194023
5.492933899576801,0.9965635824474627,0.9922187327710277,0.9969154985245279,0.9915496776483516
5.502813277094027,0.9965788683707837,0.9923104474963226,0.996936178710969,0.9916615168592001
5.51269265461125,0.9965937476813742,0.9924011304165233,0.9969564439526182,0.9917717873526842
5.522572032128474,0.9966082955874048,0.9924908586717711,0.9969763149674746,0.9918805406581263
5.5324514096457,0.9966225920889686,0.9925796966471815,0.9969958181732967,0.9919878149166331
5.542330787162924,0.9966367197397643,0.9926676950182353,0.9970149849368517,0.9920936345516839
5.552210164680148,0.9966507613532221,0.9927548900676735,0.9970338506682838,0.9921980103309805
5.562089542197373,0.9966647977237191,0.9928413032913643,0.9970524537945812,0.9923009398117366
5.571968919714598,0.9966789054322298,0.9929269413045279,0.9970708346493273,0.992402408150424
5.581848297231821,0.9966931548025295,0.993011796053191,0.9970890343181026,0.9925023892477451
5.591727674749046,0.9967076080690189,0.9930958453289722,0.9971070934797202,0.9926008471905269
5.601607052266271,0.9967223178104745,0.9931790535784415,0.997125051283182,0.9926977379446081
5.611486429783495,0.9967373256957692,0.9932613729915512,0.9971429442985527,0.9927930112467812
5.6213658073007196,0.9967526615780589,0.9933427448471646,0.9971608055772008,0.9928866126395938
5.631245184817944,0.9967683429633549,0.993423101087709,0.9971786638528454,0.9929784855903657
5.641124562335169,0.9967843748681111,0.9935023660895999,0.9971965429099712,0.9930685736351487
5.651003939852393,0.9968007500687357,0.9935804585914823,0.9972144611403199,0.9931568224894783
5.660883317369619,0.9968174497341498,0.9936572937386399,0.9972324313017624,0.9932431820705511
5.670762694886841,0.996834444420972,0.9937327851992275,0.9972504604868624,0.9933276083797329
5.6806420724040665,0.9968516953999504,0.9938068473063719,0.99726855030132,0.9934100651998949
5.690521449921291,0.9968691562722103,0.9938793971796993,0.9972866972452156,0.993490525568727
5.700400827438515,0.9968867748250201,0.9939503567805013,0.9973048932830366,0.9935689729966913
5.71028020495574,0.9969044950693853,0.9940196548565151,0.9973231265818485,0.9936454024063498
5.720159582472964,0.9969222593960525,0.994087228735144,0.9973413823911141,0.993719820778193
5.73003895999019,0.9969400107826518,0.9941530259277621,0.9973596440325412,0.9937922474965499
5.7399183375074125,0.9969576949828298,0.9942170055124738,0.9973778939643425,0.9938627143973999
5.749797715024638,0.996975262628405,0.9942791392681517,0.9973961148813404,0.993931265527746
5.759677092541862,0.9969926711778092,0.994339412538661,0.9974142908107608,0.9939979566333967
5.7695564700590865,0.9970098866483392,0.9943978248126725,0.9974324081632011,0.9940628543983994
5.779435847576311,0.997026885075881,0.994454390011248,0.997450456699335,0.9941260354647962
5.789315225093535,0.9970436536536506,0.9945091364822238,0.9974684303752237,0.9941875852657582
5.799194602610761,0.9970601915108898,0.9945621067071776,0.9974863280327807,0.994247596708388
5.809073980127984,0.9970765101030825,0.9946133567332296,0.9975041539066563,0.9943061687445517
5.818953357645209,0.9970926331968288,0.9946629553479795,0.9975219179246613,0.9943634048690178
5.828832735162433,0.9971085964446885,0.9947109830213124,0.9975396357854258,0.9944194115839344
5.838712112679658,0.9971244465577144,0.9947575306425431,0.9975573288043127,0.9944742968673871
5.848591490196882,0.9971402400956854,0.9948026980852588,0.9975750235262215,0.9945281686815036
5.858470867714106,0.9971560419068455,0.9948465926352081,0.9975927511118134,0.9945811335524415
5.868350245231332,0.9971719232598983,0.9948893273186021,0.997610546511376,0.9946332952507392
5.878229622748555,0.9971879597207715,0.9949310191692116,0.9976284474480148,0.99468475359609
5.888109000265779,0.9972042288349455,0.994971787472682,0.997646493238626,0.9947356034057636
5.897988377783005,0.9972208076826802,0.995011752025547,0.9976647234871834,0.9947859336008077
5.907867755300229,0.9972377703790524,0.9950510314445851,0.9976831766898173,0.9948358264790015
5.917747132817453,0.9972551855932047,0.9950897415594839,0.9977018887950428,0.9948853571584212
5.927626510334678,0.9972731141614886,0.9951279939183943,0.997720891764933,0.9949345931905993
5.937505887851903,0.9972916068672453,0.9951658944319288,0.9977402121841643,0.9949835943377169
5.947385265369126,0.9973107024558598,0.9952035421766929,0.9977598699634032,0.9950324125041995
5.957264642886351,0.9973304259475233,0.9952410283746062,0.9977798771816802,0.995081091809573
5.967144020403576,0.9973507873020494,0.995278435559267,0.9978002371090118,0.9951296687865568
5.9770233979208,0.9973717804803124,0.9953158369355645,0.9978209434459078,0.9951781726861803
5.986902775438025,0.997393382935698,0.995353295933788,0.997841979810428,0.9952266258702316
5.996782152955249,0.9974155555567128,0.9953908659547728,0.9978633194965417,0.9952750442705861
6.006661530472474,0.9974382430689187,0.9954285902982636,0.9978849255196498,0.9953234378949073
6.016540907989698,0.9974613748910564,0.9954665022627827,0.9979067509567401,0.9953718113588195
6.026420285506924,0.99748486642696,0.9955046254019522,0.9979287395797615,0.9954201644258669
6.036299663024147,0.9975086207620611,0.9955429739195022,0.9979508267719399,0.9954684925383254
6.046179040541372,0.997532530721301,0.9955815531831508,0.997972940707951,0.9955167873241264
6.056058418058596,0.9975564812344837,0.9956203603361806,0.9979950037706213,0.9955650370677115
6.06593779557582,0.9975803519458357,0.995659384984888,0.9980169341691787,0.9956132271354239
6.0758171730930455,0.997604019997065,0.995698609940087,0.99803864771748,0.9956613403489946
6.085696550610269,0.9976273629077734,0.9957380119915126,0.9980600597251104,0.9957093573036471
6.095575928127495,0.9976502614738341,0.995777562695194,0.9980810869501634,0.9957572566302533
6.105455305644718,0.9976726026034118,0.9958172291556069,0.9981016495598026,0.995805015203715
6.115334683161943,0.9976942820117073,0.9958569747865678,0.9981216730436889,0.9958526083022228
6.125214060679167,0.9977152066992202,0.9958967600373103,0.9981410900258644,0.9959000097242023
6.1350934381963915,0.9977352971442498,0.9959365430728773,0.9981598419229193,0.995947191871511
6.144972815713617,0.9977544891483067,0.9959762804007792,0.9981778803999858,0.9959941258087663
6.15485219323084,0.9977727352828775,0.9960159274386855,0.9981951685814013,0.9960407813095216
6.164731570748066,0.9977900058972741,0.9960554390206589,0.9982116819794037,0.9960871269003595
6.174610948265289,0.997806289659782,0.9960947698419971,0.9982274091120075,0.9961331299138338
6.184490325782514,0.9978215936176313,0.996133874845044,0.9982423517897978,0.9961787565605842
6.1943697032997385,0.9978359427750523,0.996172709550308,0.9982565250607603,0.9962239720298973
6.204249080816963,0.997849379202451,0.996211230338807,0.9982699568119145,0.9962687406265667
6.214128458334187,0.997861960703124,0.9962493946927421,0.9982826870364073,0.9963130259501278
6.2240078358514115,0.9978737590765421,0.9962871614023204,0.9982947667842963,0.9963567911205287
6.233887213368638,0.9978848580286925,0.9963244907468468,0.9983062568244677,0.9963999990520815
6.24376659088586,0.9978953507899404,0.9963613446580585,0.9983172260534904,0.9964426127752415
6.253645968403085,0.9979053375090483,0.9963976868731274,0.9983277496946594,0.9964845958034132
6.26352534592031,0.9979149224981536,0.9964334830838613,0.9983379073365987,0.9965259125397428
6.273404723437534,0.9979242114074476,0.9964687010874124,0.9983477808655884,0.9965665287167174
6.283284100954758,0.9979333084099304,0.9965033109423623,0.9983574523489094,0.9966064118595122
6.293163478471983,0.9979423134758683,0.9965372851324255,0.9983670019280565,0.9966455317624079
6.303042855989208,0.997951319813507,0.9965705987383026,0.9983765057804032,0.9966838609663438
6.3129222335064314,0.9979604115472578,0.9966032296164905,0.9983860342060283,0.9967213752247954
6.322801611023657,0.997969661697178,0.996635158582189,0.9983956498927659,0.9967580539447203
6.332680988540881,0.9979791305143011,0.9966663695919172,0.998405406407434,0.996793880589304
6.342560366058105,0.9979888642155443,0.9966968499201301,0.9984153469545879,0.9968288430296787
6.35243974357533,0.9979988941498494,0.9967265903230575,0.998425503436412,0.9968629338336658
6.362319121092554,0.9980092364142582,0.9967555851822374,0.9984358958385492,0.9968961504808728
6.372198498609779,0.9980198919251939,0.9967838326198035,0.9984465319572376,0.9969284954951487
6.382077876127003,0.9980308469366991,0.99681133457754,0.9984574074731389,0.9969599764873828
6.391957253644227,0.9980420739841931,0.9968380968520474,0.9984685063672326,0.9969906061038939
6.401836631161452,0.9980535332198429,0.9968641290790581,0.9984798016641797,0.9970204018781137
6.411716008678677,0.9980651740942671,0.9968894446609877,0.9984912564791592,0.9970493859858479
6.421595386195901,0.9980769373293542,0.9969140606331566,0.9985028253354012,0.997077584907032
6.431474763713125,0.9980887571187586,0.9969379974657561,0.9985144557119717,0.997105028999494
6.4413541412303505,0.9981005634863979,0.9969612788004628,0.9985260897748106,0.997131751992729
6.451233518747574,0.9981122847291709,0.9969839311226046,0.9985376662389949,0.9971577904119807
6.4611128962648,0.9981238498682828,0.9970059833718508,0.9985491223066365,0.9971831829449826
6.470992273782024,0.9981351910340319,0.9970274664964851,0.998560395623033,0.9972079697654205
6.480871651299248,0.9981462457116668,0.9970484129583347,0.998571426193512,0.9972321918285387
6.490751028816472,0.9981569587808538,0.9970688561973112,0.9985821582050619,0.9972558901552439
6.500630406333697,0.9981672842882585,0.9970888300661913,0.9985925417000456,0.997279105121547
6.510509783850922,0.9981771869015065,0.9971083682476742,0.9986025340541733,0.9973018757702161
6.520389161368145,0.998186643003067,0.9971275036668354,0.9986121012170814,0.9973242391610679
6.530268538885371,0.9981956413940969,0.9971462679128149,0.9986212186813681,0.9973462297754385
6.540147916402595,0.9982041835905999,0.9971646906838998,0.9986298721543095,0.9973678789890412
6.550027293919819,0.9982122837070493,0.9971827992700666,0.998638057915689,0.9973892146257013
6.5599066714370435,0.9982199679354639,0.997200618086526,0.9986457828547124,0.9974102606023909
6.569786048954268,0.9982272736404498,0.9972181682708796,0.9986530641887824,0.9974310366736228
6.579665426471493,0.9982342481025148,0.997235467355171,0.998659928876449,0.9974515582806872
6.589544803988717,0.9982409469526832,0.9972525290224187,0.9986664127460552,0.9974718365084777
6.599424181505943,0.998247432350762,0.9972693629552161,0.9986725593699866,0.9974918781498503
6.609303559023165,0.998253770967233,0.997285974781715,0.9986784187219437,0.9975116858746562
6.6191829365403905,0.9982600318344722,0.9973023661218511,0.998684045660869,0.9975312584978744
6.629062314057615,0.9982662841366317,0.9973185347340771,0.9986894982900947,0.9975505913387099
6.638941691574839,0.9982725950089713,0.997334474760238,0.9986948362435799,0.997569676660201
6.648821069092064,0.9982790274166671,0.9973501770636087,0.9987001189528906,0.997588504176844
6.658700446609288,0.998285638180163,0.9973656296526083,0.998705403948591,0.9976070616160664
6.668579824126514,0.9982924762091062,0.9973808181803736,0.998710745248173,0.9976253353180957
6.6784592016437365,0.9982995809999441,0.9973957265082919,0.9987161918794081,0.9976433108579149
6.688338579160962,0.9983069814436252,0.9974103373198157,0.9987217865833613,0.9976609736725959
6.698217956678186,0.9983146949797757,0.9974246327694589,0.9987275647352382,0.997678309677358
6.70809733419541,0.9983227271225731,0.9974385951508676,0.9987335535141,0.9976953058542131
6.717976711712635,0.9983310713716341,0.9974522075672632,0.9987397713443468,0.9977119507980046
6.727856089229859,0.9983397095089719,0.9974654545874313,0.9987462276231638,0.9977282352060106
6.737735466747085,0.9983486122708223,0.9974783228707401,0.9987529227389392,0.9977441522989966
6.747614844264308,0.9983577403712984,0.9974908017454408,0.998759848376479,0.9977596981636461
6.757494221781533,0.9983670458437522,0.9975028837256833,0.9987669880957539,0.9977748720085831
6.767373599298757,0.9983764736557603,0.9975145649542607,0.9987743181623975,0.9977896763286773
6.777252976815982,0.9983859635451211,0.9975258455600086,0.9987818086003002,0.9978041169749183
6.787132354333206,0.9983954520173999,0.9975367299209932,0.9987894244298481,0.9978182031297702
6.79701173185043,0.9984048744406099,0.9975472268270553,0.998797127049662,0.9978319471905219
6.806891109367656,0.9984141671697202,0.9975573495378621,0.9988048757154531,0.9978453645656333
6.816770486884879,0.9984232696329124,0.9975671157352944,0.998812629066776,0.9978584733913943
6.826649864402103,0.9984321263128966,0.9975765473716746,0.9988203466512977,0.9978712941782814
6.836529241919329,0.9984406885600858,0.9975856704179589,0.9988279903965408,0.9978838493981751
6.846408619436553,0.9984489161799099,0.9975945145184951,0.9988355259811036,0.997896163025033
6.856287996953777,0.9984567787438405,0.997603112561222,0.9988429240608064,0.9979082600426646
6.866167374471002,0.9984642565825693,0.9976115001741979,0.9988501613101779,0.9979201659338998
6.876046751988227,0.9984713414299534,0.9976197151610423,0.9988572212458023,0.9979319061656758
6.88592612950545,0.998478036697483,0.9976277968892117,0.9988640948052939,0.9979435056843781
6.8958055070226765,0.9984843573707948,0.997635785645973,0.9988707806636365,0.9979549884351672
6.9056848845399,0.998490329531774,0.9976437219774877,0.9988772852772484,0.9979663769180572
6.915564262057124,0.9984959895216778,0.997651646026528,0.9988836226549417,0.9979776917921667
6.925443639574349,0.9985013827721084,0.9976595968840669,0.9988898138638628,0.9979889515379395
6.935323017091573,0.9985065623411935,0.99766761196929,0.9988958862870344,0.998000172185238
6.945202394608798,0.9985115872016808,0.9976757264515246,0.9989018726572125,0.9980113671131275
6.955081772126022,0.998516520335518,0.997683972726192,0.9989078098989527,0.9980225469249634
6.964961149643248,0.9985214266956226,0.9976923799552178,0.9989137378170413,0.9980337194001051
6.974840527160471,0.9985263710997752,0.9977009736804275,0.998919697674376,0.998044889521324
6.9847199046776955,0.9985314161237294,0.9977097755163822,0.9989257307060255,0.9980560595747575
6.99459928219492,0.9985366200606983,0.9977188029269124,0.9989318766182594,0.9980672293172089
7.004478659712144,0.9985420350123053,0.9977280690873851,0.9989381721219303,0.9980783962037203
7.0143580372293695,0.9985477051719843,0.9977375828325146,0.9989446495485156,0.9980895556667242
7.024237414746593,0.9985536653557769,0.9977473486873988,0.9989513355946029,0.998100701436755
7.034116792263819,0.9985599398277145,0.9977573669774664,0.9989582502365303,0.9981118258936956
7.043996169781042,0.9985665414577234,0.9977676340112129,0.9989654058515816,0.9981229204368925
7.053875547298267,0.9985734712395493,0.9977781423280413,0.9989728065755714,0.9981339758621834
7.063754924815491,0.9985807181848848,0.997788881002227,0.9989804479192332,0.9981449827339769
7.0736343023327155,0.9985882595980555,0.9977998359930363,0.9989883166575861,0.9981559317409648
7.083513679849941,0.998596061723659,0.9978109905303617,0.9989963909978581,0.9981668140248426
7.093393057367164,0.9986040807478079,0.9978223255248849,0.999004641022663,0.9981776214725141
7.10327243488439,0.9986122641224987,0.9978338199917799,0.999013029396437,0.9981883469636322
7.113151812401613,0.9986205521724324,0.9978454514772482,0.9990215123147201,0.9981989845669369
7.123031189918838,0.9986288799346991,0.9978571964777851,0.9990300406681756,0.9982095296806254
7.132910567436062,0.9986371791743548,0.9978690308429218,0.9990385613863291,0.9982199791138938
7.142789944953287,0.9986453805133253,0.9978809301532753,0.9990470189202794,0.998230331108744
7.152669322470511,0.9986534156064152,0.9978928700669988,0.9990553568190885,0.9982405853031031
7.1625486999877355,0.998661219296627,0.9979048266291344,0.9990635193515127,0.9982507426381945
7.172428077504962,0.9986687316825155,0.9979167765398531,0.9990714531231166,0.9982608052148657
7.182307455022184,0.9986759000329409,0.997928697379101,0.9990791086388418,0.9982707761051762
7.192186832539409,0.9986826804892263,0.9979405677866772,0.9990864417625976,0.9982806591269168
7.202066210056634,0.9986890395012449,0.9979523675982275,0.9990934150285508,0.998290458589846
7.211945587573858,0.99869495495215,0.9979640779389739,0.9990999987632132,0.9983001790232401
7.221824965091082,0.9987004169360624,0.9979756812782091,0.9991061719832341,0.9983098248948576
7.231704342608307,0.9987054281637461,0.9979871614485983,0.9991119230405987,0.9983194003315875
7.241583720125532,0.9987100039828015,0.9979985036351483,0.999117249994724,0.9983289088518935
7.251463097642755,0.998714172010829,0.9980096943392934,0.9991221606992691,0.9983383531196849
7.2613424751599815,0.9987179713919881,0.998020721323908,0.9991266726002825,0.9983477347284585
7.271221852677205,0.998721451699038,0.9980315735451674,0.9991308122511329,0.9983570540234955
7.281101230194429,0.998724671513917,0.9980422410770796,0.9991346145584123,0.9983663099685949
7.290980607711654,0.9987276967298719,0.9980527150341751,0.9991381217812195,0.9983755000623215
7.300859985228878,0.9987305986267736,0.9980629874973236,0.9991413823138416,0.9983846203070991
7.310739362746103,0.9987334517782748,0.9980730514469544,0.99914444928845,0.9983936652327299
7.320618740263327,0.9987363318546787,0.9980829007071341,0.9991473790399685,0.9984026279741325
7.330498117780553,0.9987393133886185,0.9980925299030248,0.9991502294794343,0.9984115004013194
7.340377495297776,0.9987424675718017,0.9981019344332588,0.9991530584249768,0.9984202732979289
7.350256872815001,0.9987458601501253,0.9981111104577627,0.9991559219407522,0.9984289365830477
7.360136250332225,0.9987495494814302,0.9981200549005668,0.9991588727339031,0.9984374795696521
7.370015627849449,0.9987535848151459,0.998128765466208,0.9991619586577306,0.9984458912518037
7.3798950053666745,0.9987580048462359,0.9981372406674934,0.9991652213659746,0.9984541606117892
7.389774382883898,0.9987628365873911,0.9981454798616742,0.9991686951583544,0.998462276937735
7.399653760401124,0.9987680945936126,0.9981534832915125,0.9991724060516258,0.9984702301418631
7.409533137918348,0.9987737805624703,0.9981612521273272,0.9991763711033991,0.9984780110694897
7.419412515435572,0.9987798833217622,0.9981687885058905,0.9991805980081946,0.9984856117891336
7.429291892952796,0.9987863792043858,0.9981760955620238,0.9991850849768036,0.9984930258546384
7.439171270470021,0.9987932327983476,0.9981831774489048,0.9991898209013502,0.9985002485310581
7.449050647987246,0.9988003980483233,0.9981900393434477,0.9991947857996726,0.9985072769771338
7.458930025504469,0.9988078196744321,0.9981966874336307,0.9991999515241472,0.9985141103785006
7.468809403021695,0.9988154348641991,0.998203128885307,0.9992052827120032,0.9985207500272473
7.478688780538918,0.9988231751853712,0.9982093717868223,0.9992107379469073,0.9985271993450712
7.488568158056143,0.9988309686605719,0.9982154250706283,0.9992162710952075,0.9985334638489672
7.4984475355733675,0.9988387419399345,0.9982212984120222,0.9992218327750697,0.9985395510601229
7.508326913090592,0.9988464225049863,0.9982270021060897,0.9992273719128155,0.9985454703583941
7.518206290607817,0.9988539408362559,0.9982325469248728,0.9992328373383419,0.9985512327863684
7.5280856681250405,0.9988612324783623,0.9982379439576703,0.999238179370509,0.9985568508085263
7.537965045642267,0.9988682399396764,0.9982432044381847,0.9992433513439722,0.9985623380323473
7.547844423159489,0.9988749143689082,0.9982483395629189,0.9992483110309616,0.9985677088993321
7.5577238006767145,0.9988812169580099,0.9982533603057682,0.9992530219150335,0.9985729783547888
7.567603178193939,0.9988871200293683,0.9982582772341378,0.9992574542785937,0.9985781615058473
7.577482555711163,0.9988926077751179,0.9982631003321079,0.9992615860719916,0.9985832732774895
7.5873619332283875,0.9988976766272375,0.9982678388361759,0.999265403538893,0.9985883280764083
7.597241310745612,0.9989023352485572,0.9982725010889169,0.999268901580372,0.9985933394722499
7.607120688262838,0.9989066041465344,0.9982770944155113,0.999272083848321,0.9985983199052367
7.6170000657800605,0.9989105149233091,0.9982816250275282,0.9992749625672845,0.9986032804283568
7.626879443297286,0.9989141091867421,0.9982860979576201,0.9992775580922181,0.9986082304912427
7.63675882081451,0.9989174371575393,0.9982905170279001,0.9992798982178901,0.9986131777716014
7.646638198331734,0.9989205560168459,0.9982948848537879,0.9992820172632415,0.9986181280586208
7.656517575848959,0.9989235280465693,0.9982992028840292,0.999283954960934,0.9986230851912209
7.666396953366183,0.9989264186209286,0.9983034714764651,0.9992857551881776,0.998628051052386
7.676276330883408,0.9989292941121198,0.9983076900079925,0.9992874645797077,0.9986330256191531
7.686155708400632,0.9989322197754273,0.9983118570160388,0.9992891310671829,0.9986380070661967
7.696035085917858,0.9989352576795061,0.9983159703678306,0.9992908023913525,0.9986429919193845
7.705914463435081,0.9989384647459166,0.9983200274527759,0.9992925246338794,0.9986479752542431
7.715793840952306,0.9989418909583672,0.9983240253924681,0.9992943408148475,0.998652950932979
7.72567321846953,0.9989455777966174,0.9983279612621563,0.9992962895996074,0.9986579118726338
7.735552595986754,0.9989495569428142,0.998331832317052,0.999298404154961,0.9986628503360871
7.74543197350398,0.9989538492993779,0.9983356362165698,0.9993007111897118,0.9986677582370392
7.755311351021203,0.9989584643477234,0.9983393712395408,0.999303230208637,0.9986726274497648
7.765190728538429,0.9989633998663797,0.9983430364835938,0.9993059730020023,0.9986774501143967
7.775070106055653,0.9989686420158163,0.9983466320422761,0.9993089433852166,0.9986822189287137
7.784949483572877,0.9989741657858388,0.9983501591540639,0.9993121371952023,0.9986869274179185
7.794828861090101,0.9989799357901282,0.9983536203181839,0.999315542541935,0.9986915701746264
7.804708238607326,0.9989859073817465,0.9983570193731065,0.9993191403054956,0.9986961430622692
7.814587616124551,0.9989920280535186,0.9983603615346446,0.9993229048612856,0.9987006433762834
7.824466993641774,0.9989982390784541,0.9983636533917802,0.9993268050088616,0.9987050699587753
7.8343463711590005,0.9990044773380544,0.9983669028595943,0.9993308050735412,0.9987094232638012
7.844225748676224,0.999010677280685,0.9983701190899594,0.9993348661445416,0.9987137053719082
7.854105126193448,0.9990167729483571,0.9983733123419356,0.9993389474092759,0.9987179199541221
7.863984503710673,0.9990227000083566,0.9983764938150362,0.9993430075405075,0.9987220721870784
7.873863881227897,0.9990283977262606,0.9983796754496742,0.9993470060915928,0.9987261686224445
7.883743258745122,0.9990338108189544,0.9983828697001156,0.9993509048549264,0.9987302170151103
7.893622636262346,0.999038891130251,0.9983860892861307,0.9993546691400815,0.9987342261158156
7.903502013779572,0.9990435990774974,0.9983893469302119,0.9993582689308117,0.9987382054348752
7.913381391296795,0.9990479048249088,0.9983926550876969,0.9993616798841211,0.9987421649844574
7.9232607688140195,0.9990517891481133,0.998396025677393,0.9993648841397235,0.998746115007416
7.933140146331244,0.9990552439641939,0.9983994698203129,0.9993678709143937,0.9987500657009823
7.943019523848468,0.9990582725121051,0.9984029975939275,0.9993706368626066,0.9987540269436703
7.952898901365693,0.9990608891793603,0.9984066178089022,0.9993731861924047,0.9987580080335372
7.962778278882917,0.9990631189820028,0.9984103378146357,0.9993755305332291,0.9987620174454939
7.972657656400143,0.9990649967157305,0.9984141633390775,0.9993776885604112,0.9987660626146743
7.982537033917366,0.9990665658063004,0.9984180983672898,0.9993796853887261,0.998770149751989
7.992416411434591,0.9990678768966886,0.998422145062077,0.999381551754799,0.9987742836969257
8.002295788951814,0.9990689862166053,0.9984263037287546,0.9993833230148039,0.9987784678114567
8.012175166469039,0.9990699537866505,0.9984305728248224,0.9993850379897842,0.9987827039176099
8.022054543986265,0.999070841514397,0.9984349490139767,0.9993867376956912,0.9987869922798908
8.031933921503489,0.9990717112428869,0.9984394272625824,0.9993884639989026,0.9987913316323619
8.041813299020713,0.9990726228133036,0.9984440009754767,0.9993902582402666,0.9987957192488254
8.051692676537938,0.9990736322029143,0.9984486621668255,0.999392159871721,0.9988001510532595
8.061572054055162,0.9990747897967945,0.9984534016607344,0.999394205149055,0.998804621766474
8.071451431572386,0.999076138847417,0.9984582093154717,0.9993964259226076,0.998809125083901
8.08133080908961,0.9990777141700827,0.9984630742645004,0.9993988485645215,0.9988136538785611
8.091210186606835,0.9990795411145624,0.9984679851670758,0.9994014930668563,0.9988182004225703
8.10108956412406,0.9990816348444608,0.9984729304609515,0.9994043723393905,0.9988227566200805
8.110968941641286,0.999083999945999,0.9984778986097518,0.9994074917296463,0.9988273142443213
8.120848319158508,0.9990866303774246,0.9984828783378196,0.9994108487805865,0.9988318651713949
8.130727696675734,0.9990895097594601,0.998487858845828,0.9994144332339472,0.9988364016037085
8.140607074192957,0.99909261199641,0.9984928300011205,0.9994182272793627,0.9988409162763657
8.150486451710181,0.999095902207118,0.9984977824976212,0.9994222060417132,0.9988454026404886
8.160365829227405,0.9990993379352159,0.9985027079811817,0.9994263382915649,0.9988498550182658
8.170245206744632,0.9991028705993473,0.9985075991373893,0.9994305873565735,0.9988542687255009
8.180124584261856,0.9991064471365536,0.9985124497401038,0.9994349122053484,0.9988586401585311
8.19000396177908,0.9991100117860068,0.9985172546602836,0.9994392686698853,0.9988629668435706
8.199883339296305,0.9991135079559574,0.9985220098359638,0.9994436107682693,0.9988672474477527
8.209762716813529,0.9991168801142557,0.9985267122055168,0.9994478920862442,0.9988714817523839
8.219642094330753,0.9991200756421894,0.9985313596075183,0.9994520671743509,0.9988756705901163
8.229521471847978,0.9991230465926676,0.9985359506516247,0.999456092916895,0.9988798157488757
8.239400849365202,0.9991257512969225,0.9985404845658002,0.999459929829855,0.9988839198464077
8.249280226882428,0.9991281557688062,0.9985449610259887,0.9994635432471137,0.998887986180185
8.25915960439965,0.9991302348622574,0.998549379974885,0.9994669043578703,0.9988920185581499
8.269038981916877,0.9991319731454003,0.9985537414367929,0.9994699910627995,0.9988960211162948
8.2789183594341,0.9991333654637691,0.9985580453356645,0.9994727886221763,0.9988999981294334
8.288797736951324,0.9991344171750295,0.9985622913232898,0.9994752900757384,0.9989039538216363
8.298677114468548,0.9991351440479862,0.9985664786242452,0.9994774964211826,0.9989078921827299
8.308556491985772,0.999135571829295,0.9985706059036361,0.9994794165457733,0.9989118167969722
8.318435869502999,0.999135735491799,0.9985746711628865,0.9994810669132417,0.9989157306895357
8.328315247020223,0.9991356781884547,0.9985786716678783,0.9994824710158268,0.9989196361957756
8.338194624537447,0.9991354499450874,0.9985826039126436,0.9994836586086163,0.998923534857446
8.348074002054672,0.9991351061334249,0.9985864636205979,0.999484664750173,0.998927427349091
8.357953379571896,0.999134705772752,0.9985902457840214,0.9994855286794248,0.9989313134368042
8.36783275708912,0.9991343097138831,0.9985939447411845,0.9994862925639344,0.9989351919704518
8.377712134606345,0.999133978762807,0.9985975542891992,0.9994870001586111,0.9989390609093386
8.38759151212357,0.9991337718032033,0.9986010678294391,0.9994876954167361,0.9989429173801821
8.397470889640793,0.999133743977004,0.998604478541205,0.9994884210965859,0.9989467577651973
8.40735026715802,0.9991339449802876,0.9986077795782867,0.9994892174070839,0.9989505778171072
8.417229644675242,0.999134417528104,0.9986109642822135,0.9994901207346144,0.9989543727970328
8.427109022192466,0.9991351960364568,0.9986140264053144,0.9994911624906098,0.998958137630464
8.43698839970969,0.9991363055627911,0.9986169603362537,0.9994923681156794,0.998961867075958
8.446867777226915,0.9991377610381557,0.9986197613204936,0.9994937562711838,0.9989655559008047
8.456747154744141,0.999139566815012,0.9986224256681452,0.9994953382432453,0.998969199057702
8.466626532261365,0.99914171654471,0.9986249509419435,0.9994971175775942,0.9989727918564698
8.47650590977859,0.9991441933882796,0.9986273361185617,0.9994990899564008,0.9989763301250228
8.486385287295814,0.9991469705537173,0.998629581717218,0.9995012433207517,0.9989798103541893
8.496264664813038,0.9991500121426959,0.9986316898904287,0.9995035582347408,0.9989832298215148
8.506144042330263,0.9991532742799456,0.9986336644728654,0.9995060084796834,0.9989865866898925
8.516023419847487,0.9991567064897018,0.9986355109855033,0.9995085618597892,0.9989898800776936
8.525902797364711,0.9991602532759241,0.9986372365935802,0.999511181194123,0.9989931100980153
8.535782174881936,0.9991638558566462,0.9986388500182908,0.9995138254639023,0.9989962778656724
8.545661552399162,0.9991674539980548,0.9986403614035522,0.9995164510794406,0.9989993854716194
8.555540929916384,0.9991709878908435,0.9986417821405749,0.9995190132273577,0.9990024359255425
8.56542030743361,0.9991744000101477,0.998643124654297,0.9995214672562915,0.9990054330684006
8.575299684950833,0.9991776369009674,0.9986444021569582,0.9995237700581967,0.9990083814576638
8.585179062468058,0.9991806508334077,0.9986456283751584,0.9995258814025628,0.9990112862288785
8.595058439985282,0.9991834012762371,0.998646817257638,0.9995277651824088,0.9990141529379529
8.604937817502508,0.9991858561430403,0.9986479826716934,0.9995293905337571,0.9990169873891678
8.614817195019732,0.9991879927724395,0.9986491380965895,0.9995307327942732,0.9990197954543796
8.624696572536957,0.9991897986122585,0.9986502963225343,0.9995317742718519,0.999022582889155
8.634575950054181,0.9991912715868305,0.9986514691637249,0.9995325047998624,0.9990253551516717
8.644455327571405,0.9991924201366108,0.9986526671936642,0.99953292206247,0.9990281172301247
8.65433470508863,0.9991932629295417,0.9986538995103963,0.9995330316805908,0.9990308734840994
8.664214082605854,0.999193828253896,0.9986551735385165,0.9995328470565132,0.9990336275049174
8.674093460123078,0.9991941531122847,0.9986564948738198,0.9995323889826737,0.9990363819993551
8.683972837640304,0.9991942820458293,0.9986578671752706,0.9995316850274056,0.9990391387003736
8.693852215157527,0.9991942657258962,0.9986592921076592,0.9995307687173173,0.9990418983076463
8.703731592674753,0.9991941593579854,0.9986607693368751,0.9995296785422343,0.9990446604597032
8.713610970191976,0.999194020948155,0.9986622965782352,0.9995284568140252,0.9990474237385143
8.7234903477092,0.9991939094865566,0.9986638696967942,0.9995271484150846,0.9990501857062966
8.733369725226424,0.9991938831051297,0.9986654828570641,0.9995257994755106,0.9990529429733064
8.743249102743649,0.9991939972671785,0.9986671287181613,0.9995244560201202,0.9990556912943989
8.753128480260875,0.9991943030454195,0.9986687986690811,0.9995231626271844,0.9990584256912287
8.7630078577781,0.99919484554218,0.9986704830976454,0.9995219611402743,0.9990611405961596
8.772887235295324,0.9991956625008364,0.9986721716856959,0.999520889472755,0.9990638300132718
8.782766612812548,0.9991967831514664,0.9986738537223451,0.9995199805414507,0.9990664876913248
8.792645990329772,0.999198227326233,0.9986755184265801,0.9995192613617929,0.9990691073031697
8.802525367846997,0.9992000048714658,0.9986771552702426,0.9995187523316268,0.9990716826259145
8.812404745364221,0.999202115374029,0.9986787542924032,0.9995184667248161,0.9990742077161384
8.822284122881447,0.9992045482096547,0.9986803063964048,0.9995184104091731,0.9990766770746257
8.83216350039867,0.9992072829107906,0.998681803621355,0.9995185817961395,0.9990790857954395
8.842042877915896,0.9992102898414918,0.9986832393805943,0.9995189720223953,0.9990814296946678
8.851922255433118,0.9992135311572693,0.9986846086606346,0.999519565356279,0.999083705414838
8.861801632950343,0.9992169620189206,0.9986859081752045,0.9995203398149305,0.999085910501778
8.871681010467567,0.999220532021469,0.9986871364703502,0.9995212679714884,0.9990880434515956
8.881560387984791,0.9992241867926832,0.9986882939779494,0.9995223179258389,0.9990901037264031
8.891439765502017,0.9992278697104372,0.9986893830164923,0.9995234544073626,0.9990920917384157
8.901319143019242,0.9992315236845811,0.9986904077394936,0.99952463997415,0.9990940088030683
8.911198520536466,0.999235092947103,0.9986913740334037,0.9995258362702475,0.9990958570627774
8.92107789805369,0.9992385247942602,0.9986922893683211,0.9995270053008676,0.9990976393839165
8.930957275570915,0.9992417712260252,0.9986931626061406,0.9995281106850713,0.9990993592304235
8.94083665308814,0.9992447904315687,0.9986940037719637,0.9995291188463493,0.9991010205181997
8.950716030605363,0.9992475480744982,0.9986948237956041,0.999530000103616,0.9991026274550739
8.96059540812259,0.9992500183379973,0.9986956342308295,0.9995307296284662,0.9991041843715598
8.970474785639812,0.9992521846976907,0.9986964469605485,0.9995312882388752,0.9991056955479242
8.980354163157038,0.9992540403987225,0.9986972738964848,0.999531663004843,0.9991071650432064
8.99023354067426,0.9992555886229296,0.9986981266819455,0.9995318476475004,0.9991085965317585
9.000112918191487,0.9992568423417982,0.998699016406115,0.9995318427198353,0.9991099931526441
9.00999229570871,0.9992578238608165,0.9986999533378682,0.9995316555641289,0.9991113573768216
9.019871673225934,0.9992585640705577,0.998700946686438,0.9995313000483231,0.9991126908964794
9.029751050743158,0.9992591014290437,0.9987020043953894,0.9995307960905141,0.9991139945401887
9.039630428260384,0.999259480708359,0.9987031329752967,0.9995301689874988,0.999115268216724
9.049509805777609,0.9992597515458417,0.998704337379302,0.9995294485694423,0.9991165108895037
9.059389183294833,0.9992599668462493,0.9987056209244131,0.9995286682082293,0.9991177205826298
9.069268560812057,0.99926018108589,0.9987069852599965,0.9995278637116094,0.999118894418519
9.079147938329282,0.9992604485726746,0.9987084303834927,0.999527072138824,0.999120028686121
9.089027315846506,0.999260821717312,0.9987099547019697,0.9995263305757897,0.9991211189377587
9.09890669336373,0.99926134937038,0.9987115551367687,0.9995256749091446,0.9991221601117247
9.108786070880955,0.9992620752777899,0.9987132272672379,0.9995251386383934,0.9991231466769642
9.11866544839818,0.9992630367032946,0.9987149655084218,0.9995247517641359,0.9991240727954751
9.128544825915403,0.9992642632612954,0.9987167633166221,0.9995245397878512,0.9991249324975034
9.13842420343263,0.9992657759964421,0.9987186134159751,0.9995245228551448,0.9991257198642082
9.148303580949852,0.9992675867386376,0.9987205080386574,0.9995247150697361,0.9991264292122337
9.158182958467076,0.999269697753269,0.9987224391710128,0.9995251240000387,0.999127055274561
9.1680623359843,0.9992721016970996,0.9987243987978291,0.9995257503940258,0.9991275933721235
9.177941713501527,0.9992747818805546,0.9987263791371586,0.9995265881114793,0.9991280395709529
9.187821091018751,0.9992777128274252,0.9987283728584826,0.9995276242757952,0.99912839082006
9.197700468535976,0.9992808611136084,0.9987303732776442,0.9995288396405967,0.9991286450658518
9.2075798460532,0.9992841864576965,0.9987323745227863,0.9995302091595761,0.9991288013395947
9.217459223570424,0.9992876430282965,0.9987343716665334,0.9995317027416043,0.9991288598152653
9.227338601087649,0.9992911809261527,0.9987363608207802,0.9995332861672679,0.9991288218360276
9.237217978604873,0.9992947477936754,0.9987383391916799,0.9995349221379449,0.9991286899085291
9.247097356122097,0.9992982905005221,0.9987403050937296,0.9995365714243342,0.9991284676651871
9.256976733639323,0.9993017568515379,0.9987422579231615,0.9995381940782664,0.9991281597955982
9.266856111156546,0.9993050972627451,0.9987441980921526,0.9995397506696243,0.9991277719491313
9.276735488673772,0.9993082663521504,0.9987461269266052,0.9995412035094626,0.9991273106116269
9.286614866190995,0.999311224394921,0.9987480465313963,0.9995425178208476,0.9991267829598862
9.29649424370822,0.999313938596835,0.9987499596280017,0.9995436628206396,0.9991261966982837
9.306373621225443,0.9993163841457374,0.9987518693702531,0.9995446126782371,0.999125559882347
9.316252998742668,0.9993185450078055,0.99875377914464,0.9995453473212277,0.9991248807345078
9.326132376259894,0.9993204144435544,0.9987556923620275,0.9995458530626905,0.9991241674574226
9.336011753777118,0.9993219952274168,0.9987576122478832,0.9995461230305547,0.9991234280502922
9.345891131294342,0.9993232995641337,0.998759541638116,0.9995461573856137,0.9991226701334699
9.355770508811567,0.9993243487047992,0.9987614827874095,0.9995459633214776,0.9991219007863504
9.365649886328791,0.999325172274912,0.9987634371964879,0.9995455548465573,0.9991211264030746
9.375529263846015,0.9993258073358817,0.9987654054641212,0.9995449523550493,0.9991203525700031
9.38540864136324,0.9993262972098647,0.9987673871688523,0.9995441820004622,0.9991195839681998
9.395288018880466,0.9993266901052557,0.9987693807844539,0.9995432748914369,0.9991188243033715
9.405167396397689,0.9993270375864475,0.998771383632033,0.9995422661351231,0.999118076264837
9.415046773914915,0.9993273929363522,0.9987733918705135,0.99954119375816,0.9991173415141911
9.424926151432137,0.9993278094635404,0.9987754005260017,0.9995400975390663,0.999116620703408
9.434805528949363,0.9993283388075617,0.9987774035592931,0.999539017788612,0.9991159135212209
9.444684906466586,0.9993290292960348,0.9987793939695742,0.9995379941162893,0.9991152187657573
9.45456428398381,0.9993299244054219,0.9987813639312201,0.9995370642214138,0.9991145344406217
9.464443661501035,0.9993310613740928,0.9987833049595563,0.9995362627465253,0.9991138578709254
9.47432303901826,0.9993324700114469,0.9987852081005366,0.9995356202287835,0.9991131858351892
9.484202416535485,0.999334171740644,0.998787064138555,0.9995351621818934,0.9991125147086077
9.49408179405271,0.9993361789050971,0.9987888638160414,0.9995349083369892,0.9991118406128724
9.503961171569934,0.9993384943605444,0.9987905980581429,0.9995348720658496,0.999111159567612
9.513840549087158,0.9993411113654936,0.9987922581956428,0.9995350600040948,0.9991104676385391
9.523719926604382,0.9993440137734151,0.9987938361793413,0.9995354718856982,0.9991097610775652
9.533599304121607,0.9993471765205482,0.9987953247794082,0.9995361005935314,0.9991090364504829
9.543478681638831,0.9993505663938681,0.9987967177636995,0.9995369324238597,0.999108290748281
9.553358059156057,0.9993541430549436,0.9987980100497035,0.9995379475560406,0.99910752147875
9.56323743667328,0.9993578602873698,0.9987991978256171,0.999539120712233,0.999106726735731
9.573116814190506,0.9993616674284375,0.9988002786370229,0.9995404219860323,0.999105905244133
9.582996191707728,0.9993655109399237,0.998801251436716,0.999541817813669,0.9991050563796754
9.592875569224953,0.9993693360685394,0.9988021165963766,0.9995432720570196,0.9991041801631638
9.602754946742177,0.9993730885437788,0.9988028758799665,0.9995447471642079,0.9991032772299654
9.612634324259403,0.9993767162597705,0.9988035323799067,0.9995462053712423,0.9991023487761735
9.622513701776628,0.9993801708882766,0.9988040904182334,0.9995476099068908,0.9991013964837271
9.632393079293852,0.9993834093721818,0.9988045554159906,0.9995489261630031,0.9991004224274357
9.642272456811076,0.999386395252616,0.9988049337350767,0.9995501227936149,0.9990994289674601
9.6521518343283,0.9993890997881127,0.9988052324975751,0.9995511727085137,0.9990984186312618
9.662031211845525,0.9993915028307842,0.9988054593882547,0.9995520539302862,0.9990973939893718
9.67191058936275,0.9993935934321515,0.9988056224464005,0.9995527502882493,0.9990963575295216
9.681789966879974,0.9993953701597936,0.9988057298534039,0.9995532519277995,0.9990953115337121
9.6916693443972,0.9993968411150795,0.9988057897226219,0.9995535556195813,0.9990942579626912
9.701548721914422,0.9993980236516518,0.9988058098978735,0.9995536648591522,0.9990931983520427
9.711428099431648,0.9993989438037314,0.9988057977666174,0.9995535897544412,0.999092133723693
9.721307476948871,0.9993996354424249,0.9988057600933297,0.9995533467049272,0.9990910645161198
9.731186854466097,0.9994001391867435,0.9988057028779159,0.9995529578830166,0.9990899905359086
9.74106623198332,0.9994005011037265,0.9988056312431518,0.9995524505342489,0.9990889109325871
9.750945609500544,0.999400771238655,0.9988055493541957,0.9995518561186381,0.9990878241978829
9.76082498701777,0.9994010020216437,0.9988054603721656,0.9995512093203552,0.9990867281897251
9.770704364534994,0.9994012466007337,0.9988053664426823,0.9995505469570665,0.9990856201804829
9.780583742052219,0.9994015571538805,0.9988052687191543,0.9995499068232848,0.9990844969281085
9.790463119569443,0.9994019832328371,0.9988051674194783,0.9995493265041188,0.9990833547680837
9.800342497086667,0.99940257019089,0.9988050619137817,0.9995488421966258,0.9990821897233564
9.810221874603892,0.9994033577437175,0.9988049508398545,0.9995484875756826,0.9990809976288365
9.820101252121114,0.9994043787084254,0.9988048322420723,0.9995482927397842,0.9990797742665151
9.829980629638342,0.9994056579601704,0.9988047037288899,0.9995482832696239,0.9990785155068865
9.839860007155565,0.9994072116389288,0.9988045626434364,0.9995484794286745,0.999077217452114
9.84973938467279,0.9994090466310779,0.9988044062413651,0.9995488955304974,0.9990758765762846
9.859618762190015,0.9994111603418264,0.9988042318699247,0.9995495394921976,0.9990744898581556
9.86949813970724,0.9994135407653838,0.998804037142232,0.9995504125875941,0.9990730549019976
9.879377517224462,0.9994161668504228,0.9988038201009208,0.999551509407352,0.9990715700424893
9.889256894741687,0.9994190091491353,0.998803579365731,0.9995528180268487,0.999070034430097
9.899136272258913,0.9994220307293062,0.998803314260156,0.9995543203760066,0.9990684480939666
9.909015649776137,0.9994251883206107,0.9988030249129777,0.9995559927990372,0.9990668119800489
9.918895027293361,0.9994284336590401,0.9988027123313542,0.9995578067860911,0.9990651279629491
9.928774404810586,0.9994317149871939,0.9988023784430663,0.9995597298534923,0.9990633988308103
9.93865378232781,0.9994349786633482,0.9988020261065356,0.9995617265446158,0.9990616282433843
9.948533159845034,0.9994381708288662,0.99880165908828,0.9995637595197817,0.9990598206642908
9.958412537362257,0.9994412390817531,0.9988012820085171,0.9995657907008093,0.9990579812692756
9.968291914879485,0.9994441341040382,0.9988009002566569,0.999567782434282,0.9990561158330474
9.978171292396707,0.9994468111921871,0.9988005198793782,0.9995696986370589,0.9990542305979466
9.988050669913932,0.9994492316428534,0.9988001474448579,0.9995715058882598,0.9990523321282874
9.997930047431158,0.9994513639508812,0.9987997898874686,0.9995731744337031,0.9990504271546784


==> anc/data/fig7/lanc.csv <==
omega,"T=0.1,kmin","T=0.1,kmax","T=0.4,kmin","T=0.4,kmax"
-6.933,0.0,0.0,0.0,0.0
-6.867,2.440383800000022e-05,3.8654900000011094e-06,2.7461975999999028e-05,4.439486000000839e-06
-6.8,5.001265299999988e-05,7.840707000000488e-06,5.601311399999927e-05,8.80452100000123e-06
-6.733,7.69085770000004e-05,1.1930264000000954e-05,8.607754900000035e-05,1.3403060000000133e-05
-6.667,0.0001051809559999995,1.6139047000001197e-05,0.00011914981000000005,1.8466597000001486e-05
-6.6,0.0001349271390000007,2.0472229000000064e-05,0.00015331237000000032,2.3513624000000288e-05
-6.533,0.00016625335799999932,2.4935304000000755e-05,0.00019116300499999982,2.922642700000158e-05
-6.467,0.0001992757319999993,2.9534101999999923e-05,0.00023281298100000063,3.552380100000155e-05
-6.4,0.0002341214010000009,3.427482400000098e-05,0.00027697875000000025,4.214242700000155e-05
-6.333,0.0002709298250000002,3.9164072000000966e-05,0.0003125155920000004,4.575302300000028e-05
-6.267,0.00030985425699999944,4.4208878999999965e-05,0.00035554262600000046,5.098103100000147e-05
-6.2,0.00035106342900000087,4.941675400000137e-05,0.0004046914499999995,5.712308300000017e-05
-6.133,0.00039474349500000054,5.4795721000000866e-05,0.0004593203429999991,6.398786800000146e-05
-6.067,0.00044110025299999925,6.035436500000102e-05,0.0005220602289999991,7.191112100000084e-05
-6.0,0.0004903617169999992,6.610188700000019e-05,0.000608203295,8.398596600000044e-05
-5.933,0.0005427810920000005,7.204816500000141e-05,0.0006991850549999991,9.61212990000012e-05
-5.867,0.0005986402259999992,7.820381600000086e-05,0.0008049199579999999,0.00010936410000000028
-5.8,0.0006582536339999993,8.458027300000011e-05,0.0008701025270000003,0.00011552431800000013
-5.733,0.0007219732029999995,9.118987200000019e-05,0.000959434541999999,0.00012475658700000086
-5.667,0.000790193711,9.804594300000073e-05,0.0011118929220000004,0.0001441608150000006
-5.6,0.0008633593290000002,0.00010516291900000002,0.0012097365350000003,0.0001549463420000008
-5.533,0.0009419713189999998,0.00011255646200000052,0.0014098341,0.00017995001000000073
-5.467,0.0010265971709999995,0.0001202436030000014,0.001648474137999999,0.00021161999600000092
-5.4,0.0011178815160000008,0.00012824289800000138,0.0018752173480000005,0.00024059587500000097
-5.333,0.0012165592020000008,0.00013657461900000098,0.0017598755299999998,0.0002094768380000011
-5.267,0.0013234710700000003,0.00014526096599999996,0.0018324561910000002,0.000208409972000001
-5.2,0.0014395830550000006,0.00015432630800000027,0.001997893394,0.00022108295600000057
-5.133,0.0015660094730000004,0.00016379747900000137,0.0022484005619999997,0.00024358753800000042
-5.067,0.0017040415919999993,0.00017370411000000065,0.0026795448960000006,0.0002847169380000014
-5.0,0.001855182855,0.0001840790240000001,0.003715709506,0.00040202586100000076
-4.933,0.0020211920950000007,0.00019495863299999992,0.004743717486,0.0005104344530000009
-4.867,0.0022041395440000004,0.0002063836480000001,0.005713846256999999,0.0006036397650000004
-4.8,0.002406473454,0.0002183994390000006,0.005756244726,0.0005926730270000014
-4.733,0.002631111718,0.00023105728800000037,0.006290046883,0.0006127262370000004
-4.667,0.0028815507920000004,0.000244414896,0.008113118693,0.0007804879810000016
-4.6,0.0031620105929999996,0.00025853744500000005,0.008894672190000001,0.0008253397180000011
-4.533,0.0034776319090000004,0.00027349975800000127,0.011237324733000001,0.0010458209660000016
-4.467,0.003834721216,0.0002893871420000006,0.014135113397999999,0.0013415170370000007
-4.4,0.00424109682,0.00030629832900000084,0.016712886109,0.0016010701620000015
-4.333,0.004706551493,0.00032434817000000053,0.012670442168,0.0010288727200000007
-4.267,0.005243519829000001,0.00034367408200000095,0.012319986795000001,0.0008404286140000009
-4.2,0.00586804327,0.0003644444870000013,0.014100695505,0.0008544623400000007
-4.133,0.006601442340000001,0.00038688980600000075,0.018372799707,0.0010082781420000016
-4.067,0.0074745251799999985,0.0004114518260000012,0.029568892918999997,0.0015183349120000012
-4.0,0.008531854673999998,0.0004388795180000002,0.064834555105,0.0031371099720000004
-3.933,0.009789494252000002,0.0004674068640000001,0.09024648611,0.0040159298560000015
-3.867,0.01135686996,0.0004998797310000001,0.107438444757,0.004811101883000001
-3.8,0.013248518799,0.0005324138640000007,0.090176164076,0.0037146904660000004
-3.733,0.015708874776999997,0.0005706366460000011,0.093180471152,0.0035560690530000005
-3.667,0.018958885226999997,0.0006150771260000007,0.130940258758,0.004989660688000001
-3.6,0.023214635148,0.0006620571700000008,0.130038720583,0.004781081766000001
-3.533,0.029185518361,0.0007178071500000011,0.170111815448,0.005902914896
-3.467,0.037766099365,0.0007814693490000007,0.214527226406,0.007578379091000001
-3.4,0.050787518374,0.0008551180710000012,0.233403511552,0.009322109131
-3.333,0.071864014089,0.0009366728550000009,0.12754865478500002,0.005115606331
-3.267,0.10987168918000001,0.0010371128290000003,0.108808693007,0.003858128966000001
-3.2,0.188485390088,0.0011602648620000003,0.145092962935,0.003183698869000001
-3.133,0.39092665041700003,0.0013132362239999997,0.25855031268900003,0.0027711184000000014
-3.067,1.128378286856,0.0015076662610000006,0.656799474901,0.002859336740000001
-3.0,3.198242532506,0.001762186566000001,1.9436236086819998,0.004098958702000001
-2.933,1.181743347637,0.0021062544050000007,1.2971596062519999,0.006200574185
-2.867,0.40544435199400003,0.0025913186660000004,0.508667927482,0.008032142746000002
-2.8,0.19618860465500002,0.003314478840000001,0.268048529003,0.010070622872
-2.733,0.11666394899500002,0.004465694328000001,0.166182389325,0.010046280204
-2.667,0.079452502353,0.006494351125000001,0.122327378183,0.012325745063000002
-2.6,0.060000090991,0.010585830055999999,0.096034492754,0.016138754035
-2.533,0.049611902382,0.020787952374000003,0.091886384778,0.023168557748
-2.467,0.044814163542999996,0.05641089389100001,0.104566687099,0.046931292192
-2.4,0.044408549357,0.17580768737000002,0.114925727785,0.116373282621
-2.333,0.048689081812,0.076513940741,0.08390939313899999,0.060011902404
-2.267,0.060033049427,0.025748058374000002,0.07433313846499999,0.025922431826
-2.2,0.08542320956800001,0.012609662953,0.097792858443,0.017658103032
-2.133,0.147891258025,0.007791439830000002,0.153280630064,0.013611365745000001
-2.067,0.349930916859,0.005594662524000002,0.255529512828,0.00898744061
-2.0,0.9710464272830001,0.0044325150100000005,0.664649214444,0.007625111793000001
-1.933,1.390567342331,0.003907282615,1.086125082021,0.007919725393000001
-1.867,0.564003517399,0.003869374331,0.647400068044,0.008360269470000002
-1.8,0.205356364699,0.004236298937000001,0.28569587428300003,0.009237665802000002
-1.733,0.102686277795,0.00458280774,0.16996263938,0.009250338981000002
-1.667,0.063965149234,0.005612175413000001,0.11676854701499999,0.010302323967000001
-1.6,0.044122259851,0.008746901284999999,0.080490444471,0.01319614424
-1.533,0.033793385392,0.012758234781,0.06197632479699999,0.016748371511000004
-1.467,0.02768141291,0.028240132174000003,0.058381386479,0.02912755735
-1.4,0.024195762391,0.06953603951199999,0.055709989259999995,0.060104201372999995
-1.333,0.0229006988,0.032058842653000005,0.043712602482,0.036250328689
-1.267,0.023798084918,0.020695359152,0.037630354488000006,0.026519974032
-1.2,0.027727687112,0.035546238916,0.040635260901999995,0.036527488237
-1.133,0.037691829222,0.084713949724,0.050012116673,0.070555296251
-1.067,0.06464692374200001,0.033130003957000005,0.06713619500399999,0.043496080967
-1.0,0.155275595152,0.015689824292,0.129617975061,0.031565794741
-0.933,0.384533307323,0.013545336946,0.286846241393,0.028428507493
-0.867,0.41242688431200003,0.010772470180000002,0.345933010002,0.025042153854
-0.8,0.185055356256,0.009778026973,0.202678640367,0.024615901694999998
-0.733,0.09585366463100001,0.013329884182999999,0.130649585894,0.024608472147000002
-0.667,0.11050007723000001,0.015010976747,0.12011291937600001,0.024513645404
-0.6,0.070236078849,0.010768841454999999,0.09893443278,0.02338154488
-0.533,0.057788296671,0.013803359830000002,0.077385539029,0.025036963479000002
-0.467,0.051171732805,0.016272532668000002,0.069664164896,0.02679809162
-0.4,0.024487079242,0.022693202723000003,0.049191103702,0.031731851208
-0.333,0.015953438823000002,0.019735458552999997,0.03386169117,0.030718852147
-0.267,0.012821455417000001,0.019470259269999998,0.025773058244,0.031387344274
-0.2,0.011755201798000001,0.034351115909,0.023508302013000002,0.037952991751
-0.133,0.013496466474,0.057348936403999996,0.022853996730000003,0.055021862902
-0.067,0.017976326975999997,0.034593292138000005,0.024821323763999998,0.050891005865
0.0,0.032739506911,0.042887915003,0.03376994429999999,0.055002274489999996
0.067,0.06962348303,0.09750545275599999,0.058716638756,0.086938192743
0.133,0.141961150481,0.14543674588400002,0.09684855696099999,0.124571295897
0.2,0.103786757401,0.148971885579,0.084867772153,0.144450398249
0.267,0.08465265766800001,0.136146919656,0.071671972005,0.138565947785
0.333,0.075878789951,0.097908696033,0.066566305849,0.119642633834
0.4,0.054145250597999996,0.090550288718,0.05817502272399999,0.111398067283
0.467,0.051597712648,0.104901699071,0.052739738391999996,0.116443886981
0.533,0.068653737923,0.126703734551,0.053710242681,0.124751375483
0.6,0.060112769248,0.100102261059,0.045602693991000004,0.108681038561
0.667,0.035362220739,0.105257601715,0.034912414196,0.10797428692000001
0.733,0.034083919638,0.132895029473,0.031708507987000006,0.11505595815
0.8,0.032751200578999995,0.080672193901,0.031767475951000004,0.088841511903
0.867,0.021363679833,0.073466356089,0.024992382019,0.08236509468
0.933,0.037757730875,0.051030386316,0.029814476333,0.07291291159100001
1.0,0.014222235229000001,0.058049017423,0.018908860099,0.074411340485
1.067,0.007812965742,0.104016130754,0.017235525617,0.09952795729200001
1.133,0.019716438101000003,0.165297213892,0.020122533145,0.141398714623
1.2,0.027823474888,0.209230111666,0.027009861373,0.17875828496100002
1.267,0.03350986821,0.256241357633,0.029629611535999998,0.215752977865
1.333,0.040141148613,0.37900565259,0.033269260036000003,0.28819973299999996
1.4,0.048126787652,0.356563970986,0.035707207999,0.3089254518
1.467,0.047378357767,0.331084432283,0.035335311972999994,0.335121765471
1.533,0.021182602370999996,0.358501779808,0.025165948591000003,0.359389802767
1.6,0.017119038656,0.342597001922,0.023626923912,0.347357319765
1.667,0.014451747850999999,0.38993858736500003,0.018883151825,0.356322572224
1.733,0.013934659034000001,0.5081146243679999,0.015375997977,0.3846218983
1.8,0.0057432495390000015,0.310046382957,0.013217221445999999,0.281948465336
1.867,0.009681893246999999,0.20292200343300001,0.014587639486999999,0.218838463835
1.933,0.022356145301999995,0.16744440576900002,0.019539503607,0.19351350917500001
2.0,0.015137123989,0.15618144267200001,0.016722212798,0.187759296961
2.067,0.0011955675289999999,0.197017945411,0.01122594418,0.20015338617200001
2.133,0.004953341629999998,0.323896336103,0.008232168131,0.257263835184
2.2,0.015640641571,0.355466525174,0.016359804991999998,0.288761513863
2.267,0.025890843584999997,0.346335350633,0.018631777038,0.30774541532
2.333,0.007949947446000001,0.453811095783,0.014650516551000001,0.378002136888
2.4,0.0040222155080000006,0.410094341584,0.012562195887,0.39111751965499997
2.467,0.0006145970039999997,0.440863243284,0.012592966928999999,0.42924233975599996
2.533,0.0008569986419999995,0.367718457103,0.010152585081,0.40874784431199995
2.6,0.004050997059,0.383826899843,0.01199310373,0.40260194288499995
2.667,0.007771292458,0.37597414510800004,0.011033433892999999,0.374837430097
2.733,0.002970056532,0.33313164774000004,0.006331769453,0.33003302020499997
2.8,0.004216335664999999,0.219708780288,0.008026594448999998,0.251809099318
2.867,0.007011201877,0.167472106989,0.009468579299999998,0.204893377283
2.933,0.015978053232,0.16890755237000002,0.016109140928,0.187967335504
3.0,0.011285883516000001,0.159345413593,0.012427943810000001,0.179969179346
3.067,0.007156266951000001,0.191326224747,0.010991595051,0.18849573718100002
3.133,0.016686291856,0.250430797308,0.012282258833999998,0.207903675994
3.2,0.012073259256999999,0.243435996747,0.011556487253,0.21032575659400002
3.267,0.013553346890999999,0.218081837138,0.009412604888000001,0.206705742534
3.333,0.011459641394,0.263279961507,0.009077597093999999,0.224594344128
3.4,0.011359528897000001,0.222984875601,0.008920948541,0.205351686842
3.467,0.009101862404,0.235000011592,0.008805239881000002,0.206514490577
3.533,0.005480171604999999,0.19587139755000002,0.009270887834999998,0.18979760582400002
3.6,0.001091948679000001,0.194108745239,0.006498044064000001,0.177223086223
3.667,0.004437749647,0.168354135368,0.007670530264000001,0.162303933684
3.733,0.0001592266479999993,0.13149183145600002,0.005239865383999998,0.13284470983000002
3.8,-0.0002378749840000003,0.07398033899199999,0.006823311647000001,0.10216341862100001
3.867,-0.0006780334399999997,0.07001193997499999,0.006272050354000001,0.086951326602
3.933,0.0026142194910000003,0.066682120956,0.004386990541999999,0.07856203789300001
4.0,0.0009837051240000009,0.078386459226,0.004920540384999998,0.076867867633
4.067,0.004325214806,0.065298684543,0.005956332823,0.067721995906
4.133,0.016304852823000003,0.072663799317,0.010077147432999999,0.069831016391
4.2,0.006953059406,0.061661861921000004,0.0076339590860000014,0.06520431963000001
4.267,0.012605674497,0.062150220374,0.009501750440000001,0.067972865639
4.333,0.005347032310000001,0.054063297626000005,0.007113660038,0.063642440952
4.4,0.009315869159,0.031430920685,0.008370121860999998,0.056045676447999994
4.467,0.005275742501,0.033438154897,0.004582310433,0.054226283290999995
4.533,0.0062755310920000005,0.032549590442,0.005952724823000001,0.049226875008
4.6,0.0032772461739999995,0.032639930904000004,0.004589028631999999,0.044350489302
4.667,0.0007353539939999997,0.020264296074,0.004169455523,0.036748520282
4.733,0.001227264865000001,0.030607470830000004,0.0033956948300000005,0.036187192454999996
4.8,0.003470493073,0.015652917283,0.0047140579000000005,0.02879424917
4.867,0.007275767144,0.016601200427,0.006194494660000001,0.025264164069999998
4.933,0.0002186330319999992,0.015071657329000001,0.0032635494430000005,0.024087920788999996
5.0,0.008043118526,0.016762430776000002,0.006601206155000001,0.022374425764999997
5.067,0.0017290572260000008,0.023053513510000005,2.784774200000062e-05,0.0227932162
5.133,0.0024377828750000007,0.015562788743000001,-0.00038409649300000064,0.018430194263
5.2,0.0011930824319999998,0.030551333838000003,0.00014735914599999997,0.022744811753
5.267,-0.0005019152830000005,0.009249598749999999,-0.0005074390660000008,0.017841567427
5.333,0.0012267269440000006,0.010294632797,0.0019261388070000007,0.015971193462000002
5.4,0.0005785548730000006,0.0011499472930000011,0.0005914064169999997,0.011109806194000002
5.467,0.005254490411999999,0.0004143843139999999,0.003791921376999999,0.011321731972000001
5.533,0.00040114595400000085,0.008587122499000002,0.0007262888539999995,0.013449519077000002
5.6,0.0037226724679999997,0.002061691154000001,0.0010710465709999999,0.010642792566
5.667,0.0017780240420000003,0.0038804864920000005,0.0018845300120000005,0.010332464539000002
5.733,0.0016278757100000006,0.007711095964000001,-6.239123999999402e-06,0.005109409582000001
5.8,0.0033067197570000005,0.005401706295000001,0.0025187966870000005,0.008419985689000003
5.867,0.0016555303079999993,-0.00019143904900000008,0.0009227529009999992,0.005070644002
5.933,0.0069970327960000005,0.0001920202670000013,0.002506067358,0.006299763979000001
6.0,0.0007682138259999995,0.002962590082,0.0009216495549999992,0.0054587345150000025
6.067,0.004228167771,0.0035588667440000013,0.0007989375599999991,0.0030218040570000014
6.133,0.002456063128000001,0.005513056702,0.0024502840610000007,0.005546323971
6.2,-0.00037821191700000006,0.002599189870000001,0.0001341151189999997,0.0020974620040000013
6.267,0.0007633899350000008,0.005719002532000002,-0.00044901529100000066,0.007867369716
6.333,0.0024021774210000006,0.004160523372000001,-0.000807069564,0.004243822648
6.4,0.0011540522580000007,0.003886187230000001,-0.0005159021799999997,0.0026233334230000016
6.467,-0.000757170485,0.008946581818000001,0.0005361372980000004,0.006010516434000001
6.533,0.0015275945250000002,0.007305409683000001,-0.0002235245899999995,-6.974941099999882e-05
6.6,0.0032480510349999995,0.009201835098,0.0012855294560000004,0.006000725321000001
6.667,-0.00018953993500000002,0.00013263888100000128,6.763805799999897e-05,0.0009549273270000012
6.733,0.0008833652969999998,0.0016553345030000007,-0.000463703926,0.0027548032630000004
6.8,0.0024609240140000006,0.006794969660000002,-0.0003645403829999998,0.003962075711000001
6.867,-0.00065959646,0.003534388902,-0.0006793897559999994,-0.00011756740299999867
6.933,-0.00015588617499999978,0.010258155398,-8.757094800000004e-05,0.005658847951000001


==> anc/data/fig7/lanc_inset.csv <==
omega,"T=0.1,kmin","T=0.1,kmax","T=0.4,kmin","T=0.4,kmax"
-6.933,0.0,0.0,0.0,0.0
-6.867,0.0,0.0,0.0,0.0
-6.8,8.053266540000053e-07,1.2756117000003628e-07,9.062452079999657e-07,1.4650303800002732e-07
-6.733,3.2982791025000146e-06,5.197187695000908e-07,3.702660722999916e-06,5.901772725000978e-07
-6.667,7.550140307500035e-06,1.1820462980001407e-06,8.462697933499915e-06,1.3341312360001454e-06
-6.6,1.3559094896500018e-05,2.1083335610002095e-06,1.5235200780499911e-05,2.385829917000196e-06
-6.533,2.1602716079000045e-05,3.334811307000255e-06,2.4362683810499945e-05,3.7921673205002593e-06
-6.467,3.169226272849994e-05,4.855963662500266e-06,3.5902608872999826e-05,5.558959029000303e-06
-6.4,4.375472269850003e-05,6.653454060500308e-06,4.9893816410999993e-05,7.69571655300043e-06
-6.333,5.827352665399988e-05,8.791053081500315e-06,6.697183939949984e-05,1.0297535191000505e-05
-6.267,7.519274272499996e-05,1.1251256097500387e-05,8.671989985649991e-05,1.3242032766000574e-05
-6.2,9.43586174309999e-05,1.4002563480500411e-05,0.00010876582105049988,1.6434256548000622e-05
-6.133,0.00011649935991199997,1.7139022186000463e-05,0.00013423366259649995,2.0055744367000686e-05
-6.067,0.00014148389186600008,2.0630140098500547e-05,0.00016317805766199997,2.411296122550075e-05
-6.0,0.00016906673555,2.44300929365006e-05,0.00019556361653799982,2.8597627862500815e-05
-5.933,0.00020027071154500004,2.866637737850065e-05,0.00023342744459199988,3.382018027700087e-05
-5.867,0.00023488099564650012,3.329440412050072e-05,0.00027722495431699995,3.985377365450094e-05
-5.8,0.0002725478991405,3.8252719493500774e-05,0.00032686041974599984,4.6634791821500974e-05
-5.733,0.00031465384345050006,4.370598647500082e-05,0.0003829736729935,5.4168553824501e-05
-5.667,0.00036089144249000016,4.959428633250085e-05,0.00044426316480500013,6.221796414200106e-05
-5.6,0.00041079295065200004,5.5839068227500864e-05,0.000512616971117,7.10922384080011e-05
-5.533,0.00046618697749200016,6.264656510450091e-05,0.0005903915579265003,8.111232816750117e-05
-5.467,0.0005266655541999995,6.994016436800084e-05,0.0006781471741989993,9.23313559595011e-05
-5.4,0.0005916283143700003,7.762256651300099e-05,0.0007790713460530004,0.0001052531661575013
-5.333,0.0006634683503844995,8.5946864296501e-05,0.000897115010833999,0.00012040239783600119
-5.267,0.0007416721144374997,9.481825111600111e-05,0.0010188906222469993,0.0001354798337215013
-5.2,0.0008254931134134996,0.00010411882542100112,0.001137437569039999,0.00014927009845150133
-5.133,0.0009180554266009998,0.00011415499910000115,0.0012657542801374994,0.00016365811153950141
-5.067,0.001018742776289,0.00012481214596450122,0.0014080051276634997,0.00017922457308850148
-5.0,0.0011266544614339999,0.00013594969840150127,0.0015706273277774994,0.0001966586207965015
-4.933,0.0012458884804085002,0.00014793543339050133,0.0017848683502444999,0.00021966450456300163
-4.867,0.0013757470412335006,0.00016063319490000136,0.0020682591544765004,0.00025023192508200173
-4.8,0.0015151829853205004,0.00017387749017300133,0.0024133587579954997,0.00028699637427600166
-4.733,0.0016696385207535004,0.00018810772358750138,0.0027976068059260006,0.00032707285280800187
-4.667,0.0018383976240155008,0.00020316452394200145,0.0032011575748275016,0.000367453728152002
-4.6,0.0020203154868455005,0.00021885510601400143,0.0036764620388355005,0.000413429797346002
-4.533,0.002222774793243001,0.00023570400943750147,0.004246223033416002,0.0004672250252625022
-4.467,0.0024452028170599987,0.00025352725573800133,0.004920644930336495,0.0005299089081765016
-4.4,0.002686510470185001,0.0002721025234380016,0.005757935388659504,0.0006086910622755025
-4.333,0.0029570503743909984,0.0002920579867165014,0.006791343372143993,0.0007072677334420015
-4.267,0.003256796592876499,0.00031318464443300147,0.007775684869423495,0.0007953708199890018
-4.2,0.0035851489465024986,0.0003352293787490015,0.008600369025202493,0.0008570577640110019
-4.133,0.003957386310319,0.0003589513508105016,0.009485461882252496,0.000913836610970002
-4.067,0.004375114078254001,0.00038412104962600173,0.010573323971854499,0.0009762384171170022
-4.0,0.004839621006413999,0.0004104663234820017,0.012155399828512495,0.001059616647899002
-3.933,0.0053758347315230005,0.00043895242350600185,0.015317915337316503,0.0012155740515130025
-3.867,0.005989599920544002,0.0004693130173030019,0.020513130218019017,0.0014552008857510032
-3.8,0.00668742993954,0.0005012334749380018,0.02703673293663,0.0017464929331380025
-3.733,0.007511710462966502,0.0005358153103705019,0.033656822332535516,0.0020321069768295032
-3.667,0.0084817831477625,0.000572767502455502,0.039799269612673494,0.0022756774207160022
-3.6,0.009625819227894504,0.0006118960569315022,0.047195253699703524,0.0025576865021690034
-3.533,0.011038632160456998,0.000654680055847502,0.055938049507626986,0.002885006374378002
-3.467,0.012794037303008503,0.0007009055105675022,0.0659930924646655,0.0032429202625550027
-3.4,0.015003440687966498,0.0007503816350345021,0.07868618084584747,0.0036878029641260017
-3.333,0.017969986882223007,0.0008052073136045023,0.09369186056744051,0.0042539693195630035
-3.267,0.02207881321973349,0.0008652323096255022,0.10578375813972997,0.004737632787540001
-3.2,0.028076091427610517,0.0009303672371975025,0.11358355061686601,0.0050337660523410025
-3.133,0.038071053583088474,0.0010039793898460022,0.12208925609092297,0.005269667284813502
-3.067,0.05748135694000603,0.0010868416762270024,0.135611305824327,0.005469153663325003
-3.0,0.10761841987001491,0.0011799314582320022,0.16581784881479694,0.0056549586829450025
-2.933,0.2525602173186423,0.0012894715279365026,0.2529320221148277,0.0058880615802520036
-2.867,0.39928974430343317,0.001419064300465003,0.36149825981511696,0.006233095931966504
-2.8,0.45166693839125605,0.0015740842118080027,0.4210905684283388,0.006702775590689503
-2.733,0.4718216424389976,0.0017719284282590032,0.4471105697205864,0.007309218238892504
-2.667,0.4823022029862726,0.002032564229387002,0.46165730548457434,0.007983134491938501
-2.6,0.48877404588075657,0.0023942457293360036,0.4711781278123383,0.008721411325749506
-2.533,0.49344570775778057,0.0029664317988995015,0.47849325048872776,0.009674972045532502
-2.467,0.4971177095357761,0.004017453510304504,0.4847885998860498,0.010991766990263005
-2.4,0.5002337697113011,0.006565015437049498,0.49127155125799077,0.013305062038283
-2.333,0.5032227305934511,0.014344337909293018,0.4986245471566048,0.018775765294518514
-2.267,0.5063415012376126,0.022797112451011483,0.5052855237075587,0.02468466899285599
-2.2,0.5099293315684996,0.026171758421806496,0.5105075272504908,0.027520502022446
-2.133,0.5148021162448321,0.02745674208626099,0.5162737481469087,0.028980449940188995
-2.067,0.5226181509091976,0.028140179029491494,0.5246847100118933,0.030027977144218496
-2.0,0.5390462826803696,0.028581920407173493,0.5381754447273293,0.030773737753933494
-1.933,0.5832990237091267,0.028917830854562496,0.5690014320909413,0.031330258259433995
-1.867,0.6624130849911957,0.029197214074999995,0.6276523710225188,0.031851010305164996
-1.8,0.7269139233622857,0.029453843754217994,0.6848587009746638,0.032388250135643996
-1.733,0.7526874794125686,0.029725383808695993,0.7161174150426183,0.032977780967255996
-1.667,0.7630069079361176,0.030020823882375494,0.7313819752503288,0.0335971291274865
-1.6,0.7685064050280745,0.030357258326424493,0.7408441044013638,0.0342423670047705
-1.533,0.7721273332324221,0.030838287395807493,0.7474522806161448,0.03502956568970499
-1.467,0.7747375073480626,0.031558709454018494,0.7522249173866228,0.03603270696736349
-1.4,0.7767661756920285,0.03291165556353349,0.7561967218587308,0.03754661261977649
-1.333,0.778504061064612,0.0361871573150145,0.7600187829459872,0.040535876536996994
-1.267,0.7800817925145105,0.039590585867541994,0.7633494397693442,0.04376375329407399
-1.2,0.7816228523772045,0.041331474527107,0.7660337573493542,0.04583517328386699
-1.133,0.7833489657402095,0.043215568062384996,0.7686556554649192,0.04794726326987849
-1.067,0.7855405195373986,0.04724428438182499,0.7716923426136817,0.05153453655022649
-1.0,0.7889176983852106,0.051133134853298,0.7755582368990229,0.055298231998420495
-0.933,0.7962851027681597,0.0527685990996395,0.7821495015962004,0.05781280483463849
-0.867,0.8143687010010722,0.053747977001112494,0.7961010528474094,0.059822613959477494
-0.8,0.8406683873250272,0.054550464636270495,0.8169827681434444,0.061587145783928494
-0.733,0.8606840423840553,0.05523890629089599,0.8353612584308059,0.06325069064481999
-0.667,0.8700944945837698,0.05601302131462199,0.8465277540105494,0.06489970716852698
-0.6,0.8769041680651828,0.056948269725311994,0.8548029166844594,0.06652073704770999
-0.533,0.8829588292938293,0.05781189363507899,0.8621410029816854,0.06812522592222399
-0.467,0.8872476458737492,0.0586350623781265,0.8680477220372869,0.06974724595225049
-0.4,0.8908433268464572,0.059627566830560495,0.8729003622668119,0.07145780277051748
-0.333,0.8933778970500317,0.060932918966158996,0.8768820137648449,0.07341855585525549
-0.267,0.8947326544052092,0.062354279118904996,0.8796642823930568,0.07551065441764798
-0.2,0.8956822259151292,0.063648067807064,0.8816322291237189,0.07756015889954099
-0.133,0.8965055439318318,0.0654510838755605,0.8832831546923283,0.07988306015637849
-0.067,0.8973514748189438,0.068523035628046,0.8848362917002188,0.08299771778725398
0.0,0.8983900770027938,0.071557129169932,0.8864095772765208,0.08649284245656498
0.067,0.900089057438008,0.0741527496091555,0.8883723847566649,0.09004026734845749
0.133,0.9035182176010316,0.078855927429082,0.8914706852890409,0.09479527300076299
0.2,0.9105005105068946,0.086873019984202,0.8966043367477019,0.10177508612588299
0.267,0.9187330654209416,0.0967357091382125,0.9026918337730209,0.11078731287977399
0.333,0.925045785825753,0.106287189113585,0.9079359152023139,0.12026836047191299
0.4,0.9303433235971801,0.11401102443132201,0.9124977783714958,0.12878924366533998
0.467,0.9346991289555716,0.12032440042048051,0.9166766128786913,0.13652910715275948
0.533,0.9382415182243126,0.126872042011412,0.9203922573760773,0.14416181262060349
0.6,0.9422098160931556,0.134515021320938,0.9239051067514863,0.1521212562819155
0.667,0.9465234940833841,0.142113022173873,0.9272320901299983,0.1599412421523895
0.733,0.9497219062479486,0.148992577576802,0.9299293462542628,0.16719919555600302
0.8,0.9520136288803897,0.156851614406006,0.9321278366863018,0.17455919364331302
0.867,0.9542526054076591,0.164006116389035,0.9342542821482248,0.18138975889008851
0.933,0.9560654539014611,0.1691697578137,0.9361557373902198,0.18712518021061902
1.0,0.9580164604548251,0.173278150313065,0.9379643637158358,0.19224935441756202
1.067,0.9597577893193091,0.17693231033832152,0.9395965954863078,0.19718471686210803
1.133,0.9604959685518377,0.182361492802251,0.9408074324077939,0.2030116833376375
1.2,0.9614044388786567,0.191248833175569,0.9420402483469399,0.2109622635108325
1.267,0.9629970259637882,0.203795498581762,0.9436191835632929,0.22168752299689648
1.333,0.9650516929575712,0.21938879280327847,0.9455166059057444,0.23490365030156746
1.4,0.9674821765127302,0.24035194414063749,0.9475922686676204,0.2515340897601125
1.467,0.9704391523776077,0.26499352653043345,0.9499029803467929,0.27153778345091245
1.533,0.9736385747491442,0.288029748039945,0.9522829047658549,0.293113365229491
1.6,0.9759010864336982,0.31078609303894794,0.9542794463644668,0.3160322469813449
1.667,0.9771841914081025,0.33427290222690303,0.9559140075933173,0.339708275586167
1.733,0.978241812756087,0.3588128444680175,0.9573380951305068,0.3632815519677985
1.8,0.979178564183292,0.3884486004552065,0.9584686470739727,0.3877327194950905
1.867,0.9798377741204876,0.41585699420059397,0.9594265199246432,0.41006282667689653
1.933,0.9803545164038185,0.4330414351446589,0.9603579827658988,0.426839188804125
2.0,0.9814117716759354,0.4452635266483249,0.9614841784880008,0.44044680391345503
2.067,0.9826677961971839,0.45610499257109843,0.9626989459875683,0.453219442919011
2.133,0.983214941363037,0.46793717207187896,0.9636352092463313,0.46621451780396655
2.2,0.9834178553652841,0.485127343361841,0.9642773269525943,0.48130928610871454
2.267,0.9841077538025176,0.5078859992146205,0.9651011580522147,0.49960113530178907
2.333,0.9854990585552437,0.531396362054155,0.9662733760502198,0.5195841174294196
2.4,0.9866158046592666,0.5578011947858831,0.9673716917386568,0.5422137866522837
2.467,0.9870168721182256,0.5867420269376775,0.9682833176053297,0.567979295146474
2.533,0.9871722053373777,0.6152491060307556,0.9691260155596657,0.5954613504367426
2.6,0.9872207679936956,0.6419323021435265,0.9698766187759957,0.6231150265109866
2.667,0.9873851858496792,0.6671090716012176,0.9706184993511642,0.6502952443820862
2.733,0.9877812325484987,0.6925624066070759,0.9713898883615348,0.6763394633769828
2.8,0.9881356970651687,0.71596289777106,0.9719629400719528,0.6996001882369489
2.867,0.9883764412037681,0.734483052109998,0.9724439452626699,0.7190918992409694
2.933,0.9887525637114252,0.7474536118337776,0.9730300335832613,0.7343914322071029
3.0,0.9895112091300221,0.7585541405926245,0.9738740983507853,0.7473558357290738
3.067,0.9904245510110801,0.769550614952385,0.9748300906895083,0.7596817089765489
3.133,0.9910423630517247,0.781298114836775,0.9756146452413519,0.7720252836802034
3.2,0.9918291674923556,0.79587609656459,0.9763826824195568,0.7851064643149783
3.267,0.9927926124546411,0.8124206341654325,0.9771812804134714,0.7991171503066765
3.333,0.9936511037605991,0.82788148160058,0.9778837450001949,0.8130877055274645
3.4,0.9944765323740041,0.8437664209558651,0.978493921665601,0.8273206083873105
3.467,0.9952409745787526,0.860056292998983,0.9790968729443734,0.8417238004248054
3.533,0.9959264311873361,0.8753987867199485,0.9796907002565105,0.8555213173683419
3.6,0.9964076383096331,0.8896175432216344,0.9802872124711384,0.8685996165495748
3.667,0.9966278043391471,0.9026818780050659,0.9808154716897549,0.8808948097331494
3.733,0.9968130492330681,0.9148243845054004,0.9812901189297429,0.8922689649000338
3.8,0.9969647494508032,0.9247193014105926,0.9817161619861268,0.902008870135996
3.867,0.9969621147315471,0.9316026191206005,0.9821202784166653,0.9098816424391044
3.933,0.9969314317993431,0.936426360465995,0.9825589730436988,0.9162169864040749
4.0,0.9969953259390261,0.940937264476718,0.9829107213932669,0.9216789274324099
4.067,0.9971158564136287,0.945797061912815,0.9832225236793213,0.9268858292675308
4.133,0.9972937052312836,0.9506105142290765,0.9835868989317893,0.9317295896960873
4.2,0.9979744974630406,0.9551632761964565,0.9841160037802373,0.9362688391018883
4.267,0.9987536375227121,0.9596631858479295,0.9847093258486238,0.9407925228585918
4.333,0.9994088551084626,0.963810890604812,0.9852833721177447,0.9452539585651035
4.4,1.0000012944330936,0.9676459366988119,0.9858316806635188,0.9495972636826066
4.467,1.0004925016323052,0.9705099930122304,0.9863503873571353,0.9536068156155065
4.533,1.000981320622915,0.9726831070442273,0.9867842938389844,0.957300926266763
4.6,1.001362512651484,0.9748607026404144,0.9871319500024323,0.96071488049063
4.667,1.001682530689895,0.9770445516055053,0.9874850987431748,0.963849722195015
4.733,1.0018169527955232,0.9788168432092683,0.9877785079623673,0.966566539016079
4.8,1.0018817192178702,0.9804956115171003,0.9880281579240163,0.9689734175364
4.867,1.002039094108793,0.982045334518886,0.9882998346404714,0.9711502958308376
4.933,1.0023990938260627,0.983125847462171,0.9886652711512315,0.9729612526743776
5.0,1.0026464090318707,0.984171051768119,0.9889773866066305,0.9745898714747246
5.067,1.0029231777090637,0.9852374937196365,0.9893078559191635,0.9761463600842837
5.133,1.0032505455967557,0.9865713278532176,0.989529929224713,0.9776594760901112
5.2,1.0033880513200888,0.9878456658275665,0.9895181730159299,0.9790198486353902
5.267,1.003509685307873,0.98939048893403,0.9895102423148054,0.9803992113369262
5.333,1.0035328394073646,0.990723820175728,0.9894981796374854,0.9817588550394563
5.4,1.0035567581921776,0.991368779816779,0.9895449967289385,0.982874676148793
5.467,1.0036172351330472,0.9917521732497939,0.9896293344939424,0.983781889637269
5.533,1.0038126421500946,0.9918045783586285,0.9897761759750414,0.98453334616583
5.6,1.0039992781501728,0.9921016280834575,0.9899252769126644,0.985350797450447
5.667,1.0041374260673097,0.9924583633408329,0.9899854876494019,0.9861578898904875
5.733,1.0043216994003947,0.992657426291974,0.9900844994649324,0.9868605610035049
5.8,1.0044340940922107,0.9930399485130219,0.9901464830642364,0.987370142849498
5.867,1.004599403040355,0.9934792273886984,0.9902306537425969,0.9878233775910765
5.933,1.0047656384175327,0.9936537713414394,0.9903459456537949,0.988275313685725
6.0,1.0050511729999647,0.9936537905216334,0.9904590967223419,0.988650537149098
6.067,1.0053113087618017,0.9937594699683249,0.9905739252389274,0.989044446848647
6.133,1.0054786875453012,0.9939779387719959,0.9906315649072799,0.989328544890809
6.2,1.0056992671649683,0.9942773122457139,0.9907387892207729,0.989611293115733
6.267,1.0057688751805367,0.9945490725058759,0.9908253665933029,0.9898673599458956
6.333,1.0057817786441396,0.9948277319513429,0.9908148174375409,0.9902011818085156
6.4,1.0058862423668877,0.9951537563061749,0.9907733666373258,0.9906008511565275
6.467,1.0060053760611343,0.995423321111342,0.9907290470839019,0.990830900884906
6.533,1.0060186716005297,0.99585321887445,0.9907297249603548,0.9911201348551155
6.6,1.0060440955938497,0.996389534593983,0.9907400411797189,0.9913161801668745
6.667,1.0062040797201097,0.9969425272941466,0.9907756183427299,0.9915148678598595
6.733,1.0063065398419597,0.997255232172443,0.9908209494544489,0.9917478822235676
6.8,1.0063294360789057,0.997314235294115,0.9908078792808048,0.9918703033330376
6.867,1.0064414697708242,0.9975973204835755,0.9907801330964534,0.9920953187786666
6.933,1.006501814243883,0.9979433539954026,0.9907451614367968,0.9922241098069846


==> anc/data/fig8/DMRGL21.csv <==
omega,"T=0.1,kmin","T=0.1,kmax","T=0.4,kmin","T=0.4,kmax"
-9.997930047431158,-0.0003572810159428944,0.00013416392731633992,-0.0003430904721157197,7.209242086446292e-06
-9.988050669913932,-0.0003618921419718929,0.00013586956054634797,-0.00035735891426041044,8.293865384572173e-06
-9.978171292396707,-0.0003572943569968858,0.00013745862852416647,-0.0003654221513939853,9.247706933992229e-06
-9.968291914879485,-0.00034344797316772564,0.0001388265582339892,-0.0003670081246966502,9.99834402045017e-06
-9.958412537362257,-0.0003206014591597949,0.00013987542075996867,-0.00036204376120263883,1.0479142651585318e-05
-9.948533159845034,-0.0002892848354041896,0.00014051707047437362,-0.00035066121222268327,1.0631474775049182e-05
-9.93865378232781,-0.00025029412779203637,0.00014067605171695744,-0.00033319094639942663,1.0406698431546533e-05
-9.928774404810586,-0.00020466740717198833,0.00014029205727976785,-0.00031015529786774946,9.767837008271608e-06
-9.918895027293361,-0.00015365308197430084,0.0001393219846912056,-0.000282249232702225,8.690902962888618e-06
-9.909015649776137,-9.867148488254937e-05,0.0001377414002780008,-0.0002503223612865153,7.165822346222738e-06
-9.899136272258913,-4.1270881593272955e-05,0.00013554548789288003,-0.0002153492872351906,5.196928827521693e-06
-9.889256894741687,1.692066349650225e-05,0.0001327493261578891,-0.0001784026899215578,2.803009333650354e-06
-9.879377517224462,7.424612289033129e-05,0.00012938760821352743,-0.00014061647840443178,1.6897436138252614e-08
-9.86949813970724,0.00012907138379877382,0.0001255136856973485,-0.00010315368373125959,-3.1153751806123993e-06
-9.859618762190015,0.00017983659972300664,0.00012119808971616359,-6.716655807909665e-05,-6.535844906592891e-06
-9.84973938467279,0.00022510533115016514,0.00011652644768466598,-3.3763688635473774e-05,-1.0176262562213232e-05
-9.839860007155565,0.00026360998428107157,0.00011159698447073083,-3.971586997436864e-06,-1.3960070339029521e-05
-9.829980629638342,0.00029429204044389214,0.00010651755848309774,2.129443957887669e-05,-1.7804649152383646e-05
-9.820101252121114,0.0003163358578759562,0.00010140244931031385,4.12628250274782e-05,-2.1623767492372854e-05
-9.810221874603892,0.00032919489758446665,9.636886990594052e-05,5.532702286261751e-05,-2.533015624776912e-05
-9.800342497086667,0.0003326095900313841,9.15334370936927e-05,6.306849667693321e-05,-2.8838129709832495e-05
-9.790463119569443,0.0003266161911023931,8.700858347461871e-05,6.426701253143468e-05,-3.206617118376051e-05
-9.780583742052219,0.00031154638785131086,8.289914852503017e-05,5.891158486063161e-05,-3.4939402408302764e-05
-9.770704364534994,0.00028801757539495933,7.929912842769414e-05,4.719800221395218e-05,-3.7391859296959815e-05
-9.76082498701777,0.00025691415036362353,7.628881276899776e-05,2.9526723795506953e-05,-3.9368502270337314e-05
-9.750945609500544,0.00021936031997249456,7.393227081157147e-05,6.487443222036216e-06,-4.0826897480095515e-05
-9.74106623198332,0.00017668532517544307,7.227539332649377e-05,-2.1155441570840273e-05,-4.173851528556212e-05
-9.731186854466097,0.00013038208706889136,7.134442455537923e-05,-5.248980331448862e-05,-4.208960412708108e-05
-9.721307476948871,8.206062678684017e-05,7.114515838272806e-05,-8.648056073280864e-05,-4.188161108298101e-05
-9.711428099431648,3.3397646289247046e-05,7.166269724673242e-05,-0.00012200531950239441,-4.113113449138538e-05
-9.701548721914422,-1.3916086313834405e-05,7.286191017297284e-05,-0.00015788591694680226,-3.9869408625234636e-05
-9.6916693443972,-5.8228961237995334e-05,7.468844891450905e-05,-0.0001929287579845836,-3.814133507274303e-05
-9.681789966879974,-9.798062020644267e-05,7.70704197957897e-05,-0.00022595878646421708,-3.600408973422139e-05
-9.67191058936275,-0.00013175134021037538,7.992053205080027e-05,-0.0002558599375233275,-3.3525347750886154e-05
-9.662031211845525,-0.00015830707848801017,8.313878523124544e-05,-0.00028160686435293645,-3.078118080694422e-05
-9.6521518343283,-0.00017663881412800637,8.661548433982887e-05,-0.0003023008901200896,-2.7853691706419955e-05
-9.642272456811076,-0.00018599486497568822,9.023461841547375e-05,-0.00031719507288364756,-2.482845958431124e-05
-9.632393079293852,-0.0001859052091892467,9.387736911921911e-05,-0.0003257215791743757,-2.1791875295954114e-05
-9.622513701776628,-0.00017619695694322834,9.742576977926813e-05,-0.00032750647754431435,-1.8828450231988088e-05
-9.612634324259403,-0.000157000527668819,0.00010076627210415822,-0.00032238550778025725,-1.6018182905248667e-05
-9.602754946742177,-0.00012874624632907568,0.0001037932393163064,-0.0003104062571210511,-1.343406610464715e-05
-9.592875569224953,-9.215150715874334e-05,0.00010641212750038225,-0.00029183073510637934,-1.1139813246500549e-05
-9.582996191707728,-4.81988169751738e-05,0.00010854238607432636,-0.0002671241502569475,-9.187875899532384e-06
-9.573116814190506,1.8945473116577692e-06,0.00011011985711931313,-0.00023694434317964188,-7.6178155134750914e-06
-9.56323743667328,5.671440045957643e-05,0.00011109872906964213,-0.00020211805148957326,-6.455081418127302e-06
-9.553358059156057,0.00011469378932940645,0.00011145285356174092,-0.00016361889865071401,-5.71023451584942e-06
-9.543478681638831,0.0001741621048984977,0.00011117651499835902,-0.00012253360280529966,-5.378642161147785e-06
-9.533599304121607,0.00023339756327609836,0.00011028449818295863,-8.003166018872307e-05,-5.440654938453246e-06
-9.523719926604382,0.000290681477731084,0.00010881158293253223,-3.732522265314486e-05,-5.862260879139573e-06
-9.513840549087158,0.00034435254725768467,0.00010681135050127086,4.365329029162824e-06,-6.59619757836029e-06
-9.503961171569934,0.0003928595173674955,0.0001043544705330322,4.3853304154797955e-05,-7.583488158156438e-06
-9.49408179405271,0.00043481047939243373,0.00010152639082334029,8.00195061984876e-05,-8.755353537660566e-06
-9.484202416535485,0.00046901731173834115,9.842463396681397e-05,0.00011185116640191025,-1.0035441442676985e-05
-9.47432303901826,0.0004945337788833351,9.515565387395514e-05,0.00013847044428858573,-1.1342302403277369e-05
-9.464443661501035,0.0005106861361592618,9.183148277003328e-05,0.00015916594361211757,-1.2592034975924974e-05
-9.45456428398381,0.0005170951843263631,8.856614172982662e-05,0.00017341186570138744,-1.3701016849645917e-05
-9.444684906466586,0.0005136891214693826,8.547205979214678e-05,0.00018088858141582172,-1.4588635535926836e-05
-9.434805528949363,0.000500706690567033,8.265648157020438e-05,0.0001814895402806582,-1.517993210516398e-05
-9.424926151432137,0.0004786905630649346,8.021810894387287e-05,0.0001753287238215779,-1.540807393231219e-05
-9.415046773914915,0.00044847106860059855,7.824394946882731e-05,0.00016273392834900797,-1.5216577581841368e-05
-9.405167396397689,0.0004111408237012552,7.680660368605444e-05,0.00014424055586026967,-1.4561210642354066e-05
-9.395288018880466,0.0003680209625841311,7.596194336944936e-05,0.00012057158402437153,-1.3411511277265075e-05
-9.38540864136324,0.0003206200785324391,7.574738723186102e-05,9.261885819780732e-05,-1.1751876182621646e-05
-9.375529263846015,0.0002705870787633395,7.618069470482896e-05,6.141172746019182e-05,-9.582181163167456e-06
-9.365649886328791,0.00021965949019502385,7.725944961020071e-05,2.8088571992435634e-05,-6.917913229668955e-06
-9.355770508811567,0.00016960876245181495,7.896111594134262e-05,-6.1424895813870266e-06,-3.789808521689834e-06
-9.345891131294342,0.00012218435327746564,8.12437981907004e-05,-4.00378663824456e-05,-2.430059844183292e-07
-9.336011753777118,7.905828576358413e-05,8.404754780220174e-05,-7.236130357370995e-05,3.664257920463134e-06
-9.326132376259894,4.177199704203904e-05,8.729630908313879e-05,-0.00010191922459185511,7.862373596817748e-06
-9.316252998742668,1.1687091372971674e-05,9.090030830071046e-05,-0.00012760218110948073,1.2272448548012974e-05
-9.306373621225443,-1.0058367145074645e-05,9.475894541441127e-05,-0.0001484163936598155,1.6808698504892733e-05
-9.29649424370822,-2.2586697154569737e-05,9.876396179776848e-05,-0.00016351911577983398,2.1381064799819343e-05
-9.286614866190995,-2.5309324252202292e-05,0.00010280291903762786,-0.0001722419446619572,2.5897975988496794e-05
-9.276735488673772,-1.7946526269263987e-05,0.00010676274304937186,-0.00017411611071743764,3.0269166947547605e-05
-9.266856111156546,-5.374781039767121e-07,0.00011053335688102222,-0.00016888413553721172,3.4408466638464956e-05
-9.256976733639323,2.6559680298010912e-05,0.00011401115096318522,-0.0001565122997122077,3.823646649604148e-05
-9.247097356122097,6.267785735293113e-05,0.00011710231666522756,-0.00013718866444040187,4.168298495499796e-05
-9.237217978604873,0.00010686074962822227,0.00011972580074832959,-0.00011132156214673648,4.4689249865513397e-05
-9.227338601087649,0.00015789178752395773,0.0001218159230477802,-7.952369269446477e-05,4.720972927402564e-05
-9.217459223570424,0.00021433133195139034,0.00012332443701473518,-4.259722578016151e-05,4.921355199027819e-05
-9.2075798460532,0.00027456104674412614,0.00012422210393874566,-1.505422134497705e-06,5.068547218156601e-05
-9.197700468535976,0.0003368339988965462,0.00012449959295932273,4.265338370538248e-05,5.1626346529456304e-05
-9.187821091018751,0.0003993289968490023,0.00012416781471477113,8.868362005555343e-05,5.2053107803037965e-05
-9.177941713501527,0.00046020739523054753,0.00012325753956835822,0.00013532594207191868,5.1998234563125345e-05
-9.1680623359843,0.0005176706549195999,0.00012181844926310121,0.00018130031201642568,5.15087326130997e-05
-9.158182958467076,0.0005700167741208251,0.00011991751323566973,0.00022534228543412416,5.064465925203446e-05
-9.148303580949852,0.0006156938801575193,0.00011763687834264071,0.0002662464450833692,4.947723587416422e-05
-9.13842420343263,0.0006533492114127679,0.00011507119988015104,0.000302900507056607,4.808660753735435e-05
-9.128544825915403,0.0006818720035357712,0.00011232463649267517,0.0003343241514343311,4.655931937539205e-05
-9.11866544839818,0.0007004288367230174,0.00010950746519967245,0.00035969619269491363,4.498558879647173e-05
-9.108786070880955,0.0007084903795452131,0.00010673256269837174,0.0003783844033759567,4.345645900293828e-05
-9.09890669336373,0.0007058485874663181,0.00010411172557379758,0.00038996183633199886,4.2060923273253485e-05
-9.089027315846506,0.0006926238583054119,0.00010175208590743046,0.00039422434507281894,4.0883110538469384e-05
-9.079147938329282,0.0006692618163233221,9.975259720969603e-05,0.00039119348277067014,3.999962102354585e-05
-9.069268560812057,0.0006365198692921401,9.820084296682365e-05,0.00038111994870177943,3.947709615915033e-05
-9.059389183294833,0.0005954438597148947,9.717013050754407e-05,0.0003644721554790048,3.937009974345139e-05
-9.049509805777609,0.0005473355919714189,9.671710425457566e-05,0.0003419255862613442,3.9719377667347655e-05
-9.039630428260384,0.0004937121607168249,9.687981574441015e-05,0.000314337910502946,4.055055171441178e-05
-9.029751050743158,0.0004362584150676518,9.767645449734375e-05,0.0002827260026999754,4.1873289375310596e-05
-9.019871673225934,0.0003767739665960935,9.910464175405424e-05,0.0002482301746165551,4.368097670183379e-05
-9.00999229570871,0.000317116473873372,0.00010114145317269657,0.00021208216218160055,4.595090543630462e-05
-9.000112918191487,0.0002591429113946441,0.00010374403141721735,0.00017556241678256366,4.864496948300168e-05
-8.99023354067426,0.00020465074830248314,0.00010685091350969974,0.0001399635165455122,5.171084974949767e-05
-8.980354163157038,0.00015532082277969043,0.00011038389213800658,0.00010654534707210518,5.5083650981546556e-05
-8.970474785639812,0.0001126637991392918,0.0001142504965343309,7.649899061731485e-05,5.8687939932344945e-05
-8.96059540812259,7.797183841791679e-05,0.00011834687489320608,5.090491383230025e-05,6.244012149545814e-05
-8.950716030605363,5.227710332909641e-05,0.0001225611316288043,3.070235558587062e-05,6.625107869423186e-05
-8.94083665308814,3.6318358059986426e-05,0.00012677687336236221,1.6655286742151828e-05,7.00289939978475e-05
-8.930957275570915,3.0516821705160315e-05,0.00013087699569925337,9.331655349488765e-06,7.368226359473715e-05
-8.92107789805369,3.496199521683334e-05,0.00013474744926082058,9.080932024599982e-06,7.712241318423844e-05
-8.911198520536466,4.9408019404279966e-05,0.00013828100963387196,1.6026359579245613e-05,8.026692364707726e-05
-8.901319143019242,7.328063963339232e-05,0.0001413807888708163,3.0056463243730398e-05,8.304187763514957e-05
-8.891439765502017,0.00010569466884991718,0.0001439635207031432,5.083183941541364e-05,8.538434359936351e-05
-8.881560387984791,0.00014548135684582276,0.0001459623709883705,7.779126988552704e-05,8.724442188401096e-05
-8.871681010467567,0.0001912249100146274,0.00014732932714501745,0.00011017277117285923,8.858688800264064e-05
-8.861801632950343,0.00024130696190172998,0.0001480369449912752,0.00014703312252093624,8.939238075083775e-05
-8.851922255433118,0.00029395769137964653,0.00014807953985669428,0.00018728110935476426,8.965809701019111e-05
-8.842042877915896,0.0003473119179171511,0.00014747363694161107,0.00022970758484899636,8.939797051316157e-05
-8.83216350039867,0.00039946849276506914,0.00014625780841374042,0.00027302730259544074,8.864232798749141e-05
-8.822284122881447,0.00044855104149293143,0.0001444917538712698,0.0003159152935301982,8.743703247289407e-05
-8.812404745364221,0.0004927682167745066,0.0001422547948139017,0.00035705258806410816,8.584213969016082e-05
-8.802525367846997,0.0005304714753669816,0.00013964368127791215,0.0003951638736793667,8.393010863652532e-05
-8.792645990329772,0.0005602086179863291,0.00013676992164970476,0.0004290618951668828,8.178362159969542e-05
-8.782766612812548,0.000580771303893005,0.00013375656998080337,0.00045768116842692885,7.949308108579787e-05
-8.772887235295324,0.0005912350901376219,0.00013073471442648143,0.00048011598638355993,7.715386135421964e-05
-8.7630078577781,0.0005909906213367368,0.00012783962735320702,0.000495645428672729,7.486340002376897e-05
-8.753128480260875,0.0005797650252349402,0.00012520684153989608,0.0005037606764401859,7.271822031116278e-05
-8.743249102743649,0.0005576327197032655,0.0001229681259325183,0.000504177621125413,7.081097672524911e-05
-8.733369725226424,0.0005250153238048117,0.0001212476317926822,0.000496850510031062,6.92276163906606e-05
-8.7234903477092,0.0004826705524744525,0.00012015818058749034,0.0004819699903758319,6.804474463441098e-05
-8.713610970191976,0.0004316704778894212,0.00011979795569290026,0.000459961807040371,6.732727714398071e-05
-8.703731592674753,0.00037336972117498206,0.00012024755226799638,0.00043146993100888796,6.71264520934287e-05
-8.693852215157527,0.00030936461483309374,0.00012156762451258751,0.00039734090023619704,6.74782644125785e-05
-8.683972837640304,0.0002414445080491423,0.00012379705480328323,0.0003585935489455429,6.840237119310853e-05
-8.674093460123078,0.00017153679678612882,0.00012695184982431344,0.00031639138884434606,6.99015024980138e-05
-8.664214082605854,0.00010164730684073721,0.0001310246490702412,0.0002720021438441823,7.196139602869612e-05
-8.65433470508863,3.379796878988018e-05,0.00013598500977095318,0.00022676208521886434,7.45512577023189e-05
-8.644455327571405,-3.0036341790022285e-05,0.0001417803100260198,0.00018202987265153738,7.762473371685005e-05
-8.634575950054181,-8.79897334367212e-05,0.00014833739131443237,0.00013914779175123857,8.112136365030878e-05
-8.624696572536957,-0.00013836412176106456,0.00015556473946078356,9.939514226247267e-05,8.496846905827389e-05
-8.614817195019732,-0.00017968300240610668,0.00016335528591599686,6.395174722178867e-05,8.908341837399306e-05
-8.604937817502508,-0.00021073854154455838,0.00017158959187535037,3.385621676577829e-05,9.337619711133879e-05
-8.595058439985282,-0.00023063039611653216,0.00018013946632599356,9.976848809893802e-06,9.775220279224145e-05
-8.585179062468058,-0.00023879509080782006,0.00018887175464774055,-7.020482650700257e-06,0.00010211517697253917
-8.575299684950833,-0.00023502491149748566,0.00019765233055029665,-1.668980786250533e-05,0.00010637018244546593
-8.56542030743361,-0.00021947576204148784,0.00020635001592574597,-1.8823977722972536e-05,0.00011042653229792437
-8.555540929916384,-0.0001926636157993099,0.00021484045791859464,-1.3457725165777741e-05,0.00011420057902800406
-8.545661552399162,-0.0001554497125052033,0.00022300969107333666,-8.714482751918006e-07,0.00011761827635555023
-8.535782174881936,-0.00010901484435912308,0.00023075742573658192,1.8421159946792263e-05,0.00012061743353463976
-8.525902797364711,-5.4823581957620935e-05,0.00023799980874285632,4.36845138336702e-05,0.00012314959168316985
-8.516023419847487,5.420551859820242e-06,0.00024467172339997205,7.398802403390477e-05,0.00012518146357548535
-8.506144042330263,6.982750105140891e-05,0.0002507284055604938,0.00010823083249620225,0.00012669589212637578
-8.496264664813038,0.00013637914791883444,0.00025614647945870094,0.00014518048345468797,0.00012769229799301953
-8.486385287295814,0.00020299193769611175,0.0002609242295630347,0.0001835074530979296,0.0001281866028595847
-8.47650590977859,0.000267581783056232,0.00026508125510994084,0.00022183137230810684,0.00012821063153754217
-8.466626532261365,0.0003281291334274592,0.0002686573667572926,0.0002587605589177799,0.00012781101249019518
-8.456747154744141,0.0003827422459344106,0.00027171091602732955,0.00029294058755494095,0.00012704761225407606
-8.446867777226915,0.0004297165803615832,0.0002743164584275176,0.00032309336916411366,0.00012599155397883938
-8.43698839970969,0.0004675885205765787,0.0002765619804942126,0.00034806253310004816,0.00012472288347623774
-8.427109022192466,0.000495181632463569,0.00027854562609877184,0.0003668466128507569,0.00012332795733908323
-8.417229644675242,0.0005116440631428319,0.0002803721824991321,0.0003786360649421071,0.00012189663650754673
-8.40735026715802,0.0005164757949429145,0.00028214928452972046,0.00038283581423260765,0.00012051937484327852
-8.397470889640793,0.0005095449491840491,0.0002839836145613141,0.0003790897429590807,0.00011928429562105954
-8.38759151212357,0.0004910925107497039,0.0002859770652949053,0.00036728914147224145,0.0001182743492562584
-8.377712134606345,0.0004617253740640271,0.0002882231449585287,0.00034758203740250604,0.000117564643036477
-8.36783275708912,0.00042239781164304935,0.0002908035850684121,0.0003203658311335643,0.00011722002819590686
-8.357953379571896,0.000374381999054171,0.0002937854168292324,0.0002862807115993429,0.00011729302152796629
-8.348074002054672,0.0003192284092389327,0.0002972184546165524,0.0002461867170862692,0.00011782212813184433
-8.338194624537447,0.0002587173792196801,0.0003011334254050894,0.0002011424690455598,0.00011883061916236425
-8.328315247020223,0.00019480326612551609,0.0003055406486707161,0.0001523688451324462,0.00012032580400131832
-8.318435869502999,0.00012955301642333575,0.00031042946814422323,0.00010121610904488517,0.00012229882054691648
-8.308556491985772,6.508098496316534e-05,0.000315768297991433,4.911807140067449e-05,0.00012472495082189373
-8.298677114468548,3.482133997917737e-06,0.0003215054417809199,-2.4478291317932938e-06,0.0001275644523527801
-8.288797736951324,-5.3234369760961045e-05,0.0003275705020043336,-5.201078280393701e-05,0.00013076387930152766
-8.2789183594341,-0.00010320897802552464,0.0003338764954197061,-9.814810011612995e-05,0.00013425785165939872
-8.269038981916877,-0.00014479106687164642,0.00034032244987491434,-0.00013953419911824066,0.00013797121643991994
-8.25915960439965,-0.0001765917544365473,0.0003467965602036723,-0.00017497794744445412,0.00014182153218936187
-8.249280226882428,-0.00019752862895302403,0.00035317964468597546,-0.00020346480376508706,0.0001457217976741266
-8.239400849365202,-0.00020686086444483527,0.00035934895222858873,-0.00022418475498440466,0.00014958333763912064
-8.229521471847978,-0.00020421367208909514,0.00036518203979874603,-0.000236562843696884,0.00015331875331713905
-8.219642094330753,-0.0001895911963887735,0.0003705607566341466,-0.00024027357106084772,0.00015684484307768666
-8.209762716813529,-0.00016337750013034307,0.00037537504775765634,-0.00023525645236084975,0.00016008539931255454
-8.199883339296305,-0.0001263254842133427,0.0003795266153362076,-0.00022171440763692064,0.00016297379134824058
-8.19000396177908,-7.953414255627921e-05,0.0003829321592438363,-0.00020011282973118056,0.0001654552507434246
-8.180124584261856,-2.4414748435166192e-05,0.0003855262529218979,-0.00017116146090689026,0.00016748878456828868
-8.170245206744632,3.735290549608502e-05,0.0003872635994605021,-0.000135797506500154,0.00016904865388763144
-8.160365829227405,0.00010387294767208403,0.0003881207550239709,-9.515255320635414e-05,0.0001701253683172017
-8.150486451710181,0.0001730928292779922,0.0003880970998837333,-5.0522263114320874e-05,0.00017072616276500238
-8.140607074192957,0.0002428679172386835,0.00038721518492498396,-3.3217721075136605e-06,0.0001708749388281503
-8.130727696675734,0.0003110291629829305,0.0003855202765576371,4.495379677078006e-05,0.0001706116702760243
-8.120848319158508,0.0003754518029981131,0.0003830792733585589,9.278054524440485e-05,0.00016999128907423848
-8.110968941641286,0.000434122831259684,0.0003799788619819633,0.00013864903756351474,0.0001690820849570621
-8.10108956412406,0.00048520519144772193,0.00037632313023364854,0.00018111634205385274,0.00016796366710831838
-8.091210186606835,0.0005270965564360189,0.00037223054573428006,0.00021884706787252058,0.0001667245505709463
-8.08133080908961,0.0005584809038353741,0.00036783055622192316,0.00025066029980049616,0.00016545944212398392
-8.071451431572386,0.0005783711401442627,0.00036325975187386964,0.00027556269999967127,0.00016426631015364343
-8.061572054055162,0.0005861414813506863,0.00035865787269309527,0.00029278498678689165,0.00016324333018722843
-8.051692676537938,0.0005815484387244749,0.00035416362024108235,0.000301802307003154,0.00016248580202228902
-8.041813299020713,0.0005647397939967349,0.00034991056923098775,0.0003023561738947445,0.00016208313562585087
-8.031933921503489,0.0005362511465773208,0.0003460231416056667,0.00029445886672897444,0.0001621160011523864
-8.022054543986265,0.0004969901870427131,0.0003426129349945303,0.0002783985331390807,0.0001626537335846747
-8.012175166469039,0.0004482090599607078,0.00033977535538679064,0.0002547263467595985,0.00016375207478300672
-8.002295788951814,0.0003914657380131116,0.0003375868266497345,0.00022424457599231162,0.00016545132537194434
-7.992416411434591,0.0003285754996623417,0.00033610249925739385,0.00018797738378697204,0.00016777496622023038
-7.982537033917366,0.0002615541013324612,0.00033535469834793737,0.0001471438069986368,0.00017072879467256957
-7.972657656400143,0.00019255432225318865,0.0003353519946024536,0.00010311514556034033,0.00017430060462706175
-7.962778278882917,0.00012379795848444514,0.00033607909637387885,5.737671481117622e-05,0.0001784604225235482
-7.952898901365693,5.7505312151920786e-05,0.0003374974010052023,1.1476482995083068e-05,0.0001831612938506493
-7.943019523848468,-4.17550785329685e-06,0.0003395463581250902,-3.301909127244366e-05,0.00018834059744131845
-7.933140146331244,-5.923732575724407e-05,0.0003421454361976403,-7.457937371594947e-05,0.00019392184815978427
-7.9232607688140195,-0.00010587840114809817,0.00034519680126286984,-0.00011175352612239545,0.00019981693310981653
-7.913381391296795,-0.0001425607245757587,0.00034858845710351,-0.00014322155425005114,0.00020592871271045201
-7.903502013779572,-0.00016806014141394735,0.0003521979192537506,-0.0001678319526138843,0.0002121539063292662
-7.893622636262346,-0.00018150677454680647,0.000355896139840868,-0.00018464362806135104,0.00021838617300670908
-7.883743258745122,-0.00018241433177029436,0.00035955173113457823,-0.00019295182526171315,0.00022451929144624172
-7.873863881227897,-0.0001706974155376726,0.00036303518632533406,-0.00019231617259917559,0.0002304503400896384
-7.863984503710673,-0.00014667614237553884,0.0003662231360252523,-0.00018257092712949677,0.00023608277785962175
-7.854105126193448,-0.00011106796456498966,0.00036900233660142333,-0.00016383610346610785,0.00024132932904859778
-7.844225748676224,-6.49668039713704e-05,0.00037127343592839964,-0.0001365100206251104,0.00024611458177891684
-7.8343463711590005,-9.81019719137055e-06,0.0003729542266192292,-0.00010126258706221981,0.0002503772182773663
-7.824466993641774,5.266465465166831e-05,0.0003739824551724074,-5.90103466629082e-05,0.00025407180662325324
-7.814587616124551,0.00012047449513305279,0.00037431792568770784,-1.0893240277042077e-05,0.00025717009729293096
-7.804708238607326,0.00019145172173489554,0.00037394400253144865,4.176544367973905e-05,0.0002596617833067677
-7.794828861090101,0.0002633121840717194,0.0003728682903120077,9.749541198977669e-05,0.00026155469960513174
-7.784949483572877,0.0003337270487673408,0.0003711226402930507,0.00015473018363875614,0.0002628744549094756
-7.775070106055653,0.00040039638136831884,0.00036876230751067276,0.0002118514337115435,0.0002636635072090137
-7.765190728538429,0.0004611222218911712,0.00036586445587831793,0.00026724485909985644,0.0002639797115887277
-7.755311351021203,0.000513878746146542,0.00036252588194063423,0.0003193463674441041,0.00026389438582499064
-7.74543197350398,0.0005568773781578073,0.0003588602002781014,0.00036669659270966966,0.00026348995449143825
-7.735552595986754,0.0005886246775582535,0.00035499440229619817,0.0004079824891936948,0.0002628572457515431
-7.72567321846953,0.0006079712370731122,0.0003510650690842766,0.00044208422083165036,0.0002620925261378461
-7.715793840952306,0.0006141499089370354,0.0003472141806177071,0.00046810624722979066,0.0002612943670726597
-7.705914463435081,0.0006068022021603654,0.0003435848269701039,0.0004854112265724188,0.0002605604423974195
-7.696035085917858,0.0005859918676606262,0.0003403167798413374,0.0004936359581100771,0.000259984358565587
-7.686155708400632,0.0005522052828221829,0.00033754223918926066,0.0004927085383027457,0.00025965261833376855
-7.676276330883408,0.0005063384678289916,0.0003353817125522656,0.00048284639670006157,0.00025964181477343656
-7.666396953366183,0.0004496711825887594,0.0003339403338655008,0.00046455503183430766,0.0002600161453408301
-7.656517575848959,0.0003838287676155767,0.00033330456168487405,0.00043860761328706836,0.00026082532579917714
-7.646638198331734,0.0003107329780293936,0.00033353953938544564,0.0004060259383465779,0.0002621029712920476
-7.63675882081451,0.00023254321646404698,0.00033468702452375815,0.00036804339309920637,0.0002638654972070996
-7.626879443297286,0.00015159007669850858,0.0003367641323461359,0.0003260710229354698,0.0002661115761020534
-7.6170000657800605,7.030316357892748e-05,0.00033976275668199654,0.00028164775795245145,0.0002688221694021218
-7.607120688262838,-8.86445831638812e-06,0.0003436498669129101,0.00023639639575370213,0.0002719611343713199
-7.597241310745612,-8.351291649454987e-05,0.0003483684944010666,0.0001919666335562551,0.00027547638858322064
-7.5873619332283875,-0.0001513707689611195,0.00035383955791132196,0.00014998707770468212,0.00027930159634516447
-7.577482555711163,-0.00021036654839173653,0.00035996429183183615,0.00011200757679588415,0.0002833583248296186
-7.567603178193939,-0.0002586942385638882,0.0003666273810301294,7.945392865247627e-05,0.0002875586025653832
-7.5577238006767145,-0.00029487069116857395,0.00037370052311131867,5.357615035018374e-05,0.00029180779992270045
-7.547844423159489,-0.00031778303664026073,0.00038104648567558255,3.5412274124672444e-05,0.00029600774070972607
-7.537965045642267,-0.0003267246514719041,0.0003885233483716963,2.574849725391061e-05,0.000300059946319131
-7.5280856681250405,-0.0003214183983338601,0.00039598897543115756,2.509737208391007e-05,0.0003038689092797273
-7.518206290607817,-0.00030202645396290264,0.00040330539362203754,3.3674331872485815e-05,0.0003073452917290544
-7.508326913090592,-0.00026914625814491137,0.0004103431167946708,5.139381705585524e-05,0.00031040894628566655
-7.4984475355733675,-0.00022379275670880673,0.00041698509520459625,7.786464835966503e-05,0.0003129916620098113
-7.488568158056143,-0.00016736734187688365,0.0004231303445095393,0.00011240540786837977,0.0003150395464490328
-7.478688780538918,-0.00010161451953752058,0.00042869695362149216,0.00015405877786797698,0.000316514965914353
-7.468809403021695,-2.8567520966884984e-05,0.0004336245567354614,0.0002016250870053063,0.00031739797978600436
-7.458930025504469,4.951536362618348e-05,0.00043787600478758463,0.0002536933454810469,0.00031768722037861774
-7.449050647987246,0.00013022185668323582,0.0004414383650647773,0.0003086895747010068,0.0003174001872191369
-7.439171270470021,0.00021106184849807707,0.0004443230307154456,0.000364920146288858,0.0003165729429631374
-7.429291892952796,0.0002895463499486835,0.00044656511983461966,0.00042062962696941915,0.0003152592170225341
-7.419412515435572,0.0003632666509088223,0.0004482219967751815,0.00047405043922851587,0.0003135289417074297
-7.409533137918348,0.00042997128183640325,0.0004493711474445413,0.0005234637119634118,0.0003114662637058017
-7.399653760401124,0.0004876382265272522,0.0004501072899433223,0.0005672484284523589,0.00030916709046789354
-7.389774382883898,0.0005345401811459961,0.00045053899895386624,0.0006039383386925996,0.00030673624599420764
-7.3798950053666745,0.0005693006553277529,0.0004507847654129967,0.0006322637587070285,0.00030428432317179004
-7.370015627849449,0.0005909392002543018,0.00045096880520390615,0.000651198033688092,0.00030192432975618646
-7.360136250332225,0.0005989041743797383,0.00045121656480472203,0.0006599860088229574,0.000299768232033083
-7.350256872815001,0.0005930920549559871,0.0004516502571895663,0.0006581747862320199,0.0002979235038862524
-7.340377495297776,0.0005738525132044861,0.0004523843850438101,0.0006456245011744793,0.00029648978931815683
-7.330498117780553,0.0005419791294197365,0.0004535215859345816,0.0006225200398777843,0.00029555578339629204
-7.320618740263327,0.0004986858656964044,0.00045514874702386605,0.0005893619301295358,0.00029519643021415153
-7.310739362746103,0.00044557007801493664,0.00045733370694346246,0.0005469580457518454,0.00029547052695320854
-7.300859985228878,0.0003845630657182772,0.00046012246536989473,0.0004963948891518295,0.00029641881079603167
-7.290980607711654,0.0003178697696083242,0.0004635371846942466,0.00043901080932550536,0.00029806259065009343
-7.281101230194429,0.0002478993667390206,0.000467574862936645,0.0003763504089243078,0.00030040296885342724
-7.271221852677205,0.00017718902186397215,0.0004722069170820187,0.00031012313396099956,0.0003034206797660862
-7.2613424751599815,0.00010832306786537173,0.00047737950530528416,0.00024214567154580354,0.00030707655297517697
-7.251463097642755,4.385025995627177e-05,0.0004830147757761233,0.00017429163732705498,0.0003113125893546814
-7.241583720125532,-1.3798393645549717e-05,0.0004890128167661433,0.00010842837220270728,0.0003160536190340937
-7.231704342608307,-6.238850966314949e-05,0.0004952544445288507,4.63646200398301e-05,0.0003212094920470307
-7.221824965091082,-9.995550901163686e-05,0.0005016045535032595,-1.0211115789943518e-05,0.00032667773562678804
-7.211945587573858,-0.00012486963888171988,0.00050791612089066,-5.977769871047474e-05,0.0003323465973247679
-7.202066210056634,-0.00013589084281088228,0.0005140345497769701,-0.00010103441966696975,0.00033809838081750015
-7.192186832539409,-0.00013221157425378287,0.0005198024109427308,-0.00013293630828836072,0.0003438129718359056
-7.182307455022184,-0.00011348623983916741,0.0005250642419758462,-0.00015473260651618863,0.00034937144539790206
-7.172428077504962,-7.984615275933029e-05,0.0005296714486170215,-0.00016598506574101686,0.0003546596426618607
-7.1625486999877355,-3.189954940546036e-05,0.0005334869594196204,-0.00016658760790613547,0.00035957160634108963
-7.152669322470511,2.9283530633710692e-05,0.0005363896822576319,-0.00015676449276673992,0.00036401276772217255
-7.142789944953287,0.0001022010020633321,0.0005382784252233283,-0.0001370692638538456,0.0003679027857925891
-7.132910567436062,0.00018496238838947504,0.0005390753526530353,-0.00010836216041999103,0.0003711779495831069
-7.123031189918838,0.0002753449669126954,0.0005387286678781315,-7.1789025938201e-05,0.00037379306824418296
-7.113151812401613,0.0003708608204651463,0.0005372146317072019,-2.873992855493804e-05,0.00037572278919157975
-7.10327243488439,0.00046883263471156214,0.000534538651285013,1.9188773472502118e-05,0.00037696230238482096
-7.093393057367164,0.0005664760178687781,0.0005307355981054438,7.025027437473741e-05,0.00037752740789365885
-7.083513679849941,0.0006609856758223734,0.0005258691414917532,0.0001225967666708462,0.00037745394376743115
-7.0736343023327155,0.0007496228662579662,0.0005200303115741067,0.0001743435764325476,0.0003767965912295505
-7.063754924815491,0.0008298012736152807,0.0005133351318788807,0.00022362330125465143,0.00037562709374690614
-7.053875547298267,0.0008991687086835184,0.0005059215895475878,0.0002686509835855793,0.00037403194496030395
-7.043996169781042,0.0009556819252490447,0.0004979458324394268,0.0003077754764268422,0.0003721096172219516
-7.034116792263819,0.0009976722772347968,0.0004895779072263936,0.0003395382157622562,0.0003699674170438094
-7.024237414746593,0.0010238999856882675,0.00048099696595168705,0.0003627146338897535,0.0003677180656499294
-7.0143580372293695,0.0010335953616322376,0.0004723862876637568,0.0003763598380460624,0.0003654761116683035
-7.004478659712144,0.0010264855009694254,0.00046392806494940806,0.0003798340774600888,0.00036335428850635946
-6.99459928219492,0.0010028056482206276,0.00045579831686010016,0.00037283022605654495,0.00036145993094848747
-6.9847199046776955,0.0009632946711948128,0.00044816188154624923,0.000355379256262224,0.0003598915639184095
-6.974840527160471,0.000909174818240376,0.0004411678454908645,0.0003278566669279752,0.00035873577120774507
-6.964961149643248,0.000842116191010255,0.0004349453466205044,0.0002909663870296262,0.00035806444343213835
-6.955081772126022,0.0007641870826938485,0.00042960008465235097,0.00024572591004611005,0.0003579324927988626
-6.945202394608798,0.0006777915469814566,0.0004252114421527059,0.000193429738829322,0.00035837610781075136
-6.935323017091573,0.0005855962071370495,0.0004218305101223976,0.00013561565943097246,0.00035941160423679354
-6.925443639574349,0.0004904484269223834,0.0004194788740032266,7.40114095045728e-05,0.0003610349100689329
-6.915564262057124,0.0003952884846151337,0.0004181484033014973,1.048691355151028e-05,0.00036322170233769234
-6.9056848845399,0.00030305835594924993,0.0004178018450934649,-5.3010012001969374e-05,0.0003659281931929573
-6.8958055070226765,0.00021661007022843188,0.0004183744092609146,-0.00011450883583317745,0.0003690925422114041
-6.88592612950545,0.0001386163936991411,0.00041977608881312565,-0.00017208433722327632,0.00037263685211078783
-6.876046751988227,7.148677509803925e-05,0.0004218948500469718,-0.00022391158055737274,0.0003764696865526748
-6.866167374471002,1.7291097820923268e-05,0.000424600384683,-0.0002683299142951907,0.0003804890320863068
-6.856287996953777,-2.230620790501305e-05,0.00042774851462768165,-0.0003038900864278033,0.0003845856120510107
-6.846408619436553,-4.609969346747862e-05,0.0004311859022753934,-0.00032940690415738034,0.00038864644886647744
-6.836529241919329,-5.338219708687619e-05,0.0004347551275575083,-0.00034399175227020753,0.0003925585629662567
-6.826649864402103,-4.396874228497936e-05,0.00043829976226855835,-0.0003470879664787885,0.0003962126919314119
-6.816770486884879,-1.820408013834764e-05,0.0004416694919648506,-0.00033848378848193983,0.00039950691232100877
-6.806891109367656,2.30463207102126e-05,0.0004447249131959548,-0.0003183266297403116,0.0004023500493115348
-6.79701173185043,7.842175863002872e-05,0.0004473420655691876,-0.0002871139073552078,0.00040466476548393015
-6.787132354333206,0.0001461074166744969,0.00044941634359422437,-0.0002456849972015896,0.0004063902297436025
-6.777252976815982,0.0002238900231748494,0.0004508658762146838,-0.00019519014690143606,0.00040748428013941314
-6.767373599298757,0.00030922625529349523,0.0004516340539692483,-0.0001370617131477027,0.0004079250098669186
-6.757494221781533,0.0003993219242368699,0.0004516913359814666,-7.296409968843192e-05,0.00040771172352457115
-6.747614844264308,0.0004912193832626257,0.00045103606513910503,-4.748494048860158e-06,0.00040686523018755095
-6.737735466747085,0.0005818905778417685,0.0004496944785204941,6.56108157404172e-05,0.0004054274604693066
-6.727856089229859,0.0006683327165425546,0.00044771969717912244,0.00013607187542045963,0.00040346041581385445
-6.717976711712635,0.000747663694490511,0.000445189941095228,0.00020459526039261805,0.00040104447914596496
-6.70809733419541,0.0008172141424501593,0.00044220580944235194,0.00026920201297604435,0.00039827613604878696
-6.698217956678186,0.0008746133170880935,0.0004388869274208754,0.0003280423645179893,0.00039526517421070907
-6.688338579160962,0.0009178659736948471,0.0004353678490006028,0.00037944812032267305,0.00039213144540310127
-6.6784592016437365,0.0009454178852330328,0.00043179356212734525,0.00042199203927888515,0.00038900128819510665
-6.668579824126514,0.0009562077611455526,0.0004283145217641871,0.0004545272324357748,0.00038600372054125844
-6.658700446609288,0.0009497039904759314,0.0004250815868759058,0.0004762304390881491,0.0003832665189434528
-6.648821069092064,0.0009259248457174589,0.0004222408048705411,0.000486622566279149,0.0003809123048459355
-6.638941691574839,0.000885441553230109,0.00041992842973195827,0.00048559106812558894,0.0003790547591393768
-6.629062314057615,0.0008293639127898225,0.00041826611509838073,0.00047338806769155965,0.0003777950821122034
-6.6191829365403905,0.0007593089537510129,0.0004173566579432682,0.0004506296354388594,0.00037721880899612754
-6.609303559023165,0.0006773533905787894,0.0004172802114646059,0.00041827071851165864,0.0003773930806231787
-6.599424181505943,0.0005859714132490673,0.00041809131286442723,0.00037758200536214406,0.0003783644549696096
-6.589544803988717,0.00048795955484909575,0.00041981660414507245,0.0003301037954334036,0.00038015732892610825
-6.579665426471493,0.0003863510551567484,0.00042245354596954257,0.00027760397002665044,0.0003827730210139847
-6.569786048954268,0.00028432221806127557,0.00042596994920574406,0.00022201560360859515,0.00038618954553470183
-6.5599066714370435,0.00018509378830824244,0.0004303045686292793,0.00016538197940534888,0.000390362087425429
-6.550027293919819,9.183028024240453e-05,0.00043536852333212416,0.00010978483452678626,0.0003952241655523912
-6.540147916402595,7.540535760673825e-06,0.00044104772980372686,5.7284054645968024e-05,0.0004006894509767301
-6.530268538885371,-6.501749933661282e-05,0.00044720605292004233,9.844690350684444e-06,0.00040665418653374304
-6.520389161368145,-0.00012342464146967478,0.00045368930678248804,-3.0720281745682995e-05,0.0004130001355063512
-6.510509783850922,-0.00016567832137253264,0.00046032975937134764,-6.281579956769396e-05,0.0004195979708236171
-6.500630406333697,-0.00019025779742998792,0.0004669512303277385,-8.51107948144603e-05,0.0004263110025894383
-6.490751028816472,-0.00019617475803409475,0.0004733743989237564,-9.658933473650421e-05,0.0004329991312687091
-6.480871651299248,-0.0001830075183208496,0.000479422385843923,-9.657876359199242e-05,0.0004395229068578303
-6.470992273782024,-0.00015091779307045453,0.00048492620787439375,-8.478036506742591e-05,0.00044574757106456367
-6.4611128962648,-0.00010064929625093882,0.0004897301638343134,-6.127496932957316e-05,0.00045154696002177886
-6.451233518747574,-3.3508256364804804e-05,0.0004936967540681482,-2.652987668474805e-05,0.00045680714934950254
-6.4413541412303505,4.86737702601983e-05,0.0004967112078927909,1.861988340101508e-05,0.0004614297313252752
-6.431474763713125,0.00014359357497929808,0.0004986852453407806,7.298866842258357e-05,0.00046533462528093795
-6.421595386195901,0.00024854500134448824,0.0004995601832926978,0.0001350820841844123,0.0004684623367574952
-6.411716008678677,0.0003605004646106911,0.000499309054180318,0.00020313541306066077,0.0004707755979743624
-6.401836631161452,0.0004762029379708551,0.0004979378985262916,0.0002751744477266517,0.0004722603412714984
-6.391957253644227,0.0005922654401049521,0.000495485953934614,0.0003490697846729403,0.0004729259777671953
-6.382077876127003,0.0007052750893437595,0.0004920249623223267,0.00042261005112388244,0.0004728049749013499
-6.372198498609779,0.0008118983530674181,0.00048765737820274864,0.0004935645520318877,0.00047195174813106434
-6.362319121092554,0.0009089843494525049,0.00048251376236244304,0.0005597606796394564,0.00047044090314202853
-6.35243974357533,0.0009936628235135301,0.0004767492021089481,0.0006191462582261351,0.00046836488487516075
-6.342560366058105,0.0010634338543068667,0.00047053909938824114,0.000669862308052736,0.0004658311078220375
-6.332680988540881,0.0011162463123418475,0.0004640742170734737,0.0007102963630528644,0.000462958657849038
-6.322801611023657,0.0011505627107715277,0.00045755536911535927,0.0007391422457460141,0.0004598746687765458
-6.3129222335064314,0.0011654082243472007,0.0004511876784301215,0.0007554366596337266,0.00045671048666313734
-6.303042855989208,0.001160402423814476,0.0004451748145968016,0.0007585991706676513,0.0004535977409242082
-6.293163478471983,0.0011357725214179968,0.0004397131488553661,0.0007484463818718855,0.0004506644438615668
-6.283284100954758,0.0010923477868115055,0.00043498624361779,0.0007252077288995832,0.0004480312388216537
-6.273404723437534,0.0010315350921504666,0.00043115960569154496,0.00068951428875108,0.00044580791208395545
-6.26352534592031,0.0009552764279148682,0.00042837610372747063,0.0006423889890905857,0.0004440902748736544
-6.253645968403085,0.0008659895085753927,0.00042675194966163086,0.000585210249886639,0.0004429575098723359
-6.24376659088586,0.0007664934155095079,0.00042637360824184016,0.0005196784096254753,0.0004424700616507377
-6.233887213368638,0.0006599214086022075,0.0004272954872488096,0.00044775755795024803,0.0004426681330442883
-6.2240078358514115,0.000549623744527167,0.0004295387209531147,0.00037162299710287396,0.000443570830186538
-6.214128458334187,0.0004390633693290998,0.00043309084016261934,0.00029358739883223475,0.00044517597832138703
-6.204249080816963,0.00033170788534185954,0.00043790658122815204,0.00021603656571814764,0.0004474606092830871
-6.1943697032997385,0.00023092102530859805,0.00044390956318323804,0.0001413480839688925,0.000450382100337296
-6.184490325782514,0.0001398571939708472,0.00045099502420246467,7.182421302606621e-05,0.00045387992358525637
-6.174610948265289,6.13622550008686e-05,0.0004590332852713413,9.612242860194415e-06,0.00045787794599709244
-6.164731570748066,-2.116141697391461e-06,0.00046787407784031423,-4.335618530340709e-05,0.00046228720296070946
-6.15485219323084,-4.8605986839078166e-05,0.0004773513524623065,-8.543391504857021e-05,0.0004670090535538534
-6.144972815713617,-7.667345907267186e-05,0.0004872886645183464,-0.00011530390755499195,0.0004719386140296852
-6.1350934381963915,-8.546872194532907e-05,0.0004975047197569941,-0.00013202941924108313,0.0004769683576185135
-6.125214060679167,-7.475331498416392e-05,0.0005078191541166995,-0.0001350777499169674,0.00048199176395169924
-6.115334683161943,-4.490836397078993e-05,0.0005180581170820824,-0.00012434616155372174,0.0004869069003561765
-6.105455305644718,3.0768699078429887e-06,0.0005280597333741237,-0.00010015956101514794,0.0004916198199758152
-6.095575928127495,6.763565462324343e-05,0.0005376790211419232,-6.326954170248606e-05,0.0004960476680589087
-6.085696550610269,0.00014667291925600458,0.000546792363952609,-1.4825035138834994e-05,0.0005001213975990623
-6.0758171730930455,0.00023763120911382963,0.0005553011448482636,4.365479462873723e-05,0.0005037880085096945
-6.06593779557582,0.0003375715931618479,0.0005631346818513088,0.00011033451978576755,0.0005070122402319541
-6.056058418058596,0.00044326685854400634,0.0005702521206022295,0.00018311167289105206,0.0005097776656126336
-6.046179040541372,0.0005513042412141827,0.0005766434801397123,0.00025968980847407747,0.0005120871534663065
-6.036299663024147,0.0006581943120209928,0.0005823295661715119,0.00033764298168305985,0.0005139626878241403
-6.026420285506924,0.0007604827446132855,0.0005873610121246341,0.0004144999123289686,0.0005154445528063617
-6.016540907989698,0.0008548612673864831,0.0005918162247279894,0.000487814843393589,0.0005165899126647178
-6.006661530472474,0.000938274430043689,0.0005957985584569713,0.0005552533250012124,0.0005174708361590829
-5.996782152955249,0.0010080186118868472,0.0005994325537199446,0.0006146596547185077,0.0005181718324307731
-5.986902775438025,0.0010618302500041282,0.0006028596190225362,0.0006641344769577836,0.0005187869813289163
-5.9770233979208,0.001097960270056645,0.0006062330383152294,0.0007020893004075907,0.0005194167542318754
-5.967144020403576,0.0011152324498355567,0.0006097127246215685,0.0007273070119380268,0.0005201646313559256
-5.957264642886351,0.0011130836190377678,0.0006134596295967362,0.0007389754556891637,0.0005211336280389116
-5.947385265369126,0.0010915844916719064,0.0006176302508799551,0.0007367239923579053,0.0005224228453161939
-5.937505887851903,0.0010514402083307887,0.0006223711535948614,0.000720630638469274,0.0005241241591756673
-5.927626510334678,0.0009939706345894602,0.0006278139459901668,0.0006912307222434632,0.0005263191582181428
-5.917747132817453,0.0009210707744669725,0.0006340706093996519,0.0006494953189906006,0.0005290764312051967
-5.907867755300229,0.0008351526235307744,0.0006412295983112679,0.0005968115096120682,0.0005324492944152938
-5.897988377783005,0.00073907004989882,0.0006493525734130264,0.0005349334131179848,0.0005364740342193306
-5.888109000265779,0.0006360291740764915,0.0006584721400043857,0.00046593711779660074,0.0005411687232999909
-5.878229622748555,0.0005294868573026595,0.0006685904006204688,0.0003921490626744845,0.000546532650019269
-5.868350245231332,0.0004230406380849688,0.0006796786372438807,0.0003160819399020025,0.0005525463802005584
-5.858470867714106,0.00032031340897635606,0.0006916778677940693,0.00024034808019433935,0.0005591724496892788
-5.848591490196882,0.00022483665199107798,0.0007045005289954472,0.00016758510956414036,0.0005663566651671653
-5.838712112679658,0.00013993577802563626,0.0007180329639220953,0.00010036397879979507,0.0005740299705006764
-5.828832735162433,6.862141271259287e-05,0.0007321389049921003,4.111457746357751e-05,0.0005821108170600884
-5.818953357645209,1.3489961208536132e-05,0.0007466635703285918,-7.961146463690198e-06,0.0005905079595706904
-5.809073980127984,-2.3363144544701407e-05,0.0007614385129044299,-4.49532494757428e-05,0.0005991235847039914
-5.799194602610761,-4.041484154410066e-05,0.0007762867935683268,-6.831562640007692e-05,0.0006078566682595303
-5.789315225093535,-3.676792279471486e-05,0.0007910285828173286,-7.691051590984663e-05,0.0006166064488057096
-5.779435847576311,-1.2184966910331358e-05,0.0008054867350481626,-7.005707387796383e-05,0.0006252759013111642
-5.7695564700590865,3.289867896016346e-05,0.0008194924271664874,-4.754938980520847e-05,0.0006337750937594831
-5.759677092541862,9.738324273787986e-05,0.0008328904008501592,-9.676380207763914e-06,0.0006420243130326152
-5.749797715024638,0.00017953425659302023,0.000845543910996247,4.279041348998249e-05,0.0006499568533767697
-5.7399183375074125,0.00027703269604706485,0.0008573389387325019,0.00010860751852301923,0.0006575213713175337
-5.73003895999019,0.00038704425584099494,0.0008681878049017206,0.0001861019661749268,0.0006646837246392231
-5.720159582472964,0.0005063055143835688,0.0008780317826116083,0.0002732106772651993,0.0006714282295537419
-5.71028020495574,0.0006312245474218716,0.0008868428970591545,0.0003675493747867997,0.0006777582889337253
-5.700400827438515,0.0007579927144188575,0.0008946245674556701,0.00046647514498782946,0.0006836963648753194
-5.690521449921291,0.0008827043273690067,0.0009014113442315378,0.0005671747139319008,0.0006892832902339511
-5.6806420724040665,0.001001480273975318,0.0009072674613978775,0.0006667416814380957,0.0006945769354551652
-5.670762694886841,0.00111059188084416,0.0009122845269512393,0.0007622745288615616,0.0006996502683010909
-5.660883317369619,0.00120658090069349,0.0009165781366524268,0.0008509580528619828,0.0007045888642615683
-5.651003939852393,0.00128637197128056,0.0009202837998802069,0.0009301601160828851,0.0007094879438807964
-5.641124562335169,0.0013473737354097266,0.0009235520201737461,0.000997506113447206,0.0007144490293193189
-5.631245184817944,0.0013875655167991535,0.0009265429728434473,0.001050963470965019,0.0007195763256788011
-5.6213658073007196,0.0014055665077933057,0.0009294206637245114,0.0010888986636404198,0.0007249729425015059
-5.611486429783495,0.0014006853336463064,0.0009323470461858751,0.001110139830422489,0.0007307370770828759
-5.601607052266271,0.001372948086741044,0.0009354760003584043,0.0011140078641639498,0.0007369582835858641
-5.591727674749046,0.0013231039720889989,0.0009389476629839477,0.0011003500928023508,0.0007437139503235374
-5.581848297231821,0.001252608027208202,0.0009428830070709772,0.0010695400480608748,0.000751066102015219
-5.571968919714598,0.0011635814846476299,0.0009473791460173238,0.0010224786607575312,0.0007590586344787556
-5.562089542197373,0.0010587506728105122,0.0009525052319219281,0.0009605611180584118,0.0007677150763792241
-5.552210164680148,0.0009413664231393663,0.0009582993855386502,0.0008856460129220648,0.0007770369567073338
-5.542330787162924,0.0008151061949093105,0.0009647664765505368,0.000799991757643923,0.0007870028381024161
-5.5324514096457,0.0006839620818838221,0.0009718771355041655,0.0007061981253165792,0.0007975680555506457
-5.522572032128474,0.0005521179431351277,0.000979567749339261,0.0006071185001888894,0.000808665178023104
-5.51269265461125,0.0004238196615516228,0.0009877417538596278,0.0005057817567946228,0.0008202051879702546
-5.502813277094027,0.00030324238472038566,0.0009962719005912708,0.00040528971898896166,0.0008320793509760003
-5.492933899576801,0.00019435912348261702,0.0010050037401398658,0.00030872989828862083,0.000844161726019354
-5.483054522059577,0.0001008146732135271,0.0010137599263151087,0.0002190695100604197,0.0008563122463937729
-5.473175144542353,2.5809084095488636e-05,0.001022345517851604,0.00013907090439355411,0.0008683802830482677
-5.463295767025128,-2.8005767599310507e-05,0.0010305538191629734,7.119408933842782e-05,0.0008802085865322712
-5.453416389507903,-5.8612939316182284e-05,0.001038172886224601,1.752655516097096e-05,0.0008916374913501191
-5.443537011990679,-6.469785335604106e-05,0.00104499219441944,-2.029461293834323e-05,0.0009025092577680848
-5.433657634473455,-4.56939234170056e-05,0.0010508095651701522,-4.1128396883110506e-05,0.0009126724212537494
-5.42377825695623,-1.8049831356230194e-06,0.0010554378275377696,-4.437931072681472e-05,0.0009219860189305042
-5.413898879439006,6.599656513540644e-05,0.001058711308138033,-3.0011282201700692e-05,0.0009303235657341284
-5.404019501921781,0.00015599578800970323,0.0010604916316574882,1.436764183538458e-06,0.0009375766602664949
-5.394140124404557,0.00026578500200646774,0.0010606729488287171,4.887228111837703e-05,0.0009436581114290156
-5.384260746887333,0.0003923356811345803,0.0010591861065050573,0.00011066876089105595,0.0009485044914380901
-5.3743813693701075,0.0005320905825576661,0.0010560019250081371,0.00018472156439575533,0.0009520780383182198
-5.364501991852885,0.0006810731049156305,0.0010511331522079126,0.0002684998685164768,0.0009543678508811682
-5.354622614335659,0.0008350107507526232,0.001044635327319968,0.0003591319103615108,0.0009553903408984096
-5.344743236818434,0.0009894686678381544,0.0010366061944905008,0.0004534822359141934,0.0009551889299666838
-5.33486385930121,0.0011399893239152944,0.0010271839786342514,0.0005482576382551347,0.0009538330017244981
-5.324984481783986,0.0012822337146572444,0.0010165442412440142,0.0006400994996617678,0.0009514161428608233
-5.315105104266761,0.0014121198548910686,0.0010048957103728773,0.0007256990381499328,0.0009480537280351155
-5.305225726749536,0.0015259539219679146,0.0009924748774115,0.0008018925158140494,0.0009438799237068803
-5.295346349232314,0.0016205500558490009,0.0009795398290055,0.0008657730998386059,0.0009390442033153807
-5.2854669717150875,0.0016933347100281154,0.0009663631692836335,0.0009147761572017446,0.000933707480698583
-5.275587594197864,0.001742432348245684,0.0009532245582275727,0.0009467752606368552,0.000928037979633386
-5.265708216680639,0.0017667294046907812,0.0009404027633072963,0.0009601457884979918,0.0009222069645683432
-5.2558288391634145,0.001765914537957705,0.0009281677838924534,0.0009538343528958718,0.0009163844607801414
-5.24594946164619,0.0017404934968791041,0.0009167729610954934,0.0009273913685807401,0.0009107350912245603
-5.236070084128965,0.001691778160318057,0.0009064476381168054,0.0008810062526087966,0.0009054141523121165
-5.226190706611742,0.0016218496754242554,0.0008973902702015281,0.0008155032341144403,0.0009005640418955517
-5.216311329094516,0.0015334968966158758,0.0008897625258171471,0.0007323387109498213,0.0008963111402157125
-5.206431951577293,0.0014301316625394786,0.0008836842364284,0.0006335589146003871,0.000892763228837087
-5.1965525740600675,0.0013156836569814677,0.0008792296866668495,0.0005217603265055052,0.0008900075142447808
-5.186673196542843,0.0011944778064459957,0.0008764250367310746,0.00040001236688296167,0.0008881093023866058
-5.176793819025619,0.0010710982115972967,0.000875247298619015,0.00027178622620181036,0.0008871113487135899
-5.1669144415083945,0.0009502426013152458,0.0008756245760568564,0.00014084996100200288,0.0008870338859277818
-5.157035063991169,0.0008365721029027142,0.0008774379077183364,1.1174942370661521e-05,0.0008878753094405915
-5.147155686473945,0.0007345608364359426,0.0008805243347028558,-0.00011318589864396768,0.0008896134792234419
-5.1372763089567215,0.0006483503604804081,0.0008846814482037552,-0.0002282020350170182,0.0008922075770138935
-5.127396931439496,0.0005816134050729919,0.000889672953009069,-0.00032999111469514267,0.0008956004403891187
-5.117517553922272,0.0005374315515529769,0.0008952354279606189,-0.0004149200177314761,0.0008997212806227689
-5.107638176405048,0.000518190630448679,0.0009010857474603782,-0.000479721246518668,0.0009044886799943758
-5.097758798887823,0.0005254975645240158,0.000906929288779157,-0.0005215779980618755,0.0009098137567005004
-5.087879421370598,0.000560121244305386,0.0009124683401263154,-0.000538218816256358,0.0009156033819780702
-5.078000043853374,0.0006219597742182667,0.0009174108037523311,-0.0005279754088600122,0.0009217633346071686
-5.06812066633615,0.0007100351137184862,0.0009214785883498615,-0.0004898457257411469,0.0009282012825911693
-5.058241288818925,0.0008225157738853025,0.0009244157848128895,-0.00042351640824157377,0.0009348294903492554
-5.048361911301701,0.0009567668422770043,0.0009259960299675306,-0.0003293881564383112,0.0009415671618990872
-5.038482533784476,0.0011094262373542055,0.0009260291831289077,-0.00020855882552532078,0.0009483423458279957
-5.028603156267252,0.0012765047426122793,0.0009243667603170907,-6.280937385033314e-05,0.0009550933458059582
-5.018723778750028,0.0014535071022455748,0.0009209063097406457,0.00010545178438396894,0.0009617696003460653
-5.008844401232802,0.001635570252574229,0.0009155942386248207,0.00029323933844538884,0.0009683320167554986
-4.998965023715579,0.001817614698819517,0.0009084273552027128,0.0004970803589241095,0.0009747527659782918
-4.989085646198354,0.001994504072940986,0.0008994527182405112,0.0007130942025604202,0.0009810145665221793
-4.9792062686811285,0.0021612081246846432,0.0008887661503763138,0.0009371064413433755,0.000987109506098711
-4.969326891163905,0.0023129637193800923,0.0008765090968267154,0.0011647475860406967,0.000993037468231352
-4.959447513646681,0.00244542895769477,0.0008628642796449393,0.0013915799256189792,0.0009988042471973865
-4.949568136129456,0.0025548251738354275,0.0008480499140286397,0.0016132024669505284,0.001004419447646243
-4.939688758612231,0.0026380624403242576,0.0008323130211028903,0.0018253776152242663,0.0010098942745612415
-4.929809381095008,0.0026928441525543613,0.000815921673638133,0.0020241291835618245,0.0010152393245076489
-4.919930003577782,0.0027177474319219634,0.0007991567736636298,0.002205856099103564,0.0010204624900832626
-4.910050626060557,0.0027122762796099775,0.0007823032443768133,0.0023674113754431608,0.0010255670860494744
-4.900171248543334,0.0026768857996658187,0.0007656412723952385,0.0025061918165840045,0.0010305502978214883
-4.890291871026109,0.0026129761626266473,0.000749437498466016,0.0026201883200031428,0.001035402041041468
-4.880412493508885,0.0025228564870427976,0.0007339367978497412,0.002708043630959807,0.0010401043052063693
-4.87053311599166,0.0024096792165874017,0.000719354531398022,0.0027690679281279834,0.0010446310352747008
-4.8606537384744355,0.0022773470784052483,0.0007058698811892109,0.0028032606520373656,0.0010489485834626407
-4.850774360957211,0.0021303950356733464,0.0006936201032283815,0.0028112895544966485,0.00105301673980023
-4.840894983439987,0.00197385103783708,0.0006826962545669305,0.0027944769758768066,0.0010567903252757256
-4.8310156059227625,0.001813079511424011,0.0006731401526602595,0.002754744871848373,0.0010602213064360006
-4.821136228405538,0.001653612701372838,0.0006649430456224888,0.00269457008947443,0.0010632613660470829
-4.811256850888314,0.0015009748299741462,0.0006580456588230123,0.0026169017697009033,0.0010658648417629893
-4.8013774733710886,0.0013605049051391342,0.0006523400053594139,0.0025250936442599535,0.0010679919245867291
-4.791498095853864,0.0012371835229610397,0.0006476725265215142,0.0024228031624362405,0.0010696119920484471
-4.78161871833664,0.001135469530345171,0.0006438488576098744,0.002313911168254701,0.0010707069382001062
-4.7717393408194155,0.0010591515623892245,0.0006406396906189655,0.002202413754289781,0.001071274354335339
-4.761859963302191,0.0010112196484019888,0.000637787947559107,0.0020923406028030425,0.0010713304112498626
-4.751980585784967,0.0009937608891993788,0.0006350166572616145,0.0019876507406307283,0.0010709122961576614
-4.7421012082677425,0.0010078830923950749,0.0006320376888909291,0.00189216024961463,0.0010700800651922977
-4.732221830750517,0.0010536687876733274,0.0006285606816511656,0.0018094517966778627,0.0010689177856827653
-4.722342453233293,0.001130161718839593,0.0006243022923942993,0.0017428204506329341,0.001067533860844529
-4.712463075716069,0.0012353862728787456,0.0006189950789317522,0.0016952043002325034,0.0010660604527256573
-4.702583698198844,0.0013663998870740584,0.000612396142806526,0.0016691540564308096,0.0010646519465787889
-4.69270432068162,0.0015193767913469522,0.0006042948618627332,0.0016667886291729394,0.0010634824305114814
-4.682824943164396,0.0016897210606650085,0.0005945198724688492,0.0016897904949914086,0.0010627421973856117
-4.672945565647171,0.0018722053532819168,0.0005829446768753233,0.0017393862819855164,0.0010626333104607204
-4.663066188129947,0.002061131495379877,0.00056949210204934,0.001816366079609088,0.00106336430909608
-4.653186810612722,0.0022505076816425884,0.0005541370576035126,0.0019210854357362827,0.0010651441647873444
-4.643307433095497,0.002434237126456132,0.0005369079086362336,0.0020535034323611394,0.0010681756297485202
-4.633428055578273,0.0026063119159562323,0.0005178860012588885,0.002213199562076758,0.0010726481490236522
-4.623548678061049,0.0027610062382535565,0.0004972037588237268,0.0023994229842362333,0.001078730531655523
-4.613669300543824,0.0028930624520310242,0.00047504098354919107,0.0026111159579650777,0.0010865635957861958
-4.6037899230266,0.0029978642816833314,0.00045161988456654756,0.0028469655929643178,0.0010962530158921816
-4.593910545509376,0.0030715910918179767,0.00042719855857270117,0.003105425151057334,0.0011078626070095646
-4.58403116799215,0.0031113484131610443,0.0004020635358302198,0.003384759996038904,0.0011214082803251558
-4.574151790474926,0.0031152699035107353,0.00037652119209938777,0.0036830592128843658,0.0011368528966563143
-4.564272412957702,0.003082587479807171,0.0003508887088350611,0.003998269310140304,0.0011541022291070798
-4.554393035440477,0.0030136666350081753,0.000325484429860123,0.004328191104077848,0.0011730022237986457
-4.544513657923253,0.0029100057388226743,0.0003006183360866688,0.004670497787462045,0.0011933377184947921
-4.534634280406029,0.0027741985470440167,0.00027658250083368766,0.005022715537851281,0.0012148327438725242
-4.524754902888804,0.0026098610317173893,0.0002536422516008737,0.005382226401540839,0.0012371524920287051
-4.514875525371579,0.002421524077110726,0.00023202787936199549,0.005746235098382355,0.0012599069926625133
-4.504996147854355,0.002214495430544493,0.0002119275902036822,0.006111761207200886,0.0012826564904793874
-4.49511677033713,0.0019946945900075224,0.00019348148486102442,0.0064755985409692,0.0013049184690980575
-4.485237392819906,0.0017684659689510824,0.00017677719854677218,0.006834304726639614,0.0013261762185586203
-4.475358015302682,0.0015423756972215016,0.00016184690302804757,0.007184162681981812,0.00134588879690716
-4.465478637785457,0.001322998769116636,0.00014866621730814486,0.007521178249417562,0.001363502192740977
-4.455599260268233,0.0011167028890714218,0.00013715462657707702,0.00784105515506316,0.001378461456438717
-4.445719882751009,0.0009294363274701116,0.0001271778568669099,0.008139212384184405,0.0013902235343630602
-4.4358405052337835,0.0007665262984155054,0.0001185516958206758,0.008410784130024773,0.0013982705137414021
-4.425961127716559,0.000632494908420496,0.00011104760759308791,0.008650667775312173,0.001402122967134075
-4.416081750199335,0.0005308984753642218,0.00010439952872966294,0.008853558545780403,0.0014013530750855393
-4.4062023726821105,0.00046419614896304703,9.831210567839085e-05,0.009014036215559039,0.0013955972041515166
-4.396322995164886,0.0004336521114292981,9.246967496401283e-05,0.009126640527378075,0.001384567625149285
-4.386443617647662,0.00043927543673642435,8.654618256247867e-05,0.009186000262957126,0.0013680630730350208
-4.376564240130437,0.0004797997277042312,8.021528541326427e-05,0.009186950303633997,0.0013459778748217707
-4.366684862613212,0.0005527042364479889,7.316079920559633e-05,0.009124700949951922,0.0013183094046727063
-4.356805485095988,0.0006542760436673556,6.508671169063617e-05,0.008994991336866374,0.0012851636647297176
-4.3469261075787635,0.0007797123958908441,5.5726929663765425e-05,0.008794290512700835,0.001246758835121323
-4.337046730061539,0.0009232601579490497,4.485399214155655e-05,0.008519975535669497,0.0012034266854948081
-4.327167352544315,0.0010783889635407648,3.228695862970921e-05,0.008170549633292236,0.00115561179174556
-4.3172879750270905,0.0012379926560826412,1.789775332252356e-05,0.007745827527872669,0.0011038685536966448
-4.307408597509866,0.0013946134978738318,1.616247530116079e-06,0.007247150837231638,0.0010488560606065553
-4.297529219992641,0.001540681932453781,-1.6566561635833693e-05,0.006677558830201396,0.0009913308998915954
-4.287649842475417,0.0016687649630943498,-3.659689602692071e-05,0.006041977874933014,0.0009321380487845883
-4.277770464958192,0.001771814925611219,-5.8358610281354775e-05,0.005347353613615263,0.0008722000274331744
-4.267891087440968,0.0018434111924285664,-8.167518287581029e-05,0.004602790317566203,0.0008125045240243346
-4.258011709923744,0.001877986528948667,-0.00010631372655989144,0.003819620871471999,0.0007540907270532708
-4.248132332406519,0.0018710310955132189,-0.00013199041398406577,0.003011473689106329,0.0006980346163182339
-4.238252954889295,0.0018192667423226037,-0.00015837766312787598,0.002194260084822599,0.0006454334724686778
-4.2283735773720705,0.0017207860020441396,-0.0001851123780259199,0.0013861509405450755,0.000597389865197094
-4.218494199854845,0.0015751502487963633,-0.0002118055101075573,0.0006074668362711584,0.0005549953730657986
-4.208614822337621,0.0013834436472102175,-0.0002380521588263628,-0.00011944642411352167,0.0005193142744812515
-4.198735444820397,0.0011482798736549152,-0.0002634424260660833,-0.0007704316918321994,0.0004913674307800238
-4.188856067303172,0.0008737610072529019,-0.00028757219830605066,-0.0013197483945665803,0.0004721165603477826
-4.178976689785948,0.0005653884831989452,-0.00031005405548184913,-0.001740388133492256,0.0004624490789219645
-4.169097312268724,0.0002299285061012226,-0.00033052747273193693,-0.002004399101865556,0.000463163657590925
-4.159217934751499,-0.0001247652294576393,-0.00034866853628784806,-0.002083291957558518,0.00047495662835079654
-4.149338557234274,-0.0004899662531260296,-0.00036419836912753543,-0.0019484450510840648,0.0004984093491401265
-4.13945917971705,-0.0008563219896426913,-0.00037689054589418717,-0.0015715811193344148,0.000533976627525087
-4.129579802199825,-0.0012141247663708908,-0.00038657675516944436,-0.0009252306487229236,0.0005819762957750526
-4.119700424682601,-0.001553599710112365,-0.00039315107650372973,1.67457449988779e-05,0.0006425800306058794
-4.109821047165377,-0.0018652003558926099,-0.0003965722176227146,0.0012786626273454138,0.0007158055184770991
-4.099941669648152,-0.0021399034776132934,-0.0003968641869381759,0.002882469208978931,0.0008015100814958058
-4.090062292130928,-0.0023694934252645973,-0.00039411484777723225,0.0048472506721019895,0.0008993858985396463
-4.080182914613703,-0.0025468275197330767,-0.0003884729448072024,0.00718869564067015,0.0010089569793615204
-4.070303537096478,-0.0026660733653607236,-0.00038014315087352466,0.009918617671820625,0.0011295780737870858
-4.060424159579254,-0.0027229107836879715,-0.0003693798346023431,0.01304445208149388,0.001260435720773187
-4.05054478206203,-0.0027146908763299,-0.00035647918664055976,0.016568815690244994,0.001400551659820005
-4.040665404544805,-0.0026405470749812734,-0.0003417704968821088,0.020489047616112106,0.0015487888366027458
-4.030786027027581,-0.0025014532319557474,-0.0003256062865711131,0.024796818762366078,0.0017038602323363073
-4.020906649510357,-0.002300226530501441,-0.0003083521515486184,0.029477725811549487,0.0018643407292103919
-4.011027271993132,-0.00204147342149615,-0.0002903760542881185,0.03451095920470802,0.002028682189669093
-4.001147894475907,-0.0017314797178056773,-0.0002720379500580905,0.03986896123766139,0.0021952318735665994
-3.991268516958683,-0.0013780464416306272,-0.00025367948162744407,0.045517169489919705,0.0023622542435161225
-3.9813891394414584,-0.0009902759416582812,-0.0002356146195656598,0.05141376713609286,0.002527956115449238
-3.971509761924234,-0.0005783130889587364,-0.00021812094208884233,0.05750954768488341,0.002690515000206115
-3.9616303844070098,-0.00015304907621830716,-0.0002014323878987666,0.0637478288730623,0.0028481103559267504
-3.951751006889786,0.00027420473165695676,-0.00018573310250610868,0.07006454440587963,0.0029989573344744577
-3.941871629372561,0.0006920631158612704,-0.00017115313889202584,0.07638847029460072,0.0031413424636587903
-3.9319922518553363,0.0010894243171268815,-0.0001577655347438839,0.08264174339297692,0.0032736605671815117
-3.922112874338112,0.0014558273537154868,-0.00014558543537684636,0.08874065516510302,0.003394452093245792
-3.912233496820887,0.0017817995928223222,-0.00013457067267199434,0.09459690515625248,0.0035024399082012646
-3.902354119303663,0.002059183588699684,-0.00012462437038566487,0.10011931089247667,0.0035965645209103192
-3.8924747417864385,0.0022814341075767957,-0.00011559887332560228,0.10521615817744931,0.0036760166436381955
-3.8825953642692146,0.002443875596838376,-0.00010730147791682632,0.10979815547034967,0.00374026597214081
-3.87271598675199,0.002543912887962676,-9.950116061952856e-05,0.1137821074797618,0.003789085085809652
-3.862836609234765,0.0025811877492018464,-9.193670697581386e-05,0.11709514972537123,0.003822567431066469
-3.8529572317175407,0.0025576769469709258,-8.432535970113833e-05,0.11967948908963151,0.00384113845852011
-3.843077854200316,0.0024777276392857956,-7.637234183258583e-05,0.12149727272980698,0.0038455591353994422
-3.8331984766830915,0.0023480293045789334,-6.778032656419132e-05,0.12253529283716372,0.0038369212459785046
-3.823319099165867,0.002177521709554583,-5.825919743076085e-05,0.12280892483733907,0.0038166341185442774
-3.813439721648643,0.001977241923444485,-4.7535159308118636e-05,0.12236485747567022,0.003786402670481916
-3.803560344131419,0.0017601135928772243,-3.535956815381127e-05,0.12128198837937593,0.003748196934273735
-3.7936809666141937,0.0015406850919432705,-2.1516564355177874e-05,0.11967020058752217,0.003704213506491575
-3.7838015890969694,0.0013348230456000426,-5.829936207735909e-06,0.1176667376882827,0.003656829638408441
-3.7739222115797446,0.0011593708087628868,1.1831646099211208e-05,0.11543040336352808,0.0036085509497105505
-3.7640428340625203,0.0010317808413594224,3.155051297375318e-05,0.1131338901125608,0.003561953985365927
-3.754163456545296,0.0009697325160053052,5.335777565388579e-05,0.11095502335736342,0.0035196250402662384
-3.7442840790280716,0.0009907455775387936,7.723238655602927e-05,0.1090676302993665,0.003484096838369769
-3.7344047015108477,0.001111801474439381,0.00010310217082409555,0.10763299118131321,0.0034577847659644375
-3.724525323993623,0.0013489827116473674,0.0001308461006093512,0.10679247908356701,0.0034429244175178133
-3.714645946476398,0.0017171417511569608,0.000160298413567117,0.10666201418997559,0.0034415122146809448
-3.704766568959174,0.0022296081684832114,0.00019125374251368924,0.10732845331431692,0.003455250803861453
-3.694887191441949,0.0028979435834771083,0.0002234737809467028,0.10884802229059391,0.0034855008270357753
-3.6850078139247247,0.003731750407513922,0.000256694564587878,0.11124644785234171,0.0035332404978407365
-3.6751284364075003,0.004738540832374043,0.00029063484022948225,0.11452056573042983,0.003599034206013188
-3.6652490588902764,0.00592366851629158,0.00032500454223047574,0.11864087672120846,0.0036830111250506503
-3.6553696813730516,0.007290325586361032,0.0003595138254442555,0.12355479088974099,0.003784854518907875
-3.645490303855827,0.00883960333470133,0.0003938816477509048,0.1291900959133714,0.0039038021428812147
-3.6356109263386025,0.010570615183068248,0.00042784436306310663,0.13545852594019675,0.00403865782135382
-3.6257315488213777,0.012480676228943896,0.0004611633249413217,0.14225912129037208,0.004187813970729489
-3.6158521713041534,0.014565534187251707,0.0004936320077103725,0.1494814123315223,0.004349284529442521
-3.605972793786929,0.0168196425124107,0.0005250816834895795,0.15700824401004465,0.004520747467659817
-3.5960934162697047,0.019236467546350812,0.000555386237155508,0.1647183769726035,0.004699595785674722
-3.586214038752481,0.021808817961403,0.0005844652205010099,0.17248874440063636,0.004882995679490665
-3.5763346612352556,0.024529186598883,0.0006122858234883084,0.1801965434349452,0.005067950360961639
-3.566455283718031,0.027390091840270133,0.0006388629415283639,0.1877210528179423,0.005251367873002996
-3.5565759062008064,0.03038440839147077,0.0006642581225428862,0.19494536131281778,0.005430131141280784
-3.546696528683582,0.033505675086724085,0.0006885766537230872,0.2017578852628581,0.005601168454432628
-3.5368171511663578,0.03674837102643445,0.0007119636757924083,0.20805385052004818,0.005761522565794095
-3.5269377736491334,0.04010814976057221,0.0007345986572165165,0.21373659615403573,0.005908416659912452
-3.5170583961319095,0.04358202585831184,0.0007566892071275376,0.2187188643836933,0.006039315524591596
-3.5071790186146847,0.0471685071570949,0.0007784636129615914,0.22292391481240997,0.006151980410371038
-3.49729964109746,0.050867671401601686,0.0008001631501077413,0.22628662110526387,0.006244516239653369
-3.4874202635802356,0.05468118528806118,0.0008220335762040312,0.22875437376852154,0.006315410041685967
-3.477540886063011,0.058612269929235544,0.000844316897267309,0.2302879468698513,0.006363559731047936
-3.4676615085457865,0.06266561614631071,0.0008672428136255767,0.23086214308076825,0.006388292609392907
-3.457782131028562,0.06684725932728822,0.0008910209417542284,0.23046638013358228,0.006389373245773844
-3.4479027535113382,0.07116442277155174,0.00091583318369907,0.22910502797150445,0.006367000672550683
-3.4380233759941135,0.07562534485331018,0.0009418273199263758,0.22679766939404522,0.006321795114275521
-3.4281439984768887,0.080239104020679,0.0009691111331023302,0.22357909127952208,0.006254774738847044
-3.4182646209596643,0.08501546192767176,0.0009977480948268837,0.2194991921839422,0.0061673231767530295
-3.4083852434424395,0.08996474295863895,0.0010277538379480603,0.21462261288391055,0.006061148788992259
-3.398505865925215,0.09509777443367748,0.0010590943877501371,0.2090282909149417,0.005938236871533086
-3.388626488407991,0.10042590890985503,0.0010916852787158139,0.20280874578087432,0.005800796158925769
-3.3787471108907665,0.10596115580079192,0.0011253924669520226,0.19606931256708557,0.005651201127792659
-3.3688677333735426,0.11171644588181529,0.0011600340687497141,0.18892713051088333,0.005491931699162863
-3.3589883558563174,0.11770605807630774,0.0011953837784975298,0.18151012179661477,0.005325511994780276
-3.349108978339093,0.12394623376997067,0.0012311749102361094,0.17395576617762704,0.005154449815407154
-3.3392296008218683,0.1304560102783003,0.0012671058752193702,0.16640992481911052,0.0049811784786320335
-3.329350223304644,0.1372583010556904,0.0013028459721543218,0.15902551691761804,0.004808002580666162
-3.3194708457874196,0.14438125808327915,0.0013380422848768172,0.15196132136903487,0.00463704913298552
-3.3095914682701952,0.15185994899168884,0.0013723265206052986,0.1453807040986738,0.004470225373310422
-3.2997120907529713,0.15973839225867242,0.0014053225929553583,0.13945056371428832,0.0043091843650699384
-3.2898327132357466,0.16807199376582915,0.0014366537651685075,0.13434029314744592,0.004155299284729304
-3.2799533357185218,0.17693044396739188,0.001465950194047712,0.1302210735071953,0.004009647057426384
-3.2700739582012974,0.18640114027425653,0.0014928556959682311,0.12726529682702525,0.0038730017441039647
-3.2601945806840726,0.19659322379434058,0.0015170346346187473,0.1256464637600561,0.003745837814031406
-3.2503152031668483,0.20764233420028175,0.001538177775476098,0.12553935762757085,0.0036283431618857704
-3.240435825649624,0.2197162245084931,0.0015560080813871691,0.1271208824402926,0.0035204414551826134
-3.2305564481324,0.23302140688855677,0.0015702853269573957,0.13057138349395858,0.003421823132602258
-3.2206770706151753,0.24781105845681475,0.001580810586940597,0.13607690095469613,0.003331984123311479
-3.2107976930979505,0.2643944660842726,0.0015874295079510822,0.14383221664192314,0.0032502711281157935
-3.200918315580726,0.2831483719791281,0.0015900354954501998,0.154045244729388,0.003175932101157183
-3.1910389380635014,0.30453065289977044,0.0015885717458071476,0.16694271300629754,0.003108170401299232
-3.181159560546277,0.32909686383143727,0.0015830333187951777,0.1827778499119964,0.0030462009500401726
-3.1712801830290527,0.35752023645969994,0.001573468181240074,0.20184018722319239,0.0029893066416901686
-3.1614008055118283,0.3906157587030729,0.0015599784603539317,0.2244684596987962,0.0029368932046771397
-3.151521427994604,0.42936884265155983,0.0015427208134501504,0.25106698764395724,0.0028885407122684705
-3.141642050477379,0.47496872660582906,0.001521907172235565,0.2821269128550814,0.002844049987742695
-3.131762672960155,0.5288458052697649,0.0014978047180777994,0.31825303278339967,0.0028034822430706716
-3.12188329544293,0.5927100867931034,0.0014707363436775008,0.3601979554816183,0.002767190430333101
-3.1120039179257057,0.6685839121774775,0.0014410803841063472,0.40890429622412267,0.002735840969185119
-3.1021245404084814,0.7588143822783148,0.0014092708529974218,0.4655558127096982,0.002710424738389527
-3.092245162891257,0.8660368564416486,0.0013757968776715193,0.531635204848279,0.0026922564804806345
-3.082365785374033,0.9930366891435456,0.0013412025419490732,0.6089818652785768,0.0026829620607457965
-3.0724864078568084,1.1424179663082064,0.0013060857363063959,0.6998296387583511,0.0026844533388348914
-3.0626070303395836,1.3159361231403754,0.0012710972019359037,0.8067800534477996,0.0026988907466028718
-3.052727652822359,1.5133050803162502,0.0012369382820410881,0.9326147722403934,0.002728634011829951
-3.0428482753051345,1.730317805169289,0.001204358562915914,1.0797616391490388,0.0027761818163600724
-3.03296889778791,1.9563809649919657,0.0011741518524542556,1.249093943698262,0.0028441015207722148
-3.023089520270686,2.1722849469460646,0.001147151705272984,1.4376364170648661,0.002934950417640527
-3.013210142753462,2.350197159488801,0.001124224907981804,1.6349640314873386,0.0030511902834938886
-3.003330765236237,2.458510435737882,0.0011062642006571643,1.8192996559194965,0.003195097277736232
-2.9934513877190123,2.4721896810786683,0.00109417865261256,1.9570727384797681,0.003368669477428575
-2.983572010201788,2.384053668780684,0.0010888830806109996,2.011779718594859,0.003573534532961373
-2.973692632684563,2.208913226537341,0.0010912849725786763,1.9625333728195806,0.003810860075018622
-2.963813255167339,1.9769260379347458,0.001102270461388035,1.8188916910545083,0.00408126959254479
-2.9539338776501145,1.7213799166788895,0.0011226878926182985,1.6160517937742753,0.004384766530434302
-2.9440545001328897,1.469064664082544,0.001153330724383193,1.3947829634586075,0.004720669321331142
-2.934175122615666,1.236781534034581,0.0011949184090092706,1.184954244460656,0.005087559966522472
-2.924295745098441,1.032461635202661,0.0012480772120798168,1.00151969212927,0.005483248616083094
-2.9144163675812167,0.8579891507980127,0.001313319733194911,0.848370777330203,0.005904756369265994
-2.904536990063992,0.7118546901863511,0.0013910253074731291,0.7235114610967212,0.006348318225182763
-2.8946576125467676,0.5910093478160798,0.0014814201553770762,0.6226994220694648,0.006809407765070476
-2.8847782350295432,0.4919553451009438,0.0015845596692709368,0.5413686571851052,0.007282784746301198
-2.874898857512319,0.4113034288609308,0.001700311775086646,0.475436641839371,0.007762566341484671
-2.865019479995095,0.3460123010801863,0.0018283439331395744,0.4215374249406962,0.00824232227149662
-2.85514010247787,0.29345829045304034,0.0019681127359265855,0.37700651436129545,0.00871519356805999
-2.8452607249606454,0.2514236920126868,0.0021188587933422933,0.33977891365230267,0.0091740341695386
-2.8353813474434206,0.21805188766848638,0.002279605818288404,0.3082722219852251,0.009611574013489534
-2.8255019699261963,0.19179349551751146,0.0024491666728162116,0.28128091856046045,0.010020601752328571
-2.815622592408972,0.17135467527506265,0.002626155175558825,0.25788986231913097,0.010394164695446103
-2.8057432148917476,0.15565195505181992,0.00280900644833113,0.2374059831160786,0.010725783083413659
-2.795863837374523,0.1437746348390714,0.002996004434225192,0.21930590286132173,0.011009675338259101
-2.785984459857299,0.13495435946147624,0.0031853193522590733,0.2031956456712499,0.011240990518109294
-2.776105082340074,0.12854088605746794,0.0033750535264408864,0.18878010642864548,0.01141604384360427
-2.76622570482285,0.12398295746821264,0.003563298354456907,0.17583943132713722,0.011532550864649422
-2.756346327305625,0.12081325359817846,0.00374820068885887,0.16421102709191085,0.01158985560459993
-2.7464669497884007,0.11863653793720334,0.003928041482496319,0.15377538157741033,0.011589147857755886
-2.7365875722711763,0.1171202620311635,0.004101324926269961,0.14444515969018176,0.01153366472505221
-2.7267081947539515,0.11598703728728127,0.004266881220182947,0.13615640551340674,0.01142887144853628
-2.7168288172367276,0.11500850049634016,0.004423981424518004,0.12886173235107495,0.011282616640000298
-2.706949439719503,0.1140002055809764,0.004572468207147613,0.12252470239501002,0.011105257080494249
-2.6970700622022785,0.11281725310437545,0.004712901644989313,0.11711549244242626,0.01090974737722769
-2.6871906846850537,0.11135044001826548,0.004846725251804739,0.11260725753908034,0.010711689877756152
-2.6773113071678294,0.1095227630525149,0.004976452971098182,0.10897339295427205,0.010529340325753946
-2.667431929650605,0.10728615589293523,0.005105884837703453,0.10618522818769593,0.010383564756470638
-2.6575525521333807,0.10461837278409301,0.005240355140766043,0.10421039905027639,0.010297743021138898
-2.647673174616157,0.10151996209650062,0.005387025351447255,0.10301150469477223,0.010297614034412437
-2.637793797098932,0.09801129396515841,0.005555231379856085,0.10254531074892802,0.010411057280880803
-2.6279144195817072,0.09412962645816077,0.0057569055050581295,0.10276215118851965,0.010667804206365825
-2.6180350420644825,0.08992620731321467,0.006007092870324607,0.10360578929447,0.011099071756055205
-2.608155664547258,0.0854634212504086,0.0063245970335647885,0.10501342017698788,0.0117371083967409
-2.5982762870300338,0.08081199978004108,0.006732792597292212,0.10691606627288167,0.012614640370281273
-2.5883969095128094,0.07604831793404869,0.007260663474545677,0.1092390686827676,0.013764202589544122
-2.5785175319955846,0.07125180501637612,0.007944134911567632,0.1119029129935168,0.015217334486265928
-2.5686381544783607,0.06650249977218112,0.0088277952121351,0.11482410720202542,0.01700361635371467
-2.558758776961136,0.061878779777958026,0.00996711726031751,0.11791633631608162,0.019149516617642744
-2.5488793994439116,0.05745529489153372,0.011431316632998519,0.12109162279060473,0.02167701571240569
-2.539000021926687,0.053301131524949356,0.013306976814475121,0.12426170356271023,0.024601969129400752
-2.5291206444094625,0.04947823207879812,0.015702536398525035,0.12733936282061117,0.0279321729435066
-2.519241266892238,0.04604008904323484,0.01875356889903796,0.13023991874525434,0.031665103203943425
-2.509361889375014,0.0430307291461319,0.02262839610069727,0.1328826129278727,0.03578532118944591
-2.4994825118577895,0.04048399704127368,0.027532665594322943,0.13519209015275052,0.040261576822818
-2.4896031343405642,0.038423142943971235,0.03370966694600758,0.13709972722013983,0.045043711402427945
-2.4797237568233403,0.03686071236651914,0.04142960532982684,0.13854499034948414,0.05005956754380296
-2.4698443793061156,0.035798730765560324,0.05095510941044081,0.1394765907410953,0.055212265230606794
-2.459965001788891,0.03522916993690881,0.06246241689628787,0.13985361228147947,0.060378395241086076
-2.450085624271667,0.035134678040072274,0.07589364115729291,0.13964639307379786,0.06540789269716701
-2.4402062467544425,0.0354895500056178,0.09073318702538197,0.13883733179055863,0.07012653019977805
-2.4303268692372177,0.03626091105397822,0.10577283562899563,0.13742141385787274,0.0743420173893463
-2.4204474917199934,0.03741008222836858,0.11906325294746607,0.13540662780890006,0.07785448220484174
-2.410568114202769,0.03889409415744793,0.12832269159730159,0.13281408116716176,0.08047151026657626
-2.4006887366855443,0.04066731305377818,0.1318230012310638,0.12967798743714815,0.08202688277271623
-2.39080935916832,0.04268314185726569,0.1292210568347844,0.12604534854190697,0.0824008115083568
-2.3809299816510956,0.04489575899283352,0.12164426511349231,0.12197550683787317,0.08153820401564825
-2.3710506041338713,0.047261857791851436,0.11100003472854522,0.11753940610779165,0.07946087847119596
-2.3611712266166465,0.0497423509474639,0.09914121848127024,0.11281873883431268,0.07627021576343346
-2.351291849099422,0.05230400655830587,0.08740323875991719,0.10790483366238457,0.07213861988722865
-2.341412471582198,0.054920985237544545,0.07654567167680018,0.10289746340677562,0.06729086824002344
-2.3315330940649734,0.05757625133984771,0.06689288834824499,0.09790344080954848,0.06197898722705795
-2.3216537165477487,0.06026283560144482,0.0585037049265104,0.09303518462800131,0.05645569414561748
-2.3117743390305243,0.06298493113563236,0.05130021706683406,0.0884091347421767,0.050951241599463466
-2.3018949615133,0.0657588099210685,0.045147587530698884,0.08414419964743163,0.0456569613471289
-2.292015583996075,0.06861355225263302,0.039897351359054846,0.08036012422047244,0.04071670292715928
-2.282136206478851,0.07159158736031473,0.035408269499350414,0.07717596003176962,0.036225502244888276
-2.2722568289616265,0.07474904900817247,0.031554793664391186,0.07470853272970196,0.032233673762765244
-2.262377451444402,0.07815595574440909,0.028229263620432557,0.07307108558941539,0.02875416510090817
-2.2524980739271774,0.08189623095051911,0.025341212496137272,0.07237199779234244,0.02577123681293029
-2.242618696409953,0.08606758341761178,0.02281553934619936,0.07271375131491976,0.023249041073659844
-2.2327393188927287,0.09078127413227964,0.02059039429047215,0.07419204666362066,0.021139230927665283
-2.2228599413755044,0.09616179984552459,0.018615161675651998,0.07689523439482182,0.019387197594324106
-2.2129805638582796,0.10234652798447534,0.01684867792482231,0.08090396240847884,0.017936858241378906
-2.2031011863410552,0.10948532112697888,0.015257719476196599,0.08629119777006836,0.01673410803863436
-2.193221808823831,0.11774019156516517,0.013815736400956236,0.09312252140687363,0.015729139945868626
-2.183342431306606,0.12728502788855878,0.012501799806305737,0.10145684541152478,0.01487785895963865
-2.1734630537893818,0.13830543460452466,0.01129971837040098,0.11134744846369664,0.014142603631118097
-2.1635836762721574,0.15099872257781824,0.01019729210083462,0.12284346894793048,0.013492356920356736
-2.153704298754933,0.16557408021621525,0.009185668158356742,0.13599174614605813,0.012902593298833072
-2.1438249212377083,0.18225294161664174,0.008258778252968876,0.1508391352501597,0.01235487605333295
-2.133945543720484,0.20126954397642008,0.00741283453459057,0.1674351743124202,0.011836290820880965
-2.1240661662032596,0.22287162821322926,0.006645873746463811,0.18583520279000398,0.01133877917080167
-2.1141867886860353,0.24732117487951857,0.0059573359275964625,0.20610377593587695,0.010858419124743113
-2.1043074111688105,0.2748949708749151,0.005347674713417692,0.2283184125364523,0.010394687000930701
-2.094428033651586,0.30588465167866824,0.004817991953055256,0.2525734264452711,0.009949725926368405
-2.084548656134362,0.3405956326298439,0.004369698414513899,0.27898372039414054,0.00952763990226322
-2.074669278617137,0.3793439907584635,0.0040041974352010845,0.30768804389575627,0.009133827702537546
-2.0647899010999127,0.42244983238767686,0.003722596083015134,0.33885119215722764,0.008774367559388117
-2.0549105235826883,0.4702249095292572,0.0035254430998782516,0.37266402569842305,0.008455461112711683
-2.045031146065464,0.5229511513295335,0.0034124995247925725,0.4093398257017503,0.008182943160011393
-2.035151768548239,0.5808452918766722,0.0033825423469882317,0.4491044303933412,0.007961862122417247
-2.025272391031015,0.6440029292620061,0.0034332072670607574,0.4921765915879695,0.00779613469507542
-2.0153930135137905,0.7123134147163613,0.0035608709261067467,0.5387331735698436,0.007688276784655424
-2.005513635996566,0.7853357814901785,0.003760577935957041,0.5888521467361878,0.007639211500906725
-1.9956342584793414,0.8621274115408546,0.004026012221627197,0.6424245190272144,0.0076481536394179634
-1.985754880962117,0.9410250276725433,0.004349516535536511,0.6990265980471773,0.00771256876552716
-1.975875503444893,1.01939774700555,0.004722158148828819,0.7577483488496309,0.007828203695154393
-1.9659961259276681,1.0934307606619236,0.00513384258014426,0.8169877144732853,0.00798918388682701
-1.9561167484104436,1.1580561329407573,0.005573471421353733,0.8742496289385944,0.00818817203560853
-1.9462373708932192,1.2072044106544397,0.006029143820910986,0.9260347694764396,0.008416581022161928
-1.936357993375995,1.2345510922885001,0.006488395539065898,0.9679526515288154,0.00866483334765898
-1.9264786158587703,1.2347931574549842,0.006938472784136973,0.9952045669588742,0.008922658305634304
-1.9165992383415458,1.20518151287178,0.007366632659613696,1.003487249649167,0.009179417430844144
-1.9067198608243214,1.146698590782727,0.007760465291301833,0.990138588777191,0.009424448245058725
-1.8968404833070969,1.064222344250757,0.00810822770740688,0.9550845904926933,0.009647416008636034
-1.8869611057898723,0.9654565665989877,0.008399182873353095,0.901090758612522,0.009838663097994273
-1.877081728272648,0.8590815740023875,0.008623932778946084,0.8331237627284936,0.009989545770699031
-1.8672023507554238,0.7529480354078861,0.008774738022166884,0.7571136434598987,0.010092748454138567
-1.857322973238199,0.6529462554126295,0.00884581241155033,0.6786836142456825,0.010142566297199772
-1.8474435957209745,0.5626962835933247,0.008833584973273405,0.6023007462570459,0.01013514754767145
-1.8375642182037502,0.483828566910463,0.008736918466592098,0.5309741102003955,0.01006868834629999
-1.8276848406865258,0.41652250403097324,0.0085572777523807,0.46636684357921104,0.009943573741087553
-1.8178054631693012,0.3600541494149086,0.008298838731747938,0.40910799868915904,0.009762460097141892
-1.8079260856520767,0.31323263113762284,0.0079685331989264,0.359136237571819,0.009530295578270313
-1.7980467081348523,0.27469888618072996,0.0075760229422680405,0.31598777942162176,0.009254276972857016
-1.7881673306176278,0.24310656157099675,0.0071336013923777464,0.2790032262821206,0.00894374279161623
-1.7782879531004032,0.2172181182321988,0.006656019628765398,0.24746030243352518,0.008610004239596784
-1.7684085755831789,0.195946424765838,0.006160238751511068,0.2206507983418415,0.008266117319053311
-1.7585291980659548,0.17836440294508996,0.0056651095071815665,0.19791990544118557,0.007926600912879547
-1.74864982054873,0.16369769467818568,0.005190985318258073,0.1786823701853011,0.007607107190254157
-1.7387704430315054,0.15130950736176013,0.004759273914545771,0.16242534464717742,0.007324052028659939
-1.728891065514281,0.14068285929851027,0.004391937877641917,0.14870438972028574,0.007094214323801729
-1.7190116879970567,0.13140298047381663,0.004110953382718894,0.13713639036546219,0.006934314029026107
-1.7091323104798322,0.12314116755039924,0.0039377411442941,0.1273916349237119,0.006860579500918251
-1.6992529329626076,0.11564057671543805,0.003892582209117493,0.11918612627614689,0.006888315205309944
-1.6893735554453833,0.10870401070313325,0.00399403532236348,0.11227473581745193,0.007031481041354808
-1.6794941779281587,0.10218355186737602,0.004258370641392373,0.10644531400202753,0.007302294460415257
-1.6696148004109341,0.0959718131031514,0.004699037789739433,0.10151383653090468,0.007710866187903781
-1.6597354228937098,0.08999456249017765,0.005326183493577196,0.09732042428879879,0.008264879703650998
-1.6498560453764857,0.08420449373253922,0.006146236229453126,0.09372618510850823,0.008969323710716152
-1.6399766678592609,0.07857594298163618,0.007161571629558286,0.09061066897364896,0.009826285641766559
-1.6300972903420363,0.07310038520871183,0.008370273471128441,0.0878698799637092,0.010834812840973663
-1.620217912824812,0.06778257376862866,0.009766000437700319,0.0854146560009724,0.011990846448903568
-1.6103385353075876,0.06263721451502907,0.011337968862535497,0.08316938666469556,0.01328723124494875
-1.600459157790363,0.05768608873462479,0.013071056179939533,0.08107091231122075,0.014713802808246124
-1.5905797802731385,0.05295555872152197,0.014946028965559684,0.07906760447109146,0.01625755138958504
-1.5807004027559142,0.048474404982455026,0.016939893373231225,0.07711850060182567,0.017902859892350506
-1.5708210252386896,0.04427195672030549,0.01902636439861421,0.07519251834092795,0.019631811390736734
-1.560941647721465,0.040376486481205995,0.02117644413141382,0.07326764679014752,0.02142455971957624
-1.5510622702042407,0.03681384749824172,0.023359097705679264,0.07133015974737097,0.023259754902757883
-1.5411828926870166,0.0336063373304742,0.025542009691851678,0.06937376765414116,0.025115013594968344
-1.5313035151697918,0.030771775587060627,0.027692402681252067,0.0673987681369309,0.02696742333972341
-1.5214241376525672,0.028322785750134537,0.029777894692377384,0.06541112663157286,0.028794068336164238
-1.511544760135343,0.026266272970156393,0.03176737203481759,0.06342155777720505,0.03057256359297765
-1.5016653826181185,0.024603090038957158,0.03363185049546895,0.061444549838967286,0.03228158385838215
-1.491786005100894,0.0233278840788795,0.03534529917595605,0.0594974099619016,0.033901373571018065
-1.4819066275836694,0.022429115612619146,0.03688539926741876,0.05759927971428642,0.035414224289941766
-1.4720272500664449,0.02188924107873652,0.03823421325657012,0.05577020246934388,0.03680490663586935
-1.4621478725492205,0.02168504829880297,0.03937873990726185,0.054030196008319854,0.03806104470407716
-1.452268495031996,0.021788133330576123,0.040311335349955874,0.05239841256304052,0.03917342217617623
-1.4423891175147716,0.022165505309557777,0.04102998224465123,0.050892340644646095,0.04013621093819296
-1.4325097399975475,0.022780304708560087,0.0415383954973796,0.04952712881485047,0.04094711487186643
-1.4226303624803227,0.023592618673716058,0.04184595602236787,0.048314984143513776,0.04160742358230451
-1.4127509849630981,0.02456037612098785,0.041967471545715014,0.04726472116133707,0.04212197310812064
-1.4028716074458738,0.025640303832876316,0.041922767175447045,0.04638141038316511,0.04249901307350532
-1.3929922299286495,0.02678892425134351,0.04173611619972343,0.045666196129285394,0.04274998222389402
-1.383112852411425,0.027963574743281365,0.04143552519283603,0.04511622758722284,0.04288919677292852
-1.3732334748942003,0.02912342816405565,0.04105189461923003,0.04472476566440187,0.042933458411286554
-1.3633540973769758,0.030230494274978245,0.04061807877231819,0.04448140364548085,0.04290159112052843
-1.3534747198597514,0.03125058230015855,0.04016787455333195,0.044372456617010815,0.04281391803189198
-1.3435953423425269,0.03215420533757433,0.0397349695309287,0.04438145163990884,0.04269169140898787
-1.3337159648253025,0.03291740875978369,0.0393518833261519,0.04448976631498096,0.042556490357967394
-1.3238365873080784,0.03352250584080205,0.03904893511094025,0.04467734224440939,0.042429602029394706
-1.3139572097908536,0.03395870589325006,0.03885327123797809,0.04492351461108192,0.042331402831873775
-1.304077832273629,0.0342226218740439,0.0387879834429941,0.04520788003427969,0.04228075649767785
-1.2941984547564047,0.0343186469609127,0.03887134698099671,0.04551123891129919,0.042294445705714286
-1.2843190772391804,0.03425919169011964,0.03911620241170215,0.04581653164132664,0.04238665336983135
-1.2744396997219558,0.03406477610250629,0.03952950179037557,0.046109801709791585,0.04256850864622821
-1.2645603222047312,0.033763973643194084,0.04011203288823511,0.04638110413589101,0.04284771122108244
-1.254680944687507,0.033393206510736136,0.04085833094314578,0.04662539100649476,0.043228245539891276
-1.2448015671702821,0.032996394430705435,0.041756779631998905,0.04684329367769835,0.04371019437725999
-1.2349221896530578,0.03262446163885406,0.04278989853826318,0.047041834096944166,0.04428965857530666
-1.2250428121358334,0.03233470888535152,0.04393480678986818,0.047234987793915134,0.04495878696608457
-1.2151634346186089,0.032190059712842604,0.04516384870301829,0.04744413353187745,0.0457059175126958
-1.2052840571013845,0.03225819181571649,0.04644536069754971,0.04769831676198362,0.04651582763605387
-1.19540467958416,0.032610566155139714,0.04774455622233321,0.04803436587761062,0.047370088625058863
-1.1855253020669356,0.03332136739923157,0.049024500507961345,0.04849679421870604,0.04824751604491875
-1.175645924549711,0.03446637038238108,0.050247146239724705,0.04913753181617556,0.04912470524872741
-1.1657665470324867,0.03612174736550684,0.051374398314752726,0.05001542631520537,0.04997663854540623
-1.1558871695152622,0.03836283113598992,0.05236917711976583,0.05119556247345898,0.05077734836132345
-1.1460077919980376,0.04126284816349297,0.053196448870330294,0.05274834624081882,0.05150061892376854
-1.1361284144808133,0.04489163533474022,0.05382419472122162,0.05474840801776795,0.05212070765194575
-1.1262490369635887,0.04931435199444086,0.05422429126157401,0.057273277131644505,0.05261306661267032
-1.1163696594463643,0.054590197330902056,0.05437327972612011,0.060401886532014316,0.05295504411660052
-1.1064902819291398,0.06077114034651016,0.05425300351361849,0.06421286469727552,0.05312654681406496
-1.0966109044119154,0.06790066695669696,0.053851099354709484,0.06878267689302024,0.053110643498251515
-1.0867315268946909,0.07601254496788641,0.05316133051987217,0.07418357629733574,0.052894093221682585
-1.0768521493774665,0.08512960401762887,0.052183756649966266,0.08048142882630234,0.05246778224670233
-1.066972771860242,0.09526252285777354,0.05092473802917318,0.08773337432691948,0.05182705673322375
-1.0570933943430176,0.10640861189161688,0.049396778169051414,0.0959853886101175,0.05097194085342906
-1.047214016825793,0.11855057357306226,0.04761821144619106,0.10526971063071316,0.04990723313650883
-1.0373346393085685,0.13165521854669834,0.045612747938476306,0.11560220036983046,0.04864247719891299
-1.0274552617913442,0.14567211042994183,0.04340888967011258,0.12697959522182134,0.04719180651060799
-1.0175758842741196,0.16053210868323656,0.04103923685679034,0.13937673550644383,0.04557366638362413
-1.0076965067568953,0.17614577683699092,0.038539703697556195,0.152743737350196,0.043810419841492296
-0.9978171292396707,0.19240162506419498,0.035948666397886624,0.16700319970491403,0.04192784733364206
-0.9879377517224465,0.2091641627158142,0.03330606580915,0.18204745075831197,0.03995455329824067
-0.9780583742052218,0.22627175234956046,0.030652488897797047,0.19773596037917074,0.03792129525839243
-0.9681789966879975,0.24353428539471267,0.028028251709217217,0.21389298345053612,0.03586025337848201
-0.9582996191707729,0.2607307483519117,0.025472507083740267,0.23030564365867415,0.03380426014107366
-0.9484202416535484,0.2776068243601225,0.02302239771857326,0.24672263646210138,0.03178601097673321
-0.938540864136324,0.2938727891075727,0.020712274714265063,0.26285390827942307,0.02983727725295504
-0.9286614866190995,0.30920212168945305,0.018572998196572824,0.2783716748508244,0.027988142985807908
-0.9187821091018751,0.3232314693078371,0.01663133536956991,0.292913349212551,0.02626628597954176
-0.9089027315846506,0.33556287825633935,0.014909467217519326,0.30608696859783346,0.024696322844657923
-0.8990233540674262,0.3457695146663889,0.013424613370260916,0.31747989055097886,0.02329923553149802
-0.8891439765502016,0.3534063926896709,0.012188780238082099,0.32667145755352717,0.022091894698941524
-0.8792645990329774,0.358027799254084,0.011208635673500875,0.3332503197874504,0.02108669248625519
-0.8693852215157527,0.359212974539828,0.010485509052475583,0.3368367138503544,0.02029129415343771
-0.8595058439985284,0.35660093130147985,0.010015513974957337,0.33710951410164897,0.019708514694782766
-0.8496264664813038,0.34993380853989636,0.00978978674480782,0.33383688740575984,0.019336323012389835
-0.8397470889640793,0.33910570195991263,0.009794832509640207,0.3269082784373632,0.01916797266561532
-0.8298677114468549,0.324210664559273,0.010012967453359283,0.31636401635797357,0.01919225469438923
-0.8199883339296304,0.305580263165195,0.010422844763126745,0.30241773866461685,0.019393864651793186
-0.810108956412406,0.2837990977318096,0.01100004931601432,0.2854661778557434,0.019753872871451028
-0.8002295788951815,0.25968775537538424,0.01171774609111692,0.26608151261256213,0.02025028422659157
-0.7903502013779571,0.23424795206964846,0.012547365332381264,0.24498342224650801,0.020858671287249025
-0.7804708238607325,0.20857362696744997,0.013459308327216141,0.22299146151294702,0.021552862913577542
-0.7705914463435083,0.18374179515975933,0.01442365649143873,0.20096236775812112,0.02230566898497597
-0.7607120688262836,0.1607039441111968,0.015410868045648387,0.1797206268879385,0.023089621188423223
-0.7508326913090593,0.1401993279469735,0.016392446141023972,0.15999248348734538,0.023877709589676256
-0.7409533137918347,0.12270517220159588,0.017341564553415352,0.14235317126010716,0.02464409508501019
-0.7310739362746103,0.10842831685182272,0.01823363726846623,0.12719420817772714,0.025364778759306924
-0.7211945587573858,0.09733257309571358,0.019046821068254203,0.11471341986975372,0.026018210622893195
-0.7113151812401614,0.08918956947182956,0.019762440904807756,0.10492592438651954,0.026585822114428
-0.7014358037229369,0.08363928147570072,0.02036533098558991,0.09769115319036584,0.02705246907749145
-0.6915564262057124,0.08024873982428396,0.0208440854550266,0.09274935965547552,0.02740677457097405
-0.6816770486884879,0.07856156307952261,0.021191215854676974,0.08976126368586977,0.027641363776493615
-0.6717976711712634,0.0781351237302364,0.02140321359125676,0.08834565871908884,0.027752986333027835
-0.6619182936540392,0.07856528506095323,0.02148051890474878,0.08811165662518926,0.027742524570173056
-0.6520389161368145,0.0795004661748314,0.021427398773735073,0.08868389277788541,0.027614889237344554
-0.6421595386195902,0.08064751241796453,0.021251739243212095,0.08972046851184408,0.027378807349851014
-0.6322801611023656,0.08177184424116057,0.020964758336065786,0.09092422949526222,0.027046509612219917
-0.6224007835851411,0.08269398233809752,0.020580648391710053,0.0920485319896101,0.02663332745983288
-0.6125214060679167,0.0832840490206705,0.02011615694919766,0.09289871152991377,0.026157212016512683
-0.6026420285506923,0.08345536920153425,0.019590117496587803,0.09333048628715211,0.025638189143680847
-0.5927626510334678,0.08315790138532238,0.01902294118956388,0.09324627468958932,0.025097766213637067
-0.5828832735162434,0.08237193566141404,0.018436082302245225,0.09259027934519407,0.024558307245843573
-0.5730038959990188,0.08110229140702131,0.017851489418388124,0.09134290679254786,0.024042393584584994
-0.5631245184817943,0.07937311491679565,0.017291055467729948,0.0895149984394873,0.023572187366104353
-0.5532451409645699,0.07722329630086054,0.016776078425680678,0.08714212905663322,0.02316881463334697
-0.5433657634473454,0.07470248042004057,0.016326745055091654,0.0842792036265391,0.022851784129085846
-0.533486385930121,0.07186762476736454,0.015961648298693436,0.08099542862703431,0.022638456566985248
-0.5236070084128965,0.06878005007670959,0.015697349023664344,0.0773697604109072,0.022543577588507044
-0.5137276308956721,0.06550292989665195,0.015547990651549094,0.07348682020389122,0.022578885713272056
-0.5038482533784476,0.06209917044748946,0.015524974933185632,0.06943332128021996,0.022752804439993477
-0.49396887586122323,0.058629638295055304,0.015636704675361594,0.0652949625098541,0.02307022531766106
-0.4840894983439987,0.05515170028380659,0.015888398709720683,0.06115381207703454,0.023532386348468118
-0.4742101208267742,0.05171804597035085,0.01628198178717009,0.057086123523401734,0.024136847572269297
-0.46433074330954976,0.04837576811538571,0.016816051457140373,0.05316060073777388,0.024877563183568922
-0.4544513657923253,0.045165680496253684,0.017485921365158426,0.049437050531531655,0.025745047110049032
-0.4445719882751008,0.042121855414576935,0.018283739805150658,0.0459654367667372,0.026726626696187167
-0.43469261075787635,0.039271364894222144,0.019198679848205162,0.04278527314708623,0.02780677704074096
-0.4248132332406519,0.0366342108280333,0.02021719692279456,0.03992536650416304,0.02896752668015388
-0.41493385572342745,0.03422342939737186,0.02132334743194626,0.037403845918805245,0.030188923730855338
-0.405054478206203,0.03204535510124021,0.022499161799756393,0.0352284868711458,0.0314495503330673
-0.39517510068897854,0.030100028851953654,0.023725063365452017,0.033397263508852665,0.03272707229918906
-0.38529572317175415,0.02838173394474981,0.02498032468018097,0.03189913533436563,0.03399881027400214
-0.37541634565452964,0.02687964243262994,0.0262435511637263,0.030714999202761415,0.03524231846554378
-0.36553696813730513,0.025578553627427076,0.02749318259085286,0.029818810455592887,0.03643595709936799
-0.3556575906200807,0.024459705225814112,0.028708001684190528,0.02917880265017866,0.037559445171471535
-0.3457782131028562,0.023501636984993152,0.02986763999187967,0.028758808341525728,0.0385943808051287
-0.3358988355856317,0.022681086047711862,0.030953070437782608,0.028519610333994142,0.039524717526122535
-0.32601945806840726,0.02197389296813899,0.0319470772047525,0.028420326129033807,0.04033718602541774
-0.3161400805511828,0.021355897297779133,0.03283469319155448,0.02841975675280403,0.04102165243949341
-0.30626070303395836,0.02080380225000513,0.033603596883769786,0.028477704894984312,0.04157140580410604
-0.2963813255167339,0.02029598853008781,0.03424446037357239,0.028556197292278308,0.041983369082627425
-0.2865019479995094,0.019813258859255792,0.03475124212453887,0.028620620477512605,0.04225822998965646
-0.27662257048228495,0.01933949607280819,0.035121418212748855,0.02864071048758051,0.04240048967880609
-0.2667431929650605,0.018862219868181766,0.03535614781841098,0.028591411636007955,0.0424184291961509
-0.25686381544783604,0.018373029337209374,0.03546036903331931,0.028453552215755608,0.042323995375835685
-0.24698443793061162,0.017867921245368495,0.035442823187337893,0.0282143596221774,0.04213260953311437
-0.2371050604133871,0.017347476623067983,0.03531600625627604,0.02786777116411315,0.041862903858030646
-0.22722568289616266,0.016816911495637514,0.03509604805970701,0.027414571279985957,0.0415363918002542
-0.21734630537893818,0.016285990493867645,0.03480252030013554,0.02686232034364827,0.041177079937735644
-0.20746692786171372,0.015768805525384712,0.03445817656926376,0.026225114186900687,0.04081102981997472
-0.19758755034448927,0.015283424640337826,0.03408862769839375,0.025523148267203123,0.04046587905779318
-0.18770817282726482,0.014851419553606986,0.03372195776380027,0.024782133501760117,0.04017033148842738
-0.17782879531004034,0.01449728298609008,0.033388286155705334,0.024032545573818998,0.03995362657611425
-0.16794941779281586,0.014247749918943259,0.03311928285878418,0.02330876143885983,0.03984499831823039
-0.1580700402755914,0.01413103902491653,0.03294764399026722,0.022648071213058958,0.039873133824617435
-0.14819066275836695,0.014176032815237672,0.032906536148841384,0.022089624108393227,0.040065641436704755
-0.13831128524114247,0.014411416445418315,0.033029017796257984,0.02167330095678504,0.040448537771070554
-0.12843190772391802,0.014864796535905347,0.03334744714697419,0.021438574717002053,0.041045762430061916
-0.11855253020669355,0.01556182183419059,0.03389288546609821,0.021423353501619846,0.04187872834340456
-0.10867315268946909,0.016525327967346886,0.03469450566848829,0.021662867788257597,0.04296591481449106
-0.09879377517224464,0.0177745279859398,0.03577901529189021,0.022188595834263993,0.044322509369278694
-0.08891439765502017,0.019324269794413453,0.037170103653309534,0.02302728672994499,0.04596010347067442
-0.0790350201377957,0.02118438000605101,0.03888792194187002,0.02420007214645004,0.04788644609258141
-0.06915564262057124,0.023359112184208195,0.040948605494394594,0.025721721660332895,0.05010525806984154
-0.05927626510334678,0.025846714970030757,0.04336384622361401,0.027600027582894374,0.05261610907570379
-0.04939688758612232,0.02863913319906853,0.04614052343652241,0.029835367677448047,0.0554143580473967
-0.03951751006889785,0.031721851933681496,0.049280399802788186,0.032420424868134554,0.05849115690033841
-0.02963813255167339,0.035073890346399475,0.052779889295519467,0.035340104427115784,0.06183351645686099
-0.019758755034448926,0.038667948759013186,0.056629902268051285,0.038571619839330586,0.06542443267718598
-0.009879377517224463,0.042470708841364724,0.060815772708156114,0.042084779208758645,0.06924307052655675
0.0,0.046443283192397294,0.06531727089173665,0.04584243513166536,0.07326500214742328
0.009879377517224463,0.05054180723186884,0.07010870437179079,0.04980112128594388,0.07746249543075671
0.019758755034448926,0.05471816271886398,0.07515910827925765,0.05391183076168573,0.08180484859444928
0.02963813255167339,0.05892081924286029,0.08043252548419845,0.058120951509402004,0.0862587659752888
0.03951751006889785,0.06309577689660116,0.08588837509044954,0.06237130711374147,0.09078876991805948
0.04939688758612232,0.06718759098247401,0.09148190719357847,0.0666033118081673,0.09535764339314942
0.05927626510334678,0.07114045720810816,0.09716473967104357,0.07075618281945453,0.09992689778380111
0.06915564262057124,0.07489933431664307,0.1028854721510909,0.074769214455723,0.10445726014645777
0.0790350201377957,0.07841107964053803,0.10859037010308838,0.07858305407455053,0.10890917415318802
0.08891439765502017,0.0816255725638198,0.11422411134186321,0.0821409821816828,0.11324330886516143
0.09879377517224464,0.08449680047625596,0.11973058505286922,0.08539013629416027,0.11742106945292441
0.10867315268946909,0.08698388237562041,0.12505373283969048,0.08828268117468893,0.12140510396666901
0.11855253020669355,0.0890520059518663,0.13013841921278896,0.09077686709419494,0.12515980026361653
0.12843190772391802,0.09067325561395827,0.13493131847681952,0.09283798157600598,0.12865176721810073
0.13831128524114247,0.09182731060946203,0.13938180310737083,0.09443914069499171,0.13185029437341794
0.14819066275836695,0.0925019949584153,0.14344281851765917,0.09556193049012231,0.13472778424602025
0.1580700402755914,0.09269366347546414,0.14707172760637527,0.09619685104884702,0.13726015156765206
0.16794941779281586,0.09240741148745477,0.15023110871218825,0.09634358077613481,0.13942718385739608
0.17782879531004034,0.0916570990579196,0.15288948961110682,0.09601102147728192,0.1412128578631711
0.18770817282726482,0.09046518439130745,0.15502200102094496,0.09521715002549343,0.1426056066125413
0.19758755034448927,0.08886236469688322,0.15661093277790758,0.09398864630448424,0.14359853207841444
0.20746692786171372,0.086887026924804,0.15764617743716383,0.09236033212746253,0.14418955880951986
0.21734630537893818,0.08458451453907423,0.15812554659216468,0.09037440022010913,0.14438152431148568
0.22722568289616266,0.08200622064476619,0.15805494768350514,0.08807947690770611,0.14418220250397795
0.2371050604133871,0.07920852144654196,0.15744841055129,0.08552950666689074,0.14360425723307885
0.24698443793061162,0.07625156797000981,0.1563279564053345,0.08278251048246345,0.14266512359369
0.25686381544783604,0.07319795735018507,0.15472330431108655,0.07989921429397313,0.14138681571871833
0.2667431929650605,0.07011130857992309,0.15267141458770728,0.07694160653906822,0.13979566072050575
0.27662257048228495,0.06705477055607234,0.15021587173512724,0.0739714276908952,0.1379219596209925
0.2865019479995094,0.0640894933664852,0.1474061144538043,0.07104865609758532,0.13579957737072362
0.2963813255167339,0.061273096177038536,0.1442965240152383,0.06822999761692282,0.13346546541750925
0.30626070303395836,0.05865816760296318,0.14094538741826546,0.06556744640235082,0.130959121721863
0.3161400805511828,0.05629083622457139,0.13741375542255638,0.06310692642984472,0.1283219946007527
0.32601945806840726,0.05420945070185349,0.13376422036070237,0.06088708142261475,0.12559683828038354
0.3358988355856317,0.052443409856506994,0.13005964158097247,0.05893822183576164,0.12282702951399964
0.3457782131028562,0.051012183823055765,0.12636185009959605,0.05728149353812807,0.1200558560286972
0.3556575906200807,0.04992456694073424,0.12273036555073291,0.055928272265145844,0.11732578885898333
0.36553696813730513,0.04917820205169637,0.11922116044686633,0.054879841430971625,0.11467775175488196
0.37541634565452964,0.04875941318513272,0.11588550616887135,0.05412734835016173,0.11215040176846654
0.38529572317175415,0.04864337969224021,0.11276893466854808,0.05365208456540086,0.10977943577530506
0.39517510068897854,0.04879467853337852,0.10991034675890615,0.053426071075116086,0.10759693802969954
0.405054478206203,0.049168212972649505,0.10734129484937378,0.05341297673300287,0.10563078384284678
0.41493385572342745,0.04971053418673386,0.10508546236773357,0.053569330677878,0.10390411407611433
0.4248132332406519,0.050361547729294485,0.10315835677034363,0.05384603408970882,0.1024348943315291
0.43469261075787635,0.05105657849514905,0.1015672254442505,0.054190107153219556,0.10123557148337928
0.4445719882751008,0.05172874681282176,0.10031119692992686,0.0545466495538871,0.10031283852647975
0.4544513657923253,0.052311584444733404,0.09938164134010359,0.054860923118726417,0.09966751663053729
0.46433074330954976,0.052741794658281785,0.0987627366670934,0.05508050814687204,0.09929456081412263
0.4742101208267742,0.0529620362969631,0.09843221952937735,0.055157418263044926,0.09918319283020366
0.4840894983439987,0.052923591317247054,0.09836229285180151,0.05505010613273976,0.0993171617485014
0.49396887586122323,0.0525887608815347,0.09852065666339842,0.05472523334300901,0.09967512940428812
0.5038482533784476,0.05193283089821283,0.09887162458488434,0.05415913477601461,0.10023117444921943
0.5137276308956721,0.05094545609890974,0.09937728523019734,0.053338861130637176,0.10095540529026974
0.5236070084128965,0.049631335223068104,0.09999866744914651,0.052262753569000994,0.10181466885019977
0.533486385930121,0.048010088397568734,0.10069686850275944,0.050940472265732346,0.10277333894556491
0.5433657634473454,0.04611530057585531,0.10143410747100089,0.04939248397606461,0.1037941652762142
0.5532451409645699,0.04399275724655068,0.10217466968664192,0.047648992747462635,0.10483916167080441
0.5631245184817943,0.041697965223090945,0.10288571415803789,0.04574838775460647,0.1058705104454323
0.5730038959990188,0.039293113814561444,0.10353792189635534,0.043735262890388274,0.1068514586034187
0.5828832735162434,0.036843682847055984,0.10410597105261293,0.04165814722015161,0.107747181211772
0.5927626510334678,0.034414936085708225,0.10456883184544227,0.03956705468800049,0.1085255876893214
0.6026420285506923,0.03206854767885258,0.10490988262346423,0.03751102805239055,0.10915804796140997
0.6125214060679167,0.02985959310731276,0.10511685513226288,0.03553579968777212,0.1096200174746938
0.6224007835851411,0.02783409769776775,0.10518162438005206,0.033681734202100376,0.10989154288908295
0.6322801611023656,0.02602727964324299,0.1050998635962176,0.031982142429725906,0.10995763380522504
0.6421595386195902,0.024462558973852674,0.10487058998323996,0.03046207833272908,0.10980849004589979
0.6520389161368145,0.023151336620687874,0.10449562960017457,0.029137640747122835,0.10943957865890457
0.6619182936540392,0.02209348709854753,0.10397903223743085,0.028015816096476374,0.10885155979187686
0.6717976711712634,0.02127845959679505,0.10332646702855756,0.027094808880073405,0.10805006572944802
0.6816770486884879,0.020686849691558956,0.10254462936177283,0.026364827598186598,0.10704534248923746
0.6915564262057124,0.020292287687326674,0.10164068701509825,0.02580921731459603,0.10585176824781464
0.7014358037229369,0.020063489260229266,0.10062179099147572,0.025405866880195693,0.10448726731486245
0.7113151812401614,0.019966326019435186,0.09949467197832336,0.025128760473193765,0.10297264220760988
0.7211945587573858,0.019965794900208153,0.09826533938271297,0.024949597000559934,0.10133084943128197
0.7310739362746103,0.020027791378111743,0.0969388942480502,0.024839358061116982,0.099586246704768
0.7409533137918347,0.02012061964741363,0.09551946271616715,0.024769770799930743,0.09776384047772926
0.7508326913090593,0.020216199646337342,0.09401025081483722,0.024714577665177755,0.09588856259922764
0.7607120688262836,0.02029095496339215,0.09241371685875516,0.024650594874655325,0.0939846038953472
0.7705914463435083,0.020326385368083334,0.0907318523844016,0.024558508367562754,0.09207483021630761
0.7804708238607325,0.020309343285812596,0.08896655886762124,0.02442342375437514,0.0901803032896816
0.7903502013779571,0.020232044326187,0.08712010319264467,0.024235150194615647,0.08831992457614747
0.8002295788951815,0.020091849137950563,0.08519563245389494,0.023988260499357393,0.08651021541736284
0.810108956412406,0.01989085727883777,0.08319772583223985,0.02368192775110314,0.08476524127470127
0.8199883339296304,0.01963535486775919,0.08113296042731141,0.023319595106272736,0.08309668199097935
0.8298677114468549,0.019335156459622832,0.07901046666586661,0.0229084883535047,0.0815140439900992
0.8397470889640793,0.019002879174055937,0.07684244961271232,0.022459032190140546,0.08002500439455648
0.8496264664813038,0.018653183388672508,0.07464465277654737,0.021984180408603015,0.07863587141888886
0.8595058439985284,0.018302010401878014,0.07243674314594663,0.021498718185459047,0.0773521403079059
0.8693852215157527,0.01796584295703397,0.0702425977843696,0.02101854181773788,0.07617911973139879
0.8792645990329774,0.01766101034419251,0.06809047563412024,0.020559967365686403,0.07512260009356857
0.8891439765502016,0.01740305538667541,0.06601306079442991,0.020139066056930048,0.07418953280291754
0.8990233540674262,0.01720617679794801,0.06404736769416493,0.019771069654852362,0.0733886882749021
0.9089027315846506,0.017082756498722387,0.0622345018446012,0.019469835535278503,0.07273126036091485
0.9187821091018751,0.01704297826462607,0.06061927445689215,0.019247406502813848,0.07223138602498347
0.9286614866190995,0.017094540826210296,0.05924967272307016,0.019113647587889464,0.07190655139223147
0.938540864136324,0.01724246598124776,0.058176192200372005,0.0190759876697059,0.07177785869733479
0.9484202416535484,0.017488999683410292,0.057451041105831734,0.019139241897870786,0.07187013305544933
0.9582996191707729,0.017833602143857544,0.057127230627411596,0.01930553696440875,0.07221185321740448
0.9681789966879975,0.018273021000455077,0.05725756821389694,0.019574310402163786,0.07283489638259809
0.9780583742052218,0.018801440271365998,0.05789357442468354,0.0199424016682203,0.07377409353287198
0.9879377517224465,0.019410696396543643,0.05908434595706136,0.020404202876283514,0.07506659841013112
0.9978171292396707,0.020090551878587756,0.06087539013424574,0.020951884089511992,0.07675107997367712
1.0076965067568953,0.020829016148512035,0.06330745712101264,0.021575659108557937,0.07886675472390625
1.0175758842741196,0.02161270299632183,0.06641539765590086,0.022264105130910435,0.08145228145735225
1.0274552617913442,0.02242721350865514,0.07022707387516941,0.023004501514076257,0.0845445466268595
1.0373346393085685,0.023257533636306893,0.07476235108578341,0.02378320062445558,0.08817737334105248
1.047214016825793,0.024088435561962253,0.0800321968862877,0.024585996348725606,0.09238019099340561
1.0570933943430176,0.024904872637628306,0.08603791307917273,0.02539850380901546,0.09717670543433936
1.066972771860242,0.02569235810040303,0.09277052316750035,0.02620651705678656,0.10258361139119793
1.0768521493774665,0.026437318732567317,0.10021033613680143,0.026996359602958826,0.10860938943421476
1.0867315268946909,0.0271274153947613,0.108326703527428,0.02775519641094878,0.11525322914853842
1.0966109044119154,0.027751823600649803,0.11707798376575775,0.02847132408032446,0.12250411830360815
1.1064902819291398,0.028301468304217342,0.12641172321372898,0.029134410148275107,0.13034013474525666
1.1163696594463643,0.028769208501831612,0.1362650596826489,0.029735700454702214,0.1387279735382088
1.1262490369635887,0.02914996839651627,0.14656534913483352,0.03026816804159776,0.14762273665214054
1.1361284144808133,0.029440813391576413,0.157231012231992,0.030726624894190598,0.15696800633514313
1.1460077919980376,0.029640970362114615,0.1681725921989275,0.031107772579785083,0.16669621640006607
1.1558871695152622,0.02975179315280962,0.1792940114144681,0.031410215400933986,0.17672932812768916
1.1657665470324867,0.029776675359022328,0.19049400914906642,0.03163441455704149,0.18697980954807508
1.175645924549711,0.02972091382129415,0.20166773918558606,0.03178260900817008,0.1973519086917842
1.1855253020669356,0.029591527196252673,0.2127085016237376,0.03185868365843488,0.20774320320747353
1.19540467958416,0.02939703511614704,0.22350958020400438,0.031868012244007655,0.2180464007264357
1.2052840571013845,0.029147204117636678,0.23396615293094228,0.03181725721390232,0.22815135672121914
1.2151634346186089,0.028852767367234494,0.2439772418259175,0.031714155174590565,0.2379472695522669
1.2250428121358334,0.02852512554800257,0.25344766522670736,0.03156727130580608,0.24732500611129302
1.2349221896530578,0.028176036763411367,0.26228995534101374,0.03138575192211169,0.25617950612678025
1.2448015671702821,0.0278173032821762,0.2704262026728004,0.031179059101095464,0.2644122089517965
1.254680944687507,0.02746046306165017,0.2777897896033433,0.03095671654381343,0.2719334436426375
1.2645603222047312,0.027116493580554166,0.2843269757286469,0.030728050490886574,0.2786647214698589
1.2744396997219558,0.026795535259629282,0.2899982996220863,0.030501954257864953,0.2845408697657663
1.2843190772391804,0.026506640995775228,0.29477976339590045,0.030286659548674207,0.2895119472602001
1.2941984547564047,0.02625755776197116,0.2986637698299635,0.030089541983004266,0.2935448838148007
1.304077832273629,0.026054545186399717,0.301659784796554,0.02991694285419096,0.2966247917283421
1.3139572097908536,0.025902235204431516,0.3037947022521797,0.029774033009685064,0.29875590151309867
1.3238365873080784,0.025803535639493846,0.3051128930558355,0.029664699378500758,0.29996208216261644
1.3337159648253025,0.02575957960021764,0.3056759242924656,0.0295914782210194,0.30028691434011645
1.3435953423425269,0.02576972125072148,0.30556194048866697,0.02955551393881495,0.29979329447755193
1.3534747198597514,0.025831577504972288,0.30486470406514043,0.029556565594372523,0.2985625583208527
1.3633540973769758,0.025941113887299343,0.30369229743622866,0.029593038266517855,0.29669312379084156
1.3732334748942003,0.026092771872710523,0.3021654952855534,0.029662059528038368,0.29429866492858875
1.383112852411425,0.026279633845595216,0.3004158205884908,0.029759576602905735,0.2915058409112665
1.3929922299286495,0.026493621071146074,0.2985833038566982,0.02988049285064384,0.28845161639151706
1.4028716074458738,0.026725719131090724,0.2968139697404654,0.03001881786273567,0.28528022144423176
1.4127509849630981,0.026966224803126146,0.29525708048970944,0.03016784854311457,0.2821398109004869
1.4226303624803227,0.027205007727989502,0.29406216977516547,0.030320354603338158,0.27917889350175307
1.4325097399975475,0.027431780068066607,0.29337590498131544,0.030468785035190106,0.2765426108077103
1.4423891175147716,0.027636367076946455,0.2933388192887858,0.03060546863605012,0.27436895383004023
1.452268495031996,0.02780897171758782,0.2940819586849756,0.03072282486359505,0.27278501164362984
1.4621478725492205,0.027940426541081018,0.2957234915415668,0.030813558270683557,0.2719033504632819
1.4720272500664449,0.02802242660389747,0.2983653316629609,0.030870853039684242,0.27181862361017484
1.4819066275836694,0.02804773760577294,0.302089827904929,0.030888541553126477,0.27260451220275517
1.491786005100894,0.02801037429758186,0.30695657676479127,0.03086126424573908,0.27431109310844176
1.5016653826181185,0.027905744880121267,0.31299941703588197,0.03078459580123834,0.2769627245544961
1.511544760135343,0.02773075820599706,0.32022366997606333,0.030655156055249228,0.2805565307499864
1.5214241376525672,0.027483891445847678,0.3286036928549136,0.03047068212194742,0.28506155492007734
1.5313035151697918,0.02716521709547238,0.33808082055434635,0.030230081482650016,0.2904186353861823
1.5411828926870166,0.026776389119417387,0.34856177751904993,0.02993344419202754,0.2965410419208759
1.5510622702042407,0.026320589253787472,0.3599176530269238,0.02958203542341122,0.3033158898462795
1.560941647721465,0.025802435366155473,0.3719835446521733,0.029178248170460518,0.310606327617977
1.5708210252386896,0.025227854897132626,0.38455898965951246,0.028725538753822513,0.3182544704438525
1.5807004027559142,0.024603927131406658,0.3974093192342385,0.028228326474768143,0.32608502843998644
1.5905797802731385,0.023938698971585168,0.4102680863194234,0.027691881281334978,0.33390955364114355
1.600459157790363,0.023240979368956423,0.4228407298212499,0.0271221820328729,0.341531206673132
1.6103385353075876,0.022520118211522777,0.43480964383909076,0.026525770105146076,0.34874992194648874
1.620217912824812,0.021785775644389178,0.4458408125372127,0.02590958177228713,0.35536783078410505
1.6300972903420363,0.02104768811721772,0.45559214335376375,0.025280784551564343,0.36119478590481896
1.6399766678592609,0.020315437292295423,0.46372357200472597,0.024646601334169717,0.3660538190810719
1.6498560453764857,0.019598227928184685,0.46990891379530025,0.024014147453282935,0.36978635742859944
1.6597354228937098,0.018904680363765806,0.47384928606845045,0.023390264415765572,0.3722570234000222
1.6696148004109341,0.01824264289583739,0.47528772327059216,0.022781374941044995,0.3733578496892953
1.6794941779281587,0.01761902856688644,0.47402435112979324,0.022193342484015235,0.3730117532190551
1.6893735554453833,0.017039680293758463,0.4699311995023312,0.021631358960478846,0.3711751321981254
1.6992529329626076,0.01650926727834516,0.46296544888090546,0.021099842928377435,0.36783947659307203
1.7091323104798322,0.016031214887044766,0.45317968147432836,0.0206023707002643,0.3630319145925105
1.7190116879970567,0.015607669078794949,0.4407276143437217,0.020141621459846812,0.35681465473223944
1.728891065514281,0.015239495641602908,0.4258639064930347,0.019719357428741098,0.3492833239264967
1.7387704430315054,0.014926313380487699,0.4089370095288914,0.019336418861737665,0.3405642440491376
1.74864982054873,0.0146665596229588,0.39037468737586306,0.018992753450820413,0.33081073203131406
1.7585291980659548,0.01445758538791493,0.3706627084625229,0.018687458660061843,0.3201985486556872
1.7684085755831789,0.014295776932206369,0.3503181862640532,0.018418855220162636,0.3089206572749271
1.7782879531004032,0.014176699560080105,0.32985992186152646,0.01818456923237072,0.2971814836116685
1.7881673306176278,0.014095259178435375,0.30977868539857056,0.017981640009330502,0.2851908898900831
1.7980467081348523,0.01404587651461619,0.29051050375388815,0.017806630336539772,0.2731580894459674
1.8079260856520767,0.014022668797599513,0.2724156440722766,0.017655755536888217,0.26128573076762
1.8178054631693012,0.014019633441033848,0.25576516239457553,0.017525007648643835,0.24976437228196952
1.8276848406865258,0.014030828460949888,0.2407358003919303,0.017410290775034348,0.23876755135347533
1.8375642182037502,0.014050544408417845,0.2274128894106235,0.017307543976386328,0.22844762372842495
1.8474435957209745,0.014073463090268884,0.21579997863225348,0.017212867876071587,0.2189325144007642
1.857322973238199,0.014094798679159946,0.20583328894578698,0.017122631837636005,0.2103234794266507
1.8672023507554238,0.01411041756000201,0.19739885927405398,0.01703357840238344,0.20269393274846823
1.877081728272648,0.014116933808015854,0.19035035776732687,0.016942902701216553,0.1960893449842662
1.8869611057898723,0.014111778118505952,0.18452588129635067,0.016848324375546276,0.19052817482430467
1.8968404833070969,0.01409323869196604,0.17976254350149937,0.016748130850881917,0.18600375047655046
1.9067198608243214,0.014060473588773367,0.17590814950792386,0.016641210557968553,0.1824869805945785
1.9165992383415458,0.014013494787546649,0.17282969581205923,0.01652705622226792,0.17992974301580586
1.9264786158587703,0.013953125175929082,0.170418776702414,0.016405757955866702,0.17826877669397578
1.936357993375995,0.013880930357063689,0.168594210396679,0.016277967556448728,0.1774298881824682
1.9462373708932192,0.013799128035298156,0.16730232969988093,0.016144854823760327,0.1773322791527638
1.9561167484104436,0.013710478241392786,0.1665154317712074,0.01600803844949015,0.1778928054592134
1.9659961259276681,0.013618158339574311,0.1662288746720964,0.015869513172049324,0.1790299904894437
1.975875503444893,0.013525627025039864,0.16645726463002092,0.015731556649103137,0.18066763490599808
1.985754880962117,0.0134364819448495,0.16723011653527473,0.015596638317366268,0.18273789005188407
1.9956342584793414,0.01335431556622532,0.1685873018451914,0.015467314244482035,0.18518369174770394
2.005513635996566,0.013282574054262778,0.17057453258305297,0.015346130446531775,0.18796048336016077
2.0153930135137905,0.013224423625184313,0.17323907023839116,0.015235518833674933,0.19103719029249813
2.025272391031015,0.013182628698252733,0.17662579779083576,0.015137708061105525,0.1943964409486665
2.035151768548239,0.013159445608848757,0.18077375037177348,0.015054633208420301,0.19803406041924762
2.045031146065464,0.013156535259568272,0.18571316634345056,0.014987865988567791,0.20195789149098362
2.0549105235826883,0.013174897314138016,0.19146309300833564,0.01493854881655889,0.20618602218207574
2.0647899010999127,0.013214827977255199,0.19802956026975782,0.014907353548433717,0.210744519179961
2.074669278617137,0.01327590249780121,0.20540431847383966,0.014894447358673091,0.21566478187229637
2.084548656134362,0.01335698288189719,0.21356412407563963,0.014899485462483446,0.2209806419056933
2.094428033651586,0.013456250356056304,0.22247054615423925,0.014921612135148702,0.2267253383749835
2.1043074111688105,0.013571261476961449,0.2320702592127535,0.014959488542819841,0.23292849901098384
2.1141867886860353,0.013699025894776186,0.24229578095740695,0.015011327798950928,0.23961325341784034
2.1240661662032596,0.013836103235299494,0.25306660920652196,0.015074954615374416,0.24679359595099565
2.133945543720484,0.013978715823000708,0.2642907078038952,0.015147869035616686,0.2544721037508121
2.1438249212377083,0.014122873609492968,0.27586628893443715,0.01522733064884474,0.262638100342528
2.153704298754933,0.014264507146862174,0.2876838367786316,0.015310442075891353,0.27126633770368297
2.1635836762721574,0.014399604331378156,0.2996283166199408,0.015394247436455882,0.28031625042244496
2.1734630537893818,0.014524346381507408,0.31158151262325484,0.015475824214123293,0.2897318151571284
2.183342431306606,0.014635238673856119,0.3234244381874073,0.015552383892895967,0.2994420276722925
2.193221808823831,0.014729232076338482,0.33503976335385666,0.015621359780613422,0.30936198885325866
2.2031011863410552,0.014803830848281768,0.34631420587781797,0.015680497441714066,0.3193945708326658
2.2129805638582796,0.014857183450688193,0.3571408345512244,0.015727926534517003,0.3294326151984997
2.2228599413755044,0.014888153275642229,0.36742123683905203,0.01576222989299076,0.33936159764250085
2.2327393188927287,0.014896366784996399,0.37706750615496365,0.01578248937123621,0.3490626777492044
2.242618696409953,0.014882237386055095,0.38600400876203445,0.01578832501781292,0.3584160392652253
2.2524980739271774,0.014846963985795497,0.39416889462954047,0.015779908085863766,0.36730441541989745
2.262377451444402,0.014792504090447392,0.40151532218402014,0.015757965387280092,0.3756166859349844
2.2722568289616265,0.014721521972970723,0.408012372041577,0.015723756639320206,0.38325142745592017
2.282136206478851,0.014637313349245402,0.41364563105332924,0.01567904334604825,0.3901202974040266
2.292015583996075,0.014543708605595194,0.418417433611907,0.015626032031884986,0.39615113278458436
2.3018949615133,0.014444957437500447,0.4223467536937044,0.01556731136487618,0.40129065033790073
2.3117743390305243,0.014345598217781589,0.4254687468272374,0.015505767050723292,0.4055066425895624
2.3216537165477487,0.014250316046512508,0.4278339476158194,0.015444494864214361,0.40878957579146746
2.3315330940649734,0.014163793677457697,0.4295071338929701,0.015386696538421344,0.4111535103426966
2.341412471582198,0.014090559905913623,0.4305658745879911,0.015335579433344888,0.41263628187554524
2.351291849099422,0.014034839982534198,0.4310987832387892,0.015294245226216375,0.4132989015577255
2.3611712266166465,0.014000412732080504,0.43120350435891946,0.015265588750607177,0.41322415699259635
2.3710506041338713,0.013990478757123647,0.43098446388952616,0.015252192375056485,0.412514420005566
2.3809299816510956,0.014007543946150045,0.43055041931743343,0.015256236869753855,0.41128869409986585
2.39080935916832,0.014053321945325853,0.43001184810370957,0.015279413915039643,0.40967896185344543
2.4006887366855443,0.014128658851048827,0.42947821644931083,0.015322860648201894,0.407825920296477
2.410568114202769,0.014233482607412607,0.42905517256334774,0.015387100813043427,0.4058742195154006
2.4204474917199934,0.014366779011174249,0.4288417111445163,0.015472012037788436,0.4039673454064182
2.4303268692372177,0.014526595314981237,0.42892735723380104,0.015576802938679402,0.4022423105599508
2.4402062467544425,0.014710071742326417,0.4293894196432667,0.01570001847730255,0.4008243365072333
2.450085624271667,0.014913500267879201,0.4302903653667485,0.015839556231312293,0.3998217247425933
2.459965001788891,0.015132409339172707,0.43167536846930393,0.015992710801606164,0.39932112177593776
2.4698443793061156,0.015361672304891352,0.43357008852733386,0.016156227934981095,0.39938338375150834
2.4797237568233403,0.015595636732856032,0.43597873648819846,0.01632638440515841,0.40004023782058085
2.4896031343405642,0.015828271031043582,0.43888248840764693,0.016499074240721064,0.4012919196636667
2.4994825118577895,0.01605332438350647,0.4422383115492683,0.01666991631754333,0.40310593888547824
2.509361889375014,0.016264495460149072,0.44597827119843736,0.016834363127097022,0.40541708651743963
2.519241266892238,0.016455605202871693,0.45000939160549147,0.016987824980457193,0.40812875223470235
2.5291206444094625,0.016620768705415522,0.4542141487056382,0.01712578899449141,0.41111556450237063
2.539000021926687,0.01675456132871186,0.45845167639093387,0.017243946712103178,0.41422730682241365
2.5488793994439116,0.016852174195884632,0.46255976928395076,0.017338309613556032,0.4172940003883873
2.558758776961136,0.016909554619528148,0.46635776285750874,0.017405326354830886,0.42013198121733786
2.5686381544783607,0.01692352728998639,0.4696503623047945,0.017441981296077692,0.4225507421005745
2.5785175319955846,0.016891892715593992,0.4722324731959751,0.017445888529471636,0.4243602605533167
2.5883969095128094,0.016813499909831452,0.47389505453489067,0.01741536164556563,0.4253784972467904
2.5982762870300338,0.016688291176152985,0.4744319662372585,0.0173494741625499,0.42543872854991516
2.608155664547258,0.01651731750035689,0.4736477137511367,0.017248091835339235,0.4243963742741893
2.6180350420644825,0.016302724026519423,0.4713659027521216,0.01711189273881133,0.4221349987744509
2.6279144195817072,0.01604770581546583,0.46743810682483683,0.016942357518598856,0.4185712000377751
2.637793797098932,0.01575643506461236,0.46175272872332335,0.016741746812072026,0.413658155582752
2.647673174616157,0.01543396165563083,0.45424331205072316,0.01651304948174353,0.4073876627051854
2.6575525521333807,0.01508608979116874,0.44489565543460086,0.01625991977786988,0.39979058940537787
2.667431929650605,0.01471923403865246,0.43375301845058745,0.0159865882586519,0.3909357358958732
2.6773113071678294,0.014340258819547827,0.42091871606374753,0.015697765571214713,0.3809271891890681
2.6871906846850537,0.013956305727851207,0.4065554984658199,0.01539852491705616,0.3699003292913258
2.6970700622022785,0.013574613538121316,0.39088132061403347,0.01509418304461011,0.35801671000174357
2.706949439719503,0.013202335841263575,0.3741614141169398,0.014790166290289786,0.34545808630861125
2.7168288172367276,0.012846361437890075,0.3566969566714578,0.014491881912021448,0.3324198913428874
2.7267081947539515,0.01251314240460233,0.3388110381946013,0.01420458156376119,0.31910447775338924
2.7365875722711763,0.012208534647388965,0.32083298239304764,0.013933237165659541,0.3057144316863743
2.7464669497884007,0.011937655258951404,0.3030823272043742,0.013682415944230458,0.2924462440988509
2.756346327305625,0.011704760629423511,0.28585384528494423,0.013456174509197118,0.27948458678899535
2.76622570482285,0.011513148522606365,0.2694048724429794,0.013257958281087282,0.26699739287774876
2.776105082340074,0.011365086754381288,0.2539459252406434,0.013090525387355865,0.2551318874464704
2.785984459857299,0.011261770204196294,0.23963517923172295,0.01295588055399398,0.24401165752739126
2.795863837374523,0.011203307189879497,0.2265769221946313,0.012855237079792605,0.23373479523275345
2.8057432148917476,0.0111887352536995,0.21482366869634867,0.012788991403088016,0.22437309652086868
2.815622592408972,0.011216065679852883,0.20438128826946197,0.012756727147465514,0.21597225326893127
2.8255019699261963,0.011282355106042556,0.19521629486245837,0.012757232032351018,0.20855293954331203
2.8353813474434206,0.011383801938620212,0.18726437863112114,0.012788543295495681,0.2021126650883892
2.8452607249606454,0.011515864446911064,0.1804393130927849,0.01284800391818242,0.19662825029671446
2.85514010247787,0.011673396926749008,0.1746415089137677,0.012932344157773008,0.19205876692877977
2.865019479995095,0.011850799697455727,0.16976566982200542,0.013037769744349828,0.1883487868497916
2.874898857512319,0.012042178451664573,0.16570720237389833,0.01316007032547804,0.18543178598173482
2.8847782350295432,0.012241508119281978,0.16236721135460538,0.013294728856330781,0.1832335612997916
2.8946576125467676,0.012442796447016829,0.159656061548376,0.013437044919406813,0.18167553373660922
2.904536990063992,0.012640242431846721,0.15749559621669687,0.013582252367671249,0.18067782802023613
2.9144163675812167,0.012828385081489074,0.1558201747273444,0.013725644057958125,0.18016204056964188
2.924295745098441,0.013002238198349515,0.15457672990805044,0.013862684160976982,0.18005362753968288
2.934175122615666,0.01315740748610011,0.15372405839100464,0.013989120996548032,0.18028386602991853
2.9440545001328897,0.013290186744046478,0.15323155049458648,0.01410108136200511,0.18079136159408882
2.9539338776501145,0.013397630725227153,0.1530775482016329,0.014195159853008503,0.18152309391371443
2.963813255167339,0.01347760286867218,0.15324749454531014,0.014268484962359987,0.18243500938448193
2.973692632684563,0.013528797049007717,0.15373201065737527,0.014318776301277314,0.18349218409789692
2.983572010201788,0.013550733194044701,0.15452500918296747,0.014344375789138905,0.18466859309218264
2.9934513877190123,0.013543727573801956,0.1556219278209695,0.014344268186322427,0.1859465317060462
3.003330765236237,0.013508839239674752,0.15701814387645185,0.01431807499657669,0.18731574239145232
3.013210142753462,0.013447794960265831,0.15870761165997196,0.014266038196447168,0.18877230548996737
3.023089520270686,0.013362895541857316,0.16068174790536857,0.014188978980933749,0.19031735536865949
3.03296889778791,0.013256907109437228,0.16292857729168078,0.014088248979515855,0.1919556841046566
3.0428482753051345,0.013132941246837525,0.16543213892062594,0.013965660140732425,0.19369429379197947
3.052727652822359,0.012994328330259125,0.16817214627822288,0.01382341152092009,0.19554095573194666
3.0626070303395836,0.01284448843605602,0.17112388606356405,0.013663999912950222,0.19750283048567857
3.0724864078568084,0.012686804347030449,0.17425833640234023,0.013490133014245644,0.19958519724883533
3.082365785374033,0.012524500930462847,0.17754248072683856,0.013304632451897844,0.20179033449279074
3.092245162891257,0.012360535009974355,0.18093979118269893,0.013110345446852498,0.20411658654004872
3.1021245404084814,0.012197499322121642,0.1844108532535713,0.012910052421404554,0.20655764293721868
3.1120039179257057,0.012037543739655002,0.1879141026310908,0.01270638901855388,0.20910204938085775
3.12188329544293,0.011882316186795491,0.19140664470258398,0.012501769438701628,0.21173296075403178
3.131762672960155,0.011732925076309813,0.1948451276780347,0.012298328888477258,0.214428138745758
3.141642050477379,0.011589924201615087,0.19818664087464194,0.012097871323471556,0.21716018873787193
3.151521427994604,0.011453320331775641,0.2013896113371307,0.011901839328535013,0.2198970233239111
3.1614008055118283,0.011322602825751494,0.2044146733598934,0.011711291371997456,0.22260253312371192
3.1712801830290527,0.011196793916813183,0.20722548791348122,0.01152690216923702,0.22523743960741668
3.181159560546277,0.011074517462277177,0.20978949103820513,0.011348970358319572,0.2277602995548192
3.1910389380635014,0.010954083416089819,0.21207855326921898,0.011177448100197086,0.23012862664045292
3.200918315580726,0.010833584603116548,0.21406953468066756,0.011011975830936795,0.23230009251975564
3.2107976930979505,0.010711002055440505,0.2157447234930886,0.010851935786696706,0.23423376774324983
3.2206770706151753,0.010584314747315485,0.2170921489622914,0.010696506752238162,0.2358913618681821
3.2305564481324,0.010451609527728466,0.21810576276576243,0.010544732922692637,0.2372384222730707
3.240435825649624,0.010311186924260777,0.21878548591346825,0.010395588865717918,0.23824545239164854
3.2503152031668483,0.010161658758453181,0.2191371216368414,0.010248053098690984,0.23888891233004056
3.2601945806840726,0.010002033688351336,0.2191721373497249,0.010101172189772589,0.23915206805672376
3.2700739582012974,0.009831787345768667,0.21890732193094303,0.009954127925057272,0.23902565948293805
3.2799533357185218,0.009650914172477511,0.2183643268577202,0.009806289776868331,0.2385083626890948
3.2898327132357466,0.009459958837817502,0.21756910242797667,0.009657265636261576,0.23760702719254276
3.2997120907529713,0.009260025741735803,0.2165512420689459,0.00950693373772132,0.23633667537227102
3.3095914682701952,0.009052766020817836,0.21534324985053682,0.009355469487997661,0.2347202578331135
3.3194708457874196,0.008840342178441093,0.21397974744155007,0.009203351096108215,0.23278816546155964
3.329350223304644,0.008625371398139063,0.21249663818343975,0.009051358680473414,0.23057750604414456
3.3392296008218683,0.008410849269872194,0.21093024636404517,0.008900551864044707,0.22813116042683293
3.349108978339093,0.008200056506171147,0.20931645047896,0.008752241567417132,0.22549664012307422
3.3589883558563174,0.007996451751657467,0.20768982894268445,0.008607942115668617,0.2227247748580317
3.3688677333735426,0.007803554242879656,0.2060828366898572,0.008469320316123864,0.21986826459276662
3.3787471108907665,0.007624820366345914,0.20452503007725786,0.008338128564574727,0.21698013592969256
3.388626488407991,0.007463518545601836,0.20304235680135543,0.008216139351764913,0.2141121472853317
3.398505865925215,0.007322606884546081,0.20165652588779445,0.008105068874383508,0.21131319065792079
3.4083852434424395,0.007204618067410131,0.20038447153488353,0.008006507491142591,0.20862774005245582
3.4182646209596643,0.007111555699432975,0.19923792241961244,0.007921844989605208,0.2060943975023655
3.4281439984768887,0.007044806039393543,0.1982230863509332,0.007852208363512407,0.2037445870099239
3.4380233759941135,0.007005068471284248,0.19734045760764812,0.007798399907585596,0.20160144450487136
3.4479027535113382,0.006992307569421145,0.19658475227550573,0.00776085287460924,0.1996789480120565
3.457782131028562,0.007005728784978194,0.19594497413325235,0.0077395919489962476,0.1979813265846273
3.4676615085457865,0.0070437791106452334,0.19540461147463534,0.0077342149682340135,0.19650277921112186
3.477540886063011,0.007104173127058221,0.19494196242913045,0.007743882282816899,0.1952275259171181
3.4874202635802356,0.0071839440912480216,0.194530584195427,0.007767329121986935,0.19413020280303422
3.49729964109746,0.007279518760519282,0.19413985886500626,0.007802886309822924,0.19317660102120915
3.5071790186146847,0.007386813945463369,0.19373566651550975,0.007848523528414435,0.19232473702087283
3.5170583961319095,0.00750135191983714,0.1932811537294216,0.007901899398788657,0.19152622819703916
3.5269377736491334,0.007618391268586744,0.19273758395838636,0.007960431458704498,0.19072793487868955
3.5368171511663578,0.007733069090929696,0.19206525393865254,0.008021369364768742,0.18987381697425407
3.546696528683582,0.007840550170758158,0.19122445897286333,0.00808188348503557,0.18890694221125254
3.5565759062008064,0.007936178337282856,0.1901764880575034,0.008139151536491454,0.1877715734463392
3.566455283718031,0.008015625231889019,0.18888462884951862,0.008190454847635044,0.18641525565729952
3.5763346612352556,0.008075031619470081,0.1873151610626887,0.008233266598566357,0.18479081957714866
3.586214038752481,0.008111136689512367,0.18543831635810887,0.008265343435859853,0.18285821899667798
3.5960934162697047,0.008121391021622406,0.18322918188777887,0.008284802932344376,0.18058612288029027
3.605972793786929,0.008104049486197296,0.1806685246683325,0.008290198528900995,0.17795319172366184
3.6158521713041534,0.008058240843074138,0.17774351367119962,0.008280574956262098,0.17494897988057484
3.6257315488213777,0.00798401162377664,0.17444831724063367,0.008255516398296721,0.17157442146372726
3.6356109263386025,0.00788234255997747,0.17078455399693204,0.008215171267488624,0.16784187615793456
3.645490303855827,0.007755136779562688,0.16676157710717684,0.008160266773201634,0.16377473189321765
3.6553696813730516,0.007605179752894914,0.16239657355880144,0.00809209826008373,0.15940658262745305
3.6652490588902764,0.007436071959464884,0.15771446324307803,0.008012507583002015,0.15478002018167814
3.6751284364075003,0.007252135980384064,0.15274758612514008,0.007923836695840653,0.14994509783604965
3.6850078139247247,0.007058300629008093,0.14753517093589993,0.007828871824810556,0.14495753900423775
3.694887191441949,0.006859965335783333,0.14212258452315685,0.0077307655461309206,0.13987677573378152
3.704766568959174,0.006662848731363374,0.13656036855430226,0.00763295311315071,0.13476390829973656
3.714645946476398,0.006472825756669836,0.13090307838932536,0.00753905129693203,0.12967967840076383
3.724525323993623,0.006295758103006549,0.12520794873228352,0.007452756800943992,0.12468254445637587
3.7344047015108477,0.006137322891423942,0.11953342055229038,0.007377733146654353,0.11982693865401657
3.7442840790280716,0.006002844679053495,0.11393757446769572,0.007317503453789103,0.11516177245989409
3.754163456545296,0.0058971356833909154,0.10847652533773522,0.007275338261959991,0.1107292413086536
3.7640428340625203,0.005824348992488647,0.10320284152258168,0.007254155780756113,0.1065639613118217
3.7739222115797446,0.005787849042445698,0.09816405785319011,0.007256423560006189,0.10269245231968216
3.7838015890969694,0.005790103250042756,0.09340135393049677,0.007284078534381615,0.09913296373425359
3.7936809666141937,0.005832597959843874,0.08894846671538971,0.007338453902793944,0.09589562316029021
3.803560344131419,0.005915781264122103,0.08483089899168998,0.007420229020040112,0.09298287414357134
3.813439721648643,0.00603903435969322,0.08106547170053616,0.00752938992792279,0.09039015847315865
3.823319099165867,0.0062006723842140885,0.0776602499543084,0.00766521567625208,0.0881067911379972
3.8331984766830915,0.006397974709246561,0.07461484959176369,0.00782627703521293,0.0861169720884885
3.843077854200316,0.006627243925007635,0.07192110642474835,0.008010461593965823,0.08440087829041498
3.8529572317175407,0.006883891817083636,0.06956406493468886,0.008215010759014077,0.08293578181665473
3.862836609234765,0.007162549972572471,0.06752322090313909,0.008436581497837985,0.08169714441408579
3.87271598675199,0.007457201845319394,0.06577393457513024,0.008671317326045033,0.08065964554379274
3.8825953642692146,0.007761332615888123,0.0642889206919195,0.008914940371335812,0.07979810872998057
3.8924747417864385,0.008068092580587535,0.06303971908855993,0.009162848193149479,0.07908829959106546
3.902354119303663,0.008370469546415673,0.061998055945507335,0.009410226428128405,0.07850757763957834
3.912233496820887,0.008661465367973818,0.061137019151171736,0.00965216041412175,0.07803539237376268
3.922112874338112,0.008934271780366852,0.060431991028672714,0.00988375642885679,0.07765362197827312
3.9319922518553363,0.009182440624489667,0.05986130432947098,0.010100255523837979,0.07734675983150503
3.941871629372561,0.009400043860504945,0.05940661150255297,0.01029715052458227,0.07710195980010079
3.951751006889786,0.009581818980256777,0.059052979153357096,0.010470289377636104,0.07690895588706059
3.9616303844070098,0.009723295983410407,0.05878873852846146,0.010615975715487738,0.0767598751605872
3.971509761924234,0.009820902527593238,0.05860513628461849,0.010731050366181421,0.07664896505778486
3.9813891394414584,0.009872044615686817,0.058495838345866476,0.01081296529763764,0.07657225720859938
3.991268516958683,0.009875160791611522,0.05845634223190569,0.01085983455123737,0.0765271899729163
4.001147894475907,0.009829748689900794,0.058483351699835755,0.010870474510559936,0.07651221106208327
4.011027271993132,0.009736363469981442,0.05857416169038826,0.010844419072895227,0.07652638007251442
4.020906649510357,0.00959658857087813,0.05872609376242667,0.010781923054998432,0.07656898864506506
4.030786027027581,0.009412979892598178,0.05893601240010674,0.01068394048382468,0.07663921342892861
4.040665404544805,0.009188985354049103,0.05919994299416224,0.010552092099212065,0.07673581421502974
4.05054478206203,0.008928842343881372,0.05951280256203039,0.010388609751671503,0.07685688664246662
4.060424159579254,0.008637456279821805,0.0598682461458386,0.010196272909447019,0.0769996758902813
4.070303537096478,0.008320263879452755,0.060258624485392126,0.009978325827427333,0.07716045484857822
4.080182914613703,0.007983085235173198,0.06067504334368717,0.009738391267757952,0.0773344675049852
4.090062292130928,0.007631968941315602,0.06110751059148537,0.009480369939935736,0.07751593575609542
4.099941669648152,0.007273034762182915,0.061545154906974105,0.009208341937663136,0.07769812561483226
4.109821047165377,0.0069123182276833945,0.06197649836949021,0.008926459641014175,0.07787346687483898
4.119700424682601,0.006555621524891449,0.06238976528925442,0.008638848418235296,0.07803371873933274
4.129579802199825,0.006208374699478021,0.06277320993278179,0.008349504559061532,0.0781701727388766
4.13945917971705,0.005875510923387477,0.06311544734064108,0.008062206497092859,0.07827388345308535
4.149338557234274,0.005561359012548008,0.06340577283879537,0.007780428395024535,0.07833591710787438
4.159217934751499,0.005269555928775284,0.06363445812381759,0.007507271574502497,0.07834760802587577
4.169097312268724,0.005002981267951972,0.06379301366026563,0.007245402237343105,0.07830081313868086
4.178976689785948,0.004763715163351108,0.06387440962168381,0.0069970101534901005,0.07818815529474153
4.188856067303172,0.004553020217558845,0.06387324949206478,0.006763775948606613,0.07800324687999675
4.198735444820397,0.004371347461190779,0.06378589281806324,0.0065468607231412585,0.07774088626958582
4.208614822337621,0.004218365522352144,0.06361052526078675,0.006346904737141716,0.07739722080566089
4.218494199854845,0.004093011618467977,0.06334717616197177,0.006164047919487931,0.07696987130409859
4.2283735773720705,0.003993562252002903,0.0629976851373076,0.0059979580622755305,0.07645801448720778
4.238252954889295,0.003917721040752773,0.06256562087751859,0.005847878565258739,0.07586242117636051
4.248132332406519,0.003862720539277228,0.06205615621846744,0.00571268084771643,0.07518544951547511
4.258011709923744,0.003825434641811057,0.0614759047811786,0.005590932576438962,0.07443099389358096
4.267891087440968,0.0038024977914502644,0.060832724936901617,0.005480966302450019,0.07360439155569296
4.277770464958192,0.003790427179349112,0.06013549767131405,0.005380959192773769,0.07271229010324848
4.287649842475417,0.0037857439881341364,0.05939388497080483,0.00528900820572805,0.07176248016022878
4.297529219992641,0.003785089931429047,0.058618075784332986,0.005203211233534808,0.07076369839552801
4.307408597509866,0.003785335447247567,0.05781852629947506,0.005121738626099891,0.0697254068280965
4.3172879750270905,0.0037836763247233547,0.05700570136318036,0.005042905768104487,0.06865755488621539
4.327167352544315,0.0037777158565582207,0.05618982325592637,0.004965231491057858,0.06757033103874964
4.337046730061539,0.0037655302142259144,0.055380633844062145,0.0048874934268143995,0.06647391096255445
4.3469261075787635,0.003745715210351661,0.05458717527430099,0.004808765712591347,0.06537820915973976
4.356805485095988,0.0037174133377920245,0.053817593986728286,0.0047284508168183945,0.064292640699499
4.366684862613212,0.003680320526221217,0.05307897179814793,0.004646291713292507,0.06322589934445162
4.376564240130437,0.0036346728260209385,0.05237718729370948,0.004562376980800151,0.06218575774772471
4.386443617647662,0.0035812137841440515,0.05171680965488709,0.0044771259691800975,0.06117889469456227
4.396322995164886,0.0035211440077971834,0.05110102648994146,0.004391267461943903,0.06021075353420248
4.4062023726821105,0.0034560548895418183,0.05053160611465541,0.004305799882032057,0.05928543502937932
4.416081750199335,0.003387849083420185,0.05000889419544681,0.004221947263754385,0.058405626868858265
4.425961127716559,0.0033186506506120133,0.04953184361073622,0.00414109983177264,0.05757257107045126
4.4358405052337835,0.0032507082299662294,0.04909807594277421,0.004064754044192556,0.05678606947560761
4.445719882751009,0.0031862947144197613,0.048703972077908594,0.003994441531918401,0.05604452652896759
4.455599260268233,0.003127607128869803,0.048344789094721806,0.003931662184472443,0.05534502757296635
4.465478637785457,0.003076670296969544,0.048014799852761504,0.0038778111326520912,0.05468344999261114
4.475358015302682,0.0030352478596170135,0.04770745157845838,0.003834114974122817,0.05405460374044161
4.485237392819906,0.0030047638632473323,0.0474155391742116,0.003801566996341246,0.053452397075092896
4.49511677033713,0.0029862378836838697,0.047131389062492056,0.0037808765167660335,0.05287002277422205
4.504996147854355,0.0029802360959100102,0.04684704901272578,0.0037724217768056265,0.05230015964570023
4.514875525371579,0.0029868402596166135,0.04655447968795877,0.003776220970830033,0.051735183868026995
4.524754902888804,0.003005635876497468,0.04624574348328687,0.003791910233558276,0.05116738454613722
4.534634280406029,0.003035720210311589,0.04591318670479567,0.003818742359570809,0.050589177872518355
4.544513657923253,0.0030757300619055836,0.04554961114814609,0.003855594229472476,0.049993314432409
4.554393035440477,0.003123888583488308,0.045148431769508064,0.003900995714416934,0.04937307447875945
4.564272412957702,0.003178069619973305,0.044703817290424726,0.003953167037236215,0.04872244641718235
4.574151790474926,0.003235877505097055,0.04421081132644698,0.004010076265740117,0.048036284269853784
4.58403116799215,0.0032947395375716427,0.04366543187049467,0.0040695028836013804,0.04731044051415559
4.593910545509376,0.003352007940227528,0.04306474777561165,0.004129118043956577,0.04654187139851732
4.6037899230266,0.0034050675823537983,0.04240693116407211,0.004186566508625596,0.04572871260448858
4.613669300543824,0.0034514455396281655,0.04169128551727529,0.004239559965291071,0.04487032392948019
4.623548678061049,0.0034889182920641673,0.04091824947317458,0.00428596600821284,0.0439673024872056
4.633428055578273,0.003515612428063909,0.0400893771497529,0.004323901855060425,0.04302146474095786
4.643307433095497,0.0035300947400542793,0.03920729602861632,0.004351816726401497,0.04203579847732757
4.653186810612722,0.003531447964376294,0.03827564414576643,0.004368571761179492,0.04101438657471491
4.663066188129947,0.0035193287345850425,0.03729898845690364,0.0043735015117752195,0.03996230510347831
4.672945565647171,0.003494004972043561,0.03628272684560119,0.0043664662164544605,0.03888549889626053
4.682824943164396,0.0034563705205481955,0.035232976240357795,0.004347879568661166,0.03779063823379965
4.69270432068162,0.003407935720074018,0.03415644977449431,0.004318722084421753,0.03668496069195159
4.702583698198844,0.003350793389018192,0.03306032578346738,0.004280526041966403,0.03557610248128761
4.712463075716069,0.003287560711223911,0.03195211176138898,0.004235343553432947,0.03447192377619911
4.722342453233293,0.0032212983762549036,0.030839506121043744,0.0041856854998606535,0.03338033257391772
4.732221830750517,0.003155409357412988,0.029730260793621892,0.00413444476632444,0.03230911154647336
4.7421012082677425,0.0030935205002266854,0.028632047300364886,0.004084793564641423,0.031265752154792256
4.751980585784967,0.0030393509894836262,0.027552329002202013,0.004040070302943098,0.03025729999134899
4.761859963302191,0.002996572334817203,0.026498241725219758,0.0040036478040284046,0.029290214916301526
4.7717393408194155,0.0029686651208670166,0.02547648494231542,0.003978800098673751,0.028370249064641393
4.78161871833664,0.002958777985640142,0.024493225109171634,0.0039685611225461145,0.027502345243500065
4.791498095853864,0.002969594487326166,0.023554012676808,0.003975593586392916,0.026690557626015462
4.8013774733710886,0.003003213288468247,0.022663713681583764,0.004002061928465389,0.02593799599897503
4.811256850888314,0.0030610468115313725,0.021826456715008342,0.004049527526832905,0.025246794154476192
4.821136228405538,0.0031437428162446324,0.021045595450953115,0.004118859389970108,0.024618102349983247
4.8310156059227625,0.0032511326229681084,0.02032368682166298,0.004210177079805428,0.024052103115034633
4.840894983439987,0.003382208597019239,0.01966248433911059,0.0043228170924052315,0.023548049074291588
4.850774360957211,0.003535132445006651,0.01906294601524864,0.004455336853049864,0.023104320902153665
4.8606537384744355,0.003707274517143552,0.018525255797557538,0.004605544611136394,0.022718503038578194
4.87053311599166,0.0038952831046331227,0.018048857460640593,0.004770566164861109,0.022387474391641637
4.880412493508885,0.0040951813434459495,0.017632499435166007,0.0049469335166988666,0.02210751093986058
4.890291871026109,0.004302488235960608,0.017274289162701358,0.005130703341361315,0.02187439693362622
4.900171248543334,0.004512359154906813,0.016971755194095082,0.005317587785127184,0.021683541284560452
4.910050626060557,0.004719740441161187,0.016721915445288917,0.005503103418739518,0.02153009572529852
4.919930003577782,0.004919532007844796,0.016521349743458074,0.005682719580734188,0.021409071418097114
4.929809381095008,0.0051067516353298726,0.016366275078350548,0.0058520113818060155,0.02131545088361305
4.939688758612231,0.005276694517277091,0.016252621775054293,0.006006798917423712,0.021244292403106005
4.949568136129456,0.005425081981217752,0.016176109160643024,0.006143278957176226,0.02119082440741178
4.959447513646681,0.005548193757962355,0.01613231916586318,0.006258132354847074,0.021150527791176953
4.969326891163905,0.0056429790634025265,0.016116766715571437,0.006348615570875517,0.021119204565980345
4.9792062686811285,0.00570714265527894,0.016124965677420833,0.006412622042750384,0.021093031774577765
4.989085646198354,0.005739203262726332,0.01615248958518579,0.006448724349086865,0.021068600113174785
4.998965023715579,0.005738522913248901,0.01619502629295505,0.006456185462305193,0.021042937231608036
5.008844401232802,0.005705307017229024,0.01624842617426321,0.006434952327939752,0.021013516185113615
5.018723778750028,0.005640576170141581,0.01630874342099129,0.006385622090220876,0.020978249979360583
5.028603156267252,0.0055461118212854115,0.016372270443442815,0.006309395760422839,0.02093547356744522
5.038482533784476,0.005424378806794576,0.016435565293937266,0.006208010818219839,0.020883915010364233
5.048361911301701,0.005278428597452926,0.016495472452826912,0.006083668204400953,0.020822657790339955
5.058241288818925,0.005111787565140797,0.01654913720063847,0.005938945494275469,0.020751096461313512
5.06812066633615,0.004928334994082085,0.016594014173076627,0.005776711580576471,0.020668887928122662
5.078000043853374,0.004732175577690481,0.01662787053381494,0.005600034280750378,0.02057590066379973
5.087879421370598,0.004527511140091824,0.016648784522275212,0.005412095534835757,0.020472164104864223
5.097758798887823,0.004318515947851113,0.01665513992123786,0.005216104848344331,0.02035782031250875
5.107638176405048,0.00410921963869119,0.016645617259976136,0.005015224740141958,0.020233079761308694
5.117517553922272,0.0039034011467394387,0.016619182308179145,0.004812497973183584,0.02009818282737928
5.127396931439496,0.00370449646026382,0.016575072640777913,0.004610789413651822,0.019953368207893684
5.1372763089567215,0.0035155222672473008,0.01651278275335398,0.004412731495678656,0.019798849128454067
5.147155686473945,0.0033390169355099293,0.016432048397019082,0.004220685359800823,0.01963479779999613
5.157035063991169,0.0031769994919113136,0.016332830473440314,0.004036706017301071,0.01946133818920994
5.1669144415083945,0.003030946709527212,0.016215298997898902,0.003862523026809893,0.019278546782168372
5.176793819025619,0.002901787728253889,0.016079817296843154,0.0036995246096869316,0.01908646066538482
5.186673196542843,0.002789915211897267,0.015926926766613003,0.003548756300645711,0.018885091935774662
5.1965525740600675,0.0026952115195331655,0.015757332180285834,0.003410921810102603,0.018674447192792366
5.206431951577293,0.0026170881189525666,0.015571887697179976,0.00328639695980021,0.01845455067163199
5.216311329094516,0.0025545361234286723,0.015371583404876647,0.0031752442499027355,0.01822546945218191
5.226190706611742,0.002506185759657273,0.015157532410520617,0.0030772387933843182,0.017987339127659777
5.236070084128965,0.0024703723973554517,0.014930958198710933,0.0029918931454297765,0.017740388339562103
5.24594946164619,0.002445206853973734,0.014693182187634875,0.0029184917077239273,0.017484960678644867
5.2558288391634145,0.0024286476516649806,0.014445611146735801,0.002856122259499847,0.017221532609079954
5.265708216680639,0.002418573109533264,0.014189724384461023,0.0028037152828944987,0.01695072628607501
5.275587594197864,0.0024128512224929786,0.013927060378371034,0.0027600786941681553,0.016673316395327927
5.2854669717150875,0.0024094055693543595,0.013659202794655035,0.0027239386671148473,0.016390230433303905
5.295346349232314,0.0024062756286210227,0.013387765636200139,0.0026939742486376465,0.01610254215705197
5.305225726749536,0.0024016702216872548,0.013114377556769636,0.0026688565004552426,0.015811458247276294
5.315105104266761,0.0023940129733845644,0.01284066519155341,0.0026472799850993565,0.015518298535027276
5.324984481783986,0.002381979040544894,0.012568235667062135,0.00262799740967714,0.015224470427853732
5.33486385930121,0.0023645225364569878,0.012298658276065955,0.0026098453972282437,0.014931438424076257
5.344743236818434,0.0023408944348375636,0.012033445618863244,0.00259177231379109,0.014640689814299019
5.354622614335659,0.0023106508994277554,0.011774034333049811,0.0025728563079893134,0.014353697829808748
5.364501991852885,0.0022736523170365625,0.011521765840548672,0.0025523246406071913,0.01407188360292859
5.3743813693701075,0.0022300534429180703,0.011277867348224587,0.002529562680007651,0.013796578352012936
5.384260746887333,0.0021802853604602525,0.011043433625335159,0.002504123818482869,0.013528987193410051
5.394140124404557,0.002125030044117273,0.010819409865812426,0.002475728926710171,0.013270155916604609
5.404019501921781,0.0020651885580459653,0.010606576202635899,0.0024442667942362836,0.013020941941303352
5.413898879439006,0.0020018439564448856,0.01040553419724667,0.0024097844207052474,0.012781990512769638
5.42377825695623,0.0019362201378588704,0.010216695854321974,0.002372478795192378,0.012553716992126405
5.433657634473455,0.0018696378797521285,0.01004027543675389,0.0023326792615641695,0.012336295870651865
5.443537011990679,0.0018034694042638208,0.009876284551252718,0.002290832271461636,0.012129656891034034
5.453416389507903,0.0017390927380121425,0.0097245306706658,0.002247477819440899,0.01193348840415267
5.463295767025128,0.001677847191106816,0.009584619427341583,0.00220322947904412,0.011747247837118838
5.473175144542353,0.0016209911317841908,0.009455960685130433,0.0021587474737620985,0.011570178906396378
5.483054522059577,0.0015696632366281338,0.009337778546757,0.0021147167532785576,0.011401334987376697
5.492933899576801,0.0015248481927285082,0.009229125113911184,0.002071819575577458,0.011239607856153945
5.502813277094027,0.001487347781074417,0.00912889795842393,0.002030714539307309,0.011083760856471026
5.51269265461125,0.0014577580224415735,0.009035860922674601,0.001992011552891564,0.01093246541938671
5.522572032128474,0.0014364529820282412,0.008948668012564054,0.0019562545778494954,0.010784339778071732
5.5324514096457,0.0014235755513471418,0.008865889817691909,0.0019239015395610057,0.010637988676595737
5.542330787162924,0.0014190354194799722,0.008786042054763596,0.0018953130616062277,0.010492042869383988
5.552210164680148,0.0014225141564327484,0.008707615524385736,0.0018707392559457578,0.010345197245517638
5.562089542197373,0.0014334772227839244,0.008629106959217923,0.0018503159854682191,0.010196246486242726
5.571968919714598,0.0014511924388043058,0.00854904996720818,0.001834059622905809,0.010044117270843922
5.581848297231821,0.0014747543557618648,0.008466045494969262,0.0018218714488979083,0.009887896180436099
5.591727674749046,0.001503113719409974,0.008378790998892908,0.0018135404847846358,0.009726852605565668
5.601607052266271,0.0015351111624016013,0.008286107769503167,0.0018087556243611277,0.009560456135699492
5.611486429783495,0.0015695140557196092,0.008186965654709425,0.0018071156422315505,0.009388388090418934
5.6213658073007196,0.0016050554490361635,0.008080504720700689,0.0018081476905889972,0.00921054703716394
5.631245184817944,0.001640473882804137,0.007966053223397059,0.00181132268486864,0.009027048322654222
5.641124562335169,0.0016745529184301455,0.007843141585940313,0.0018160779924491202,0.008838217819037247
5.651003939852393,0.0017061591527405395,0.007711511938275614,0.0018218357144034372,0.008644580246334506
5.660883317369619,0.0017342776141491029,0.007571123117631966,0.0018280268540777583,0.008446842575540067
5.670762694886841,0.0017580434249896886,0.007422150904974923,0.0018341096370308569,0.008245873138225805
5.6806420724040665,0.0017767688097512304,0.007264983623685596,0.0018395922462839142,0.008042677166042773
5.690521449921291,0.0017899645758486756,0.007100213106207483,0.001844048304827306,0.007838369555285244
5.700400827438515,0.0017973554419212837,0.006928621381212991,0.0018471354322387114,0.007634145696802123
5.71028020495574,0.0017988886809992687,0.006751163303814543,0.0018486053639443921,0.00743125122996466
5.720159582472964,0.001794735829896057,0.006568945681507642,0.0018483161060740977,0.007230951571908918
5.73003895999019,0.0017852873339758452,0.006383203297528883,0.0018462348450650067,0.007034502041387077
5.7399183375074125,0.001771140294076066,0.006195272536530067,0.001842442293945494,0.006843119342456553
5.749797715024638,0.0017530796021337802,0.006006563136650607,0.0018371274742350454,0.006657955099632131
5.759677092541862,0.0017320530390955479,0.005818528861233101,0.001830583858545014,0.006480072046180145
5.7695564700590865,0.0017091410061839249,0.00563263766759283,0.0018231961700933726,0.006310423364419409
5.779435847576311,0.001685521813457448,0.005450342182221204,0.0018154290079199877,0.006149835564880928
5.789315225093535,0.0016624335026449064,0.00527305103993995,0.0018078068742552653,0.005998995173713444
5.799194602610761,0.0016411333798372525,0.005102101840423309,0.0018008969827303344,0.005858439378517283
5.809073980127984,0.0016228564248290998,0.004938736190808277,0.0017952846540278124,0.005728550665408244
5.818953357645209,0.0016087738741221713,0.0047840774680973554,0.0017915528230619357,0.005609555367890745
5.828832735162433,0.0015999531935818425,0.004639111624442635,0.001790255617002846,0.005501525944055435
5.838712112679658,0.0015973207122731148,0.004504671500925304,0.0017918975860620316,0.005404386705330686
5.848591490196882,0.001601628033768311,0.004381424788620137,0.001796908603611451,0.005317922639672506
5.858470867714106,0.0016134233245190064,0.0042698659064584026,0.0018056259754439907,0.0052417909063578036
5.868350245231332,0.001633028356295732,0.00417031173362941,0.0018182737302948418,0.005175534529618533
5.878229622748555,0.0016605221018661657,0.004082901264706371,0.0018349504894942348,0.005118597784873726
5.888109000265779,0.001695731408193277,0.004007598930380761,0.0018556157482339344,0.005070342754422715
5.897988377783005,0.0017382291510637299,0.003944201467844543,0.0018800857373463251,0.005030066528804701
5.907867755300229,0.001787339969467086,0.003892347916250739,0.0019080284819643412,0.004997018544802166
5.917747132817453,0.0018421535391200854,0.0038515324737171236,0.0019389689340302608,0.004970417580046542
5.927626510334678,0.0019015450338989736,0.0038211196682764233,0.0019722935311639717,0.0049494679657970785
5.937505887851903,0.0019642022930378266,0.0038003614824293043,0.002007264736477919,0.004933374631832872
5.947385265369126,0.002028658922968531,0.0037884158160993455,0.0020430346355421003,0.004921356658417709
5.957264642886351,0.0020933324657924253,0.0037843658891441225,0.0020786678292403532,0.004912659077707884
5.967144020403576,0.002156566523554922,0.003787239959977967,0.0021131624474810314,0.004906562738419569
5.9770233979208,0.0022166756869045055,0.0037960309815679777,0.0021454792500615392,0.004902392120696149
5.986902775438025,0.002271991939400635,0.0038097156192292364,0.002174567448532521,0.004899521060601132
5.996782152955249,0.0023209112402467606,0.0038272723235954114,0.002199397018442358,0.004897376413322029
6.006661530472474,0.002361938888169372,0.0038476979775085027,0.0022189860329625945,0.004895439748988476
6.016540907989698,0.0023937323801071675,0.003870022921978319,0.0022324326891425537,0.004893247233203318
6.026420285506924,0.0024151404582398945,0.0038933240061521826,0.0022389405608330736,0.004890387894446031
6.036299663024147,0.002425237227130989,0.00391673560160449,0.002237846761537911,0.004886500521232637
6.046179040541372,0.0024233502756636754,0.003939458366538955,0.0022286416648633544,0.004881269462432403
6.056058418058596,0.0024090819925518692,0.003960765840766511,0.002210989985838537,0.00487441962392313
6.06593779557582,0.0023823233744587817,0.003980008794184287,0.0021847420860263284,0.004865710963636114
6.0758171730930455,0.0023432599262383927,0.003996617538173197,0.002149945518142591,0.004854932785161699
6.085696550610269,0.002292369397712299,0.004010102239976749,0.0021068459682475928,0.0048418981179483445
6.095575928127495,0.002230411423014923,0.004020051551360851,0.0020558878888539134,0.004826438450520641
6.105455305644718,0.0021584092810572127,0.004026129676506887,0.0019977043240968426,0.00480839905312398
6.115334683161943,0.0020776243104110386,0.004028072255361848,0.0019331065274221947,0.004787635089060687
6.125214060679167,0.001989523643918011,0.0040256812321798115,0.001863063225600367,0.00476400867118208
6.1350934381963915,0.0018957422088052745,0.004018819108576142,0.0017886804262805893,0.004737386973143782
6.144972815713617,0.00179804002372525,0.004007402753500408,0.0017111719450541621,0.004707641455801191
6.15485219323084,0.0016982560468423015,0.003991397151560855,0.001631831796547838,0.0046746482192252985
6.164731570748066,0.0015982598479316059,0.003970809226235539,0.0015519988802874267,0.004638289441944041
6.174610948265289,0.0014999025256617047,0.003945682066625435,0.0014730252701860272,0.004598455822770731
6.184490325782514,0.00140496823077358,0.003916089628219402,0.0013962386966736907,0.004555049898455186
6.1943697032997385,0.0013151277216824884,0.0038821321589138443,0.0013229105879205751,0.004507990073711551
6.204249080816963,0.0012318952362332346,0.0038439323362616006,0.001254220303296478,0.004457215170058504
6.214128458334187,0.001156589948689998,0.00380163227798232,0.0011912268653991866,0.004402689277244901
6.2240078358514115,0.0010903030627562346,0.0037553913222303816,0.0011348387498395479,0.004344406676462374
6.233887213368638,0.001033871507871034,0.0037053846522315807,0.00108579286454757,0.004282396598435094
6.24376659088586,0.000987858928188221,0.0036518025805895886,0.0010446330961508803,0.004216727581916796
6.253645968403085,0.0009525445210282654,0.0035948504947445575,0.0010116992834107365,0.004147511208938054
6.26352534592031,0.0009279199673255329,0.003534749217306555,0.0009871167295213783,0.004074905011888696
6.273404723437534,0.0009136945406371601,0.0034717357337186437,0.0009707967734720102,0.003999114373501304
6.283284100954758,0.0009093081581252291,0.003406064006995555,0.0009624382163800344,0.003920393273115745
6.293163478471983,0.0009139519861498357,0.0033380058129978706,0.000961539752882242,0.0038390437701491284
6.303042855989208,0.0009265959097027345,0.003267851313333929,0.0009674128777032979,0.0037554141572211444
6.3129222335064314,0.0009460220571925321,0.0031959093118177676,0.000979205058653959,0.0036698957595225033
6.322801611023657,0.0009708633146950473,0.003122506939385405,0.0009959223521759342,0.00358291840233133
6.332680988540881,0.0009996457029739336,0.003047988754254775,0.0010164609455995952,0.0034949446136136376
6.342560366058105,0.00103083329990598,0.0029727150553638965,0.0010396365780340974,0.003406462671949125
6.35243974357533,0.0010628744039962422,0.0028970594581250748,0.0010642211031093596,0.0033179786502224523
6.362319121092554,0.0010942475233887677,0.0028214056004122,0.0010889750207997524,0.0032300076413366097
6.372198498609779,0.001123505869684555,0.0027461431016377255,0.0011126851308351515,0.003143064382507535
6.382077876127003,0.0011493190070746995,0.00267166271874053,0.0011341961274828531,0.0030576535185289524
6.391957253644227,0.0011705104821437527,0.0025983508960802856,0.00115244529854827,0.00297425976100044
6.401836631161452,0.0011860903065163972,0.002526583723615477,0.0011664892617484835,0.0028933382093592032
6.411716008678677,0.001195281407731648,0.00245672056371868,0.0011755320289055648,0.0028153051003567357
6.421595386195901,0.0011975392702258268,0.002389097415757377,0.001178943554242839,0.002740529245330876
6.431474763713125,0.0011925642800683256,0.002324020321909592,0.00117627828410207,0.002669324399443131
6.4413541412303505,0.0011803064301951405,0.002261758914136238,0.0011672831728905461,0.002601942784420853
6.451233518747574,0.0011609623575771645,0.0022025404220731327,0.0011519049787218217,0.0025385699569271873
6.4611128962648,0.0011349648360821111,0.002146544243803005,0.0011302866627733246,0.0024793211793471054
6.470992273782024,0.0011029651581099468,0.002093897385875254,0.0011027630328886463,0.0024242394095673496
6.480871651299248,0.0010658089712750477,0.0020446708469646843,0.0010698458245239195,0.002373294982427692
6.490751028816472,0.001024506412832541,0.001998877209628375,0.0010322086755088077,0.002326387009227676
6.500630406333697,0.0009801974727489983,0.001956469460526241,0.0009906625246995625,0.0022833464743482502
6.510509783850922,0.0009341137364423932,0.0019173412381556924,0.0009461321552226275,0.002243940961083588
6.520389161368145,0.0008875376811946302,0.0018813284546824948,0.0008996246792934536,0.0022078808935526877
6.530268538885371,0.0008417608476208518,0.0018482124101611784,0.0008522008636307736,0.0021748271393973407
6.540147916402595,0.000798042153174679,0.0018177242615193133,0.0008049402599293886,0.00214439978010146
6.550027293919819,0.0007575676817968773,0.001789550878697635,0.0007589111082035743,0.0021161878232888224
6.5599066714370435,0.0007214131493892943,0.0017633418664238392,0.0007151360283449602,0.0020897596052123963
6.569786048954268,0.0006905102339796854,0.0017387177038853828,0.0006745644167747129,0.002064673612587832
6.579665426471493,0.0006656177521618611,0.0017152787079407282,0.000638042494906505,0.002040489441491943
6.589544803988717,0.0006472985864295703,0.0016926147080111005,0.0006062917600954128,0.002016778607558533
6.599424181505943,0.000635903003936417,0.0016703150858971036,0.0005798866093195535,0.0019931349262460886
6.609303559023165,0.0006315588838928715,0.0016479790287853315,0.0005592416232979783,0.0019691841943729267
6.6191829365403905,0.0006341690728454127,0.001625225623580963,0.0005445990217487749,0.0019445929240391655
6.629062314057615,0.0006434159427443837,0.0016017036304320183,0.0005360264480029525,0.0019190759068847384
6.638941691574839,0.0006587729218165304,0.0015771005692187662,0.0005334152858503996,0.001892402419576737
6.648821069092064,0.0006795226306494108,0.0015511509775372819,0.0005364893090706827,0.0018644009195100451
6.658700446609288,0.0007047809717452327,0.0015236435100038268,0.0005448135509170896,0.0018349621218318648
6.668579824126514,0.0007335264166559219,0.0014944267869068618,0.0005578128494764185,0.0018040403938384302
6.6784592016437365,0.0007646334963795592,0.0014634137244526656,0.0005747896740065184,0.0017716534492459076
6.688338579160962,0.0007969094524622318,0.0014305843272298035,0.0005949503965344211,0.0017378803714688394
6.698217956678186,0.0008291328327607419,0.0013959867566896121,0.0006174294019609766,0.0017028580405190662
6.70809733419541,0.000860092838915882,0.0013597367434633044,0.0006413199951435178,0.0016667760811736232
6.717976711712635,0.0008886281351822466,0.0013220152484939409,0.0006657013846519294,0.0016298704894397657
6.727856089229859,0.0009136639292107307,0.0012830645323910585,0.000689670603876577,0.0015924161289704779
6.737735466747085,0.0009342461157819687,0.0012431826282073306,0.0007123686496501125,0.0015547183180026286
6.747614844264308,0.0009495714501688577,0.0012027164623774056,0.0007330097180417251,0.0015171037498193417
6.757494221781533,0.0009590127681422846,0.0011620536978983352,0.0007509029335130614,0.0014799110050915728
6.767373599298757,0.0009621385076905525,0.001121613613769216,0.0007654755811480027,0.0014434809223540651
6.777252976815982,0.0009587258913451311,0.001081837153384512,0.0007762874569831226,0.0014081470931564704
6.787132354333206,0.0009487674084185813,0.0010431765013353494,0.000783045567890636,0.0013742267411674806
6.79701173185043,0.0009324703708088045,0.0010060843532419704,0.0007856090922871653,0.0013420122299770418
6.806891109367656,0.0009102496136141817,0.0009710032547939927,0.0007839941159311591,0.0013117634230326897
6.816770486884879,0.0008827135500652162,0.0009383551766705504,0.0007783683928805075,0.001283701091740779
6.826649864402103,0.0008506440778324415,0.0009085316880917161,0.0007690459517547028,0.0012580015351193665
6.836529241919329,0.0008149709489818287,0.0008818848681954661,0.0007564721387705495,0.0012347925375034373
6.846408619436553,0.0007767414674914704,0.0008587192765276861,0.000741209205996671,0.001214150750790504
6.856287996953777,0.0007370864464208763,0.0008392850686174696,0.00072391334022,0.0011961005457685769
6.866167374471002,0.0006971835512124699,0.000823772513746413,0.0007053134733407702,0.0011806143344285866
6.876046751988227,0.0006582191587009536,0.0008123079286036497,0.0006861830009134753,0.0011676143230767745
6.88592612950545,0.0006213499843480238,0.0008049512048718583,0.0006673148952831981,0.0011569756157479513
6.8958055070226765,0.0005876656583348338,0.0008016948618220737,0.0006494914724313513,0.0011485305500321577
6.9056848845399,0.0005581534773345693,0.0008024647173594223,0.0006334593374333349,0.00114207411402104
6.915564262057124,0.0005336664113649135,0.000807122025326518,0.0006199007877785864,0.0011373702645854787
6.925443639574349,0.0005148954187656408,0.000815467092075551,0.0006094121241164259,0.0011341589443858218
6.935323017091573,0.0005023469082165138,0.0008272441456414437,0.0006024800558583647,0.001132163578488943
6.945202394608798,0.0004963261009837224,0.0008421474031835684,0.000599466469565448,0.0011310988216283735
6.955081772126022,0.0004969267828399006,0.0008598280524676848,0.0006005925581170109,0.0011306783241996398
6.964961149643248,0.0005040278104831531,0.0008799020458862615,0.0006059323113769106,0.0011306222890290843
6.974840527160471,0.0005172964471461052,0.0009019583879993285,0.0006154061057461225,0.001130664601586106
6.9847199046776955,0.0005361984638087543,0.0009255677925722918,0.0006287840718484907,0.0011305593332213476
6.99459928219492,0.0005600146523582874,0.0009502913810523236,0.0006456896811643335,0.0011300864396230881
7.004478659712144,0.0005878632719574755,0.0009756893020015693,0.000665612893118281,0.0011290565042422354
7.0143580372293695,0.0006187276862856407,0.0010013289599779657,0.0006879230104634046,0.001127314408054676
7.024237414746593,0.0006514883625715025,0.0010267927612862748,0.0007118902703567612,0.0011247418417102072
7.034116792263819,0.0006849581893028813,0.001051685104065956,0.0007367060685837601,0.0011212586127798169
7.043996169781042,0.000717920041414908,0.0010756385679045876,0.000761510590691868,0.0011168227383302157
7.053875547298267,0.0007491653742055894,0.0010983190861717988,0.0007854175732484143,0.0011114293502876207
7.063754924815491,0.0007775326708036124,0.001119430117238467,0.0008075448050411315,0.001105108476880338
7.0736343023327155,0.0008019444956113116,0.0011387156628514935,0.0008270400173012939,0.0010979217968102972
7.083513679849941,0.0008214420254555604,0.0011559622161011391,0.0008431107164864436,0.0010899584927160084
7.093393057367164,0.0008352159322887632,0.0011709995535034343,0.0008550476460984232,0.0010813303560913985
7.10327243488439,0.0008426326809931144,0.0011837005170351963,0.0008622504869731988,0.0010721663163916712
7.113151812401613,0.0008432553726081935,0.0011939797601646898,0.0008642456289339917,0.0010626065820252056
7.123031189918838,0.0008368585093509269,0.001201791656832501,0.0008607047818753043,0.0010527965899096675
7.132910567436062,0.0008234361713897488,0.001207127393519536,0.0008514544985172596,0.0010428809630599171
7.142789944953287,0.0008032033766835525,0.001210011480410978,0.0008364856160484436,0.0010329976722606843
7.152669322470511,0.0007765905320253747,0.0012104977297558175,0.0008159529935521228,0.0010232725884354564
7.1625486999877355,0.0007442311746816753,0.001208664954915555,0.0007901748399331154,0.0010138145972112358
7.172428077504962,0.000706943337665817,0.0012046124458134496,0.0007596223435023823,0.0010047114269243198
7.182307455022184,0.0006657051462278991,0.0011984554713011814,0.0007249091956812309,0.0009960263165941386
7.192186832539409,0.0006216253576370071,0.0011903208518476724,0.0006867720445417337,0.0009877956220158358
7.202066210056634,0.0005759097896402897,0.0011803428313465238,0.0006460517393493079,0.0009800274270038727
7.211945587573858,0.0005298246360073305,0.0011686592621403778,0.0006036666786555641,0.0009727011939424928
7.221824965091082,0.000484657840228082,0.0011554082955920896,0.0005605883271922926,0.0009657684541974034
7.231704342608307,0.0004416796840783503,0.001140725550922505,0.000517810411196253,0.0009591545056624847
7.241583720125532,0.00040210384787266195,0.0011247419091057853,0.00047632196941746236,0.0009527610527790906
7.251463097642755,0.0003670501099490505,0.0011075818573117846,0.0004370758647178871,0.0009464696947501579
7.2613424751599815,0.00033750987754100974,0.0010893624826301988,0.00040096293746679336,0.0009401461412724597
7.271221852677205,0.0003143155787403373,0.0010701929941476815,0.00036878338973407685,0.0009336450127162027
7.281101230194429,0.00029811490074161805,0.0010501748280908768,0.0003412254748791506,0.0009268150639516274
7.290980607711654,0.00028935063472990195,0.001029402175727144,0.0003188429588679004,0.0009195046584695984
7.300859985228878,0.0002882467890202286,0.00100796295445069,0.00030204122194990883,0.0009115673124120015
7.310739362746103,0.00029480136335176374,0.0009859400344007286,0.0002910632552269706,0.0009028671267967552
7.320618740263327,0.0003087860457881007,0.000963412720628403,0.0002859851389129573,0.0008932839305871962
7.330498117780553,0.0003297528049979435,0.000940458291006117,0.00028671198449014786,0.00088271796714167
7.340377495297776,0.0003570472120653998,0.000917153585446146,0.000292983602685141,0.0008710939716404702
7.350256872815001,0.0003898280436760099,0.0008935764506291728,0.0003043805826213226,0.0008583645068224537
7.360136250332225,0.0004270925990754277,0.0008698070471543096,0.00032033971419927003,0.0008445124481315402
7.370015627849449,0.00046770691279593993,0.0008459288422006645,0.0003401691565982627,0.0008295525364109683
7.3798950053666745,0.0005104399687873388,0.0008220293194264526,0.000363071988626669,0.0008135319457371244
7.389774382883898,0.0005540008246487288,0.0007982002596885734,0.0003881683127123569,0.0007965298449267719
7.399653760401124,0.0005970775399239081,0.0007745376584843959,0.000414524319743493,0.0007786559627200939
7.409533137918348,0.000638376673880425,0.0007511411710123808,0.0004411783372835968,0.0007600481976614741
7.419412515435572,0.0006766621759611969,0.0007281131890037942,0.0004671721334049912,0.0007408693433169967
7.429291892952796,0.0007107924384358362,0.0007055574787526261,0.0004915774514530664,0.0007213030267776391
7.439171270470021,0.0007397544129451532,0.0006835775210991199,0.0005135260206461929,0.0007015489825722697
7.449050647987246,0.0007626937111014853,0.0006622745168967649,0.0005322330801766235,0.0006818178044277735
7.458930025504469,0.0007789398085725769,0.0006417452282997651,0.0005470227427199713,0.0006623253331622713
7.468809403021695,0.0007880255510559365,0.0006220796441565721,0.0005573454008550004,0.0006432868499187067
7.478688780538918,0.0007897004113442176,0.0006033586581063389,0.0005627956789737747,0.0006249112496303479
7.488568158056143,0.0007839370671397679,0.0005856517595332148,0.0005631213846506274,0.0006073953699120303
7.4984475355733675,0.0007709311497022608,0.0005690149302539641,0.000558232209961903,0.0005909186455104137
7.508326913090592,0.0007510941512735926,0.0005534887443811717,0.0005481989425937367,0.0005756382482057835
7.518206290607817,0.0007250397637822944,0.0005390968538546273,0.0005332522232776803,0.0005616848569797323
7.5280856681250405,0.0006935640504616242,0.0005258448401445304,0.0005137719347284784,0.0005491591838327456
7.537965045642267,0.0006576201147587908,0.0005137195909475074,0.0004902765451742042,0.0005381293574730814
7.547844423159489,0.0006182880263632835,0.0005026891535530056,0.0004634037983068889,0.0005286292409268038
7.5577238006767145,0.0005767409819241064,0.0004927031899632666,0.00043389232231781893,0.0005206577307588984
7.567603178193939,0.0005342087190933889,0.00048369394872270797,0.0004025558021824733,0.0005141790559185798
7.577482555711163,0.0004919393577046062,0.0004755778393585809,0.00037025946777757065,0.000509124064144465
7.5873619332283875,0.00045116081467437514,0.0004682574848679787,0.0003378907113014429,0.000505392454301963
7.597241310745612,0.0004130430220096117,0.0004616242989221725,0.00030633367298209377,0.0005028558848753175
7.607120688262838,0.0003786620763852855,0.0004555614264113991,0.0002764396765487232,0.0005013618629467303
7.6170000657800605,0.0003489674583176557,0.00044994706015754,0.0002490033342040953,0.0005007382951389463
7.626879443297286,0.00032475328806133114,0.0004446579434929417,0.00022473616364942735,0.0005007985628516627
7.63675882081451,0.00030663452985503503,0.00043957304782209824,0.00020424741303870232,0.0005013469692446768
7.646638198331734,0.0002950288276216953,0.00043457721798098836,0.0001880237982044219,0.0005021843952362162
7.656517575848959,0.0002901445508116958,0.00042956476435228894,0.0001764176335525464,0.0005031139965723345
7.666396953366183,0.0002919753623716324,0.00042444279227777266,0.00016963484336486232,0.0005039467739082824
7.676276330883408,0.00030030148959905785,0.0004191342527528802,0.0001677320549522621,0.000504506852793708
7.686155708400632,0.00031469759783292554,0.0004135805179198578,0.00017061399299488607,0.0005046363202866676
7.696035085917858,0.00033454703420952273,0.0004077434851760778,0.00017804006419251057,0.000504199479302875
7.705914463435081,0.00035906193953585605,0.0004016070402508223,0.00018963106993459596,0.0005030864002689942
7.715793840952306,0.0003873086174801115,0.00039517791535298213,0.00020488462834134297,0.000501215671601683
7.72567321846953,0.000418237316932692,0.00038848581020239144,0.00022318998463515127,0.0004985362752860083
7.735552595986754,0.0004507155206916872,0.00038158285276327215,0.00024385052408994933,0.0004950285406061863
7.74543197350398,0.0004835636557897065,0.00037454231089699294,0.00026610446465360425,0.0004907041570598823
7.755311351021203,0.0005155921406916264,0.0003674566757208349,0.0002891518478986024,0.00048560525580720117
7.765190728538429,0.0005456385750005877,0.0003604350717281654,0.00031217818713609154,0.00047980259680389714
7.775070106055653,0.0005726039484600717,0.000353600156012503,0.0003343827890333317,0.0004733929252068966
7.784949483572877,0.0005954867089409072,0.0003470845002910041,0.0003550020890643511,0.00046649558492704103
7.794828861090101,0.0006134136712426753,0.00034102665179743956,0.00037333601813826703,0.00045924849861906145
7.804708238607326,0.0006256667792080933,0.000335566895159138,0.00038876782562157706,0.0004518036413174531
7.814587616124551,0.0006317049377317899,0.0003308429327645073,0.00040078547756249673,0.0004443221488336301
7.824466993641774,0.0006311802166021126,0.0003269855201744256,0.00040899523436205976,0.0004369692115371428
7.8343463711590005,0.0006239479774519366,0.000324114280299722,0.000413135713289742,0.0004299089090026468
7.844225748676224,0.0006100705953690904,0.0003223337313557816,0.0004130832923464984,0.00042329914110773165
7.854105126193448,0.0005898147190780653,0.0003217297423024254,0.0004088574067653745,0.0004172868065558977
7.863984503710673,0.0005636421448133617,0.00032236643327906083,0.0004006168902330226,0.000412003370656836
7.873863881227897,0.0005321946494043787,0.00032428370955456547,0.0003886561842757977,0.000407560950846321
7.883743258745122,0.0004962732450268101,0.0003274954150971273,0.00037339287166706216,0.00040404903131343933
7.893622636262346,0.00045681256188178764,0.0003319882569140413,0.00035535561960568736,0.00040153189778679765
7.903502013779572,0.00041485114443156126,0.00033772144479600534,0.00033516426453674894,0.0004000468606613249
7.913381391296795,0.000371498642805291,0.0003446271526266838,0.0003135113421573323,0.00039960330994932895
7.9232607688140195,0.0003279009042891517,0.00035261169949560615,0.0002911370104398732,0.0004001826197861293
7.933140146331244,0.0002852041027763512,0.00036155750972202396,0.00026880681357826104,0.000401738894211344
7.943019523848468,0.0002445189998506631,0.00037132570450055857,0.0002472843659586326,0.0004042005204799328
7.952898901365693,0.00020688649379950734,0.00038175934100876296,0.0002273084553923474,0.0004074724720080022
7.962778278882917,0.00017324549816703718,0.0003926871127467488,0.000209566677333183,0.00041143928095500355
7.972657656400143,0.00014440418517996028,0.00040392749287027535,0.00019467504972626106,0.00041596858104316385
7.982537033917366,0.00012101545001464712,0.000415293106848966,0.00018315565258877767,0.00042091510508408835
7.992416411434591,0.00010355738667354224,0.00042659529559150265,0.0001754215961941907,0.0004261250092864991
8.002295788951814,9.23193360220037e-05,0.0004376486429224248,0.00017176120500005535,0.0004314403880955845
8.012175166469039,8.739395965140815e-05,0.0004482754239868678,0.00017233049594368003,0.0004367038392816345
8.022054543986265,8.867553225861156e-05,0.0004583097526298294,0.00017714561393028996,0.00044176293932869914
8.031933921503489,9.586451898068819e-05,0.0004676013964015305,0.00018608402496630232,0.0004464744938176781
8.041813299020713,0.00010847823622670734,0.0004760190575414862,0.0001988858683614947,0.0004507084362626864
8.051692676537938,0.00012586727353458901,0.0004834531158085488,0.000215163970386942,0.00045435126142856155
8.061572054055162,0.00014723710375962905,0.0004898176654675102,0.00023441365707396722,0.0004573088951010571
8.071451431572386,0.00017167421694314752,0.0004950518812493578,0.00025603058595013577,0.00045950892106877607
8.08133080908961,0.00019817590295846023,0.000499120588995717,0.00027932750319949315,0.00046090210709324596
8.091210186606835,0.00022568276520340398,0.0005020141216036921,0.0003035579122199935,0.0004614631942136141
8.10108956412406,0.00025311289455411237,0.0005037473834187049,0.0003279373920737755,0.0004611909371353957
8.110968941641286,0.00027939665294697595,0.0005043582505886714,0.00035167039382800016,0.0004601074069530159
8.120848319158508,0.0003035109301375641,0.000503905276081861,0.00037397317115192357,0.0004582565903168655
8.130727696675734,0.00032451182624403487,0.0005024648689780297,0.00039410060856348247,0.00045570234067257467
8.140607074192957,0.0003415646957362445,0.0005001279547171084,0.0004113676192782008,0.00045252575671576764
8.150486451710181,0.00035397064379930374,0.0004969963179068017,0.0004251729106492681,0.0004488220801279533
8.160365829227405,0.00036118861098776643,0.0004931786600356364,0.0004350159020816623,0.0004446972184899646
8.170245206744632,0.00036285239261282717,0.0004887865915396358,0.0004405147206570743,0.00044026400960426877
8.180124584261856,0.00035878203161899186,0.00048393060070582496,0.0004414162571238225,0.00043563835001139234
8.19000396177908,0.0003489892716892853,0.00047871622029559217,0.00043760640933066577,0.0004309353130916933
8.199883339296305,0.00033367687652901493,0.0004732404277241321,0.00042911175534147104,0.0004262653807600728
8.209762716813529,0.00031323188431291296,0.00046758848449321086,0.00041610103247343463,0.00042173090747482206
8.219642094330753,0.0002882129887084999,0.0004618312281350514,0.00039887795523886084,0.00041742292629695296
8.229521471847978,0.00025933249177375066,0.00045602299244089633,0.00037787401185926216,0.00041341839437589927
8.239400849365202,0.00022743337570935255,0.00045020013357743855,0.0003536330598073517,0.00040977795992492975
8.249280226882428,0.00019346226220763642,0.00044438029694585866,0.00032679660301946625,0.00040654431499862734
8.25915960439965,0.00015843908781308617,0.0004385623581634288,0.00029808182153438794,0.00040374117878121433
8.269038981916877,0.00012342449446090922,0.00043272712624113424,0.00026826142667948287,0.00040137293527700444
8.2789183594341,8.948593610219134e-05,0.0004268386951441973,0.0002381375965088533,0.0003994249279353888
8.288797736951324,5.766360959959152e-05,0.00042084648505083614,0.00020851917719887049,0.0003978643925240067
8.298677114468548,2.893725326935944e-05,0.00041468781532026005,0.00018019450187076264,0.0003966419891594962
8.308556491985772,4.1948957344602695e-06,0.0004082910096515675,0.0001539090316137954,0.00039569387545542123
8.318435869502999,-1.5795493878692612e-05,0.00040157883991585674,0.00013034016982875607,0.0003949442458415914
8.328315247020223,-3.0410528093607945e-05,0.0003944722794105882,0.00011007837627781285,0.00039430824776951536
8.338194624537447,-3.9191359661001845e-05,0.00038689434970003107,9.3606836660567e-05,0.0003936951741772133
8.348074002054672,-4.18584174488913e-05,0.0003787740169646045,8.128864644849764e-05,0.00039301182358234617
8.357953379571896,-3.832049427682378e-05,0.00037004991583629906,7.335358849580597e-05,0.00039216591473047576
8.36783275708912,-2.867787186899131e-05,0.0003606738586726442,6.989322549463484e-05,0.0003910694419590903
8.377712134606345,-1.3219424453095535e-05,0.0003506139191047549,7.085615344427297e-05,0.0003896418603436572
8.38759151212357,7.5862356771458295e-06,0.0003398570665404199,7.605185742031847e-05,0.00038781299614597584
8.397470889640793,3.310525186433236e-05,0.00032841116714076496,8.515475636695925e-05,0.00038552558785615737
8.40735026715802,6.255822803179449e-05,0.0003163063611304791,9.771658933184015e-05,0.0003827373758686736
8.417229644675242,9.504448561156166e-05,0.0003035956712570516,0.00011317847839931979,0.0003794226741320124
8.427109022192466,0.00012957013860906175,0.0002903548958184801,0.00013089055684113482,0.00037557337445166377
8.43698839970969,0.0001650790661660332,0.0002766816881794181,0.0001501302872138464,0.00037119935293907603
8.446867777226915,0.00020048583976262112,0.0002626939247405397,0.00017012714982948203,0.0003663282677716947
8.456747154744141,0.00023470953447700353,0.00024852731238233193,0.00019008468450200998,0.00036100475732718214
8.466626532261365,0.00026670739496153665,0.00023433238482766842,0.00020920743752338047,0.0003552890672372385
8.47650590977859,0.0002955072653632463,0.0002202708839407828,0.00022672374277783006,0.0003492551533541072
8.486385287295814,0.0003202378002440706,0.00020651171586194192,0.000241911853953125,0.0003429883244500526
8.496264664813038,0.00034015547735845086,0.00019322651325334904,0.00025412039875733313,0.0003365825031464104
8.506144042330263,0.0003546676023623744,0.00018058502185472534,0.0002627907328040336,0.0003301371956389676
8.516023419847487,0.00036335055538853445,0.00016875036367836545,0.0002674722982905179,0.00032375426987594325
8.525902797364711,0.0003659627471794233,0.00015787440752446747,0.0002678387118885742,0.00031753464767958364
8.535782174881936,0.0003624518522754586,0.0001480933032551054,0.0002636958982021329,0.00031157501871368037
8.545661552399162,0.00035295613418554926,0.00013952340544061341,0.00025499020574961767,0.0003059646831258925
8.555540929916384,0.00033779979619551437,0.00013225762931053095,0.00024180808537375807,0.00030078262518863126
8.56542030743361,0.0003174825460631585,0.0001263624424238999,0.00022437551801767394,0.0002960949124854828
8.575299684950833,0.0002926636772094466,0.0001218755053645874,0.00020304905655008383,0.0002919525044076679
8.585179062468058,0.0002641412074362542,0.00011880412807271801,0.00017830692314385867,0.0002883895402926492
8.595058439985282,0.00023282670354918912,0.00011712451285562915,0.00015073229930705564,0.0002854221619000194
8.604937817502508,0.00019971662126562413,0.00011678190361692004,0.00012099747593619388,0.0002830479075853028
8.614817195019732,0.00016586103094000398,0.00011769156250359127,8.984122861436439e-05,0.0002812456970618572
8.624696572536957,0.00013233074670534683,0.00011974064178900612,5.804825311322318e-05,0.00027997640663156997
8.634575950054181,0.00010018385824482262,0.00012279082078098312,2.6423183844408028e-05,0.00027918401582345374
8.644455327571405,7.043274779235833e-05,0.00012668172542476988,-4.231882688093333e-06,0.00027879728811239457
8.65433470508863,4.401259118492483e-05,0.00013123495365180654,-3.31437672108437e-05,0.0002787319313770522
8.664214082605854,2.1752359703979216e-05,0.00013625868163496548,-5.9589573269662746e-05,0.00027889316853677585
8.674093460123078,4.349192607363755e-06,0.00014155263764003328,-8.292047188545679e-05,0.00027917863585775104
8.683972837640304,-7.653030934835122e-06,0.00014691338893199927,-0.00010257908753495851,0.00027948151614740237
8.693852215157527,-1.3880291490255221e-05,0.00015213970691570265,-0.00011811803250641067,0.0002796938067782236
8.703731592674753,-1.4139658183174456e-05,0.00015703794271411213,-0.0001292109529047543,0.00027970961842014295
8.713610970191976,-8.424840076840314e-06,0.00016142717439746702,-0.00013566382051290803,0.0002794283996334556
8.7234903477092,3.084133775614622e-06,0.0001651440629227103,-0.0001374180759228547,0.00027875798509269706
8.733369725226424,2.0027048796196894e-05,0.00016804719215604547,-0.00013455359193462248,0.00027761737108322965
8.743249102743649,4.1875280676927604e-05,0.0001700208524879799,-0.00012728333728234488,0.00027593913083679485
8.753128480260875,6.794879670504068e-05,0.00017097807409635038,-0.00011594796105926898,0.00027367139395928443
8.7630078577781,9.743786960134164e-05,0.00017086290676941208,-0.0001010024525384961,0.00027077932826977846
8.772887235295324,0.00012942877824885943,0.0001696517959529711,-8.300333176272477e-05,0.00026724607836311527
8.782766612812548,0.00016293271194666502,0.00016735409984359456,-6.258876786985008e-05,0.00026307313261280036
8.792645990329772,0.00019691693032165673,0.00016401164856832967,-4.0460268403638984e-05,0.0002582801085895699
8.802525367846997,0.0002303372280721341,0.00015969744297683318,-1.7358518290851133e-05,0.0002529039654033848
8.812404745364221,0.00026217064935912397,0.00015451344713558111,5.957872260793908e-06,0.000246997669689888
8.822284122881447,0.00029144745688778907,0.00014858762325796682,2.8738031636522403e-05,0.00024062835928403007
8.83216350039867,0.00031728132101353275,0.00014207021158725791,5.0260114763840944e-05,0.00023387506450152072
8.842042877915896,0.00033889681809649906,0.0001351294475709339,6.985552665902003e-05,0.00022682606088828084
8.851922255433118,0.000355653348708322,0.00012794675691568834,8.692735772417537e-05,0.00021957593885848427
8.861801632950343,0.000367064766367985,0.00012071165167649494,0.00010097042355943715,0.00021222248446589118
8.871681010467567,0.0003728140787993443,0.00011361639120521544,0.0001115843348195124,0.00020486347136700425
8.881560387984791,0.000372762805489482,0.00010685064549719235,0.00011848714926832659,0.00019759346666351854
8.891439765502017,0.0003669546792522941,0.00010059623047059412,0.00012152124909423281,0.0001905007526786275
8.901319143019242,0.00035561362337493464,9.502214901245204e-05,0.00012065921126248038,0.0001836644628577615
8.911198520536466,0.0003391360511480621,9.02799949296042e-05,0.00011600157389668026,0.0001771520230179068
8.92107789805369,0.0003180777782208612,8.649993236150346e-05,0.00010777450953168514,0.00017101697933005853
8.930957275570915,0.0002931359421215102,8.378727888478601e-05,9.63195796465201e-05,0.00016529728202403513
8.94083665308814,0.00026512654447804866,8.221986863879775e-05,8.20838197720683e-05,0.00016001407925270823
8.950716030605363,0.0002349583029435837,8.184618185153504e-05,6.560258029570351e-05,0.00015517105930781827
8.96059540812259,0.000203603679242997,8.26843703193815e-05,4.748357478173073e-05,0.00015075436195898865
8.970474785639812,0.00017206797183559914,8.472211552831869e-05,2.8384761478672728e-05,0.00014673306164470108
8.980354163157038,0.00014135748526424737,8.79173972914203e-05,8.99464974252342e-06,0.00014306020714831066
8.99023354067426,0.00011244775023261136,9.22000580684954e-05,-9.992215644493614e-06,0.0001396743848145312
9.000112918191487,8.625282914848575e-05,9.747419045683824e-05,-2.7895941988039427e-05,0.00013650175585548318
9.00999229570871,6.359664058254365e-05,0.00010362118585819686,-4.407535483226689e-05,0.00013345850337670537
9.019871673225934,4.5187234732800274e-05,0.00011050342871205416,-5.794682382493156e-05,0.00013045361188732425
9.029751050743158,3.1594792207137424e-05,0.00011796843711968881,-6.900510491720919e-05,0.00012739189164797412
9.039630428260384,2.32340635815904e-05,0.0001258534035076924,-7.683769849842225e-05,0.00012417715257008298
9.049509805777609,2.035176099510851e-05,0.0001339899133235072,-8.114011165186366e-05,0.00012071542775125503
9.059389183294833,2.3019319887417117e-05,0.00014220878056615227,-8.172371625268298e-05,0.00011691814524377655
9.069268560812057,3.113121420403282e-05,0.00015034477226055147,-7.852378598176296e-05,0.000112705148351582
9.079147938329282,4.44088968517734e-05,0.00015824116331434059,-7.15996470043122e-05,0.00010800746956791344
9.089027315846506,6.241019517016533e-05,0.00016575390545680788,-6.11347573649296e-05,0.00010276977104651432
9.09890669336373,8.454388337520894e-05,0.00017275537127176476,-4.742891484310314e-05,9.695237498671128e-05
9.108786070880955,0.00011008892686953538,0.00017913748449579968,-3.0890646654267443e-05,9.053282017406913e-05
9.11866544839818,0.00013821781079195573,0.00018481423151303774,-1.202223614580493e-05,8.350689574144797e-05
9.128544825915403,0.00016802317332245958,0.00018972340506657613,8.594346825227996e-06,7.58891195301688e-05
9.13842420343263,0.0001985469253324335,0.00019382761907594124,3.031794109912519e-05,6.771264572330251e-05
9.148303580949852,0.0002288108971046561,0.0001971144928343719,5.24666881749351e-05,5.9028604146334486e-05
9.158182958467076,0.0002578480702951226,0.00019959609199057652,7.434170357275594e-05,4.9904891230801854e-05
9.1680623359843,0.00028473337280484506,0.00020130757342511188,9.524741315721787e-05,4.042444956204384e-05
9.177941713501527,0.0003086130937219615,0.0002023051685195221,0.00011451566435392675,3.068308865631955e-05
9.187821091018751,0.0003287319571558718,0.00020266349639568902,0.0001315251007310954,2.078691364882408e-05
9.197700468535976,0.0003444570332054514,0.00020247238155314312,0.0001457229297334466,1.084944048777034e-05
9.2075798460532,0.00035529770216478153,0.00020183320222660997,0.00015664066061488947,9.884856585454126e-07
9.217459223570424,0.00036092107780404256,0.00020085497185527856,0.00016391104637890794,-8.677074881057423e-06
9.227338601087649,0.00036116237666690345,0.0001996502009017173,0.00016727797321043815,-1.8030579183532516e-05
9.237217978604873,0.0003560299444871197,0.00019833075412550294,0.00016660670451553318,-2.6960786223802428e-05
9.247097356122097,0.0003457047568621271,0.00019700375527094793,0.0001618864478748129,-3.536491971095788e-05
9.256976733639323,0.0003305344497600404,0.00019576775035920976,0.00015323287116279191,-4.315145771696946e-05
9.266856111156546,0.00031102204504701114,0.00019470916972038027,0.0001408827926531636,-5.0242585289909445e-05
9.276735488673772,0.00028780976705279816,0.00019389928009237235,0.00012518890724704174,-5.6576238003023324e-05
9.286614866190995,0.00026165843765796386,0.00019339164023904665,0.00010660703130169467,-6.210767735812726e-05
9.29649424370822,0.00023342313973326927,0.00019322021823838897,8.568394977392395e-05,-6.681055369758101e-05
9.306373621225443,0.00020402589270925796,0.00019339814584608928,6.303857637313767e-05,-7.067742831207942e-05
9.316252998742668,0.0001744262406573111,0.00019391722584202232,3.9344688555252096e-05,-7.371974325423426e-05
9.326132376259894,0.00014559065508324096,0.000194748123213898,1.5308120021456173e-05,-7.596724445042446e-05
9.336011753777118,0.00011846175399435425,0.00019584131009106514,-8.353216412632465e-06,-7.746688050606793e-05
9.345891131294342,9.392828045770946e-05,0.0001971286498348367,-3.09334968952168e-05,-7.828121560078918e-05
9.355770508811567,7.279682166509108e-05,0.00019852564617522865,-5.175894391917439e-05,-7.848640956975251e-05
9.365649886328791,5.576613053828053e-05,0.00019993420211180567,-7.021058442409363e-05,-7.816983121218325e-05
9.375529263846015,4.340489152182207e-05,0.0002012458778311364,-8.5741465308495e-05,-7.742738166155683e-05
9.38540864136324,3.613359971229512e-05,0.00020234546143528293,-9.789541339564063e-05,-7.636061296649219e-05
9.395288018880466,3.421115453362438e-05,0.00020311481692343881,-0.00010631913596700005,-7.507373261994453e-05
9.405167396397689,3.772655695621987e-05,0.00020343680580407484,-0.0001107748988067245,-7.367058747620026e-05
9.415046773914915,4.659600030362845e-05,0.0002031992367236912,-0.00011114578227773834,-7.225172024377128e-05
9.424926151432137,6.0565411506288673e-05,0.00020229863760489762,-0.00010744095608916881,-7.091158856027175e-05
9.434805528949363,7.921839004844728e-05,0.00020064381044425673,-9.979321850598404e-05,-6.973603066302156e-05
9.444684906466586,0.00010198925902399454,0.00019815897698624465,-8.845647110656722e-05,-6.880005307095112e-05
9.45456428398381,0.0001281808440661691,0.00019478649609876294,-7.379563173221302e-05,-6.816600477729313e-05
9.464443661501035,0.00015698638467380232,0.00019048898853639269,-5.6276883591518144e-05,-6.788218957727417e-05
9.47432303901826,0.000187514914950097,0.00018525088274947514,-3.6451001203318505e-05,-6.7981953741437e-05
9.484202416535485,0.00021881927961057762,0.00017907925508956176,-1.493784465304932e-05,-6.848327075786363e-05
9.49408179405271,0.000249925930978507,0.00017200401882533445,7.595046032949534e-06,-6.938882880429881e-05
9.503961171569934,0.0002798655350553452,0.00016407737839665661,3.045153024666974e-05,-7.068661048860454e-05
9.513840549087158,0.0003077034522375312,0.00015537264682475224,5.293056600895465e-05,-7.235093872404408e-05
9.523719926604382,0.0003325691008843204,0.00014598238579122694,7.434624511752946e-05,-7.434394788408709e-05
9.533599304121607,0.0003536833100600677,0.00013601600709331225,9.405107076657555e-05,-7.661742607094516e-05
9.543478681638831,0.00037038276987507476,0.000125596832732762,0.00011145422128800442,-7.911496285158769e-05
9.553358059156057,0.0003821408420211668,0.00011485878535299458,0.00012604175259442983,-8.17743275207225e-05
9.56323743667328,0.00038858404645260183,0.00010394273406029661,0.00013739059362653195,-8.452999612764019e-05
9.573116814190506,0.000389503738807208,9.299268852544999e-05,0.00014518341152558624,-8.73157413587011e-05
9.582996191707728,0.0003848625831874602,8.215188087763263e-05,0.00014921638199339978,-9.006719801833536e-05
9.592875569224953,0.0003747956509182761,7.155893511744486e-05,0.00014940712656970318,-9.272431832930975e-05
9.602754946742177,0.0003596060834797915,6.134416309298801e-05,0.000145795082636071,-9.523363551674989e-05
9.612634324259403,0.00033975549065996233,5.162617853588815e-05,0.00013854178901875257,-9.755026099915148e-05
9.622513701776628,0.00031584935886209243,4.2508853029876336e-05,0.0001279236051655274,-9.96395497560659e-05
9.632393079293852,0.0002886179628789658,3.407878329624533e-05,0.00011432457490757482,-0.0001014783797643245
9.642272456811076,0.00025889335392310263,2.640326586661806e-05,9.822219677960697e-05,-0.00010305600442338653
9.6521518343283,0.00022758318113640522,1.9528915430755783e-05,8.017401715125116e-05,-0.000104374451198879
9.662031211845525,0.00019564214125642463,1.3480886125522033e-05,6.079801511478211e-05,-0.00010544845483690353
9.67191058936275,0.00016404198640968955,8.262792210323381e-06,4.0754850803413103e-05,-0.00010630492894954212
9.681789966879974,0.00013374100311905283,3.857246302187082e-06,2.0725091885887332e-05,-0.0001069819950471039
9.6916693443972,0.00010565395272620953,2.270700645927369e-07,1.3895749009044366e-06,-0.00010752760270301646
9.701548721914422,8.062338672090856e-05,-2.6829446608704373e-06,-1.6593915632782124e-05,-0.00010799778801264982
9.711428099431648,5.9393267632034e-05,-4.9437074512013006e-06,-3.2609490868882575e-05,-0.00010845462941882235
9.721307476948871,4.2585691602109e-05,-6.639089884751677e-06,-4.610435725024626e-05,-0.00010896396994256632
9.731186854466097,3.068147168171959e-05,-7.862788159332092e-06,-5.660429349657574e-05,-0.00010959298256169947
9.74106623198332,2.400515774159074e-05,-8.714968084758736e-06,-6.373033482634067e-05,-0.00011040766067721108
9.750945609500544,2.2714990011164956e-05,-9.298723563637633e-06,-6.720874140295654e-05,-0.0001114703181377073
9.76082498701777,2.6798066777210507e-05,-9.716539906723507e-06,-6.688134424519015e-05,-0.00011283718307470818
9.770704364534994,3.607090369723197e-05,-1.0066797243662497e-05,-6.270855766759531e-05,-0.00011455616684978719
9.780583742052219,5.018533176991546e-05,-1.0440502069171165e-05,-5.477235952719162e-05,-0.00011666488382551383
9.790463119569443,6.863957430892165e-05,-1.0918272078477477e-05,-4.327177172259415e-05,-0.00011918898962838737
9.800342497086667,9.079412001442856e-05,-1.156774528275421e-05,-2.8518367395746106e-05,-0.00012214089533414265
9.810221874603892,0.00011589191988210143,-1.2441415651854778e-05,-1.0924582980974463e-05,-0.00012551890290411893
9.820101252121114,0.00014308223975901093,-1.3575037772005668e-05,9.007425676572576e-06,-0.00012930679362611717
9.829980629638342,0.0001714474470717171,-1.4986570104389788e-05,3.0703386132409725e-05,-0.0001334738866988267
9.839860007155565,0.00020003185835544543,-1.667576307648607e-05,5.3533059359861384e-05,-0.00013797556991578013
9.84973938467279,0.00022787177117204797,-1.8624323413286183e-05,7.683177366099239e-05,-0.00014275428913869444
9.859618762190015,0.0002540257073293531,-2.0796721565357495e-05,9.99193212463819e-05,-0.00014774096838902914
9.86949813970724,0.00027760394937819674,-2.314153482643638e-05,0.00012212295945998315,-0.0001528568184068157
9.879377517224462,0.00029779641519676,-2.559335547927375e-05,0.00014279646371094005,-0.00015801547887388278
9.889256894741687,0.0003138980292242028,-2.807512202017445e-05,0.0001613419610353485,-0.000163125428577791
9.899136272258913,0.00032533076811974037,-3.0500871823234745e-05,0.00017722654245377537,-0.0001680925889535487
9.909015649776137,0.00033166172432407025,-3.277874734055942e-05,0.00019000045150234174,-0.00017282303996328538
9.918895027293361,0.00033261659645861345,-3.481423357235074e-05,0.0001993089757090706,-0.00017722576336791392
9.928774404810586,0.00032808821994363734,-3.6513444720501304e-05,0.00020490497805541365,-0.00018121532723377293
9.93865378232781,0.0003181398470629233,-3.778642994525451e-05,0.00020665438634990765,-0.00018471442704227995
9.948533159845034,0.00030300311088678493,-3.855031539346056e-05,0.00020454176929711796,-0.00018765620298241128
9.958412537362257,0.00028307071411605444,-3.873225823393592e-05,0.00019866854820447947,-0.00018998625977565938
9.968291914879485,0.0002588841092861911,-3.827204251092023e-05,0.00018925119140397406,-0.00019166432449284113
9.978171292396707,0.00023111653336350615,-3.712431108713013e-05,0.00017661218364375502,-0.00019266548898934447
9.988050669913932,0.00020055196481528936,-3.5260287776310185e-05,0.00016117133364411003,-0.00019298099645387895
9.997930047431158,0.0001680606382356252,-3.266901268327422e-05,0.00014343043869814685,-0.00019261854573158346


==> anc/data/fig8/DMRGL21_inset.csv <==
omega,"T=0.1,kmin","T=0.1,kmax","T=0.4,kmin","T=0.4,kmax"
-9.997930047431158,0.0011308525713460132,0.0005917883294418043,0.0009448696074852676,0.0004308261820827084
-9.988050669913932,0.0011273895166674798,0.0005931053170346555,0.0009415789223964458,0.0004308917757517252
-9.978171292396707,0.0011238370251038317,0.0005944391984190999,0.0009381189204365862,0.00043096835627742336
-9.968291914879485,0.00112028446763953,0.0005957893546020634,0.0009345486069316355,0.0004310550061850137
-9.958412537362257,0.0011168230186285328,0.0005971541174332634,0.0009309306293303639,0.00043115007568656107
-9.948533159845034,0.0011135428211125006,0.0005985308184659033,0.0009273293399251409,0.00043125122809727957
-9.93865378232781,0.0011105301726392117,0.0005999158701028526,0.0009238087991797055,0.0004313555079768693
-9.928774404810586,0.0011078648205003277,0.0006013048766075402,0.0009204307823592072,0.00043145943000455966
-9.918895027293361,0.0011056174521204651,0.0006026927716170799,0.0009172528521485053,0.00043155908593048195
-9.909015649776137,0.0011038474604282487,0.000604073977956954,0.0009143265581482979,0.0004316502663608157
-9.899136272258913,0.0011026010556018243,0.0006054425848451094,0.0009116958202323155,0.0004317285936485735
-9.889256894741687,0.00110190978386729,0.0006067925370144832,0.0009093955472249084,0.0004317896617915719
-9.879377517224462,0.0011017895013686876,0.000608117829891444,0.0009074505350096656,0.0004318291789961763
-9.86949813970724,0.0011022398369185614,0.0006094127047593755,0.0009058746796101039,0.0004318431084579473
-9.859618762190015,0.0011032441621207825,0.0006106718378154626,0.0009046705308805174,0.00043182780294226413
-9.84973938467279,0.0011047700714144307,0.00061189051719909,0.0009038292018966826,0.0004317801289188925
-9.839860007155565,0.0011067703585182559,0.0006130648024241354,0.0009033306378915827,0.0004316975763094961
-9.829980629638342,0.0011091844600680531,0.0006141916611775294,0.0009031442373747357,0.0004315783503371897
-9.820101252121114,0.0011119403224279937,0.000615269079133448,0.0009032298068748992,0.00043142144250939753
-9.810221874603892,0.0011149566341930202,0.0006162961392586361,0.0009035388202916449,0.00043122667840292747
-9.800342497086667,0.001118145355209106,0.0006172730680209443,0.0009040159440774635,0.0004309947406336556
-9.790463119569443,0.001121414463396981,0.0006182012469345478,0.0009046007810944031,0.00043072716616043757
-9.780583742052219,0.0011246708335774349,0.0006190831889464889,0.000905229778877812,0.00043042631786996226
-9.770704364534994,0.0011278231580948595,0.0006199224802602489,0.0009058382428106512,0.00043009533119132525
-9.76082498701777,0.001130784817464176,0.0006207236892655785,0.0009063623911451044,0.0004297380372709835
-9.750945609500544,0.0011334766105841167,0.0006214922452696834,0.0009067413874116809,0.0004293588649758425
-9.74106623198332,0.0011358292582312505,0.000622234290667553,0.0009069192861876484,0.0004289627246612028
-9.731186854466097,0.001137785600452485,0.0006229565110225187,0.0009068468308410935,0.00042855487721991416
-9.721307476948871,0.0011393024178968842,0.0006236659482224237,0.0009064830462528081,0.00042814079240079594
-9.711428099431648,0.0011403518187823667,0.0006243698024134825,0.0009057965759077434,0.00042772600073297576
-9.701548721914422,0.0011409221467159692,0.0006250752287725767,0.0009047667205488163,0.0004273159436068406
-9.6916693443972,0.00114101837955878,0.0006257891353511908,0.000903384144954494,0.00042691582613456585
-9.681789966879974,0.0011406620054783987,0.0006265179882013043,0.0009016512296483796,0.0004265304773408701
-9.67191058936275,0.0011398903787649501,0.0006272676297790924,0.0008995820555539427,0.00042616422201944854
-9.662031211845525,0.0011387555743825853,0.0006280431162191328,0.0008972020210193726,0.00042582076823871075
-9.6521518343283,0.0011373227760724,0.000628848578495698,0.0008945471023000172,0.00042550311400248826
-9.642272456811076,0.0011356682476119013,0.0006296871117528246,0.0008916627797291803,0.00042521347598187135
-9.632393079293852,0.0011338769501037385,0.0006305606962173644,0.0008886026624847251,0.000424953242551361
-9.622513701776628,0.001132039879488059,0.0006314701521325151,0.0008854268543258295,0.00042472295260723023
-9.612634324259403,0.0011302512074885453,0.0006324151300972192,0.0008822001110372461,0.00042452230084184865
-9.602754946742177,0.0011286053156194093,0.0006333941370985571,0.0008789898469030262,0.0004243501693198652
-9.592875569224953,0.001127193815492082,0.0006344045974175883,0.0008758640525354003,0.0004242046843765151
-9.582996191707728,0.0011261026493423756,0.0006354429465050526,0.000872889189234874,0.00042408329706092876
-9.573116814190506,0.0011254093624239836,0.0006365047548993705,0.0008701281260710735,0.00042398288460336554
-9.56323743667328,0.001125180633743651,0.0006375848783240069,0.0008676381846004747,0.000423899869718412
-9.553358059156057,0.0011254701437041108,0.0006386776292874008,0.0008654693530251974,0.00042383035398763785
-9.543478681638831,0.0011263168468123453,0.0006397769648383362,0.0008636627263239806,0.00042377026111327387
-9.533599304121607,0.001127743705025922,0.0006408766846275495,0.0008622492220292893,0.00042371548551380686
-9.523719926604382,0.0011297569229372678,0.0006419706331048322,0.0008612486126767924,0.0004236620415535478
-9.513840549087158,0.0011323457102847552,0.0006430528995537743,0.0008606689062018726,0.00042360620866734413
-9.503961171569934,0.0011354825807193285,0.0006441180097341562,0.0008605060945858533,0.000423544667760152
-9.49408179405271,0.0011391241788676707,0.0006451611031665225,0.0008607442796261477,0.0004234746245259187
-9.484202416535485,0.0011432126110465064,0.000646178090542978,0.0008613561727549475,0.0004233939157332651
-9.47432303901826,0.0011476772390260762,0.0006471657863724069,0.000862303954159499,0.0004233010950545353
-9.464443661501035,0.0011524368815167686,0.0006481220127441429,0.0008635404650058645,0.000423195495653575
-9.45456428398381,0.0011574023550310385,0.0006490456710010284,0.0008650106961253319,0.0004230772674762781
-9.444684906466586,0.001162479274866153,0.0006499367791188506,0.0008666535269913617,0.00042294738798374573
-9.434805528949363,0.0011675710285140462,0.0006507964736664779,0.0008684036609271579,0.0004228076459058716
-9.424926151432137,0.0011725818281035447,0.0006516269763322472,0.0008701936960612686,0.00042266059844693496
-9.415046773914915,0.001177419745707527,0.0006524315261160734,0.0008719562672293222,0.0004225095032173633
-9.405167396397689,0.001181999635596881,0.000653214279364681,0.0008736261915119556,0.00042235822697054247
-9.395288018880466,0.0011862458507980547,0.0006539801808391169,0.0008751425499207852,0.000422211133964795
-9.38540864136324,0.001190094667514908,0.0006547348099136762,0.0008764506394713171,0.0004220729574247809
-9.375529263846015,0.001193496339924431,0.0006554842067886242,0.0008775037339022058,0.0004219486581226167
-9.365649886328791,0.0011964167192733363,0.0006562346842270844,0.000878264597054663,0.0004218432745193701
-9.355770508811567,0.001198838384738968,0.0006569926307830772,0.0008787067006777616,0.00042176176918858174
-9.345891131294342,0.0012007612487506519,0.0006577643117545962,0.000878815107494343,0.00042170887637581623
-9.336011753777118,0.0012022026159242603,0.0006585556741680086,0.0008785869909091197,0.00042168895552733486
-9.326132376259894,0.0012031966919260851,0.0006593721619717057,0.00087803177399281,0.00042170585544706375
-9.316252998742668,0.00120379355591576,0.0006602185472954194,0.0008771708824269856,0.0004217627934191943
-9.306373621225443,0.0012040576271738492,0.0006610987831231334,0.0008760371181193818,0.00042186225317379975
-9.29649424370822,0.0012040656725646086,0.0006620158820516423,0.0008746736722684257,0.00042200590498898456
-9.286614866190995,0.0012039044161074636,0.0006629718249809321,0.0008731328079390349,0.00042219455053347485
-9.276735488673772,0.001203667824668938,0.0006639675026363034,0.0008714742528031906,0.00042242809427977493
-9.266856111156546,0.0012034541542303731,0.0006650026917815055,0.0008697633518105786,0.0004227055424843394
-9.256976733639323,0.0012033628490017564,0.0006660760668836222,0.000868069037349953,0.0004230250298638979
-9.247097356122097,0.0012034913905814087,0.000667185246864828,0.0008664616802366592,0.00042338387322347253
-9.237217978604873,0.0012039321962429893,0.0006683268754628362,0.0008650108888856407,0.00042377865043939975
-9.227338601087649,0.0012047696641940449,0.0006694967326521472,0.000863783325712968,0.0004242053023967988
-9.217459223570424,0.0012060774593256295,0.0006706898735899186,0.0008628406095529945,0.00042465925475098233
-9.2075798460532,0.0012079161256845976,0.0006719007906708016,0.000862237370224814,0.00042513555574951215
-9.197700468535976,0.0012103311018718107,0.0006731235935363829,0.0008620195168706849,0.00042562902583621014
-9.187821091018751,0.0012133512031058332,0.0006743522013065732,0.0008622227749938965,0.0004261344143769701
-9.177941713501527,0.0012169876191804238,0.0006755805409048942,0.0008628715389149642,0.0004266465586120354
-9.1680623359843,0.0012212334614339973,0.0006768027451460422,0.0008639780764308269,0.00042716053985824003
-9.158182958467076,0.0012260638746456184,0.0006780133442530789,0.0008655421115788288,0.0004276718320604386
-9.148303580949852,0.0012314367120117332,0.0006792074446695863,0.0008675507994462281,0.0004281764380218889
-9.13842420343263,0.0012372937536016385,0.0006803808894272246,0.0008699790947722258,0.0004286710090217347
-9.128544825915403,0.0012435624314952615,0.0006815303949052598,0.0008727905035737094,0.0004291529440422815
-9.11866544839818,0.0012501580087210045,0.0006826536595619462,0.0008759381950559682,0.0004296204654635009
-9.108786070880955,0.0012569861446426497,0.000683749441100975,0.0008793664395481109,0.00043007266881730556
-9.09890669336373,0.001263945767057044,0.0006848175995359451,0.0008830123279714726,0.000430509545006609
-9.089027315846506,0.001270932161353258,0.0006858591046965406,0.00088680771925448,0.00043093197425850467
-9.079147938329282,0.0012778401799728655,0.0006868760078519195,0.0008906813549194244,0.0004313416919699184
-9.069268560812057,0.0012845674713303438,0.000687871378269921,0.0008945610745344366,0.00043174122748978116
-9.059389183294833,0.0012910176264439802,0.0006888492066530896,0.0008983760625100062,0.0004321338177362199
-9.049509805777609,0.001297103143827174,0.0006898142784545199,0.000902059055445538,0.0004325232983434681
-9.039630428260384,0.001302748118638242,0.0006907720210485128,0.0009055484404295218,0.0004329139757459587
-9.029751050743158,0.0013078905705193745,0.0006917283295779337,0.0009087901778471759,0.00043331048421378036
-9.019871673225934,0.0013124843357184182,0.0006926893769989646,0.0009117394877473979,0.00043371763233505294
-9.00999229570871,0.00131650046263451,0.0006936614143680251,0.000914362246007804,0.00043414024378144557
-9.000112918191487,0.0013199280654430056,0.0006946505677520907,0.0009166360456833364,0.0004345829973820566
-8.99023354067426,0.0013227746074504583,0.0006956626382771221,0.0009185508892523822,0.0004350502715620065
-8.980354163157038,0.0013250656037775803,0.0006967029117591983,0.0009201094891582938,0.0004355459980741307
-8.970474785639812,0.0013268437513006745,0.0006977759840866354,0.0009213271662208038,0.0004360735296688733
-8.96059540812259,0.001328167511925049,0.000698885608051158,0.0009222313482780159,0.00043663552591756015
-8.950716030605363,0.0013291091926408809,0.0007000345666720812,0.000922860683912629,0.00043723386084094744
-8.94083665308814,0.00132975258187425,0.0007012245772437579,0.000923263798423995,0.0004378695553158569
-8.930957275570915,0.0013301902158789375,0.0007024562293841076,0.0009234977304374371,0.00043854273645895685
-8.92107789805369,0.0013305203608651034,0.0007037289593047241,0.0009236260978431579,0.0004392526253425729
-8.911198520536466,0.00133084380584098,0.000705041061389506,0.0009237170502940267,0.00043999755350920415
-8.901319143019242,0.001331260567453768,0.0007063897369986893,0.0009238410725001214,0.0004407750078470752
-8.891439765502017,0.0013318666112436255,0.0007077711792409762,0.0009240687073019851,0.0004415817024969515
-8.881560387984791,0.0013327506935630097,0.0007091806913193126,0.0009244682703413338,0.00044241367560863914
-8.871681010467567,0.0013339914249535722,0.0007106128349873321,0.0009251036284684454,0.0004432664079809106
-8.861801632950343,0.0013356546491149369,0.0007120616046915958,0.0009260321123290849,0.00044413495992576973
-8.851922255433118,0.0013377912219403837,0.0007135206221457407,0.0009273026293908129,0.00044501412211889733
-8.842042877915896,0.00134043526273108,0.0007149833454171839,0.0009289540376438534,0.0004458985757511176
-8.83216350039867,0.0013436029350113626,0.0007164432861221864,0.0009310138320090798,0.00044678305699502385
-8.822284122881447,0.001347291797811162,0.0007178942280408594,0.0009334971858811518,0.0004476625206561077
-8.812404745364221,0.001351480750371619,0.0007193304403852498,0.0009364063790027008,0.00044853229789359724
-8.802525367846997,0.0013561305745299487,0.000720746879088361,0.0009397306308823199,0.0004493882430724329
-8.792645990329772,0.0013611850601345857,0.0007221393698217816,0.0009434463460824371,0.00045022686513901655
-8.782766612812548,0.001366572680330965,0.0007235047669888907,0.0009475177648473655,0.0004510454393894121
-8.772887235295324,0.0013722087660248748,0.0007248410836585047,0.0009518979995903771,0.0004518420961046937
-8.7630078577781,0.0013779981128344894,0.0007261475882828423,0.000956530425653853,0.00045261588324533556
-8.753128480260875,0.0013838379398916014,0.0007274248650521968,0.000961350383346894,0.00045336680120247944
-8.743249102743649,0.0013896211083980533,0.0007286748358499946,0.0009662871384496087,0.0004540958084734257
-8.733369725226424,0.0013952394992527964,0.0007299007429469873,0.000971266039927469,0.0004548047980345592
-8.7234903477092,0.0014005874436228466,0.0007311070927800984,0.0009762108073339972,0.0004554965450987457
-8.713610970191976,0.0014055650982181156,0.0007322995623577764,0.0009810458759565563,0.0004561746278373694
-8.703731592674753,0.001410081658327342,0.0007334848709867206,0.0009856987258676326,0.00045684332349157876
-8.693852215157527,0.0014140583063488904,0.0007346706210839502,0.0009901021212031437,0.0004575074830664461
-8.683972837640304,0.0014174308014735888,0.0007358651127943553,0.0009941961887492618,0.00045817238847142714
-8.674093460123078,0.0014201516271060309,0.0007370771379425322,0.0009979302696501318,0.00045884359651964153
-8.664214082605854,0.0014221916262150429,0.0007383157594879557,0.0010012644851595657,0.0004595267746097862
-8.65433470508863,0.0014235410706607602,0.0007395900830995312,0.0010041709660786272,0.00046022753317490273
-8.644455327571405,0.0014242101281661998,0.00074090902770975,0.001006634706134128,0.00046095126008353226
-8.634575950054181,0.001424228709432805,0.0007422811019374834,0.0010086540111730314,0.0004617029621176762
-8.624696572536957,0.0014236456973557843,0.0007437141930854692,0.001010240528871399,0.0004624871184303143
-8.614817195019732,0.0014225275797617952,0.0007452153750245778,0.001011418856720993,0.0004633075505098647
-8.604937817502508,0.0014209565259578377,0.0007467907406888279,0.0010122257395147327,0.00046416731266162904
-8.595058439985282,0.0014190279650460648,0.0007484452641364084,0.0010127088804149447,0.0004650686063731427
-8.585179062468058,0.0014168477398662992,0.0007501826962112832,0.0010129254021162245,0.0004660127211815981
-8.575299684950833,0.001414528924065533,0.0007520054967913289,0.0010129400056449072,0.00046700000383063543
-8.56542030743361,0.0014121884007265398,0.0007539148054699145,0.0010128228841893958,0.0004680298566168878
-8.555540929916384,0.001409943308858678,0.0007559104513192548,0.0010126474571419636,0.0004691007649116096
-8.545661552399162,0.0014079074686069763,0.0007579910011681386,0.001012487995577095,0.000470210352928306
-8.535782174881936,0.0014061878971124277,0.0007601538446270703,0.0010124172139201284,0.0004713554659222782
-8.525902797364711,0.0014048815245138334,0.0007623953129530046,0.0010125039040335896,0.000472532276180323
-8.516023419847487,0.0014040722136811276,0.0007647108277946807,0.0010128106867322091,0.0004737364094145117
-8.506144042330263,0.0014038281780887124,0.0007670950749361087,0.0010133919524447108,0.00047496308753658726
-8.496264664813038,0.0014041998800497853,0.0007695421973841498,0.0010142920568819197,0.00047620728327909666
-8.486385287295814,0.0014052184767156545,0.0007720460015557019,0.0010155438299106275,0.0004774638817621531
-8.47650590977859,0.001406894864252265,0.0007746001699244642,0.0010171674460159078,0.00047872784389226084
-8.466626532261365,0.0014092193519707635,0.0007771984733040717,0.0010191696936551952,0.00047999436642875157
-8.456747154744141,0.0014121619784883007,0.0007798349759745464,0.0010215436682153513,0.00048125903366571675
-8.446867777226915,0.0014156734618497534,0.0007825042271065282,0.001024268900166696,0.00048251795594940136
-8.43698839970969,0.0014196867555808439,0.0007852014323900178,0.0010273119161776252,0.0004837678906743309
-8.427109022192466,0.0014241191635009935,0.0007879226004221212,0.0010306272174433156,0.0004850063419626495
-8.417229644675242,0.0014288749484030932,0.0007906646592262288,0.001034158646114998,0.00048623163591258924
-8.40735026715802,0.001433848353973562,0.000793425539242348,0.0010378410985182314,0.00048744296908214866
-8.397470889640793,0.001438926946079053,0.000796204220209508,0.0010416025325997893,0.0004886404287283258
-8.38759151212357,0.001443995169214921,0.0007990007405270289,0.001045366207709549,0.0004898249842235926
-8.377712134606345,0.001448938006827201,0.0008018161688901651,0.0010490530870946393,0.000490998449991204
-8.36783275708912,0.0014536446306218209,0.0008046525392139471,0.0010525843282207835,0.0004921634212102751
-8.357953379571896,0.0014580119239834867,0.0008075127510431974,0.00105588378279833,0.0004933231844114561
-8.348074002054672,0.0014619477682574768,0.0008104004387642793,0.0010588804279059185,0.000494481605886925
-8.338194624537447,0.0014653739877941788,0.0008133198139443564,0.0010615106512777241,0.000495643001548679
-8.328315247020223,0.001468228860108515,0.0008162754859997938,0.0010637203182298585,0.0004968119924641829
-8.318435869502999,0.0014704691109421251,0.0008192722671036475,0.001065466554094546,0.0004979933507592343
-8.308556491985772,0.001472071330024817,0.0008223149677653193,0.0010667191848420488,0.0004991918408896778
-8.298677114468548,0.0014730327614135097,0.0008254081898313681,0.001067461788903231,0.0005004120614362185
-8.288797736951324,0.0014733714418814973,0.0008285561237598803,0.0010676923253743285,0.0005016582925649975
-8.2789183594341,0.0014731256813217827,0.0008317623569028819,0.0010674233167811398,0.0005029343541209012
-8.269038981916877,0.001472352899875362,0.0008350296992004753,0.001066681578635174,0.000504243478986117
-8.25915960439965,0.0014711278568414485,0.0008383600321516147,0.0010655075020535249,0.0005055882058535744
-8.249280226882428,0.0014695403257318212,0.0008417541862015292,0.001063953909938702,0.0005069702949487198
-8.239400849365202,0.0014676922874796243,0.0008452118507921181,0.0010620845205347742,0.0005083906695028601
-8.229521471847978,0.0014656947292449856,0.0008487315202924873,0.0010599720648167936,0.0005098493849601277
-8.219642094330753,0.0014636641489779172,0.0008523104778890709,0.00105769611508303,0.0005113456270137845
-8.209762716813529,0.0014617188754960104,0.0008559448183098403,0.0010553406916053542,0.0005128777386442266
-8.199883339296305,0.0014599753199936731,0.0008596295090174407,0.0010529917212942757,0.000514443275399826
-8.19000396177908,0.0014585442774185742,0.0008633584882764832,0.0010507344274741314,0.0005160390872522995
-8.180124584261856,0.001457527394934368,0.0008671247973141815,0.0010486507322116276,0.0005176614244995215
-8.170245206744632,0.0014570139197660674,0.0008709207426942175,0.001046816752771801,0.0005193060644079978
-8.160365829227405,0.0014570778302350584,0.0008747380840408004,0.0010453004710111453,0.0005209684546095905
-8.150486451710181,0.0014577754419943787,0.0008785682414202519,0.0010441596495974121,0.0005226438687142894
-8.140607074192957,0.0014591435667292993,0.0008824025160323734,0.00104344006134482,0.0005243275691907319
-8.130727696675734,0.0014611982833528916,0.0008862323174100569,0.0010431740885693164,0.000526014972312201
-8.120848319158508,0.00146393436253349,0.0008900493900825229,0.0010433797378135436,0.0005277018098764093
-8.110968941641286,0.0014673253648441484,0.0008938460326391191,0.0010440601025944712,0.0005293842824858621
-8.10108956412406,0.0014713244115642484,0.0008976153023324276,0.0010452032927030775,0.0005310591994199089
-8.091210186606835,0.0014758656058634942,0.0009013511987814916,0.001046782834154167,0.0005327241005325246
-8.08133080908961,0.001480866061427839,0.0009050488209598883,0.0010487585289140366,0.0005343773561590347
-8.071451431572386,0.0014862284762049444,0.0009087044924659074,0.0010510777491802164,0.0005360182416935409
-8.061572054055162,0.0014918441714667958,0.0009123158510423386,0.0010536771270168526,0.0005376469842854916
-8.051692676537938,0.0014975965013724565,0.000915881899417056,0.0010564845876962553,0.0005392647799742204
-8.041813299020713,0.0015033645261441962,0.0009194030157326001,0.0010594216638674038,0.0005408737805069483
-8.031933921503489,0.0015090268332414985,0.0009228809230915642,0.0010624060187239153,0.0005424770500396435
-8.022054543986265,0.001514465385813986,0.0009263186190197233,0.001065354099271055,0.0005440784928711388
-8.012175166469039,0.0015195692764146023,0.00092972026690608,0.001068183836529471,0.0005456827542789569
-8.002295788951814,0.0015242382665096746,0.0009330910526730859,0.0010708173075056433,0.0005472950973812968
-7.992416411434591,0.001528385998670116,0.0009364370110292007,0.001073183274788463,0.0005489212597163391
-7.982537033917366,0.0015319427782775983,0.0009397648266191808,0.0010752195229692377,0.0005505672938829908
-7.972657656400143,0.0015348578348337567,0.0009430816161900814,0.0010768749173481343,0.0005522393971054211
-7.962778278882917,0.0015371009891089334,0.0009463946985015739,0.0010781111186828317,0.0005539437349505318
-7.952898901365693,0.0015386636709138549,0.0009497113591138529,0.0010789038985213576,0.0005556862646308245
-7.943019523848468,0.0015395592526417168,0.0009530386173660215,0.0010792440118885557,0.000557472563358068
-7.933140146331244,0.0015398226852765097,0.0009563830028120861,0.0010791375981086169,0.0005593076670742863
-7.9232607688140195,0.001539509445615172,0.0009597503481053403,0.0010786060951806697,0.0005611959245796616
-7.913381391296795,0.0015386938253151075,0.0009631456048290434,0.0010776856686499788,0.0005631408716113287
-7.903502013779572,0.00153746661335857,0.0009665726880706867,0.0010764261711117367,0.000565145128816843
-7.893622636262346,0.0015359322429586504,0.0009700343546561668,0.0010748896636005542,0.0005672103268302845
-7.883743258745122,0.0015342054911934963,0.0009735321189199171,0.001073148543937007,0.0005693370608203127
-7.873863881227897,0.0015324078341956001,0.0009770662087255472,0.0010712833399209242,0.0005715248759641986
-7.863984503710673,0.001530663572066889,0.0009806355631988444,0.0010693802359228377,0.0005737722843386065
-7.854105126193448,0.0015290958454705842,0.0009842378723358839,0.0010675284103305591,0.0005760768127368608
-7.844225748676224,0.0015278226698029315,0.0009878696573380633,0.001065817267415622,0.0005784350799545807
-7.8343463711590005,0.0015269531128356676,0.0009915263892499018,0.0010643336510427557,0.0005808429011613494
-7.824466993641774,0.0015265837377236213,0.000995202642268436,0.0010631591283654569,0.0005832954161248303
-7.814587616124551,0.0015267954254053943,0.0009988922769988782,0.0010623674299564249,0.0005857872373024252
-7.804708238607326,0.0015276506789172616,0.0010025886479782778,0.001062022127993831,0.0005883126131881313
-7.794828861090101,0.0015291914973442407,0.0010062848290135996,0.0010621746270699328,0.0005908656018188222
-7.784949483572877,0.0015314378894975764,0.0010099738493013518,0.0010628625323531983,0.0005934402490202654
-7.775070106055653,0.0015343870774844818,0.0010136489329377711,0.0010641084482925587,0.0005960307658195097
-7.765190728538429,0.0015380134187397568,0.0010173037342971038,0.001065919247386898,0.0005986316994719689
-7.755311351021203,0.0015422690524996125,0.0010209325618619914,0.001068285833958791,0.0006012380927484218
-7.74543197350398,0.0015470852538210652,0.0010245305834255983,0.001071183412046451,0.0006038456264933794
-7.735552595986754,0.0015523744558115062,0.0010280940061465531,0.0010745722507446475,0.0006064507409907084
-7.72567321846953,0.0015580328794390945,0.0010316202257021731,0.001078398924297058,0.0006090507323388758
-7.715793840952306,0.0015639436908272003,0.0010351079397358629,0.0010825979892686406,0.0006116438208259139
-7.705914463435081,0.001569980588913809,0.001038557221895988,0.0010870940468919196,0.0006142291891787108
-7.696035085917858,0.0015760117123318005,0.0010419695539882299,0.0010918041264384006,0.0006168069895146778
-7.686155708400632,0.001581903743789834,0.0010453478150673928,0.0010966403148107273,0.0006193783188163486
-7.676276330883408,0.0015875260834591592,0.0010486962276436227,0.0011015125496317774,0.000621945163749698
-7.666396953366183,0.0015927549601247495,0.001052020262523441,0.001106331487377619,0.0006245103166233273
-7.656517575848959,0.0015974773502480434,0.0010553265051120224,0.0011110113555640438,0.0006270772652072272
-7.646638198331734,0.0016015945805823715,0.001058622487221814,0.0011154726979293484,0.0006296500599672366
-7.63675882081451,0.001605025499429496,0.001061916489531618,0.0011196449247894997,0.0006322331629979383
-7.626879443297286,0.001607709114740257,0.0010652173207775662,0.001123468586364429,0.000634831283529168
-7.6170000657800605,0.0016096066136503007,0.0010685340805091136,0.0011268972955425062,0.0006374492053205155
-7.607120688262838,0.001610702697194911,0.0010718759127777448,0.001129899237172856,0.0006400916115297849
-7.597241310745612,0.0016110061852766403,0.0010752517584320096,0.0011324582140553826,0.0006427629127362793
-7.5873619332283875,0.0016105498697967366,0.001078670113752146,0.0011345741940958702,0.0006454670837144608
-7.577482555711163,0.0016093896174961095,0.0010821388029743607,0.0011362633389993518,0.0006482075142901371
-7.567603178193939,0.001607602747736011,0.0010856647718267914,0.0011375575110490047,0.0006509868791776857
-7.5577238006767145,0.0016052857334395805,0.0010892539085453285,0.001138503271295175,0.0006538070311060402
-7.547844423159489,0.001602551294979019,0.0010929108979711032,0.0011391603984809815,0.0006566689208115283
-7.537965045642267,0.0015995249762468398,0.0010966391132860042,0.0011395999736010067,0.000659572546629728
-7.5280856681250405,0.0015963413088650336,0.001100440548744214,0.0011399020887758534,0.0006625169354827159
-7.518206290607817,0.0015931396839279348,0.0011043157954510963,0.0011401532515450436,0.0006655001560617196
-7.508326913090592,0.0015900600603994302,0.00110826406086073,0.0011404435654704013,0.0006685193639795466
-7.4984475355733675,0.0015872386449742048,0.0011122832312610974,0.0011408637756493787,0.0006715708776446532
-7.488568158056143,0.0015848036796638507,0.0011163699751295928,0.001141502272237947,0.0006746502826215624
-7.478688780538918,0.0015828714705220493,0.0011205198839230853,0.0011424421470957972,0.0006777525613220441
-7.468809403021695,0.00158154278384495,0.0011247276456519423,0.001143758397238652,0.0006808722440472166
-7.458930025504469,0.0015808997250828971,0.0011289872455229615,0.0011455153648275858,0.0006840035766990308
-7.449050647987246,0.0015810032009057986,0.0011332921870498415,0.001147764496170128,0.0006871406999230456
-7.439171270470021,0.001581891046832465,0.0011376357263578872,0.0011505424927589867,0.000690277834051092
-7.429291892952796,0.0015835768821144468,0.0011420111119674358,0.0011538699151254525,0.0006934094639955158
-7.419412515435572,0.0015860497308047834,0.0011464118221498885,0.0011577502865097466,0.0006965305182135267
-7.409533137918348,0.001589274423846595,0.0011508317920111571,0.0011621697275752988,0.0006996365360127535
-7.399653760401124,0.0015931927723458815,0.0011552656227754666,0.0011670971370144985,0.0007027238178031198
-7.389774382883898,0.0015977254777191406,0.001159708766301245,0.0011724849155133913,0.0007057895534059511
-7.3798950053666745,0.001602774720908821,0.001164157678649997,0.0011782702136212938,0.0007088319241934652
-7.370015627849449,0.001608227351080047,0.0011686099375167096,0.001184376667225191,0.000711850175630255
-7.360136250332225,0.00161395857485196,0.0011730643194925248,0.0011907165690131939,0.0007148446576984971
-7.350256872815001,0.001619836030794149,0.0011775208344229407,0.0011971934100884576,0.0007178168316821081
-7.340377495297776,0.001625724121168507,0.0011819807155140699,0.0012037047141498338,0.0007207692428311442
-7.330498117780553,0.0016314884641337726,0.001186446365273706,0.0012101450768333224,0.0007237054594935557
-7.320618740263327,0.0016370003251553467,0.0011909212588149072,0.001216409316167053,0.000726629980353679
-7.310739362746103,0.0016421408863332041,0.0011954098074439072,0.001222395635911064,0.0007295481124223763
-7.300859985228878,0.0016468052168036075,0.0011999171867642,0.0012280087029221112,0.0007324658233507793
-7.290980607711654,0.001650905816161858,0.001204449134705096,0.0012331625416859204,0.0007353895724588019
-7.281101230194429,0.0016543756157422007,0.0012090117258953016,0.0012377831546994305,0.0007383261255547294
-7.271221852677205,0.0016571703391849856,0.0012136111296099923,0.0012418107853434273,0.0007412823591514254
-7.2613424751599815,0.0016592701435195843,0.0012182533591042991,0.0012452017509863027,0.0007442650600406954
-7.251463097642755,0.0016606804843796684,0.001222944020480296,0.0012479297869965964,0.000747280726358431
-7.241583720125532,0.0016614321732564697,0.00122768806931439,0.0012499868576899028,0.0007503353762532462
-7.231704342608307,0.00166158062012266,0.0012324895830863316,0.0012513834065428116,0.0007534343700603571
-7.221824965091082,0.0016612042805328325,0.0012373515570124208,0.001252148035746504,0.0007565822514864431
-7.211945587573858,0.0016604023516087567,0.0012422757301989214,0.0012523266228050317,0.0007597826127418319
-7.202066210056634,0.0016592917853530547,0.0012472624481258115,0.0012519808998448154,0.0007630379878309645
-7.192186832539409,0.0016580037097329475,0.0012523105663655647,0.0012511865380314176,0.0007663497773527618
-7.182307455022184,0.0016566793672372164,0.00125741739917867,0.0012500307954566926,0.0007697182071958339
-7.172428077504962,0.0016554656965069255,0.0012625787152383407,0.0012486098005520304,0.0007731423224692891
-7.1625486999877355,0.0016545106946605314,0.0012677887812724683,0.0012470255550716932,0.0007766200169206909
-7.152669322470511,0.0016539587056717247,0.0012730404529092722,0.0012453827495742566,0.0007801480969924409
-7.142789944953287,0.0016539457833532056,0.001278325310529267,0.001243785490837489,0.0007837223785909087
-7.132910567436062,0.0016545952760213005,0.0012836338364990295,0.0012423340435330095,0.0007873378136228588
-7.123031189918838,0.0016560137737930052,0.001288955628844654,0.001241121688685514,0.000790988642423101
-7.113151812401613,0.0016582875488614977,0.0012942796452488589,0.00124023179789541,0.0007946685673853544
-7.10327243488439,0.0016614796043251585,0.001299594470270725,0.001239735216148985,0.0007983709424407318
-7.093393057367164,0.0016656274286463745,0.0013048885979147261,0.0012396880364155924,0.0008020889725263659
-7.083513679849941,0.0016707415311592204,0.00131015072114928,0.0012401298374748245,0.0008058159168667177
-7.0736343023327155,0.0016768048098891731,0.0013153700197037644,0.001241082441835609,0.0008095452897624795
-7.063754924815491,0.0016837727770472903,0.001320536437474713,0.0012425492347104153,0.0008132710526513817
-7.053875547298267,0.001691574640716103,0.0013256409411392758,0.0012445150672224267,0.0008169877914697734
-7.043996169781042,0.0017001152143016423,0.0013306757521082458,0.001246946748973406,0.0008206908737960674
-7.034116792263819,0.0017092775991269843,0.0013356345447277725,0.0012497941162780961,0.0008243765808831128
-7.024237414746593,0.0017189265609225798,0.0013405126046434615,0.0012529916444466978,0.0008280422104672989
-7.0143580372293695,0.0017289124987044649,0.0013453069424338919,0.0012564605549538277,0.0008316861471535532
-7.004478659712144,0.0017390758853425199,0.0013500163589744247,0.001260111352814626,0.0008353078981891317
-6.99459928219492,0.0017492520436213463,0.0013546414604565554,0.001263846715398383,0.0008389080935238097
-6.9847199046776955,0.0017592761102989516,0.001359184622525779,0.0012675646427974727,0.000842488450175733
-6.974840527160471,0.0017689880339450718,0.0013636499045560795,0.0012711617709911976,0.0008460517020459351
-6.964961149643248,0.0017782374504328791,0.0013680429166114247,0.0012745367438004602,0.0008496014974148892
-6.955081772126022,0.001786888282944332,0.0013723706430977685,0.0012775935370836643,0.0008531422673773162
-6.945202394608798,0.0017948229211683718,0.0013766412284459371,0.0012802446299903635,0.0008566790693944179
-6.935323017091573,0.001801945846795537,0.0013808637313356279,0.0012824139222123944,0.0008602174109365461
-6.925443639574349,0.001808186589082325,0.0013850478549453545,0.0012840393040672539,0.0008637630588288176
-6.915564262057124,0.0018135019146649533,0.0013892036614526347,0.0012850747965431756,0.000867321840376715
-6.9056848845399,0.001817877179329963,0.0013933412794982438,0.0012854921919596973,0.0008708994426233706
-6.8958055070226765,0.0018213267953679114,0.0013974706135429994,0.0012852821410883003,0.0008745012161656666
-6.88592612950545,0.0018238937956509067,0.001401601063986852,0.0012844546501187934,0.00087813198982969
-6.876046751988227,0.0018256485038215316,0.0014057412665802143,0.0012830389690435511,0.0008817959021807561
-6.866167374471002,0.0018266863480825878,0.0014098988590553517,0.001281082872460034,0.0008854962553287946
-6.856287996953777,0.001827124883143459,0.0014140802820505663,0.0012786513526813882,0.0008892353958019893
-6.846408619436553,0.0018271001100605532,0.001418290620326907,0.0012758247639763638,0.0008930146264211337
-6.836529241919329,0.0018267622061985212,0.001422533489010468,0.0012726964739511071,0.0008968341521402463
-6.826649864402103,0.0018262707966220642,0.0014268109681811547,0.0012693700941778872,0.000900693061755368
-6.816770486884879,0.0018257899132812087,0.0014311235876060804,0.0012659563754598778,0.0009045893462563027
-6.806891109367656,0.001825482798889193,0.0014354703618391414,0.001262569864368676,0.0009085199534404359
-6.79701173185043,0.0018255067180505122,0.0014398488743180109,0.0012593254253292449,0.0009124808772598265
-6.787132354333206,0.0018260079387813872,0.0014442554075449463,0.0012563347375141457,0.0009164672792685056
-6.777252976815982,0.0018271170430246197,0.0014486851149778817,0.0012537028767547055,0.0009204736385110473
-6.767373599298757,0.0018289447152189588,0.00145313222893865,0.0012515250907614284,0.0009244939252784375
-6.757494221781533,0.001831578143706742,0.001457590297698428,0.0012498838699833157,0.0009285217933819497
-6.747614844264308,0.0018350781511841032,0.0014620524439725364,0.0012488464078366306,0.0009325507849849947
-6.737735466747085,0.0018394771480698387,0.0014665116363679434,0.001248462531810944,0.0009365745416062716
-6.727856089229859,0.0018447779772814599,0.0014709609649089963,0.0012487631727372266,0.0009405870146790113
-6.717976711712635,0.0018509536912344863,0.00147539391162452,0.0012497594224595608,0.0009445826690284656
-6.70809733419541,0.0018579482727883016,0.0014798046073271603,0.0012514422120807652,0.000948556672814347
-6.698217956678186,0.0018656782822480387,0.001484188066140531,0.0012537826231458855,0.0009525050678717513
-6.688338579160962,0.001874035383331431,0.0014885403900281088,0.001256732824483537,0.0009564249149615346
-6.6784592016437365,0.0018828896731341567,0.0014928589365193609,0.0012602276072783297,0.0009603144091920101
-6.668579824126514,0.0018920937154662072,0.0014971424439938126,0.0012641864722254142,0.0009641729617751495
-6.658700446609288,0.0019014871542947104,0.0015013911102270024,0.0012685162046186093,0.0009680012453046721
-6.648821069092064,0.0019109017651491036,0.0015056066213914956,0.0012731138578256289,0.0009718012008589901
-6.638941691574839,0.001920166787826576,0.001509792130284926,0.0012778700519924372,0.0009755760064044317
-6.629062314057615,0.001929114374065186,0.001513952184185941,0.001282672484753276,0.0009793300071673158
-6.6191829365403905,0.001937584979348891,0.0015180926043565695,0.0012874095432102157,0.0009830686098201038
-6.609303559023165,0.0019454325288488549,0.0015222203207750037,0.0012919739030711277,0.0009867981434506074
-6.599424181505943,0.001952529193681063,0.0015263431671363415,0.0012962660003818917,0.0009905256913188753
-6.589544803988717,0.001958769625013006,0.0015304696424643335,0.0013001972651355213,0.0009942588983216788
-6.579665426471493,0.001964074509743647,0.0015346086467827383,0.001303693012730341,0.0009980057598507517
-6.569786048954268,0.001968393332035428,0.0015387691991749736,0.0013066948999479052,0.0010017743983239545
-6.5599066714370435,0.001971706249263845,0.0015429601471766336,0.001309162865139374,0.0010055728340697288
-6.550027293919819,0.001974025018233621,0.0015471898767866693,0.0013110764886253015,0.001009408757441544
-6.540147916402595,0.00197539293694203,0.0015514660324276643,0.001312435727042825,0.0010132893090242989
-6.530268538885371,0.0019758837978447745,0.0015557952559411446,0.0013132609953565857,0.0010172208745686943
-6.520389161368145,0.0019755998795339194,0.0015601829531664592,0.0013135925904636254,0.0010212089008592414
-6.510509783850922,0.0019746690340093293,0.0015646330958474686,0.001313489471539482,0.0010252577380997715
-6.500630406333697,0.0019732409553536966,0.0015691480655537055,0.0013130274324100939,0.001029370513606051
-6.490751028816472,0.0019714827417088633,0.0015737285450345972,0.0013122967210747244,0.0010335490406528291
-6.480871651299248,0.0019695738851586756,0.0015783734609748456,0.0013113991789873432,0.0010377937652612096
-6.470992273782024,0.0019677008427307,0.0015830799805418047,0.0013104449887035073,0.0010421037525645848
-6.4611128962648,0.0019660513556238046,0.0015878435624495785,0.0013095491310543966,0.0010464767131927093
-6.451233518747574,0.0019648086925006473,0.0015926580615724171,0.0013088276631609405,0.0010509090689010802
-6.4413541412303505,0.001964145995946108,0.0015975158844636975,0.0013083939345501319,0.0010553960554839817
-6.431474763713125,0.0019642209088646155,0.0016024081915398353,0.0013083548616452275,0.0010599318598811934
-6.421595386195901,0.0019651706497085435,0.001607325140210236,0.0013088073793788633,0.001064509787355404
-6.411716008678677,0.0019671076922258284,0.0016122561619323931,0.001309835184136512,0.0010691224537116113
-6.401836631161452,0.0019701161872674906,0.001617190265076062,0.0013115058733056194,0.0010737619967794685
-6.391957253644227,0.0019742492416595153,0.001622116354637907,0.0013138685751480838,0.0010784203008075287
-6.382077876127003,0.0019795271428956294,0.0016270235592744458,0.001316952147365497,0.0010830892270424783
-6.372198498609779,0.001985936589262791,0.0016319015558464872,0.0013207640055756301,0.0010877608435980468
-6.362319121092554,0.0019934309538611338,0.0016367408816909891,0.0013252896229637642,0.0010924276477624329
-6.35243974357533,0.002001931578801662,0.0016415332251679695,0.0013304927217698142,0.0010970827741481257
-6.342560366058105,0.002011330063653568,0.0016462716856501217,0.001336316155118239,0.0011017201825457143
-6.332680988540881,0.0020214914809883757,0.0016509509950241924,0.0013426834562428414,0.0011063348199891812
-6.322801611023657,0.00203225842260494,0.0016555676939171674,0.0013495010105156028,0.0011109227523537807
-6.3129222335064314,0.002043455753654334,0.0016601202572236688,0.001356660786117785,0.0011154812617633855
-6.303042855989208,0.0020548959292478134,0.0016646091650400962,0.0013640435407355491,0.001120008907152022
-6.293163478471983,0.0020663847099611976,0.0016690369167705428,0.0013715224065066242,0.0011245055464707068
-6.283284100954758,0.00207772709952597,0.0016734079878962388,0.001378966742481221,0.0011289723202197316
-6.273404723437534,0.0020887333203653668,0.0016777287306524035,0.0013862461351262813,0.0011334115971808954
-6.26352534592031,0.002099224640747184,0.0016820072215675552,0.0013932344215734315,0.0011378268843866314
-6.253645968403085,0.002109038871278332,0.0016862530604489982,0.0013998136092225446,0.0011422227044570552
-6.24376659088586,0.002118035358151256,0.001690477126881498,0.0014058775673834012,0.0011466044444277167
-6.233887213368638,0.0021260993156999855,0.0016946913016095593,0.0014113353734743117,0.0011509781810493348
-6.2240078358514115,0.0021331453609717667,0.0016989081612441281,0.0014161142060480217,0.0011553504882394873
-6.214128458334187,0.0021391201375677146,0.0017031406555503784,0.0014201616909648438,0.0011597282328836035
-6.204249080816963,0.002144003944189815,0.0017074017770962683,0.0014234476232797566,0.0011641183655028428
-6.1943697032997385,0.0021478113142919747,0.0017117042332674927,0.0014259650070485655,0.0011685277124201584
-6.184490325782514,0.002150590525997185,0.001716060130563204,0.001427730375985125,0.0011729627759598724
-6.174610948265289,0.002152422054998898,0.001720480680693544,0.0014287833807842384,0.0011774295489142823
-6.164731570748066,0.0021534160164489976,0.001724975937303871,0.001429185651529921,0.001181933349013235
-6.15485219323084,0.0021537086738088744,0.0017295545711857076,0.0014290189669567631,0.0011864786784556076
-6.144972815713617,0.00215345812228073,0.0017342236906181287,0.0014283827839458338,0.0011910691127273339
-6.1350934381963915,0.0021528392808100746,0.0017389887120661152,0.0014273912015800908,0.001195707221965821
-6.125214060679167,0.002152038348901203,0.0017438532848759762,0.001426169451926086,0.0012003945270666408
-6.115334683161943,0.0021512469019065003,0.0017488192719145143,0.0014248500256452512,0.0012051314915991185
-6.105455305644718,0.00215065581045613,0.0017538867863387706,0.0014235685522660441,0.0012099175494394345
-6.095575928127495,0.0021504491758951513,0.0017590542829248532,0.0014224595638720268,0.0012147511668798602
-6.085696550610269,0.0021507984737576705,0.0017643187006701525,0.0014216522749705023,0.0012196299368677512
-6.0758171730930455,0.002151857091410936,0.0017696756517801416,0.0014212665120671708,0.00122455070200306
-6.06593779557582,0.002153755434193733,0.0017751196506965044,0.0014214089221060364,0.00122950970201108
-6.056058418058596,0.0021565967570100564,0.0017806443755768817,0.0014221695813913964,0.001234502740636992
-6.046179040541372,0.00216045385593224,0.001786242953624121,0.0014236191142506195,0.001239525366304763
-6.036299663024147,0.002165366727613356,0.0017919082609304075,0.0014258064157504158,0.0012445730604643884
-6.026420285506924,0.0021713412740203297,0.0017976332270588057,0.001428757053819105,0.0012496414273311866
-6.016540907989698,0.0021783490971290865,0.0018034111344594692,0.0014324724056175263,0.0012547263787057628
-6.006661530472474,0.0021863283937864544,0.0018092359030007625,0.0014369295596730995,0.0012598243077533511
-5.996782152955249,0.0021951859260337155,0.0018151023503948224,0.001442081991778985,0.0012649322460100377
-5.986902775438025,0.0022048000078939054,0.0018210064200835869,0.0014478609977734613,0.001270047998458011
-5.9770233979208,0.0022150244170490146,0.0018269453692138504,0.001454177842770282,0.0012751702522534832
-5.967144020403576,0.002225693110001916,0.0018329179106214223,0.0014609265630050824,0.0012802986555751823
-5.957264642886351,0.00223662559320101,0.0018389243042376833,0.0014679873359007777,0.001285433864059233
-5.947385265369126,0.002247632781037059,0.0018449663949656613,0.0014752303149230665,0.001290577553365528
-5.937505887851903,0.002258523155320002,0.0018510475958090932,0.0014825198108976748,0.0012957323975459375
-5.927626510334678,0.002269109030340033,0.00185717281680744,0.0014897186891848825,0.0013009020140193847
-5.917747132817453,0.0022792127232875506,0.001863348342090045,0.0014966928448771149,0.0013060908770658746
-5.907867755300229,0.0022886724318081438,0.0018695816590429703,0.0015033156142313774,0.001311304202794838
-5.897988377783005,0.002297347628784845,0.0018758812451428555,0.0015094719820624076,0.0013165478094886627
-5.888109000265779,0.0023051237988283373,0.0018822563193885873,0.0015150624497348338,0.0013218279580389375
-5.878229622748555,0.002311916361006985,0.0018887165664236913,0.001520006438645219,0.001327151177854056
-5.868350245231332,0.002317673647445171,0.0018952718423375912,0.0015242451173048126,0.0013325240841005684
-5.858470867714106,0.002322378836806406,0.001901931871747514,0.00152774355802674,0.0013379531924309711
-5.848591490196882,0.0023260507744363437,0.0019087059460595,0.0015304921491419645,0.001343444737437716
-5.838712112679658,0.0023287436460642614,0.0019156026327911383,0.0015325072121336793,0.001349004500953863
-5.828832735162433,0.0023305455083362666,0.0019226295054948525,0.001533830797233351,0.001354637655998543
-5.818953357645209,0.0023315757159468836,0.0019297929031737836,0.0015345296572673098,0.0013603486316502299
-5.809073980127984,0.002331981320577596,0.001937097727137333,0.0015346934248977294,0.0013661410034392905
-5.799194602610761,0.002331932550124859,0.0019445472820447196,0.0015344320442509387,0.001372017413005435
-5.789315225093535,0.002331617506723929,0.0019521431664549348,0.0015338725312580744,0.001377979519792865
-5.779435847576311,0.002331236247890566,0.0019598852166008685,0.0015331551593154493,0.0013840279864875682
-5.7695564700590865,0.002330994435851588,0.0019677715053694807,0.0015324291851642941,0.0013901624987719594
-5.759677092541862,0.00233109675514215,0.001975798396670052,0.0015318482458376982,0.0013963818188188295
-5.749797715024638,0.002331740307286212,0.001983960653550529,0.0015315655683448622,0.0014026838708068043
-5.7399183375074125,0.00233310819354472,0.001992251596652826,0.0015317291413628187,0.0014090658556508554
-5.73003895999019,0.0023353634921882303,0.0020006633079228653,0.0015324770000256607,0.0014155243911395088
-5.720159582472964,0.0023386438256423245,0.0020091868729810785,0.001533932773154279,0.001422055672788585
-5.71028020495574,0.0023430566954598126,0.002017812654247588,0.0015362016346557692,0.0014286556499889603
-5.700400827438515,0.002348675739918696,0.002026530585863116,0.001539366789881858,0.0014353202114676033
-5.690521449921291,0.002355538040810281,0.002035330480671414,0.001543486611426596,0.001442045373716385
-5.6806420724040665,0.0023636425735438886,0.002044202339074439,0.0015485925200150429,0.0014488274658845312
-5.670762694886841,0.0023729498590382993,0.002053136649438547,0.001554687682962319,0.0014556633046848588
-5.660883317369619,0.0023833828381188403,0.0020621246699411063,0.0015617465782722115,0.0014625503531302052
-5.651003939852393,0.002394828950459561,0.002071158682281553,0.0015697154451211766,0.001469486857387727
-5.641124562335169,0.002407143361737004,0.0020802322085405676,0.001578513614518075,0.0014764719567007235
-5.631245184817944,0.002420153245797384,0.0020893401836136138,0.0015880356857224404,0.0014835057621602117
-5.6213658073007196,0.0024336629944770086,0.0020984790770529863,0.0015981544879009213,0.0014905894010858612
-5.611486429783495,0.0024474601973402074,0.002107646959764934,0.0016087247408322115,0.0014977250248671531
-5.601607052266271,0.002461322208015201,0.0021168435127927256,0.0016195873065610897,0.0015049157792866932
-5.591727674749046,0.0024750230938423994,0.002126069977298817,0.0016305739039255312,0.0015121657375608555
-5.581848297231821,0.0024883407518900367,0.0021353290467975065,0.001641512143033102,0.0015194797975498875
-5.571968919714598,0.002501063967498388,0.0021446247046039884,0.0016522307249693475,0.0015268635457710228
-5.562089542197373,0.0025129991916687778,0.0021539620113124277,0.0016625646462681035,0.0015343230919559838
-5.552210164680148,0.0025239768208448767,0.002163346848816798,0.0016723602455714023,0.001541864878892454
-5.542330787162924,0.002533856776779648,0.002172785628905572,0.0016814799341823758,0.0015494954731451352
-5.5324514096457,0.0025425332048258334,0.002182284975726605,0.001689806460128733,0.0015572213429375786
-5.522572032128474,0.0025499381355411008,0.0021918513924065095,0.0016972465693619284,0.0015650486299681808
-5.51269265461125,0.0025560439861454327,0.0022014909227672233,0.001703733944733437,0.0015729829222157756
-5.502813277094027,0.002560864814160411,0.0022112088194048856,0.0017092313256223148,0.0015810290348519094
-5.492933899576801,0.002564456274377194,0.002221009229350709,0.0017137317351495348,0.00158919080621497
-5.483054522059577,0.0025669142709535326,0.002230894908136114,0.0017172587698264295,0.0015974709154197289
-5.473175144542353,0.0025683723376389096,0.002240866972325596,0.0017198659346306536,0.0016058707275855705
-5.463295767025128,0.0025689978195894622,0.0022509246994994957,0.0017216350368099368,0.0016143901718853179
-5.453416389507903,0.002568986968656652,0.002261065383277109,0.0017226736804358044,0.001623027656667819
-5.443537011990679,0.002568559099203816,0.0022712842493283537,0.0017231119328060946,0.0016317800248207264
-5.433657634473455,0.0025679499822674375,0.0022815744364595445,0.0017230982594622086,0.0016406425513486463
-5.42377825695623,0.0025674046812486687,0.0022919270448516675,0.0017227948489110733,0.0016496089838833484
-5.413898879439006,0.002567170051433924,0.0023023312514202842,0.0017223724674490179,0.0016586716255562206
-5.404019501921781,0.0025674871378699262,0.0023127744901398116,0.0017220050010733825,0.001667821458389058
-5.394140124404557,0.002568583711001255,0.0023232426930787373,0.0017218638518479454,0.0016770483041376426
-5.384260746887333,0.0025706671768282964,0.0023337205859121314,0.0017221123628734798,0.001686341018391697
-5.3743813693701075,0.0025739180881686184,0.0023441920298576057,0.001722900445965231,0.001695687712730546
-5.364501991852885,0.0025784844661915452,0.0023546404003992236,0.001724359582234453,0.0017050759988875988
-5.354622614335659,0.0025844771172209126,0.0023650489918530236,0.0017265983550517718,0.0017144932482153776
-5.344743236818434,0.002591966099599872,0.002375401435852003,0.0017296986606944436,0.0017239268592869803
-5.33486385930121,0.002600978460074204,0.002385682121201247,0.0017337127216578909,0.00173336452623371
-5.324984481783986,0.0026114973197780052,0.0023958766023195657,0.0017386610048533786,0.0017427945004096293
-5.315105104266761,0.0026234623476924937,0.0024059719836329566,0.0017445311192487635,0.0017522058381914925
-5.305225726749536,0.0026367716157317178,0.002415957267838168,0.0017512777389325207,0.0017615886281600796
-5.295346349232314,0.002651284785739243,0.00242582365687743,0.0017588235657593884,0.0017709341915516305
-5.2854669717150875,0.0026668275360673907,0.002435564795754534,0.0017670613148541502,0.0017802352506952005
-5.275587594197864,0.002683197095392733,0.0024451769509205344,0.001775856674003309,0.0017894860611363979
-5.265708216680639,0.002700168715307696,0.0024546591168392905,0.001785052158615584,0.0017986825042581958
-5.2558288391634145,0.0027175028821708304,0.002464013046432478,0.0017944717550855572,0.001807822138409749
-5.24594946164619,0.0027349530437425105,0.002473243203359154,0.0018039262212742075,0.0018169042078052238
-5.236070084128965,0.002752273608095301,0.0024823566364174767,0.0018132188908229975,0.001825929609716902
-5.226190706611742,0.0027692279618168622,0.002491362778715877,0.0018221518122234894,0.0018349008217191628
-5.216311329094516,0.0027855962519873004,0.0025002731765539537,0.0018305320410639335,0.0018438217919033873
-5.206431951577293,0.002801182681978735,0.002509101155130371,0.0018381778985200772,0.0018526977960410932
-5.1965525740600675,0.0028158220846570955,0.0025178614301658315,0.001844925007666422,0.001861535266590224
-5.186673196542843,0.002829385557724159,0.002526569676254147,0.0018506319251343217,0.001870341599189009
-5.176793819025619,0.0028417849740873533,0.00253524206415532,0.0018551851953458483,0.0018791249428396222
-5.1669144415083945,0.002852976214475463,0.002543894780299021,0.0018585036713041605,0.001887893980333918
-5.157035063991169,0.002862961008966331,0.0025525435424161276,0.001860541965639488,0.0018966577056056212
-5.147155686473945,0.0028717873174744805,0.0025612031254603775,0.001861292921345707,0.0019054252046055405
-5.1372763089567215,0.002879548225193217,0.00256988691178733,0.0018607890189717485,0.0019142054459934635
-5.127396931439496,0.002886379376086783,0.00257860647894979,0.0018591026688335177,0.0019230070874348168
-5.117517553922272,0.002892455014272988,0.002587371237439256,0.00185634536840675,0.00193183830260094
-5.107638176405048,0.002897982748065615,0.0025961881293038846,0.0018526657392597373,0.0019407066331243146
-5.097758798887823,0.0029031971930913903,0.002605061396820969,0.00184824648986373,0.0019496188687849513
-5.087879421370598,0.0029083526879355934,0.002613992428370883,0.0018433003832412688,0.0019585809581362155
-5.078000043853374,0.0029137153069617064,0.0026229796863858337,0.0018380653168311677,0.001967597950655925
-5.06812066633615,0.002919554419280676,0.00263201871982247,0.001832798649202863,0.0019766739703712894
-5.058241288818925,0.0029261340594551456,0.0026411022610809674,0.0018277709295859963,0.0019858122197946933
-5.048361911301701,0.002933704383846644,0.002650220404765666,0.0018232592049202193,0.0019950150119607364
-5.038482533784476,0.0029424934861840943,0.00265936086320594,0.0018195400907057625,0.002004283827410545
-5.028603156267252,0.002952699836912671,0.0026685092913317386,0.0018168828000462273,0.002013619392160659
-5.018723778750028,0.002964485593353236,0.0026776496713725607,0.0018155423256023266,0.0020230217720493644
-5.008844401232802,0.0029779710021741583,0.0026867647460132944,0.0018157529658382795,0.0020324904783962715
-4.998965023715579,0.0029932300828582467,0.0026958364871272414,0.0018177223758958786,0.0020420245796572483
-4.989085646198354,0.0030102877417440533,0.002704846586089736,0.001821626309220684,0.002051622813715548
-4.9792062686811285,0.003029118421987415,0.0027137769509654433,0.001827604194898008,0.0020612836956223624
-4.969326891163905,0.003049646346814056,0.002722610195608689,0.001835755672468155,0.0020710056159794427
-4.959447513646681,0.003071747363176279,0.002731330105903153,0.001846138177179467,0.0020807869257289395
-4.949568136129456,0.0030952523419922884,0.0027399220690179395,0.0018587656394521432,0.002090626003859578
-4.939688758612231,0.003119952041116012,0.002748373452627379,0.0018736083292587948,0.0021005213054259824
-4.929809381095008,0.0031456032896884155,0.0027566739225284376,0.0018905938446363026,0.00211047138827589
-4.919930003577782,0.003171936309058467,0.0027648156889216033,0.0019096092100964659,0.0021204749179498973
-4.910050626060557,0.003198662947485749,0.0027727936737720173,0.0019305040208463446,0.0021305306513193195
-4.900171248543334,0.0032254855745726028,0.002780605594045327,0.0019530945387804918,0.0021406374006163313
-4.890291871026109,0.0032521063579139383,0.0027882519581737806,0.0019771686216820826,0.0021507939805438248
-4.880412493508885,0.0032782366295836846,0.0027957359757466156,0.002002491344015155,0.0021609991420879346
-4.87053311599166,0.0033036060443893704,0.0028030633830829405,0.0020288111514866047,0.002171251497454923
-4.8606537384744355,0.0033279712355560476,0.0028102421899250155,0.002055866377884698,0.00218154944118098
-4.850774360957211,0.0033511236866567424,0.002817282354934372,0.002083391946731434,0.0021918910728889163
-4.840894983439987,0.003372896560828518,0.00282419539987819,0.0021111260772713135,0.0022022741273672306
-4.8310156059227625,0.003393170259020416,0.0028309939743190854,0.0021388168191848037,0.002212695917609427
-4.821136228405538,0.0034118765172842457,0.002837691384178383,0.002166228247965057,0.0022231532961684447
-4.811256850888314,0.0034290008978373663,0.002844301098711028,0.0021931461678216402,0.002233642639654817
-4.8013774733710886,0.0034445835784040198,0.0028508362511421477,0.0022193831856560935,0.002244159860449203
-4.791498095853864,0.0034587183976845567,0.002857309148476957,0.0022447830425992737,0.00225470044873043
-4.78161871833664,0.00347155017001122,0.0028637308057667442,0.002269224112834084,0.002265259546767798
-4.7717393408194155,0.0034832703376267236,0.002870110519429445,0.0022926220073661552,0.002275832056127392
-4.761859963302191,0.003494111082767917,0.002876455493071697,0.002314931246816288,0.002286412777039287
-4.751980585784967,0.0035043380721640166,0.0028827705277047044,0.00233614599663502,0.002296996577713997
-4.7421012082677425,0.0035142420519868422,0.0028890577863030474,0.0023562998840094148,0.002307578589933997
-4.732221830750517,0.003524129550261468,0.0028953166404132877,0.00237546494274347,0.0023181544258336316
-4.722342453233293,0.0035343129749087383,0.0029015436040133805,0.0023937497541572862,0.0023287204094722957
-4.712463075716069,0.0035451004179124744,0.002907732357162354,0.002411296873444857,0.002339273815653965
-4.702583698198844,0.0035567854887351234,0.0029138738592111055,0.0024282796456585377,0.002349813107500147
-4.69270432068162,0.0035696375025817545,0.00291995654858658,0.00244489852881289,0.0023603381635868264
-4.682824943164396,0.003583892341200016,0.002925966623465049,0.0024613770473963415,0.002370850485046155
-4.672945565647171,0.0035997442857848855,0.0029318883951318852,0.0024779575035633688,0.002381353372938863
-4.663066188129947,0.003617339093650863,0.002937704703529945,0.0024948965695398956,0.0023918520664428008
-4.653186810612722,0.003636768553466033,0.0029433973825318104,0.0025124608795088726,0.0024023538329849617
-4.643307433095497,0.0036580667090399645,0.0029489477608605976,0.002530922726745084,0.0024128680023660152
-4.633428055578273,0.0036812078903054966,0.002954337183415472,0.00255055595869693,0.002423405938173609
-4.623548678061049,0.0037061066337475343,0.0029595475370348336,0.0025716321435148917,0.0024339809413277797
-4.613669300543824,0.0037326195148977793,0.0029645617645116962,0.002594417063254635,0.0024446080824122485
-4.6037899230266,0.0037605488544475993,0.002969364350936216,0.0026191675661420156,0.0024553039614726613
-4.593910545509376,0.003789648199011936,0.0029739417672094925,0.00264612879022273,0.0024660863961514807
-4.58403116799215,0.003819629419491319,0.0029782828567939284,0.0026755317478678407,0.00247697404131661
-4.574151790474926,0.003850171216259245,0.002982379153439594,0.0027075912424802664,0.0024879859456586797
-4.564272412957702,0.0038809287727622774,0.0029862251196677747,0.0027425040695744874,0.002499141053008625
-4.554393035440477,0.003911544259206134,0.0029898182981783236,0.0027804474417308794,0.0025104576582898434
-4.544513657923253,0.00394165785712673,0.0029931593709681633,0.0028215775646380226,0.0025219528299959782
-4.534634280406029,0.0039709189549614445,0.002996252123762847,0.0028660282869978106,0.00253364181280798
-4.524754902888804,0.003998997154973995,0.002999103316248444,0.00291390974389569,0.0025455374253697577
-4.514875525371579,0.004025592733550901,0.003001722461497583,0.0029653069186277177,0.002557649469275822
-4.504996147854355,0.00405044621001323,0.003004121520783894,0.0030202780547995416,0.002569984165941938
-4.49511677033713,0.004073346703459902,0.003006314522626232,0.0030788528658498957,0.002582543638197672
-4.485237392819906,0.004094138792087285,0.0030083171172769685,0.0031410305052985386,0.0025953254531375634
-4.475358015302682,0.004112727633997226,0.0030101460799331764,0.0032067772848477613,0.0026083222419890253
-4.465478637785457,0.004129082161357163,0.0030118187776011205,0.0032760241507190997,0.0026215214115082024
-4.455599260268233,0.004143236219397748,0.003013352615771047,0.003348663958009493,0.0026349049597224525
-4.445719882751009,0.0041552875862530675,0.003014764481780564,0.003424548609664783,0.0026484494067368284
-4.4358405052337835,0.004165394877139572,0.0030160702019775684,0.003503486157588019,0.00266212584886203
-4.425961127716559,0.004173772404657687,0.003017284029486638,0.0035852379893243362,0.00267590014156491
-4.416081750199335,0.004180683133986155,0.0030184181785846962,0.003669516251506731,0.0026897332137620815
-4.4062023726821105,0.00418642993520588,0.0030194824203820655,0.003755981681493235,0.0027035815128528726
-4.396322995164886,0.004191345392935425,0.0030204837527637906,0.0038442420384792613,0.0027173975767056167
-4.386443617647662,0.004195780483894225,0.003021426155380978,0.003933851335459964,0.002731130725660003
-4.376564240130437,0.004200092474290981,0.003022310438000015,0.004024310081312486,0.002744727864576435
-4.366684862613212,0.004204632419549089,0.003023134187748744,0.004115066738688814,0.002758134382136976
-4.356805485095988,0.004209732667774035,0.003023891817869776,0.004205520596537787,0.0027712951320612096
-4.3469261075787635,0.004215694774695587,0.003024574717545256,0.004295026236836494,0.002784155478715486
-4.337046730061539,0.004222778231270452,0.003025171499331342,0.0043828997524125845,0.0027966623878256775
-4.327167352544315,0.004231190385650879,0.003025668337780114,0.0044684268377753415,0.0028087655416983797
-4.3172879750270905,0.004241077909314989,0.0030260493900674677,0.004550872837327795,0.0028204184575455374
-4.307408597509866,0.004252520113562098,0.003026297286924952,0.004629494786668633,0.0028315795872082233
-4.297529219992641,0.0042655243685866505,0.0030263936800155994,0.004703555433356854,0.0028422133767858847
-4.287649842475417,0.004280023814427047,0.003026319830117074,0.004772339165168017,0.0028522912653801253
-4.277770464958192,0.004295877483178349,0.003026057219182888,0.004835169717645124,0.0028617926033234404
-4.267891087440968,0.004312872876977695,0.003025588168535809,0.004891429470367213,0.0028707054718352695
-4.258011709923744,0.004330730968792817,0.0030248964451819248,0.004940580084490644,0.0028790273879696865
-4.248132332406519,0.00434911351528343,0.0030239678384792416,0.004982184174361546,0.0028867658809207304
-4.238252954889295,0.004367632495498822,0.003022790690195066,0.0050159276553714514,0.0028939389281554782
-4.2283735773720705,0.004385861418244311,0.003021356362268696,0.005041642359974855,0.0029005752423712132
-4.218494199854845,0.004403348176990554,0.0030196596283737134,0.005059328476068076,0.0029067144028412217
-4.208614822337621,0.004419629076237934,0.003017698977543608,0.005069176327389185,0.0029124068272482597
-4.198735444820397,0.004434243609247337,0.0030154768206734,0.005071586996333094,0.0029177135825375167
-4.188856067303172,0.004446749535463268,0.003012999593509902,0.005067191275407222,0.0029227060355955306
-4.178976689785948,0.004456737788072143,0.00301027775276406,0.005056866436330963,0.0029274653466356076
-4.169097312268724,0.00446384673863209,0.0030073256650763724,0.005041750314323492,0.0029320818100180934
-4.159217934751499,0.0044677753570236695,0.0030041613917024803,0.005023252230913601,0.002936654048847474
-4.149338557234274,0.0044682948308791244,0.003000806374811831,0.005003060309338683,0.0029412880710781666
-4.13945917971705,0.00446525824868504,0.0029972850341727633,0.0049831447833594104,0.0029460961960551947
-4.129579802199825,0.004458608003786384,0.0029936242855900987,0.004965756949655372,0.0029511958614586767
-4.119700424682601,0.004448380641220399,0.002989852994745467,0.004953423476632329,0.002956708321569043
-4.109821047165377,0.004434708943736979,0.002986001381940574,0.004948935843966034,0.002962757248688754
-4.099941669648152,0.004417821135482992,0.002982100394662163,0.004955334758140716,0.0029694672505154204
-4.090062292130928,0.004398037169099548,0.0029781810657738793,0.00497588945429571,0.0029769623173278737
-4.080182914613703,0.004375762151910282,0.002974273875527798,0.005014071864699507,0.0029853642140800236
-4.070303537096478,0.004351477056604544,0.002970408135406141,0.005073525693399973,0.00299479083394157
-4.060424159579254,0.004325726948702687,0.0029666114111186184,0.0051580304966597395,0.0030053545315035066
-4.05054478206203,0.004299107044281292,0.002962909000852942,0.005271460914183414,0.003017160455777424
-4.040665404544805,0.004272246984487491,0.0029593234832053714,0.005417741240101245,0.0030303049052281487
-4.030786027027581,0.0042457937757797055,0.0029558743470929696,0.005600795550893843,0.003044873729323648
-4.020906649510357,0.004220393894666749,0.002952577713497987,0.005824493635967624,0.0030609408033651963
-4.011027271993132,0.0041966750911216835,0.0029494461561277796,0.00609259299367819,0.003078566605543418
-4.001147894475907,0.004175228444675534,0.002946488625139944,0.006408677181731373,0.003097796927092826
-3.991268516958683,0.004156591230466552,0.0029437104750049885,0.006776090838607045,0.0031186617479083377
-3.9813891394414584,0.004141231139052175,0.002941113594517485,0.007197871748703467,0.0031411743108484217
-3.971509761924234,0.004129532363598672,0.002938696633946166,0.00767668040671673,0.0031653304279858517
-3.9616303844070098,0.004121784021997251,0.002936455321492879,0.00821472768048868,0.003191108051092997
-3.951751006889786,0.0041181713205314515,0.002934382858625101,0.00881370138037077,0.0032184671365028507
-3.941871629372561,0.004118769791760664,0.0029324703816044255,0.009474692856419945,0.003247349831043969
-3.9319922518553363,0.004123542854184859,0.0029307074746496875,0.010198125166800801,0.0032776810009313177
-3.922112874338112,0.0041323428476312,0.0029290827187750308,0.010983684925633053,0.003309369119289224
-3.912233496820887,0.004144915598697499,0.0029275842593980113,0.011830260633214393,0.003342307520439096
-3.902354119303663,0.004160908468129892,0.0029262003754204255,0.012735891118965212,0.003376376020328008
-3.8924747417864385,0.004179881729573675,0.002924920032579946,0.01369772862250062,0.003411442892703828
-3.8825953642692146,0.004201323030013405,0.0029237334045234278,0.014712021930809688,0.003447367180128443
-3.87271598675199,0.004224664589241265,0.0029226323461641053,0.015774125718876385,0.0034840013079962956
-3.862836609234765,0.004249302711949973,0.0029216108054952758,0.016878542630418658,0.0035211939587769
-3.8529572317175407,0.004274619113954131,0.0029206651620127424,0.018019004422454115,0.0035587931531489768
-3.843077854200316,0.0043000035061258445,0.0029197944822634083,0.01918859744413304,0.0035966494749810774
-3.8331984766830915,0.004324876837555643,0.0029190006856336073,0.02037993558333106,0.003634619368676615
-3.823319099165867,0.004348714574883046,0.002918288616318004,0.02158538050419751,0.003672568430654766
-3.813439721648643,0.004371069388354087,0.002917666020298185,0.02279730457823475,0.0037103746120523153
-3.803560344131419,0.004391592627566703,0.0029171434291034777,0.02400838675463275,0.0037479312474103825
-3.7936809666141937,0.004410054000597614,0.002916733954950086,0.02521192634017418,0.003785149824378636
-3.7838015890969694,0.004426358918755465,0.002916453004557698,0.026402155159377067,0.003821962412457452
-3.7739222115797446,0.004440563033977786,0.00291631792135628,0.02757452576538149,0.003858323674531974
-3.7640428340625203,0.004452883575321982,0.002916347567935163,0.028725953092699808,0.003894212393350146
-3.754163456545296,0.004463707182496506,0.0029165618622986602,0.029854989563803776,0.003929632455971516
-3.7442840790280716,0.004473594035528093,0.002916981282817507,0.030961919050600778,0.003964613252277655
-3.7344047015108477,0.0044832781871282775,0.002917626357573761,0.032048762479508955,0.003999209458509999
-3.724525323993623,0.004493664115165387,0.0029185171541596406,0.033119196103421296,0.004033500193034544
-3.714645946476398,0.004505819623146771,0.002919672785806137,0.034178391188448905,0.004067587548614645
-3.704766568959174,0.004520965323688192,0.0029211109490899466,0.035232789949347525,0.004101594522856096
-3.694887191441949,0.004540461039899292,0.002922847507323405,0.036289836256128624,0.004135662385609602
-3.6850078139247247,0.0045657895496476536,0.0029248961322089297,0.03735768076255065,0.004169947538417066
-3.6751284364075003,0.00459853817452799,0.002927268014387608,0.038444878942548416,0.004204617936039165
-3.6652490588902764,0.0046403787769478365,0.0029299716512958423,0.03956009772160867,0.004239849153217127
-3.6553696813730516,0.004693046772609407,0.0029330127182327385,0.04071184267782878,0.004275820190678685
-3.645490303855827,0.004758319790734651,0.002936394025918605,0.04190821389451121,0.004312709122650975
-3.6356109263386025,0.0048379966193032396,0.0029401155650683364,0.043156694970649306,0.004350688693532045
-3.6257315488213777,0.004933877057517672,0.002944174635806614,0.04446397679300158,0.004389921973733104
-3.6158521713041534,0.005047743262577087,0.002948566057089369,0.0458358155330947,0.0044305581839675
-3.605972793786929,0.005181343124133027,0.002953282448860844,0.04727692296745829,0.004472728793459965
-3.5960934162697047,0.005336376128663407,0.002958314577429509,0.04879088647751964,0.004516543990804581
-3.586214038752481,0.0055144820901999545,0.0029636517526711605,0.0503801158505339,0.004562089616723624
-3.5763346612352556,0.005717233025616625,0.002969282264103034,0.05204581407730519,0.004609424636062472
-3.566455283718031,0.005946128345839609,0.0029751938417818856,0.05378796962895467,0.004658579212356054
-3.5565759062008064,0.006202593421900749,0.00298137412727179,0.05560536804326067,0.004709553432632911
-3.546696528683582,0.0064879814712299295,0.0029878111397430938,0.0574956210274409,0.004762316713238898
-3.5368171511663578,0.00680357859837396,0.002994493722479674,0.059455211595055714,0.004816807899844728
-3.5269377736491334,0.00715061172020615,0.003001411955801365,0.06147955401944988,0.004872936056944925
-3.5170583961319095,0.00753025901196377,0.003008557523496361,0.06356306754737585,0.004930581924551834
-3.5071790186146847,0.00794366243167463,0.0030159240213957156,0.06569926292439442,0.004989600002914535
-3.49729964109746,0.00839194181944892,0.003023507198523862,0.06788084079611174,0.005049821210397387
-3.4874202635802356,0.00887621002861263,0.0030313051233994406,0.07009980103063453,0.005111056045545689
-3.477540886063011,0.009397588529486925,0.00303931827033266,0.07234756191772027,0.005173098172206619
-3.4676615085457865,0.009957222936648163,0.0030475495230343746,0.07461508810870499,0.005235728336663779
-3.457782131028562,0.010556297947163784,0.0030560040952979668,0.07689302602406704,0.0052987185183213355
-3.4479027535113382,0.011196051242236259,0.0030646893710050914,0.07917184534421612,0.0053618362107074055
-3.4380233759941135,0.011877785996857026,0.003073614668017045,0.08144198506261228,0.005424848727552404
-3.4281439984768887,0.01260288176187288,0.0030827909327241216,0.08369400249180996,0.005487527429460917
-3.4182646209596643,0.01337280362784304,0.0030922303739189475,0.08591872351364944,0.005549651770186291
-3.4083852434424395,0.014189109749567445,0.003101946046336922,0.0881073923296591,0.0056110130676183595
-3.398505865925215,0.015053457500624045,0.0031119513954647984,0.0902518189300213,0.005671417913122558
-3.388626488407991,0.01596760873742734,0.0031222597761862095,0.09234452253709237,0.0057306911435801074
-3.3787471108907665,0.016933434878081834,0.0031328839583269026,0.09437886931763882,0.005788678313077642
-3.3688677333735426,0.01795292274155598,0.0031438356323441473,0.09634920277851729,0.005845247615338504
-3.3589883558563174,0.01902818234358916,0.0031551249281111865,0.09825096538049512,0.005900291223299535
-3.349108978339093,0.02016145810736386,0.003166759959173069,0.10008081011148981,0.005953726028311431
-3.3392296008218683,0.02135514521688979,0.0031787464038499193,0.10183670096238627,0.006005493777855898
-3.329350223304644,0.022611813121980802,0.003191087133361691,0.1035180015400202,0.006055560627001438
-3.3194708457874196,0.023934238496196913,0.003203781895612338,0.1051255513332211,0.006103916134636072
-3.3095914682701952,0.02532545026045617,0.0032168270616483455,0.10666172952238202,0.0061505717504105085
-3.2997120907529713,0.026788789620882086,0.0032302154399684786,0.10813050658304786,0.006195558851910853
-3.2898327132357466,0.028327988444358625,0.0032439361620701023,0.10953748439476474,0.006238926403502779
-3.2799533357185218,0.029947269723160246,0.0032579746407385693,0.1108899260126155,0.00628073831823515
-3.2700739582012974,0.03165147438652491,0.0032723126008866133,0.11219677682144256,0.00632107061189617
-3.2601945806840726,0.03344621932885214,0.0032869281810804403,0.11346867935047836,0.0063600084435691765
-3.2503152031668483,0.035338092283653685,0.003301796102511097,0.11471798473117123,0.00639764313968817
-3.240435825649624,0.037334890125311035,0.003316887900908415,0.11595876450940246,0.00643406929855888
-3.2305564481324,0.039445908393661466,0.0033321722160026194,0.11720682745701394,0.006469382069569552
-3.2206770706151753,0.04168229138207408,0.0033476151324079418,0.1184797470462306,0.006503674695913143
-3.2107976930979505,0.044057454105916494,0.003363180565471133,0.1197969065794249,0.006537036401693015
-3.200918315580726,0.04658758997759127,0.0033788306854524545,0.12117957050105004,0.006569550693964808
-3.1910389380635014,0.04929228117963165,0.0033945263736106395,0.12265099244842984,0.006601294137817005
-3.181159560546277,0.052195232652498244,0.0034102277040683224,0.12423657305490675,0.006632335648306357
-3.1712801830290527,0.05532515537404273,0.003425894445952696,0.12596408378820975,0.006662736327286893
-3.1614008055118283,0.05871683014582174,0.003441486580928962,0.12786397718260595,0.0066925498562902825
-3.151521427994604,0.062412389111040426,0.003456964832080155,0.12996980921350565,0.006721823439052672
-3.141642050477379,0.06646285782858699,0.0034722912008043187,0.1323188063170662,0.006750599269486245
-3.131762672960155,0.07093000395343857,0.0034874295092145392,0.13495261823352198,0.006778916483324817
-3.12188329544293,0.07588853531227598,0.0035023459460933677,0.13791830830188856,0.006806813534799266
-3.1120039179257057,0.08142867234445442,0.0035170096150056,0.14126964502189074,0.006834330923981988
-3.1021245404084814,0.08765907213247438,0.0035313930833629726,0.1450687707688649,0.0068615141863244775
-3.092245162891257,0.09470997544165985,0.0035454729313269904,0.14938833153882008,0.006888417043816599
-3.082365785374033,0.10273623483998191,0.0035592302990881492,0.15431414479844024,0.006915104607499816
-3.0724864078568084,0.11191947953454195,0.0035726514305784046,0.15994843811762677,0.0069416565141029955
-3.0626070303395836,0.12246796089060348,0.00358572821072731,0.1664135595912606,0.006968169875615108
-3.052727652822359,0.13461146495094142,0.003598458692316233,0.17385574255146782,0.0069947619198776866
-3.0428482753051345,0.1485870359190591,0.0036108476070026347,0.18244781161870835,0.007021572202914007
-3.03296889778791,0.16460952342366922,0.0036229068535841044,0.19238832475614503,0.007048764279778748
-3.023089520270686,0.18282066789502407,0.0036346559547451502,0.20389214649916704,0.007076526730199395
-3.013210142753462,0.20321499248828964,0.003646122471834582,0.21716375825965067,0.007105073448095009
-3.003330765236237,0.22555464651046964,0.003657342365357651,0.23234144815507002,0.007134643120023872
-2.9934513877190123,0.2493081653620649,0.003668360287333802,0.24940443566103657,0.007165497836473142
-2.983572010201788,0.27366428930119246,0.0036792297901600676,0.26805853992598483,0.007197920801327783
-2.973692632684563,0.2976526199855778,0.003690013435663029,0.28766343579278664,0.007232213128437898
-2.963813255167339,0.3203404469270591,0.003700782787287256,0.3072953054936526,0.007268689739472096
-2.9539338776501145,0.34101719008712933,0.003711618268405814,0.3259743683732057,0.007307674403672468
-2.9440545001328897,0.35928567043704274,0.003722608870175479,0.34294192009168256,0.007349493987139151
-2.934175122615666,0.3750454736676058,0.003733851693752274,0.3578145066960253,0.0073944720062583845
-2.924295745098441,0.38841151171497784,0.003745451313598913,0.3705576055821571,0.007442921606213483
-2.9144163675812167,0.399620866688617,0.003757518951605746,0.38135810630772937,0.007495138110538423
-2.904536990063992,0.40895910518493406,0.0037701714553026624,0.3904959894643821,0.007551391310747571
-2.8946576125467676,0.41671364515902143,0.0037835300780994594,0.39826059848740203,0.007611917685580208
-2.8847782350295432,0.4231493880015421,0.003797719064662027,0.4049104612536994,0.007676912756743162
-2.874898857512319,0.4284988965211182,0.0038128640507359727,0.41066059525905246,0.007746523801675783
-2.865019479995095,0.4329607137329755,0.003829090293283152,0.415683296964341,0.007820843153313493
-2.85514010247787,0.43670161773088567,0.003846520754218089,0.4201140696787809,0.007899902321677872
-2.8452607249606454,0.4398604034233456,0.0038652740685488343,0.424058628199009,0.007983667172044523
-2.8353813474434206,0.44255195082690196,0.0038854624358687323,0.42759932512010496,0.008072034389200195
-2.8255019699261963,0.444871014070296,0.0039071894820659585,0.4308004960298197,0.008164829446765595
-2.815622592408972,0.44689552270238897,0.003930548146382303,0.4337127050507777,0.008261806284703105
-2.8057432148917476,0.4486893616393636,0.00395561865666306,0.43637604089606075,0.00836264887703487
-2.795863837374523,0.450304672615181,0.0039824666634378295,0.43882264821594436,0.00846697484566058
-2.785984459857299,0.45178374677529465,0.004011141610438015,0.4410786627850316,0.008574341245289404
-2.776105082340074,0.4531605812551403,0.004041675426059452,0.4431656889348141,0.008684252609291739
-2.76622570482285,0.454462165757378,0.004074081626220672,0.44510192715111063,0.008796171307231789
-2.756346327305625,0.4557095549485234,0.004108354925010039,0.44690303418293326,0.008909530222538096
-2.7464669497884007,0.456918772040479,0.004144471454642911,0.4485827776097467,0.009023747713846314
-2.7365875722711763,0.45810157948397834,0.004182389701805139,0.450153531498042,0.009138244776685145
-2.7267081947539515,0.4592661446985485,0.0042220522727933,0.45162664815332876,0.009252464274067939
-2.7168288172367276,0.4604176222045423,0.004263388606624684,0.453012732550614,0.009365892055873844
-2.706949439719503,0.4615586682658216,0.004306318763133353,0.4543218396670514,0.009478079738276139
-2.6970700622022785,0.46268989999685606,0.004350758424246315,0.45556361041283433,0.0095886688664225
-2.6871906846850537,0.4638103076477811,0.004396625261324472,0.45674735838938446,0.009697416136463105
-2.6773113071678294,0.46491762628154304,0.004443846842843094,0.4578821172750656,0.009804219307016592
-2.667431929650605,0.4660086711598304,0.004492370285884612,0.4589766567234337,0.00990914338513421
-2.6575525521333807,0.4670796397395121,0.00454217389661928,0.46003947334560713,0.010012446627278798
-2.647673174616157,0.468126382157717,0.004593281101934829,0.46107876226033573,0.010114605850821254
-2.637793797098932,0.4691446413732457,0.004645777053885708,0.46210237396880327,0.010216340504548161
-2.6279144195817072,0.4701302636758053,0.004699828396455177,0.46311776065930665,0.010318634895450114
-2.6180350420644825,0.4710793800204898,0.004755706831861473,0.46413191562109835,0.010422757910583013
-2.608155664547258,0.47198855855352734,0.004813817322392685,0.4651513090168401,0.010530279503084695
-2.5982762870300338,0.47285492873012025,0.004874732032385619,0.4661818229806969,0.010643083125475104
-2.5883969095128094,0.4736762775582178,0.004939231473161983,0.46722868868253176,0.010763373185112111
-2.5785175319955846,0.4744511187063024,0.005008354790814173,0.46829642777278846,0.010893676459145957
-2.5686381544783607,0.47517873546778283,0.005083461762479025,0.4693888003337321,0.011036836232046645
-2.558758776961136,0.4758591988585973,0.005166309877171304,0.4705087612466656,0.011195997700702684
-2.5488793994439116,0.4764933624220074,0.005259150895030582,0.47165842659918644,0.011374582925229918
-2.539000021926687,0.4770828356091717,0.005364852498385302,0.4728390515280046,0.011576253288033774
-2.5291206444094625,0.4776299378836853,0.005487051968435041,0.47405102059608023,0.011804857069216839
-2.519241266892238,0.478137635950696,0.005630349934746109,0.47529385155534876,0.012064359380257714
-2.509361889375014,0.4786094667277839,0.005800552370750039,0.47656621303695107,0.012358751375287177
-2.4994825118577895,0.4790494488471143,0.006004966398068513,0.4778659564487943,0.012691935478426824
-2.4896031343405642,0.4794619856012408,0.006252746430643456,0.47919016204606996,0.01306758348566533
-2.4797237568233403,0.4798517623136002,0.006555264492244142,0.480535198875409,0.013488965058961785
-2.4698443793061156,0.4802236411273824,0.006926429110835364,0.4818967979881585,0.013958745656879618
-2.459965001788891,0.480582556161829,0.007382780847705476,0.48327013806692326,0.014478755745833894
-2.450085624271667,0.4809334118844768,0.007943028127432425,0.4846499423307347,0.015049737631966471
-2.4402062467544425,0.4812809873933414,0.008626463992085592,0.4860305853652202,0.015671082744482614
-2.4303268692372177,0.48162984909870443,0.009449548662142754,0.48740620829038916,0.016340580609671643
-2.4204474917199934,0.4819842740446258,0.010420227253248215,0.48877084051073705,0.0170542102701707
-2.410568114202769,0.4823481858219784,0.011530847552519692,0.49011852612119255,0.017806013608316233
-2.4006887366855443,0.4827251047043066,0.012752857121826134,0.49144345294214864,0.01858809473352341
-2.39080935916832,0.48311811329312726,0.014037895876291845,0.4927400820626582,0.019390786218912184
-2.3809299816510956,0.48352983859827653,0.015327372275422217,0.4940032757507088,0.020203007851956917
-2.3710506041338713,0.4839624511102974,0.016566568886175737,0.4952284215819296,0.021012815564038792
-2.3611712266166465,0.48441768105394917,0.017715759318860647,0.49641155070492726,0.02180810092194593
-2.351291849099422,0.48489685165339674,0.018753791705061904,0.4975494482439527,0.02257736405750314
-2.341412471582198,0.4854009288984253,0.019675263263477603,0.49863975399377536,0.023310457514645437
-2.3315330940649734,0.48593058698504155,0.02048511985334857,0.4996810517308975,0.023999195789766673
-2.3216537165477487,0.48648628831993784,0.021193661695855803,0.500672945700174,0.024637748641644835
-2.3117743390305243,0.4870683767330269,0.021813081838023402,0.5016161230818327,0.02522277910585128
-2.3018949615133,0.48767718234090207,0.022355479037145454,0.5025124015465395,0.025753335938948237
-2.292015583996075,0.48831313635134155,0.02283190117330871,0.5033647613126849,0.026230550393033243
-2.282136206478851,0.4889768939982392,0.023251996701919304,0.5041773614720384,0.026657209411489104
-2.2722568289616265,0.489669463750285,0.02362398303073388,0.5049555406964951,0.027037279957440295
-2.262377451444402,0.49039234094668255,0.02395475972108605,0.5057058028179965,0.027375446979589154
-2.2524980739271774,0.49114764407979444,0.02425007435680012,0.5064357881373593,0.027676707921636092
-2.242618696409953,0.4919382520672027,0.024514695835466654,0.5071542317013582,0.027946046436528704
-2.2327393188927287,0.49276794103289057,0.02475257520119352,0.5078709101452581,0.028188191352149138
-2.2228599413755044,0.4936415193465032,0.02496698700363565,0.5085965790641077,0.028407455600368302
-2.2129805638582796,0.49456495994753175,0.025160650247716652,0.5093429032079213,0.028607643543765073
-2.2031011863410552,0.49554552930300455,0.025335830577528348,0.5101223821264886,0.028792012762802518
-2.193221808823831,0.4965919127067764,0.025494426187849698,0.5109482741797171,0.028963276545186115
-2.183342431306606,0.49771433601749165,0.025638040011020078,0.5118345221114762,0.029123634886323205
-2.1734630537893818,0.49892468433960374,0.025768040448777466,0.512795683622407,0.0292748239347516
-2.1635836762721574,0.5002366185615754,0.025885612540552848,0.5138468706006468,0.029418175987580886
-2.153704298754933,0.5016656910546289,0.02599180108152138,0.5150037008427542,0.029554684091561697
-2.1438249212377083,0.503229462169873,0.026087546872422332,0.5162822662450869,0.029685066930443555
-2.133945543720484,0.5049476193995623,0.026173717008260572,0.5176991215255426,0.029809830967873447
-2.1240661662032596,0.5068421011103215,0.0262511298977766,0.519271297554644,0.029929327802939713
-2.1141867886860353,0.5089372264906511,0.026320575541033134,0.5210163432651674,0.03004380543565768
-2.1043074111688105,0.5112598325944687,0.026382831474182522,0.5229523998324416,0.03015345268655087
-2.094428033651586,0.5138394178192177,0.026438674708161934,0.5250983102333302,0.030258436415965456
-2.084548656134362,0.5167082883919767,0.02648888993751811,0.5274737662444565,0.030358931483803
-2.074669278617137,0.5199016997850399,0.0265342742683444,0.5300994931072592,0.030455143608834067
-2.0647899010999127,0.5234579774495708,0.026575638707539026,0.5329974690263173,0.030547325450580712
-2.0549105235826883,0.5274185893844904,0.026613806662621076,0.5361911716226498,0.03063578636140308
-2.045031146065464,0.5318281247722345,0.026649609720294794,0.5397058353458729,0.030720896352407465
-2.035151768548239,0.5367341053953815,0.026683880997485775,0.5435686909798257,0.03080308489095468
-2.025272391031015,0.5421865162776836,0.026717446389434112,0.547809138421554,0.03088283520411828
-2.0153930135137905,0.5482368852666484,0.026751114071184145,0.5524587737045301,0.030960674803855892
-2.005513635996566,0.5549366658641203,0.026785662640611788,0.5575511470826237,0.031037162977176045
-1.9956342584793414,0.5623345867629662,0.026821828319252478,0.5631210676137155,0.031112875998757995
-1.985754880962117,0.5704725421778093,0.026860291651121818,0.5692031911183286,0.03118839082449046
-1.975875503444893,0.5793795540118559,0.026901664156371012,0.5758295421215688,0.03126426801227833
-1.9659961259276681,0.5890634323540603,0.026946475405831158,0.5830255569505827,0.031341034591302504
-1.9561167484104436,0.5995001475822611,0.026995160981836946,0.5908042629803604,0.03141916756293184
-1.9462373708932192,0.6106217920807531,0.027048051780445077,0.5991584490737573,0.03149907866612597
-1.936357993375995,0.6223054429991391,0.027105365088527796,0.608051293678913,0.03158110097814496
-1.9264786158587703,0.6343669552083059,0.02716719783698976,0.6174070020514054,0.03166547784868876
-1.9165992383415458,0.6465647472399076,0.027233522387509253,0.6271043876949577,0.03175235458350072
-1.9067198608243214,0.6586174626902195,0.027304185156060513,0.6369773031933866,0.03184177320352376
-1.8968404833070969,0.6702350183998452,0.027378908311759077,0.6468251943363402,0.03193367050966974
-1.8869611057898723,0.6811562796888108,0.02745729471617867,0.6564339914079717,0.0320278795831295
-1.877081728272648,0.6911822617883276,0.027538836186658235,0.66560291991396,0.03212413474904195
-1.8672023507554238,0.7001949123311155,0.027622925079682455,0.6741693998900502,0.03222207992949405
-1.857322973238199,0.7081578368712692,0.0277088690982535,0.6820246777289234,0.032321280212523625
-1.8474435957209745,0.7151025170954326,0.027795909133151497,0.6891170693024581,0.03242123636932779
-1.8375642182037502,0.7211074128798513,0.027883239853672352,0.6954447333479916,0.03252140196445766
-1.8276848406865258,0.7262769199194932,0.027970032671997408,0.7010427584168523,0.032621202625503956
-1.8178054631693012,0.7307243739834269,0.028055460618649504,0.7059693123147409,0.032720056971571425
-1.8079260856520767,0.7345604209486543,0.02813872458776001,0.7102938855515418,0.03281739864539896
-1.7980467081348523,0.7378862480898718,0.028219080342018133,0.7140887729692688,0.03291269885373144
-1.7881673306176278,0.7407904467968031,0.028295865611246408,0.7174236754866803,0.03300548879559757
-1.7782879531004032,0.7433482445462104,0.028368526577215666,0.7203627458690305,0.033095381349257144
-1.7684085755831789,0.7456221051923461,0.02843664301315933,0.7229633118436466,0.03318209139613876
-1.7585291980659548,0.7476630094408506,0.02849995134060785,0.7252756349859282,0.03326545418409099
-1.74864982054873,0.7495119884287211,0.028558364880467986,0.7273432439860896,0.03334544117231264
-1.7387704430315054,0.7512016687270983,0.02861199061003964,0.7292035420134696,0.033422172855609264
-1.728891065514281,0.7527577062618968,0.0286611417937172,0.7308885079579035,0.033495928134955985
-1.7190116879970567,0.7542000576730893,0.02870634593173475,0.7324253920092285,0.03356714988317591
-1.7091323104798322,0.7555440770371901,0.028748347568109255,0.733837356497371,0.033636446446980245
-1.6992529329626076,0.7568014459037559,0.028788105613985846,0.7351440426102298,0.03370458892747637
-1.6893735554453833,0.7579809534016676,0.028826784974230992,0.7363620600053525,0.033772504188100065
-1.6794941779281587,0.7590891458381946,0.02886574241019472,0.7375054046238949,0.03384126364914188
-1.6696148004109341,0.7601308647603554,0.028906506727165392,0.7385858135952714,0.03391206803885645
-1.6597354228937098,0.761109690589159,0.02895075353689895,0.7396130670734095,0.033986228379742196
-1.6498560453764857,0.7620283066041572,0.02900027500977475,0.7405952464364075,0.034065143592133154
-1.6399766678592609,0.7628887957239413,0.029056945192514682,0.7415389572252183,0.03415027519300274
-1.6300972903420363,0.7636928804173003,0.029122681621397615,0.7424495239111258,0.034243119653232464
-1.620217912824812,0.7644421142706097,0.029199404102041984,0.7433311622723427,0.03434517904914824
-1.6103385353075876,0.7651380322393502,0.029288991650392535,0.7441871339466888,0.03445793070175036
-1.600459157790363,0.7657822654014355,0.029393238690307008,0.7450198866471257,0.034582796537974005
-1.5905797802731385,0.7663766250698969,0.02951381167691801,0.7458311826056881,0.03472111293111609
-1.5807004027559142,0.7669231603720703,0.029652207357460315,0.7466222170368587,0.03487410178128612
-1.5708210252386896,0.7674241928235653,0.029809713889595222,0.7473937277843388,0.035042843580885066
-1.560941647721465,0.7678823309838706,0.029987376008800155,0.7481460968124232,0.03522825317468033
-1.5510622702042407,0.7683004679471871,0.030185965370160574,0.7488794438212228,0.03543105886952336
-1.5411828926870166,0.7686817641722189,0.030405957085531964,0.7495937119806962,0.03565178547614958
-1.5313035151697918,0.7690296179675967,0.03064751333602723,0.750288745589174,0.035890741776298266
-1.5214241376525672,0.7693476258082762,0.030910474764397986,0.750964359346708,0.0361480128045457
-1.511544760135343,0.7696395345486086,0.031194360146288607,0.7516203988909286,0.03642345721814054
-1.5016653826181185,0.7699091875083125,0.03149837460848672,0.7522567922538445,0.03671670990251759
-1.491786005100894,0.7701604663289263,0.03182142641284155,0.7528735919619677,0.03702718982811522
-1.4819066275836694,0.7703972304229657,0.03216215206367462,0.7534710076012405,0.03735411303894094
-1.4720272500664449,0.7706232557599697,0.03251894923280207,0.7540494288029047,0.03769651051849121
-1.4621478725492205,0.7708421746483182,0.03289001673833813,0.754609438759617,0.03805325054768219
-1.452268495031996,0.7710574180757209,0.0332734005706042,0.7551518185536681,0.03842306504591893
-1.4423891175147716,0.7712721620623167,0.03366704473952525,0.7556775427550229,0.03880457927374473
-1.4325097399975475,0.7714892793570075,0.03406884553165803,0.7561877669275114,0.039196344176889435
-1.4226303624803227,0.7717112976695006,0.034476707619007174,0.7566838078519462,0.03959687056990427
-1.4127509849630981,0.7719403654778361,0.034888600362853454,0.7571671174374457,0.04000466429547877
-1.4028716074458738,0.772178226284917,0.03530261260883228,0.7576392514332914,0.04041826145507586
-1.3929922299286495,0.7724262020193597,0.035717004278000494,0.7581018341765692,0.040836262789259906
-1.383112852411425,0.7726851860879501,0.036130253123766866,0.7585565207037158,0.04125736629301345
-1.3732334748942003,0.7729556463917397,0.03654109514578902,0.7590049576216279,0.04168039718280085
-1.3633540973769758,0.773237638418264,0.03694855732616162,0.7594487441660555,0.042104334387848566
-1.3534747198597514,0.7735308283217156,0.037351981575640014,0.7598893948777944,0.04252833281711581
-1.3435953423425269,0.7738345257045413,0.0377510390411365,0.7603283052924924,0.04295174075411473
-1.3337159648253025,0.7741477256212775,0.03814573422184067,0.7607667219753919,0.04337411185186814
-1.3238365873080784,0.7744691591419389,0.03853639865985281,0.761205718131688,0.04379521133703449
-1.3139572097908536,0.7747973516412147,0.0389236743013525,0.7616461758954767,0.04421501618223871
-1.304077832273629,0.7751306878242349,0.03930848695432536,0.7620887762408479,0.04463370916512061
-1.2941984547564047,0.7754674823625543,0.039692010587277504,0.7625339972777756,0.045051666897402705
-1.2843190772391804,0.7758060548977194,0.04007562350877424,0.7629821214898223,0.04546944207298415
-1.2744396997219558,0.7761448080763937,0.04046085772982107,0.7634332522513702,0.04588774034615455
-1.2645603222047312,0.7764823072120427,0.04084934303078122,0.7638873397268451,0.04630739240495136
-1.254680944687507,0.7768173601246723,0.041242747424351786,0.7643442160147249,0.04672932194603307
-1.2448015671702821,0.7771490956925388,0.041642715820350375,0.7648036391532579,0.04715451038203205
-1.2349221896530578,0.777477039657998,0.04205080875334994,0.7652653453642747,0.047583959216382095
-1.2250428121358334,0.7778011862630553,0.04246844302908558,0.7657291086745439,0.04801865110077141
-1.2151634346186089,0.7781220643474624,0.042896836081088914,0.7661948068318359,0.048459510643935826
-1.2052840571013845,0.778440796621559,0.04333695570803459,0.7666624922231242,0.04890736606545256
-1.19540467958416,0.7787591509251468,0.04378947668989592,0.7671324663153076,0.04936291278326344
-1.1855253020669356,0.7790795823996806,0.04425474556367969,0.7676053559715742,0.04982667998841047
-1.175645924549711,0.7794052656306927,0.04473275458539183,0.7680821898579578,0.050299001195324176
-1.1657665470324867,0.7797401159569842,0.045223125622880306,0.768564473040727,0.05077998966224953
-1.1558871695152622,0.780088799288715,0.04572510442414887,0.7690542577933918,0.051269519456152775
-1.1460077919980376,0.7804567299238289,0.046237565397501006,0.7695542085769592,0.05176721279266131
-1.1361284144808133,0.7808500559967614,0.04675902673350015,0.7700676591343613,0.05227243411791319
-1.1262490369635887,0.7812756323304016,0.04728767540358878,0.7705986596429598,0.05278429121995173
-1.1163696594463643,0.7817409805870056,0.04782140129518307,0.771152011901813,0.05330164346733369
-1.1064902819291398,0.7822542367212767,0.04835783949580358,0.7717332905849302,0.053823117077170995
-1.0966109044119154,0.7828240858241803,0.04889441952601274,0.7723488486707349,0.054347127119386905
-1.0867315268946909,0.7834596845042662,0.049428420147711274,0.7730058052524738,0.0548719057741192
-1.0768521493774665,0.7841705709794259,0.04995702824459453,0.7737120140462191,0.055395536180454306
-1.066972771860242,0.7849665630413082,0.0504774001874624,0.774476011033379,0.05591599105229178
-1.0570933943430176,0.7858576440025768,0.05098672405954638,0.7753069398055472,0.0564311750959822
-1.047214016825793,0.786853836639835,0.05148228112535768,0.7762144533135734,0.056938970148757595
-1.0373346393085685,0.7879650649994214,0.05196150497897698,0.7772085908649067,0.05743728187049378
-1.0274552617913442,0.789201003738095,0.05242203690100406,0.7782996293607694,0.05792408676680216
-1.0175758842741196,0.7905709144274968,0.052861776083572454,0.7794979079294974,0.058397478300731734
-1.0076965067568953,0.7920834679664899,0.053278923544863264,0.780813625302181,0.05885571086437472
-0.9978171292396707,0.7937465519328675,0.053672018742941835,0.7822566095181114,0.05929724043029975
-0.9879377517224465,0.7955670613910545,0.054039968107349644,0.7838360598686833,0.059720760784847664
-0.9780583742052218,0.7975506713987945,0.05438206492951343,0.7855602614429626,0.06012523435877714
-0.9681789966879975,0.7997015892935391,0.05469800028321643,0.787436273289666,0.06050991681245974
-0.9582996191707729,0.8020222848969126,0.05498786487793994,0.7894695921562209,0.06087437469885431
-0.9484202416535484,0.804513197215472,0.055252141974726734,0.7916637951211434,0.06121849571316105
-0.938540864136324,0.8071724172717363,0.0554916917108287,0.7940201663539961,0.061542491238076015
-0.9286614866190995,0.8099953486941587,0.055707727380606774,0.7965373158837084,0.06184689110221292
-0.9187821091018751,0.8129743510516237,0.05590178440158346,0.7992108018125701,0.06213253068052837
-0.9089027315846506,0.8160983761516419,0.05607568285235457,0.8020327720238996,0.062400530673393434
-0.8990233540674262,0.8193526151845419,0.05623148460033162,0.8049916471601926,0.06265227009931187
-0.8891439765502016,0.8227181851467408,0.05637144613969669,0.8080718733645731,0.06288935321948588
-0.8792645990329774,0.8261718965166,0.056497968332173736,0.8112537805376498,0.06311357127522589
-0.8693852215157527,0.8296861599970368,0.05661354428453275,0.8145135887227445,0.06332686005695737
-0.8595058439985284,0.833229106184565,0.05672070660736337,0.8178236101100971,0.06353125443241547
-0.8496264664813038,0.8367650040885077,0.056821975280352016,0.8211526947162207,0.06372884103852966
-0.8397470889640793,0.8402550658004713,0.05691980730167838,0.8244669611133781,0.06392171038443362
-0.8298677114468549,0.8436587065247269,0.057016549225251276,0.8277308365814008,0.06411190962095253
-0.8199883339296304,0.8469352829238253,0.057114393592061344,0.830908401504728,0.06430139720482056
-0.810108956412406,0.8500462540897817,0.05721534014394023,0.8339649907840474,0.06449200062479336
-0.8002295788951815,0.8529576046933627,0.057321162572999906,0.836868954357852,0.06468537826376204
-0.7903502013779571,0.8556422605921099,0.05743338141159297,0.8395934282842968,0.064882986348877
-0.7804708238607325,0.8580821492536532,0.05755324350971809,0.8421179299979411,0.065086051794307
-0.7705914463435083,0.8602695500296937,0.05768170838324331,0.8444295802705605,0.06529555157303435
-0.7607120688262836,0.8622074661102057,0.0578194415511148,0.8465237802351814,0.06551219907002286
-0.7508326913090593,0.8639089208564343,0.057966814816589184,0.8484042357444294,0.06573643767458634
-0.7409533137918347,0.8653952893668497,0.058123913290163705,0.8500823127769033,0.06596844167045295
-0.7310739362746103,0.8666939557708222,0.058290548803573934,0.8515758062088746,0.06620812428355208
-0.7211945587573858,0.8678356832684382,0.05846627922809885,0.852907286368997,0.06645515255551171
-0.7113151812401614,0.8688520780234741,0.058650433089060656,0.8541022347598857,0.06670896853054685
-0.7014358037229369,0.8697734393543473,0.05884213876415902,0.8551871847596574,0.06696881607971707
-0.6915564262057124,0.8706271600865367,0.05904035746787418,0.8561880500600668,0.06723377254374896
-0.6816770486884879,0.8714367159030234,0.059243919159014856,0.8571287669205557,0.0675027842574018
-0.6717976711712634,0.8722211893710291,0.05945156046435928,0.8580303125950023,0.06777470492757932
-0.6619182936540392,0.872995222233375,0.05966196368867286,0.8589101053574371,0.06804833577610596
-0.6520389161368145,0.8737692734811509,0.05987379598001071,0.8597817495744181,0.06832246632746794
-0.6421595386195902,0.8745500690956518,0.06008574773862258,0.8606550645623772,0.06859591472215879
-0.6322801611023656,0.8753411502652211,0.06029656939691214,0.8615363265803274,0.06886756646698508
-0.6224007835851411,0.8761434513354913,0.06050510575543249,0.8624286551643761,0.06913641059336653
-0.6125214060679167,0.8769558613302206,0.060710327134017666,0.8633324836574152,0.06940157228111549
-0.6026420285506923,0.8777757411459001,0.060911356685871575,0.8642460654771649,0.06966234111552787
-0.5927626510334678,0.8785993819757099,0.061107493323397793,0.8651659797521472,0.06991819427638668
-0.5828832735162434,0.8794223996754634,0.061298229815325414,0.8660876108809623,0.07016881410472268
-0.5730038959990188,0.8802400655507381,0.061483265732576495,0.8670055856178671,0.0704140996525873
-0.5631245184817943,0.8810475773525108,0.06166251504268225,0.8679141583097675,0.07065417198814006
-0.5532451409645699,0.8818402759131624,0.06183610827660523,0.8688075400711484,0.07088937319840821
-0.5433657634473454,0.8826138134452932,0.06200438931493665,0.8696801712979696,0.07112025920055116
-0.533486385930121,0.8833642794967049,0.06216790695996294,0.870526939328011,0.07134758663492255
-0.5236070084128965,0.8840882901976478,0.06232740157364629,0.8713433445710377,0.0715722942655155
-0.5137276308956721,0.884783045936,0.06248378716682847,0.8721256193150839,0.07179547945172461
-0.5038482533784476,0.8854463620626473,0.06263812941998115,0.8728708038705095,0.07201837037645731
-0.49396887586122323,0.8860766767232926,0.06279162019877682,0.8735767848867778,0.07224229481671628
-0.4840894983439987,0.8866730394626788,0.06294554919723862,0.8742423006756828,0.07246864632169572
-0.4742101208267742,0.8872350838617967,0.063101273396044,0.8748669182660499,0.07269884871866487
-0.46433074330954976,0.8877629871460041,0.06326018506294477,0.8754509867467544,0.0729343198975948
-0.4544513657923253,0.88825741943425,0.06342367904569385,0.8759955712512613,0.0731764358314154
-0.4445719882751008,0.8887194850764212,0.06359312011524239,0.8765023717158963,0.07342649577041441
-0.43469261075787635,0.8891506583363269,0.06376981110842472,0.8769736303099472,0.07368568950766063
-0.4248132332406519,0.8895527155117134,0.063954962595432,0.8774120311940273,0.0739550675490688
-0.41493385572342745,0.8899276654308247,0.06414966475882855,0.8778205960109303,0.07423551493893694
-0.405054478206203,0.8902776801197079,0.0643548621188043,0.8782025782522483,0.07452772939203162
-0.39517510068897854,0.8906050272895426,0.06457133167503032,0.8785613593700426,0.07483220426946319
-0.38529572317175415,0.8909120061440559,0.06479966496045446,0.8789003492177461,0.07514921681084544
-0.37541634565452964,0.8912008878503266,0.06504025441826732,0.8792228931050898,0.0754788219029007
-0.36553696813730513,0.8914738618500034,0.06529328442194601,0.8795321874415931,0.07582085152816906
-0.3556575906200807,0.8917329890113783,0.06555872716159804,0.8798312056206784,0.07617491990021377
-0.3457782131028562,0.8919801624361363,0.06583634351978217,0.8801226354669219,0.07654043415700003
-0.3358988355856317,0.8922170765391029,0.06612568895849795,0.8804088292326384,0.07691661035510194
-0.32601945806840726,0.8924452048169097,0.06642612433809816,0.880691766793481,0.07730249438696175
-0.3161400805511828,0.8926657865147705,0.06673683149032304,0.8809730323575435,0.07769698733417667
-0.30626070303395836,0.8928798221926599,0.06705683327331269,0.8812538046759936,0.07809887467395554
-0.2963813255167339,0.8930880779865825,0.06738501774793919,0.8815348604276888,0.07850685867530086
-0.2865019479995094,0.8932910981610803,0.06772016603366697,0.8818165901531829,0.07891959325753722
-0.27662257048228495,0.8934892253595258,0.06806098332968945,0.8820990258371736,0.07933572053748211
-0.2667431929650605,0.8936826277829324,0.06840613252449186,0.882381878990045,0.07975390826334691
-0.25686381544783604,0.8938713323697257,0.06875426976515034,0.8826645878603304,0.08017288732343118
-0.24698443793061162,0.8940552629116497,0.06910408131736691,0.8829463722270045,0.08059148852546696
-0.2371050604133871,0.894234281927844,0.06945432101892901,0.8832262940740844,0.08100867786732627
-0.22722568289616266,0.8944082350328247,0.0698038476133042,0.8835033223450884,0.08142358956059836
-0.21734630537893818,0.8945769964767596,0.07015166124647965,0.8837763999106093,0.08183555612383776
-0.20746692786171372,0.8947405145095946,0.07049693841884985,0.8840445108620151,0.08224413493036771
-0.19758755034448927,0.8948988552251506,0.07083906470458926,0.8843067462655891,0.08264913067447774
-0.18770817282726482,0.89505224357743,0.07117766458306901,0.8845623665759114,0.083050613307596
-0.17782879531004034,0.8952011003285373,0.0715126277697915,0.8848108590107643,0.08344893109036826
-0.16794941779281586,0.8953460737845526,0.07184413148726843,0.8850519883322493,0.08384471850531518
-0.1580700402755914,0.8954880653004594,0.07217265817829192,0.8852858396543178,0.0842388988756585
-0.14819066275836695,0.8956282476851884,0.07249900823416425,0.8855128521039499,0.08463268163686209
-0.13831128524114247,0.8957680758097465,0.07282430738750502,0.8857338423946153,0.08502755430639769
-0.12843190772391802,0.8959092889114968,0.0731500085021205,0.8859500176236037,0.08542526929233923
-0.11855253020669355,0.8960539042916553,0.073477887579837,0.8861629768712322,0.08582782577093373
-0.10867315268946909,0.8962042023163806,0.07381003389497115,0.8863747014562262,0.08623744694582108
-0.09879377517224464,0.8963627028495512,0.0741488342599412,0.8865875339791829,0.0866565530758566
-0.08891439765502017,0.8965321334624257,0.07449695151920901,0.8868041465610877,0.08708773072355414
-0.0790350201377957,0.8967153899767794,0.07485729746201328,0.8870274989479009,0.0875336987312978
-0.06915564262057124,0.8969154900988252,0.07523300043604803,0.8872607874016416,0.08799727147720995
-0.05927626510334678,0.8971355210864668,0.07562736803315158,0.8875073855253187,0.08848131999669831
-0.04939688758612232,0.8973785825577189,0.07604384530311406,0.887770778370645,0.08898873157925645
-0.03951751006889785,0.8976477256894232,0.0764859690317709,0.888054491346959,0.08952236846329205
-0.02963813255167339,0.8979458901691422,0.07695731869363254,0.8883620155855548,0.09008502625502332
-0.019758755034448926,0.8982758403464063,0.07746146475639215,0.8886967315103923,0.09067939269138957
-0.009879377517224463,0.8986401020800746,0.07800191507386084,0.8890618324238809,0.09130800735217107
0.0,0.8990409017949121,0.07858206015428842,0.8894602499315688,0.09197322290389696
0.009879377517224463,0.8994801092418446,0.07920511813184837,0.8898945830038224,0.09267716842849612
0.019758755034448926,0.8999591854027662,0.07987408029948172,0.8903670324042922,0.09342171535389682
0.02963813255167339,0.9004791368930638,0.08059165808062228,0.8908793421076443,0.09420844646279214
0.03951751006889785,0.9010404780948003,0.08136023232485774,0.8914327491828248,0.09503862841041402
0.04939688758612232,0.9016432021031144,0.0821818058077486,0.8920279434382453,0.09591318813320637
0.05927626510334678,0.9022867613908608,0.0830579597972589,0.8926650379134802,0.09683269347849574
0.06915564262057124,0.9029700588955086,0.08398981551812595,0.8933435510649809,0.0977973383312783
0.0790350201377957,0.9036914500120135,0.08497800130062175,0.8940624012339937,0.0988069324586448
0.08891439765502017,0.9044487557404159,0.08602262614132276,0.8948199137109604,0.09986089623561994
0.09879377517224464,0.9052392869922757,0.08712326033057241,0.895613840426094,0.10095826035868348
0.10867315268946909,0.9060598798109358,0.08827892371437801,0.896441392008747,0.10209767059527361
0.11855253020669355,0.9069069410123384,0.08948808205775645,0.8972992816728744,0.10327739755937675
0.12843190772391802,0.907776503511022,0.09074865186253615,0.8981837801105803,0.10449535144507138
0.13831128524114247,0.9086642903652173,0.0920580138660498,0.8990907803144708,0.10574910159176658
0.14819066275836695,0.9095657863606316,0.09341303530907906,0.9000158710100981,0.10703590069700551
0.1580700402755914,0.910476315759228,0.09481010091317897,0.9009544171655555,0.10835271343525439
0.16794941779281586,0.9113911246713376,0.0962451523508812,0.9019016458630887,0.10969624918427133
0.17782879531004034,0.9123054663705393,0.09771373582934753,0.9028527356697529,0.11106299850472084
0.18770817282726482,0.9132146877641397,0.09921105724138893,0.9038029075361714,0.1124492729640244
0.19758755034448927,0.9141143151603867,0.1007320441703116,0.9047475151852736,0.11385124784248166
0.20746692786171372,0.9150001374387271,0.10227141387021114,0.9056821329304692,0.11526500720904168
0.21734630537893818,0.9158682847328538,0.1038237461848545,0.9066026388844083,0.11668659080646326
0.22722568289616266,0.9167153007786447,0.10538356022032978,0.9075052915875936,0.11811204214181667
0.2371050604133871,0.9175382071605213,0.10694539345359576,0.9083867981983726,0.11953745713931027
0.24698443793061162,0.9183345578097523,0.1085038818455726,0.9092443725429302,0.1209590326793542
0.25686381544783604,0.9191024822658561,0.11005383943814641,0.9100757815219821,0.12237311432175908
0.2667431929650605,0.9198407164060601,0.11159033585405947,0.910879378609092,0.12377624249324258
0.27662257048228495,0.9205486195759801,0.11310877009146061,0.9116541234486525,0.12516519641122817
0.2865019479995094,0.9212261773151511,0.11460493901483608,0.9123995868673662,0.1265370350184976
0.2963813255167339,0.9218739891614058,0.11607509899432938,0.9131159409450292,0.12788913421776565
0.30626070303395836,0.9224932413357244,0.11751601923843245,0.9138039341450974,0.12921921972271394
0.3161400805511828,0.9230856644512248,0.1189250255018256,0.9144648518752505,0.13052539488330697
0.32601945806840726,0.9236534767532453,0.12030003303057334,0.9151004632282512,0.13180616289892622
0.3358988355856317,0.924199313778399,0.12163956782913313,0.9157129550349754,0.1330604429033091
0.3457782131028562,0.924726145714773,0.12294277559422007,0.9163048547384781,0.134287579490424
0.3556575906200807,0.9252371841478875,0.12420941795414117,0.9168789439600397,0.13548734534979856
0.36553696813730513,0.9257357802809661,0.12543985597164692,0.9174381649675432,0.13665993679255112
0.37541634565452964,0.9262253171149054,0.12663502120474632,0.9179855225611309,0.13780596207407966
0.38529572317175415,0.9267090984519362,0.1277963749629029,0.9185239841511007,0.13892642255417573
0.39517510068897854,0.92719023793297,0.12892585673391424,0.9190563810042833,0.14002268687789132
0.405054478206203,0.927671551613848,0.1300258230771573,0.9195853137659937,0.1410964585079638
0.41493385572342745,0.9281554578077815,0.13109897856899974,0.9201130654094322,0.14214973708872208
0.4248132332406519,0.9286438880435903,0.13214830063365354,0.9206415247107201,0.14318477426850934
0.43469261075787635,0.9291382129816819,0.13317696028610038,0.9211721231805649,0.14420402474880378
0.4445719882751008,0.9296391869597123,0.13418824094316614,0.9217057880929863,0.14521009345925098
0.4544513657923253,0.9301469144756863,0.13518545751677424,0.9222429138277405,0.14620567987449284
0.46433074330954976,0.9306608413304416,0.1361718779851521,0.9227833531845784,0.14719352058680527
0.4742101208267742,0.9311797723262509,0.13715064954177644,0.9233264296367069,0.14817633132414879
0.4840894983439987,0.9317019163517628,0.13812473125015517,0.9238709706825666,0.14915674965266026
0.49396887586122323,0.9322249583961872,0.1390968348907211,0.9244153615519387,0.15013727962275325
0.5038482533784476,0.9327461565762383,0.14006937538320374,0.92495761756232,0.15112023960641116
0.5137276308956721,0.933262460708185,0.14104443181592274,0.9254954724515061,0.15210771452833208
0.5236070084128965,0.9337706474259699,0.1420237197271434,0.9260264790934595,0.15310151361465488
0.533486385930121,0.9342674654714405,0.14300857487933116,0.9265481182024826,0.15410313467046952
0.5433657634473454,0.9347497837140741,0.14399994836217644,0.927057910016991,0.1551137357527251
0.5532451409645699,0.9352147338398862,0.14499841247196138,0.9275535235930569,0.156134114931224
0.5631245184817943,0.935659839600172,0.14600417645964175,0.9280328782847472,0.1571646986310161
0.5730038959990188,0.9360831250986726,0.147017110932556,0.9284942322752971,0.1582055388296995
0.5828832735162434,0.9364831958213429,0.14803677944708576,0.9289362536584679,0.15925631914891997
0.5927626510334678,0.9368592878999289,0.1490624756508803,0.9293580705264505,0.16031636963762855
0.6026420285506923,0.9372112832988253,0.15009326422896144,0.9297592977432322,0.16138468980296322
0.6125214060679167,0.9375396910162106,0.15112802387999202,0.9301400394820802,0.16245997921092098
0.6224007835851411,0.9378455967570938,0.152165490595492,0.9305008680759206,0.16354067476138665
0.6322801611023656,0.9381305856330064,0.1532042996306922,0.9308427811499752,0.164624993548501
0.6421595386195902,0.9383966440731812,0.15424302473299287,0.9311671402632203,0.16571098005520804
0.6520389161368145,0.9386460481614222,0.15528021342217999,0.931475595278561,0.16679655630671925
0.6619182936540392,0.9388812459862442,0.1563144173834893,0.9317699993409163,0.1678795735270478
0.6717976711712634,0.9391047413333555,0.15734421732702406,0.9320523196292024,0.16895786380975783
0.6816770486884879,0.9393189852508856,0.15836824197134672,0.9323245489638792,0.1700292903310702
0.6915564262057124,0.939526280817429,0.15938518111190922,0.9325886229292304,0.17109179470107713
0.7014358037229369,0.9397287050016772,0.16039379302388973,0.9328463464723773,0.172143440165726
0.7113151812401614,0.93992804997941,0.16139290671278786,0.9330993330480457,0.1731824495351923
0.7211945587573858,0.9401257848079563,0.16238141975533302,0.9333489583787039,0.17420723691812315
0.7310739362746103,0.9403230370567708,0.16335829266035617,0.9335963298781668,0.175216432579117
0.7409533137918347,0.9405205929253264,0.16432254081885556,0.933842271819788,0.1762089005003133
0.7508326913090593,0.9407189135799453,0.16527322520125268,0.9340873254759473,0.1771837485074798
0.7607120688262836,0.9409181649127688,0.16620944299660478,0.9343317627557878,0.17814033110603728
0.7705914463435083,0.9411182576490379,0.16713031937405792,0.9345756113436497,0.17907824545213263
0.7804708238607325,0.941318894668478,0.168035001483638,0.9348186889977567,0.17999732114724776
0.7903502013779571,0.9415196225205077,0.16892265570564008,0.9350606444972346,0.18089760478142664
0.8002295788951815,0.9417198843571531,0.16979246901076073,0.9353010027079803,0.1817793403504252
0.810108956412406,0.9419190718404015,0.17064365511306595,0.9355392113476876,0.18264294682761775
0.8199883339296304,0.9421165739658274,0.17147546589201693,0.9357746872407093,0.18348899427566576
0.8298677114468549,0.9423118211516385,0.17228720833562827,0.9360068601348056,0.18431817993102026
0.8397470889640793,0.9425043233483597,0.17307826702220608,0.936235212479004,0.18513130568369598
0.8496264664813038,0.9426937013120067,0.17384813192074428,0.9364593139102396,0.1859292583050786
0.8595058439985284,0.9428797105409413,0.17459643105749126,0.9366788495479103,0.18671299364976582
0.8693852215157527,0.9430622576962808,0.1753229673755306,0.9368936415332871,0.18748352587777098
0.8792645990329774,0.9432414096038169,0.17602775891201028,0.937103663564572,0.1882419225170827
0.8891439765502016,0.9434173951705735,0.1767110812397199,0.937309048458985,0.18898930592166074
0.8990233540674262,0.9435906007418956,0.17737351097110615,0.937510089016869,0.18972686138605394
0.9089027315846506,0.9437615595770622,0.17801596900765154,0.9377072326655993,0.19045585186572805
0.9187821091018751,0.9439309362354126,0.17863976213902877,0.9379010705238447,0.19117763893341339
0.9286614866190995,0.9440995067438024,0.17924662155677829,0.9380923216491047,0.1918937092881845
0.938540864136324,0.9442681354631023,0.17983873684766982,0.9382818133167651,0.19260570583733383
0.9484202416535484,0.9444377495896336,0.18041878407260248,0.9384704582287425,0.1933154621026411
0.9582996191707729,0.9446093122201473,0.18098994661715456,0.9386592295686453,0.19402503847269953
0.9681789966879975,0.9447837948793186,0.18155592761801648,0.9388491348106188,0.19473675864061013
0.9780583742052218,0.9449621503597759,0.182120952923009,0.939041189155592,0.19545324443908252
0.9879377517224465,0.945145286659352,0.18268976372784215,0.9392363894139834,0.19617744721847943
0.9978171292396707,0.945334042721293,0.1832675982461577,0.9394356890829001,0.19691267391129436
1.0076965067568953,0.9455291665933488,0.18386016200601402,0.9396399752807852,0.19766260599056545
1.0175758842741196,0.9457312965235395,0.18447358662061328,0.9398500481078521,0.1984313096592607
1.0274552617913442,0.9459409454064954,0.18511437714808987,0.940066602898446,0.19922323580007678
1.0373346393085685,0.9461584888869853,0.1857893484286609,0.9402902157258083,0.20004320846572968
1.047214016825793,0.9463841573188974,0.18650555106125816,0.9405213324121031,0.2008964009921611
1.0570933943430176,0.9466180316707116,0.1872701879497703,0.9407602611906547,0.20178829916298646
1.066972771860242,0.9468600433644723,0.18809052260510817,0.9410071690641888,0.202724651233388
1.0768521493774665,0.9471099779363659,0.18897378062758086,0.9412620818056475,0.20371140502482793
1.0867315268946909,0.9473674823150078,0.1899270460089137,0.9415248874574095,0.2047546327169028
1.0966109044119154,0.9476320754300347,0.19095715407949732,0.9417953431031679,0.2058604443773895
1.1064902819291398,0.9479031617899814,0.192070583079458,0.9420730846143746,0.20703489167387634
1.1163696594463643,0.948180047605887,0.19327334644786232,0.9423576390121752,0.20828386358834153
1.1262490369635887,0.9484619589865523,0.194570887999484,0.9426484390357389,0.20961297629813042
1.1361284144808133,0.9487480616935852,0.1959679821905134,0.9429448394704233,0.21102745968227832
1.1460077919980376,0.9490374819197421,0.19746864166166442,0.9432461347634221,0.21253204315138996
1.1558871695152622,0.9493293275427891,0.1990760341884837,0.9435515774415199,0.214130843674
1.1657665470324867,0.9496227093090667,0.200792411064346,0.9438603968439593,0.21582725897572408
1.175645924549711,0.9499167614157918,0.20261904879259318,0.9441718176938537,0.2176238689145056
1.1855253020669356,0.9502106609882305,0.20455620577239955,0.9444850780522634,0.21952234798267314
1.19540467958416,0.9505036459863706,0.2066030954309614,0.9447994462302322,0.2215233917530907
1.2052840571013845,0.9507950311245118,0.20875787698606924,0.945114236273605,0.22362665987317693
1.2151634346186089,0.9510842214449365,0.21101766472237388,0.9454288216832355,0.22583073791975913
1.2250428121358334,0.9513707232520802,0.21337855633670727,0.9457426470868296,0.22813312006436684
1.2349221896530578,0.9516541521847064,0.21583568055832886,0.9460552376378438,0.23053021406932833
1.2448015671702821,0.9519342382787763,0.21838326388504065,0.9463662059790033,0.23301736964834124
1.254680944687507,0.9522108279511566,0.22101471590231253,0.9466752566726994,0.23558893069114153
1.2645603222047312,0.9524838829121665,0.22372273227665052,0.9469821880651602,0.23823831128199288
1.2744396997219558,0.9527534760913712,0.22649941414338842,0.9472868916154592,0.24095809484871156
1.2843190772391804,0.9530197847341871,0.22933640224982535,0.9475893487816062,0.2437401551765257
1.2941984547564047,0.9532830808950455,0.23222502387399838,0.947889625613878,0.24657579742363858
1.304077832273629,0.9535437196145063,0.23515645022394524,0.9481878652578718,0.2494559166977318
1.3139572097908536,0.9538021251213799,0.23812186173826397,0.9484842786164659,0.2523711712096861
1.3238365873080784,0.9540587754454101,0.24111261846178997,0.9487791334589313,0.25531216652718564
1.3337159648253025,0.9543141858604032,0.24412043246536666,0.9490727422971353,0.25826964702072763
1.3435953423425269,0.9545688916011118,0.24713753912030803,0.949365449371502,0.26123469024112034
1.3534747198597514,0.9548234303092643,0.2501568639298055,0.9496576171037797,0.26419889970288263
1.3633540973769758,0.9550783246646576,0.25317218156386534,0.9499496123785481,0.26715459138260084
1.3732334748942003,0.955334065646331,0.2561782637431564,0.9502417930118161,0.270094969184028
1.383112852411425,0.9555910968468867,0.2591710126711818,0.9505344947522825,0.2730142846791975
1.3929922299286495,0.9558498002306749,0.2621475768233546,0.9508280191402968,0.27590797661143907
1.4028716074458738,0.9561104836847426,0.2651064460647951,0.9511226225209393,0.278772785943751
1.4127509849630981,0.9563733706612803,0.26804752328409137,0.9514185064727189,0.28160684265356617
1.4226303624803227,0.9566385921531602,0.27097216999521306,0.9517158098721822,0.2844097210087507
1.4325097399975475,0.9569061811815343,0.2738832236709803,0.9520146027692933,0.2871824607028853
1.4423891175147716,0.9571760699080172,0.27678498492523573,0.9523148821990114,0.28992755197064174
1.452268495031996,0.957448089415427,0.27968317305322493,0.9526165700033118,0.29264888363347225
1.4621478725492205,0.9577219721321879,0.2825848488667571,0.952919512685297,0.2953516539259526
1.4720272500664449,0.9579973568080655,0.28549830421900946,0.953223483265311,0.29804224490519904
1.4819066275836694,0.9582737958846457,0.28843291810061,0.9535281850584424,0.30072806222834014
1.491786005100894,0.9585507650444858,0.2913989797023782,0.9538332572456512,0.3034173430722437
1.5016653826181185,0.9588276746696838,0.2944074793809985,0.9541382820672024,0.30611893593970907
1.511544760135343,0.9591038828950111,0.29746986903441,0.9544427934290914,0.30884205701973594
1.5214241376525672,0.9593787099038741,0.30059779399901654,0.9547462866806686,0.31159602861787333
1.5313035151697918,0.9596514530880699,0.3038027992294727,0.9550482292963733,0.3143900059173255
1.5411828926870166,0.9599214026751997,0.3070960132259013,0.9553480721759902,0.3172326989441854
1.5510622702042407,0.9601878574210408,0.3104878139487889,0.9556452612674439,0.3201320970639378
1.560941647721465,0.9604501399682273,0.31398748182756464,0.9559392492130636,0.3230952036065636
1.5708210252386896,0.9607076114870072,0.3176028459461549,0.9562295067253852,0.326127788282834
1.5807004027559142,0.9609596852381695,0.32133993059830634,0.9565155334107361,0.329234164897752
1.5905797802731385,0.9612058387316775,0.3252026106633399,0.9567968677785653,0.3324170014771184
1.600459157790363,0.9614456241961521,0.3291922856641384,0.9570730962001974,0.33567716929496944
1.6103385353075876,0.9616786771228858,0.33330758391792925,0.9573438606125645,0.33901363642580246
1.620217912824812,0.9619047227021859,0.33754410982751887,0.9576088647986633,0.342423410357127
1.6300972903420363,0.9621235800280061,0.34189424898714754,0.9578678791168861,0.34590153290502956
1.6399766678592609,0.9623351640074418,0.3463470472260048,0.9581207435939653,0.34944112920752957
1.6498560453764857,0.9625394849730482,0.3508881807307767,0.9583673693407719,0.3530335109662948
1.6597354228937098,0.9627366460564528,0.35550003462555846,0.9586077382945429,0.356668332414335
1.6696148004109341,0.9629268384397165,0.3601619063962734,0.958841901334961,0.36033379576101665
1.6794941779281587,0.9631103346548346,0.36485034781168824,0.9590699748628587,0.3640169011678699
1.6893735554453833,0.963287480150224,0.3695396539940187,0.959292135968945,0.3677037347051262
1.6992529329626076,0.9634586833847709,0.3742025006161059,0.95950861635402,0.37137978629732815
1.7091323104798322,0.9636244047439562,0.37881071970307156,0.9597196951916322,0.3750302884528242
1.7190116879970567,0.9637851445979084,0.3833361915047447,0.9599256911475029,0.378640565647855
1.728891065514281,0.9639414308373695,0.3877518153251386,0.9601269537875572,0.382196383654274
1.7387704430315054,0.9640938062301738,0.39203250771892456,0.9603238546168804,0.3856842879019333
1.74864982054873,0.9642428159378946,0.3961561644194772,0.9605167779959815,0.38909192017861854
1.7585291980659548,0.9643889955200048,0.40010451542330494,0.9607061121775806,0.3924083036007767
1.7684085755831789,0.9645328597317191,0.40386380329241156,0.9608922406977669,0.39562408682633865
1.7782879531004032,0.9646748923923442,0.40742522451326646,0.9610755343393146,0.3987317398957011
1.7881673306176278,0.9648155375644029,0.4107850926678285,0.9612563438636095,0.40172569582760936
1.7980467081348523,0.9649551922411675,0.41394470830568564,0.9614349936808423,0.4046024340943223
1.8079260856520767,0.965094200692805,0.41690995006525844,0.96161177659756,0.40736050427093123
1.8178054631693012,0.9652328505705544,0.4196906300296043,0.9617869497464124,0.41000049040175
1.8276848406865258,0.9653713708156882,0.4222996788218233,0.9619607317668395,0.4125249188508717
1.8375642182037502,0.9655099313670193,0.4247522390463401,0.9621333012677417,0.41493811450227697
1.8474435957209745,0.9656486446089084,0.4270647478667168,0.9623047965657866,0.41724601205048206
1.857322973238199,0.9657875684525968,0.4292540814886604,0.9624753166561568,0.41945593068962517
1.8672023507554238,0.965926710898609,0.43133681860077266,0.962644923338114,0.4215763216969014
1.877081728272648,0.9660660358881997,0.43332865991044534,0.9628136443858735,0.423616499164934
1.8869611057898723,0.9662054702184378,0.4352440203590252,0.9629814776276381,0.42558636443907283
1.8968404833070969,0.9663449112694114,0.4370957923029989,0.9631483957721689,0.4274961346555538
1.9067198608243214,0.9664842352738865,0.4388952637398654,0.9633143518043801,0.4293560851742211
1.9165992383415458,0.9666233058499528,0.44065216626389175,0.9634792847587947,0.43117631469614587
1.9264786158587703,0.966761982515951,0.4423748226781215,0.9636431256733518,0.4329665405116972
1.936357993375995,0.966900128914201,0.44407036329921207,0.963805803525337,0.43473592971285907
1.9462373708932192,0.9670376204854239,0.445744981940609,0.9639672509568398,0.4364929704092027
1.9561167484104436,0.9671743513587023,0.4474042063037807,0.9641274096080737,0.4382453850991694
1.9659961259276681,0.9673102402515812,0.4490531621475445,0.9642862348935324,0.44000008645640426
1.975875503444893,0.9674452352104883,0.45069681545757473,0.9644437000769295,0.4417631739792443
1.985754880962117,0.9675793170619201,0.4523401814400316,0.9645997995262852,0.44353996829590975
1.9956342584793414,0.9677125014885071,0.4539884932456645,0.9647545510587887,0.44533507848236176
2.005513635996566,0.9678448396898068,0.45564732677218467,0.9649079973160566,0.447152496584028
2.0153930135137905,0.9679764176340295,0.45732268067306014,0.965060206142411,0.44899571267115
2.025272391031015,0.9681073539524913,0.45902101286197516,0.9652112699715801,0.45086784321923223
2.035151768548239,0.9682377965720014,0.46074923641761245,0.965361304259035,0.45277176539466535
2.045031146065464,0.9683679182203347,0.46251467894800435,0.9655104450278003,0.454710249930809
2.0549105235826883,0.9684979109752023,0.46432501025068107,0.9656588456233643,0.45668608567919533
2.0647899010999127,0.9686279800566848,0.4661881435790165,0.9658066727981627,0.45870218958146214
2.074669278617137,0.9687583370860496,0.4681121160599764,0.9659541022665656,0.46076169668975026
2.084548656134362,0.9688891930495848,0.47010495385564943,0.9661013138874929,0.4628680259207258
2.094428033651586,0.9690207512141042,0.47217452756152445,0.9662484866425244,0.46502491841206145
2.1043074111688105,0.9691532002409118,0.4743284031204241,0.9663957935830969,0.46723644661001734
2.1141867886860353,0.9692867077372865,0.476573693227026,0.9665433969202107,0.46950699350340575
2.1240661662032596,0.9694214144692609,0.478916913823122,0.9666914434247807,0.4718412026858534
2.133945543720484,0.9695574294370917,0.48136384985325403,0.9668400602958112,0.4742439011317926
2.1438249212377083,0.9696948259861168,0.4839194339762761,0.9669893516380536,0.4767199976736875
2.153704298754933,0.9698336390915356,0.48658764142095023,0.9671393956704754,0.479274361135811
2.1635836762721574,0.9699738639171442,0.48937140364184967,0.9672902427631168,0.48191168288660113
2.1734630537893818,0.9701154557063889,0.4922725428837889,0.9674419143727376,0.48463632919661404
2.183342431306606,0.97025833102058,0.4952917292064548,0.9675944029186475,0.487452189218026
2.193221808823831,0.9704023702950838,0.49842846096332605,0.9677476726094336,0.4903625246263189
2.2031011863410552,0.9705474216411512,0.5016810691776283,0.9679016612006215,0.4933698269829482
2.2129805638582796,0.9706933057800873,0.5050467457200778,0.9680562826328664,0.4964756886927324
2.2228599413755044,0.970839821958989,0.5085215946754742,0.9682114304717074,0.4996806930498525
2.2327393188927287,0.9709867546644371,0.5121007057944376,0.9683669820434195,0.5029843283048482
2.242618696409953,0.9711338809233613,0.5157782484691185,0.9685228031385625,0.5063849299591563
2.2524980739271774,0.9712809779596322,0.5195475842533711,0.9686787531355004,0.5098796546245499
2.262377451444402,0.9714278309614512,0.5234013955740283,0.9688346903816919,0.5134644877964528
2.2722568289616265,0.9715742407087187,0.5273318279552276,0.9689904776607577,0.5171342868093515
2.282136206478851,0.9717200308114855,0.5313306428061789,0.9691459875691543,0.5208828590983378
2.292015583996075,0.9718650543202927,0.5353893776074905,0.969301107627231,0.524703074713857
2.3018949615133,0.9720091994864077,0.5394995101744738,0.9694557449561628,0.5285870108587776
2.3117743390305243,0.9721523944741881,0.5436526235791511,0.9696098303638834,0.5325261250705156
2.3216537165477487,0.9722946108583127,0.5478405682764516,0.9697633217000283,0.536511452588868
2.3315330940649734,0.9724358657745463,0.5520556180038854,0.9699162063608857,0.5405338224649852
2.341412471582198,0.9725762226329357,0.556290616106511,0.9700685028504719,0.5445840861102641
2.351291849099422,0.9727157903457134,0.5605391090780901,0.9702202613317286,0.548653351286344
2.3611712266166465,0.9728547210673739,0.5647954643020504,0.9703715631322777,0.5527332140272916
2.3710506041338713,0.972993206490053,0.5690549692186224,0.9705225192006381,0.5568159806883464
2.3809299816510956,0.9731314727820859,0.57331390943319,0.9706732675410024,0.5608948722546968
2.39080935916832,0.9732697743000964,0.5775696236109198,0.9708239696859858,0.5649642032367532
2.4006887366855443,0.9734083862438975,0.5818205333693859,0.9709748062969045,0.56901952793805
2.410568114202769,0.9735475964576328,0.5860661467793973,0.9711259720085524,0.5730577476145166
2.4204474917199934,0.9736876966089653,0.5903070345099964,0.97127766965996,0.5770771730480266
2.4303268692372177,0.973828972999776,0.5945447781024966,0.9714301040728099,0.5810775383225278
2.4402062467544425,0.9739716972761332,0.5987818903270502,0.9715834755551175,0.5850599630971894
2.450085624271667,0.9741161173117355,0.6030217080611182,0.971737973318271,0.5890268623861238
2.459965001788891,0.9742624485373843,0.6072682586311383,0.9718937690009107,0.5929818047345067
2.4698443793061156,0.9744108659793127,0.6115261010768772,0.9720510104925343,0.5969293216699796
2.4797237568233403,0.974561497251614,0.6158001443342438,0.9722098162438128,0.6008746733373864
2.4896031343405642,0.9747144167230647,0.6200954448902376,0.9723702702388397,0.6048235772142353
2.4994825118577895,0.9748696410469977,0.6244169870482011,0.972532417787909,0.6087819086644745
2.509361889375014,0.9750271262054735,0.628769449558728,0.9726962622777042,0.6127553837238018
2.519241266892238,0.9751867661768581,0.6331569630277398,0.9728617629902424,0.6167492358234636
2.5291206444094625,0.9753483932902839,0.6375828632135476,0.9730288340726289,0.6207678990577633
2.539000021926687,0.9755117802826543,0.642049446070895,0.9731973447080966,0.6248147109997063
2.5488793994439116,0.9756766440252388,0.646557731187494,0.9733671205052028,0.6288916479031899
2.558758776961136,0.9758426508389233,0.6511072410722477,0.973537946088022,0.6329991043569657
2.5686381544783607,0.9760094232712241,0.6556958045634446,0.9737095688360484,0.6371357280644733
2.5785175319955846,0.9761765481656017,0.6603193933772785,0.9738817036899196,0.6412983184399236
2.5883969095128094,0.976343585815671,0.6649720014317314,0.9740540389083088,0.6454817951992778
2.5982762870300338,0.9765100799647275,0.6696455769446773,0.9742262426339096,0.6496792401889403
2.608155664547258,0.9766755683855483,0.6743300172686736,0.9743979701025458,0.6538820124748419
2.6180350420644825,0.9768395937574506,0.6790132358061808,0.9745688713103811,0.6580799333789361
2.6279144195817072,0.977001714547638,0.6836813089443574,0.974738598939928,0.6622615348861971
2.637793797098932,0.9771615156022647,0.688318708557005,0.9749068163371075,0.6664143618457656
2.647673174616157,0.9773186181594473,0.692908622081968,0.9750732053286136,0.6705253158383115
2.6575525521333807,0.977472689011503,0.6974333574275129,0.9752374736720362,0.6745810266372142
2.667431929650605,0.977623448566547,0.7018748240776302,0.9753993619398742,0.6785682359753609
2.6773113071678294,0.9777706775896159,0.7062150750547904,0.9755586496531267,0.6824741779155901
2.6871906846850537,0.9779142224398186,0.7104368874140743,0.975715160499564,0.6862869405298218
2.6970700622022785,0.9780539986616207,0.7145243524896274,0.9758687664961234,0.6899957947825159
2.706949439719503,0.9781899928340331,0.7184634421805399,0.9760193909828614,0.6935914783987144
2.7168288172367276,0.9783222626298723,0.7222425151771484,0.9761670103673294,0.6970664249420156
2.7267081947539515,0.9784509350869987,0.7258527280554695,0.9763116545716636,0.7004149311679316
2.7365875722711763,0.9785762031430534,0.7292883210792341,0.9764534061697069,0.7036332587699182
2.7464669497884007,0.9786983205332812,0.7325467572324168,0.9765923982365764,0.7067196697130463
2.756346327305625,0.9788175951961248,0.7356287046735613,0.9767288109678051,0.7096743972790663
2.76622570482285,0.9789343813721151,0.7385378660643468,0.9768628671579924,0.7124995575751069
2.776105082340074,0.9790490706169518,0.7412806713104291,0.9769948266594327,0.7151990084668508
2.785984459857299,0.9791620819785667,0.7438658613625576,0.977124979968016,0.7177781646034107
2.795863837374523,0.9792738516095276,0.7463039983957832,0.9772536411066467,0.7202437783614521
2.8057432148917476,0.9793848220997925,0.7486069410723278,0.9773811399942696,0.722603697143618
2.815622592408972,0.9794954318201334,0.7507873226091969,0.9775078145014297,0.7248666075467451
2.8255019699261963,0.9796061045634439,0.7528580646226755,0.9776340024001845,0.7270417765210089
2.8353813474434206,0.9797172397596865,0.7548319523120408,0.9777600334175328,0.7291387988436913
2.8452607249606454,0.9798292035208409,0.7567212877952835,0.9778862215967498,0.7311673591144392
2.85514010247787,0.9799423207454615,0.7585376295877923,0.9780128581608308,0.7331370151317658
2.865019479995095,0.9800568684791895,0.7602916183326567,0.978140205056415,0.7350570080213731
2.874898857512319,0.9801730706888094,0.7619928826018432,0.9782684893361171,0.7369361029384643
2.8847782350295432,0.9802910945643825,0.7636500141774485,0.97839789851221,0.7387824626322678
2.8946576125467676,0.9804110484179546,0.7652705996709315,0.9785285769863398,0.7406035547039242
2.904536990063992,0.9805329811997349,0.7668612944121018,0.9786606236287575,0.7424060920585909
2.9144163675812167,0.9806568836049167,0.7684279248907393,0.9787940905478321,0.7441960048863064
2.924295745098441,0.9807826906979416,0.7699756072823676,0.9789289830568271,0.7459784415288391
2.934175122615666,0.9809102859373849,0.771508871382903,0.9790652608115991,0.7477577948152746
2.9440545001328897,0.9810395064451017,0.7730317813211353,0.9792028400604428,0.7495377498815669
2.9539338776501145,0.9811701493290128,0.7745480464917404,0.9793415969172605,0.7513213491244745
2.963813255167339,0.9813019788409576,0.7760611181032308,0.9794813715419013,0.7531110697674291
2.973692632684563,0.9814347341302265,0.7775742684733692,0.9796219730882249,0.754908909518897
2.983572010201788,0.9815681373403105,0.7790906516843432,0.9797631852613284,0.7567164759630124
2.9934513877190123,0.9817019017914406,0.7806133454200119,0.9799047723114958,0.7585350756154603
3.003330765236237,0.9818357399947162,0.7821453747582482,0.9800464852836412,0.7603657989811977
3.013210142753462,0.9819693712548963,0.7836897194059037,0.9801880683380573,0.7622095984405712
3.023089520270686,0.9821025286378237,0.7852493063713315,0.9803292649606717,0.7640673563429397
3.03296889778791,0.9822349651043076,0.7868269904003966,0.9804698238891489,0.765939941279189
3.0428482753051345,0.9823664586442207,0.7884255246859433,0.9806095045942299,0.7678282511149959
3.052727652822359,0.9824968162814877,0.790047524424587,0.9807480821737463,0.7697332419755709
3.0626070303395836,0.9826258768613109,0.7916954257620087,0.9808853515386456,0.7716559429620997
3.0724864078568084,0.9827535125740273,0.7933714425588092,0.9810211307959088,0.7735974569345214
3.082365785374033,0.9828796292139808,0.7950775232405486,0.9811552637610792,0.7755589482013012
3.092245162891257,0.9830041652152499,0.7968153097821922,0.981287621562842,0.7775416184034274
3.1021245404084814,0.9831270895475426,0.7985861006309054,0.9814181033322275,0.7795466722582961
3.1120039179257057,0.9832483985936664,0.800390819102179,0.9815466359990718,0.7815752751330967
3.12188329544293,0.9833681121634432,0.8022299885013132,0.9816731732468884,0.7836285046426484
3.131762672960155,0.9834862688266295,0.8041037149328257,0.9817976937038451,0.7857072986114422
3.141642050477379,0.9836029207684287,0.8060116784708483,0.9819201984707643,0.7878124018039993
3.151521427994604,0.9837181283848258,0.8079531330797455,0.9820407081067041,0.7899443138136183
3.1614008055118283,0.9838319548408092,0.8099269154010044,0.9821592592076218,0.7921032404109104
3.1712801830290527,0.9839444608123975,0.8119314622643189,0.9822759007238989,0.7942890504955856
3.181159560546277,0.9840556996233375,0.8139648365415544,0.982390690167305,0.7965012405745427
3.1910389380635014,0.9841657129697963,0.8160247607452549,0.9825036898576728,0.7987389084143591
3.200918315580726,0.9842745274019231,0.8181086575813381,0.982614963353704,0.8010007371957789
3.2107976930979505,0.984382151700714,0.8202136965008882,0.9827245722016568,0.8032849911414742
3.2206770706151753,0.9844885752532402,0.8223368451602804,0.9828325731200938,0.8055895232065272
3.2305564481324,0.9845937674902618,0.8244749245934611,0.9829390157194688,0.80791179502441
3.240435825649624,0.9846976784089303,0.8266246668257957,0.9830439408323102,0.8102489089004973
3.2503152031668483,0.9848002401611615,0.8287827736156326,0.9831473795044501,0.8125976512510799
3.2601945806840726,0.984901369646837,0.8309459749972908,0.9832493526705984,0.814954546508843
3.2700739582012974,0.9850009720117486,0.8331110863167024,0.9833498715100023,0.8173159201658156
3.2799533357185218,0.9850989449145512,0.8352750624970902,0.98344893845053,0.819677969311162
3.2898327132357466,0.9851951833962282,0.8374350483450712,0.9835465487637177,0.82203683875234
3.2997120907529713,0.9852895851608046,0.8395884238052171,0.9836426926695946,0.8243887005915407
3.3095914682701952,0.9853820560581935,0.8417328431908135,0.9837373578498101,0.8267298349713152
3.3194708457874196,0.9854725155498019,0.8438662675574546,0.9838305322509846,0.8290567096089361
3.329350223304644,0.9855609019352303,0.8459869895409922,0.983922207048397,0.8313660557120413
3.3392296008218683,0.985647177124246,0.8480936501488775,0.9840123796330722,0.8336549379107048
3.349108978339093,0.9857313307519691,0.8501852471705708,0.9841010564837844,0.8359208159539494
3.3589883558563174,0.9858133834565013,0.8522611350548103,0.984188255789056,0.8381615961009199
3.3688677333735426,0.9858933891662712,0.85432101628554,0.9842740096932427,0.8403756703858712
3.3787471108907665,0.9859714362782684,0.8563649244705863,0.984358366054505,0.8425619422474866
3.388626488407991,0.9860476476468893,0.8583931995342534,0.984441389620802,0.8447198373807651
3.398505865925215,0.9861221793449988,0.8604064555735945,0.9845231625519353,0.8468492990860866
3.4083852434424395,0.9861952182025695,0.8624055420950371,0.984603784240737,0.8489507678455538
3.4182646209596643,0.9862669781723583,0.8643914994905073,0.9846833704133932,0.851025145340265
3.4281439984768887,0.9863376956149807,0.8663655097376141,0.9847620515170855,0.8530737436210923
3.4380233759941135,0.9864076236359249,0.8683288434146246,0.9848399704311116,0.8550982206457286
3.4479027535113382,0.9864770256431052,0.8702828042060337,0.9849172795648539,0.8571005038809504
3.457782131028562,0.9865461683241835,0.8722286721370275,0.9849941374309145,0.8590827041249179
3.4676615085457865,0.986615314267006,0.8741676468139898,0.9850707048039631,0.8610470221130896
3.477540886063011,0.986684714463222,0.8761007919627046,0.9851471405940451,0.8629956508159401
3.4874202635802356,0.986754600943848,0.8780289825457799,0.9852235975770408,0.8649306766005898
3.49729964109746,0.9868251797958532,0.8799528557061291,0.9853002181336498,0.8668539825962276
3.5071790186146847,0.9868966248007127,0.8818727667245196,0.9853771301517874,0.8687671576612122
3.5170583961319095,0.9869690719195106,0.8837887510969826,0.9854544432450217,0.8706714142871688
3.5269377736491334,0.9870426148250717,0.8857004937333404,0.9855322454320987,0.8725675185850381
3.5368171511663578,0.9871173016505326,0.8876073061525105,0.9856106004095209,0.8744557351773159
3.546696528683582,0.9871931330866988,0.8895081124051525,0.9856895455313909,0.8763357893724519
3.5565759062008064,0.9872700619186967,0.8914014442913132,0.9857690905884702,0.8782068484305792
3.566455283718031,0.9873479940471556,0.8932854462618831,0.9858492174528191,0.8800675230599837
3.5763346612352556,0.9874267909919258,0.8951578901998958,0.9859298806259074,0.8819158895333278
3.586214038752481,0.9875062738286932,0.8970162000731174,0.9860110086981098,0.8837495320102919
3.5960934162697047,0.987586228462334,0.8988574862352667,0.9860925066966296,0.8855656038332498
3.605972793786929,0.9876664120969926,0.9006785889320175,0.9861742592685979,0.8873609057632005
3.6158521713041534,0.9877465607230725,0.9024761303423775,0.98625613461699,0.8891319783850702
3.6257315488213777,0.9878263974069255,0.9042465742591146,0.9863379890804962,0.8908752052750334
3.6356109263386025,0.9879056411410988,0.9059862922871449,0.9864196722250718,0.89258692302525
3.645490303855827,0.9879840159925005,0.9076916352203005,0.986501032295781,0.8942635338951015
3.6553696813730516,0.988061260273407,0.9093590080496285,0.9865819218629878,0.8959016167260611
3.6652490588902764,0.9881371354563111,0.9109849468662788,0.9866622034878436,0.8974980318323923
3.6751284364075003,0.9882114345583101,0.9125661957562768,0.9867417552282886,0.8990500158623952
3.6850078139247247,0.9882839897339547,0.9140997816515166,0.9868204758089761,0.900555263102334
3.694887191441949,0.9883546788368051,0.9155830850109762,0.9868982892861733,0.9020119903424192
3.704766568959174,0.9884234307387306,0.917013904169462,0.9869751490519826,0.9034189832049976
3.714645946476398,0.988490229231363,0.9183905112199957,0.9870510410403344,0.9047756227045755
3.724525323993623,0.9885551153749682,0.9197116974022028,0.9871259860199645,0.9060818917170871
3.7344047015108477,0.9886181882051233,0.9209768061638322,0.9872000408858967,0.9073383619299501
3.7442840790280716,0.9886796037555463,0.9221857523544545,0.9872732988903756,0.9085461626750446
3.754163456545296,0.9887395724048219,0.9233390264040167,0.987345888785416,0.9097069337697348
3.7640428340625203,0.988798354604046,0.9244376828325824,0.9874179728815955,0.9108227650711188
3.7739222115797446,0.9888562550901336,0.9254833130214926,0.9874897440599866,0.911896125861426
3.7838015890969694,0.9889136157342295,0.9264780028306956,0.9875614218056371,0.912929787415509
3.7936809666141937,0.9889708072150165,0.9274242763418225,0.9876332473603774,0.913926742154393
3.803560344131419,0.9890282197415278,0.9283250277010019,0.9877054781194797,0.9148901226726839
3.813439721648643,0.9890862530783122,0.9291834436802642,0.9877783814196058,0.9158231236625594
3.823319099165867,0.9891453061466605,0.9300029201176669,0.9878522278842686,0.9167289293704088
3.8331984766830915,0.989205766488472,0.9307869757806282,0.9879272845067631,0.9176106487458495
3.843077854200316,0.9892679998838934,0.9315391673780724,0.9880038076591641,0.9184712599105426
3.8529572317175407,0.9893323404099594,0.9322630093927395,0.9880820362189436,0.9193135650192019
3.862836609234765,0.9893990812153007,0.9329619021032141,0.9881621850023289,0.9201401560380366
3.87271598675199,0.9894684662659077,0.933639070628016,0.988244438685413,0.920953391453036
3.8825953642692146,0.9895406832896162,0.9342975170884869,0.9883289463809168,0.9217553834632753
3.8924747417864385,0.9896158581132168,0.9349399871125628,0.9884158170203705,0.9225479948282937
3.902354119303663,0.9896940505469152,0.9355689509631357,0.9885051156693231,0.9233328442333735
3.912233496820887,0.9897752519274616,0.9361865986548734,0.9885968608772426,0.9241113188165333
3.922112874338112,0.9898593843848957,0.9367948476011192,0.9886910231352396,0.9248845923657478
3.9319922518553363,0.9899463018498869,0.9373953606741003,0.9887875244840582,0.9256536476397821
3.941871629372561,0.9900357927704961,0.9379895721129174,0.9888862392832528,0.9264193012833886
3.951751006889786,0.9901275844602138,0.9385787184960159,0.988986996120615,0.9271822298875347
3.9616303844070098,0.9902213489547058,0.9391638720043287,0.9890895808100452,0.9279429958764582
3.971509761924234,0.9903167102140755,0.9397459734124569,0.9891937403966868,0.9287020720737333
3.9813891394414584,0.9904132524717564,0.940325862616201,0.9892991880614522,0.9294598639972318
3.991268516958683,0.990510529501384,0.9409043049842057,0.9894056087934422,0.9302167291464418
4.001147894475907,0.9906080745499485,0.9414820123559009,0.9895126656792234,0.9309729927646342
4.011027271993132,0.9907054106698038,0.9420596580474511,0.9896200066426171,0.9317289597735514
4.020906649510357,0.9908020611740896,0.9426378857304559,0.9897272714583457,0.9324849227818128
4.030786027027581,0.9908975599399567,0.9432173124836986,0.9898340988574448,0.9332411662536626
4.040665404544805,0.9909914612916018,0.9437985266668243,0.9899401335422614,0.9339979670871748
4.05054478206203,0.9910833492102187,0.9443820815176731,0.9900450329336894,0.9347555919870796
4.060424159579254,0.9911728456400286,0.9449684855324011,0.9901484734832197,0.9355142921249102
4.070303537096478,0.9912596176878706,0.9455581907566947,0.9902501563966981,0.9362742956572919
4.080182914613703,0.9913433835475131,0.946151580109159,0.9903498126352882,0.9370357987221289
4.090062292130928,0.9914239170178623,0.9467489547886719,0.99044720708108,0.9377989555533415
4.099941669648152,0.991501050525443,0.9473505227013407,0.9905421417797721,0.9385638683495968
4.109821047165377,0.9915746766046842,0.9479563886943173,0.9906344581997468,0.9393305775037294
4.119700424682601,0.9916447478333853,0.9485665472164522,0.9907240384752446,0.94009905275031
4.129579802199825,0.9917112752639826,0.9491808778509981,0.9908108056300065,0.9408691857224751
4.13945917971705,0.9917743254326471,0.9497991439926968,0.9908947228062357,0.9416407843292615
4.149338557234274,0.9918340160666188,0.9504209947778671,0.9909757915508494,0.9424135692749847
4.159217934751499,0.991890510644475,0.9510459702269133,0.9910540492363328,0.943187172946304
4.169097312268724,0.9919440119932562,0.951673509427691,0.9911295657160173,0.943961140794067
4.178976689785948,0.9919947551297693,0.9523029614776012,0.9912024393330051,0.944734935239148
4.188856067303172,0.9920429995703398,0.952933598813228,0.9912727924173876,0.9455079420373653
4.198735444820397,0.9920890213433678,0.9535646324888912,0.9913407664178059,0.9462794789508797
4.208614822337621,0.9921331049420684,0.9541952289190947,0.9914065168201432,0.9470488064946186
4.218494199854845,0.992175535450733,0.9548245275733662,0.9914702080084437,0.9478151404581706
4.2283735773720705,0.992216591066964,0.9554516591039035,0.9915320082206411,0.9485776658477649
4.238252954889295,0.9922565362250078,0.9560757633949719,0.9915920847448714,0.9493355518504659
4.248132332406519,0.9922956155021552,0.9566960070461876,0.9916505994908967,0.9500879673942202
4.258011709923744,0.992334048461965,0.957311599837587,0.9917077050562724,0.950834096863089
4.267891087440968,0.9923720255556876,0.957921809770635,0.9917635413884354,0.9515731555267002
4.277770464958192,0.9924097051677796,0.9585259763339347,0.9918182331228639,0.9523044042560808
4.287649842475417,0.9924472118539026,0.9591235217033017,0.9918718876541294,0.9530271631236688
4.297529219992641,0.992484635781452,0.9597139596510629,0.9919245939721426,0.9537408235222423
4.307408597509866,0.9925220333446577,0.9602969020069868,0.9919764222705596,0.9544448584842622
4.3172879750270905,0.9925594288897988,0.9608720625813912,0.9920274243093145,0.9551388309380429
4.327167352544315,0.9925968174521625,0.9614392585279927,0.9920776344889638,0.9558223996984065
4.337046730061539,0.9926341683761198,0.961998409188479,0.9921270715720776,0.9564953230551195
4.3469261075787635,0.9926714296639392,0.962549532521209,0.992175740966596,0.9571574598904901
4.356805485095988,0.9927085328785261,0.9630927392717201,0.9922236374688675,0.9578087683260573
4.366684862613212,0.9927453984107195,0.9636282250918189,0.9922707483501463,0.9584493019654267
4.376564240130437,0.9927819409135268,0.9641562608561607,0.9923170566604372,0.9590792038641964
4.386443617647662,0.9928180747039581,0.9646771814597531,0.9923625446176672,0.9596986984169337
4.396322995164886,0.9928537189379298,0.9651913734063191,0.9924071969487727,0.960308081403813
4.4062023726821105,0.9928888023748743,0.9656992615157085,0.9924510040521113,0.9609077084845804
4.416081750199335,0.992923267565834,0.9662012950884936,0.9924939648579032,0.961497982463925
4.425961127716559,0.9929570743213544,0.9666979338676607,0.9925360892746156,0.9620793396793729
4.4358405052337835,0.9929902023427002,0.9671896341312258,0.992577400124341,0.9626522358799777
4.445719882751009,0.9930226529309139,0.9676768352361071,0.992617934488487,0.9632171319711335
4.455599260268233,0.9930544497219974,0.9681599469132842,0.9926577444062779,0.9637744799978448
4.465478637785457,0.9930856384319556,0.9686393375878859,0.9926968968917053,0.9643247097260689
4.475358015302682,0.9931162856314114,0.9691153239661943,0.9927354732592606,0.9648682161598268
4.485237392819906,0.993146476604823,0.9695881620955382,0.9927735677739574,0.9654053483014853
4.49511677033713,0.9931763123828324,0.9700580400636447,0.9928112856663512,0.9659363994248858
4.504996147854355,0.9932059060668145,0.9705250724622169,0.9928487405773357,0.9664615990870039
4.514875525371579,0.9932353785912601,0.9709892966963289,0.992886051520007,0.966981107054845
4.524754902888804,0.9932648540912552,0.9714506711776889,0.9929233394657303,0.967495009271698
4.534634280406029,0.993294455058261,0.9719090753968846,0.9929607236783643,0.9680033159321256
4.544513657923253,0.9933242974770098,0.9723643118283404,0.9929983179334243,0.9685059616796202
4.554393035440477,0.9933544861392183,0.9728161095827258,0.993036226767603,0.969002807886172
4.564272412957702,0.9933851103257486,0.9732641296857543,0.993074541907754,0.9694936469204604
4.574151790474926,0.9934162400378435,0.9737079718303717,0.9931133390272067,0.9699782082623002
4.58403116799215,0.9934479229403556,0.9741471824218266,0.9931526749706324,0.9704561662765726
4.593910545509376,0.993480182155948,0.9745812637124956,0.9931925855769308,0.9709271494211587
4.6037899230266,0.9935130150197454,0.9750096838059258,0.9932330842125628,0.9713907506312836
4.613669300543824,0.9935463928697454,0.9754318872975638,0.9932741611060674,0.9718465385978338
4.623548678061049,0.9935802619105374,0.9758473063131241,0.9933157835482892,0.9722940696401418
4.633428055578273,0.9936145451477375,0.9762553717044706,0.9933578969931018,0.9727328998646939
4.643307433095497,0.9936491453493951,0.9766555241670617,0.9934004270605992,0.9731625973002965
4.653186810612722,0.9936839489498899,0.9770472250521562,0.9934432824101489,0.9735827537072542
4.663066188129947,0.9937188307730054,0.9774299666607198,0.9934863584151318,0.9739929957727563
4.672945565647171,0.9937536594154047,0.9778032818238236,0.9935295415362051,0.9743929954263488
4.682824943164396,0.9937883031010758,0.9781667525957427,0.9935727142565428,0.9747824790374077
4.69270432068162,0.9938226357927646,0.9785200179103406,0.9936157604124563,0.9751612352900428
4.702583698198844,0.9938565433291372,0.9788627800779928,0.9936585707272173,0.9755291215688472
4.712463075716069,0.9938899293473399,0.9791948100286065,0.9937010483365197,0.9758860687302894
4.722342453233293,0.9939227207504645,0.9795159512355169,0.99374311408183,0.9762320841781565
4.732221830750517,0.9939548724885303,0.9798261222845058,0.9937847113443805,0.9765672532060957
4.7421012082677425,0.9939863714400393,0.9801253180812459,0.9938258101983265,0.9768917386147767
4.751980585784967,0.9940172392086104,0.9804136097184646,0.9938664106775144,0.9772057786543321
4.761859963302191,0.9940475336849662,0.980691143050496,0.9939065449762262,0.9775096833834138
4.7717393408194155,0.9940773492675591,0.9809581360471148,0.9939462784401367,0.9778038295734064
4.78161871833664,0.9941068156839614,0.9812148750201664,0.9939857092483079,0.9780886543191496
4.791498095853864,0.9941360954080419,0.9814617098351788,0.9940249667391929,0.9783646475451679
4.8013774733710886,0.9941653797229035,0.9816990482355525,0.9940642083909054,0.9786323436182691
4.811256850888314,0.9941948835343309,0.9819273494188937,0.9941036155261722,0.9788923122929925
4.821136228405538,0.9942248390917763,0.9821471170134705,0.9941433878720936,0.9791451492255254
4.8310156059227625,0.9942554888213502,0.9823588916076134,0.9941837371611224,0.9793914662942378
4.840894983439987,0.9942870775156699,0.9825632429862075,0.9942248800089423,0.9796318819610528
4.850774360957211,0.9943198441567264,0.9827607622263901,0.9942670303443321,0.9798670118977306
4.8606537384744355,0.9943540136685111,0.9829520537993841,0.9943103916926977,0.9800974600852659
4.87053311599166,0.9943897889047674,0.9831377278173352,0.9943551496270095,0.9803238105735739
4.880412493508885,0.9944273431731884,0.983318392553453,0.9944014646960092,0.980546620063232
4.890291871026109,0.9944668135805986,0.9834946473510031,0.994449466119948,0.9807664114420886
4.900171248543334,0.9945082954546185,0.9836670760222392,0.9944992465094492,0.9809836683779938
4.910050626060557,0.9945518380571841,0.9838362408225756,0.9945508578156734,0.9811988310357584
4.919930003577782,0.994597441755777,0.9840026770686694,0.9946043086623737,0.9814122929527147
4.929809381095008,0.9946450567615346,0.9841668884520218,0.9946595631465,0.981624399073957
4.939688758612231,0.9946945834821374,0.9843293430826515,0.9947165411273693,0.9818354449164879
4.949568136129456,0.994745874474373,0.9844904702807566,0.9947751199592949,0.9820456768019707
4.959447513646681,0.9947987379194398,0.9846506581184158,0.9948351375623883,0.9822552930714501
4.969326891163905,0.9948529424862539,0.9848102516986286,0.9948963966744372,0.9824644461729299
4.9792062686811285,0.9949082233968353,0.9849695521456326,0.9949586700854486,0.982673245494684
4.989085646198354,0.9949642894654979,0.9851288162686925,0.9950217066274346,0.9828817608040114
4.998965023715579,0.9950208308517563,0.9852882568516098,0.995085237675627,0.983090026143092
5.008844401232802,0.9950775272467223,0.9854480435121621,0.9951489839135532,0.983298044030722
5.018723778750028,0.9951340562047852,0.985608304069605,0.9952126621219815,0.9835057898208915
5.028603156267252,0.9951901013364225,0.9857691263542668,0.9952759917693137,0.9837132160761686
5.038482533784476,0.9952453600933399,0.985930560391073,0.995338701206281,0.9839202568252042
5.048361911301701,0.9952995509025718,0.9860926208884594,0.9954005332988445,0.9841268315888542
5.058241288818925,0.9953524194399922,0.9862552899654266,0.995461250367537,0.984332849077678
5.06812066633615,0.99540374387397,0.9864185200522645,0.9955206383372734,0.9845382104842082
5.078000043853374,0.995453338954511,0.9865822369045301,0.9955785100368257,0.9847428123154788
5.087879421370598,0.9955010588699849,0.9867463426749565,0.9956347076204665,0.9849465487340375
5.097758798887823,0.995546798840373,0.9869107189938614,0.9956891041143249,0.985149313398138
5.107638176405048,0.9955904954609377,0.9870752300150527,0.995741604116282,0.985351000813179
5.117517553922272,0.995632125851675,0.987239725390954,0.9957921437000359,0.9855515072259755
5.127396931439496,0.9956717057044959,0.9874040431474382,0.9958406895914457,0.9857507311104055
5.1372763089567215,0.9957092863507819,0.9875680124354602,0.9958872376982196,0.9859485733068194
5.147155686473945,0.9957449509961271,0.9877314561427972,0.9959318110830185,0.9861449368879257
5.157035063991169,0.9957788102863724,0.9878941933548852,0.995974457475208,0.9863397268303693
5.1669144415083945,0.9958109973794698,0.9880560416587189,0.996015246418569,0.9865328495738203
5.176793819025619,0.9958416627015351,0.9882168192879823,0.9960542661514799,0.9867242125481234
5.186673196542843,0.9958709685631453,0.9883763471109015,0.9960916203131819,0.9869137237441361
5.1965525740600675,0.995899083804176,0.9885344504647515,0.996127424564914,0.9871012913956672
5.206431951577293,0.9959261786230309,0.9886909608424965,0.9961618032086412,0.9872868238288791
5.216311329094516,0.9959524197298375,0.9888457174377413,0.9961948858788817,0.9874702295222486
5.226190706611742,0.9959779659439714,0.9889985685540966,0.9962268043753275,0.9876514174053198
5.236070084128965,0.9960029643349677,0.9891493728843,0.9962576896955299,0.9878302974087794
5.24594946164619,0.9960275469833525,0.989298000663126,0.9962876693183426,0.98800678126252
5.2558288391634145,0.9960518284149223,0.989444334696376,0.9963168647799608,0.9881807835230834
5.265708216680639,0.9960759037392349,0.9895882712662494,0.9963453895756601,0.9883522227978275
5.275587594197864,0.9960998475011396,0.9897297209112719,0.9963733474115438,0.9885210231209484
5.2854669717150875,0.9961237132336006,0.9898686090768932,0.9964008308221074,0.9886871154266008
5.295346349232314,0.9961475336812664,0.9900048766309811,0.996427920161019,0.98885043905719
5.305225726749536,0.9961713216475451,0.9901384802368935,0.9964546829645441,0.9890109432406907
5.315105104266761,0.9961950714036137,0.990269392575703,0.9964811736793099,0.9891685884697303
5.324984481783986,0.9962187605859824,0.9903976024085962,0.9965074337389467,0.9893233477171179
5.33486385930121,0.9962423525000448,0.9905231144705363,0.9965334919673924,0.9894752074273725
5.344743236818434,0.9962657987405275,0.9906459491870087,0.9965593652806249,0.9896241682313341
5.354622614335659,0.9962890420358451,0.9907661422070918,0.9965850596531586,0.9897702453407615
5.364501991852885,0.9963120192220429,0.9908837437481813,0.9966105713111041,0.9899134685914699
5.3743813693701075,0.9963346642531073,0.9909988177504218,0.9966358881098217,0.9900538821165302
5.384260746887333,0.9963569111578219,0.9911114408421847,0.996660991051492,0.9901915436447688
5.394140124404557,0.9963786968588307,0.9912217011216814,0.9966858558961027,0.9903265234337162
5.404019501921781,0.996399963776937,0.9913296967639059,0.9967104548187277,0.9904589028596772
5.413898879439006,0.9964206621526622,0.9914355344664305,0.9967347580662829,0.9905887727002175
5.42377825695623,0.996440752027455,0.9915393277519675,0.996758735568503,0.9907162311556
5.433657634473455,0.9964602048383923,0.9916411951499308,0.9967823584603513,0.9908413816651535
5.443537011990679,0.9964790045924588,0.9917412582833008,0.9968056004767119,0.9909643305818935
5.453416389507903,0.9964971485992188,0.9918396398907837,0.9968284391846568,0.9910851847737191
5.463295767025128,0.9965146477536097,0.9919364618173951,0.9968508570239959,0.9912040492220305
5.473175144542353,0.9965315263733664,0.9920318430090727,0.9968728421328061,0.9913210246886376
5.483054522059577,0.9965478216079465,0.9921258975486117,0.9968943889413251,0.9914362055194023
5.492933899576801,0.9965635824474627,0.9922187327710277,0.9969154985245279,0.9915496776483516
5.502813277094027,0.9965788683707837,0.9923104474963226,0.996936178710969,0.9916615168592001
5.51269265461125,0.9965937476813742,0.9924011304165233,0.9969564439526182,0.9917717873526842
5.522572032128474,0.9966082955874048,0.9924908586717711,0.9969763149674746,0.9918805406581263
5.5324514096457,0.9966225920889686,0.9925796966471815,0.9969958181732967,0.9919878149166331
5.542330787162924,0.9966367197397643,0.9926676950182353,0.9970149849368517,0.9920936345516839
5.552210164680148,0.9966507613532221,0.9927548900676735,0.9970338506682838,0.9921980103309805
5.562089542197373,0.9966647977237191,0.9928413032913643,0.9970524537945812,0.9923009398117366
5.571968919714598,0.9966789054322298,0.9929269413045279,0.9970708346493273,0.992402408150424
5.581848297231821,0.9966931548025295,0.993011796053191,0.9970890343181026,0.9925023892477451
5.591727674749046,0.9967076080690189,0.9930958453289722,0.9971070934797202,0.9926008471905269
5.601607052266271,0.9967223178104745,0.9931790535784415,0.997125051283182,0.9926977379446081
5.611486429783495,0.9967373256957692,0.9932613729915512,0.9971429442985527,0.9927930112467812
5.6213658073007196,0.9967526615780589,0.9933427448471646,0.9971608055772008,0.9928866126395938
5.631245184817944,0.9967683429633549,0.993423101087709,0.9971786638528454,0.9929784855903657
5.641124562335169,0.9967843748681111,0.9935023660895999,0.9971965429099712,0.9930685736351487
5.651003939852393,0.9968007500687357,0.9935804585914823,0.9972144611403199,0.9931568224894783
5.660883317369619,0.9968174497341498,0.9936572937386399,0.9972324313017624,0.9932431820705511
5.670762694886841,0.996834444420972,0.9937327851992275,0.9972504604868624,0.9933276083797329
5.6806420724040665,0.9968516953999504,0.9938068473063719,0.99726855030132,0.9934100651998949
5.690521449921291,0.9968691562722103,0.9938793971796993,0.9972866972452156,0.993490525568727
5.700400827438515,0.9968867748250201,0.9939503567805013,0.9973048932830366,0.9935689729966913
5.71028020495574,0.9969044950693853,0.9940196548565151,0.9973231265818485,0.9936454024063498
5.720159582472964,0.9969222593960525,0.994087228735144,0.9973413823911141,0.993719820778193
5.73003895999019,0.9969400107826518,0.9941530259277621,0.9973596440325412,0.9937922474965499
5.7399183375074125,0.9969576949828298,0.9942170055124738,0.9973778939643425,0.9938627143973999
5.749797715024638,0.996975262628405,0.9942791392681517,0.9973961148813404,0.993931265527746
5.759677092541862,0.9969926711778092,0.994339412538661,0.9974142908107608,0.9939979566333967
5.7695564700590865,0.9970098866483392,0.9943978248126725,0.9974324081632011,0.9940628543983994
5.779435847576311,0.997026885075881,0.994454390011248,0.997450456699335,0.9941260354647962
5.789315225093535,0.9970436536536506,0.9945091364822238,0.9974684303752237,0.9941875852657582
5.799194602610761,0.9970601915108898,0.9945621067071776,0.9974863280327807,0.994247596708388
5.809073980127984,0.9970765101030825,0.9946133567332296,0.9975041539066563,0.9943061687445517
5.818953357645209,0.9970926331968288,0.9946629553479795,0.9975219179246613,0.9943634048690178
5.828832735162433,0.9971085964446885,0.9947109830213124,0.9975396357854258,0.9944194115839344
5.838712112679658,0.9971244465577144,0.9947575306425431,0.9975573288043127,0.9944742968673871
5.848591490196882,0.9971402400956854,0.9948026980852588,0.9975750235262215,0.9945281686815036
5.858470867714106,0.9971560419068455,0.9948465926352081,0.9975927511118134,0.9945811335524415
5.868350245231332,0.9971719232598983,0.9948893273186021,0.997610546511376,0.9946332952507392
5.878229622748555,0.9971879597207715,0.9949310191692116,0.9976284474480148,0.99468475359609
5.888109000265779,0.9972042288349455,0.994971787472682,0.997646493238626,0.9947356034057636
5.897988377783005,0.9972208076826802,0.995011752025547,0.9976647234871834,0.9947859336008077
5.907867755300229,0.9972377703790524,0.9950510314445851,0.9976831766898173,0.9948358264790015
5.917747132817453,0.9972551855932047,0.9950897415594839,0.9977018887950428,0.9948853571584212
5.927626510334678,0.9972731141614886,0.9951279939183943,0.997720891764933,0.9949345931905993
5.937505887851903,0.9972916068672453,0.9951658944319288,0.9977402121841643,0.9949835943377169
5.947385265369126,0.9973107024558598,0.9952035421766929,0.9977598699634032,0.9950324125041995
5.957264642886351,0.9973304259475233,0.9952410283746062,0.9977798771816802,0.995081091809573
5.967144020403576,0.9973507873020494,0.995278435559267,0.9978002371090118,0.9951296687865568
5.9770233979208,0.9973717804803124,0.9953158369355645,0.9978209434459078,0.9951781726861803
5.986902775438025,0.997393382935698,0.995353295933788,0.997841979810428,0.9952266258702316
5.996782152955249,0.9974155555567128,0.9953908659547728,0.9978633194965417,0.9952750442705861
6.006661530472474,0.9974382430689187,0.9954285902982636,0.9978849255196498,0.9953234378949073
6.016540907989698,0.9974613748910564,0.9954665022627827,0.9979067509567401,0.9953718113588195
6.026420285506924,0.99748486642696,0.9955046254019522,0.9979287395797615,0.9954201644258669
6.036299663024147,0.9975086207620611,0.9955429739195022,0.9979508267719399,0.9954684925383254
6.046179040541372,0.997532530721301,0.9955815531831508,0.997972940707951,0.9955167873241264
6.056058418058596,0.9975564812344837,0.9956203603361806,0.9979950037706213,0.9955650370677115
6.06593779557582,0.9975803519458357,0.995659384984888,0.9980169341691787,0.9956132271354239
6.0758171730930455,0.997604019997065,0.995698609940087,0.99803864771748,0.9956613403489946
6.085696550610269,0.9976273629077734,0.9957380119915126,0.9980600597251104,0.9957093573036471
6.095575928127495,0.9976502614738341,0.995777562695194,0.9980810869501634,0.9957572566302533
6.105455305644718,0.9976726026034118,0.9958172291556069,0.9981016495598026,0.995805015203715
6.115334683161943,0.9976942820117073,0.9958569747865678,0.9981216730436889,0.9958526083022228
6.125214060679167,0.9977152066992202,0.9958967600373103,0.9981410900258644,0.9959000097242023
6.1350934381963915,0.9977352971442498,0.9959365430728773,0.9981598419229193,0.995947191871511
6.144972815713617,0.9977544891483067,0.9959762804007792,0.9981778803999858,0.9959941258087663
6.15485219323084,0.9977727352828775,0.9960159274386855,0.9981951685814013,0.9960407813095216
6.164731570748066,0.9977900058972741,0.9960554390206589,0.9982116819794037,0.9960871269003595
6.174610948265289,0.997806289659782,0.9960947698419971,0.9982274091120075,0.9961331299138338
6.184490325782514,0.9978215936176313,0.996133874845044,0.9982423517897978,0.9961787565605842
6.1943697032997385,0.9978359427750523,0.996172709550308,0.9982565250607603,0.9962239720298973
6.204249080816963,0.997849379202451,0.996211230338807,0.9982699568119145,0.9962687406265667
6.214128458334187,0.997861960703124,0.9962493946927421,0.9982826870364073,0.9963130259501278
6.2240078358514115,0.9978737590765421,0.9962871614023204,0.9982947667842963,0.9963567911205287
6.233887213368638,0.9978848580286925,0.9963244907468468,0.9983062568244677,0.9963999990520815
6.24376659088586,0.9978953507899404,0.9963613446580585,0.9983172260534904,0.9964426127752415
6.253645968403085,0.9979053375090483,0.9963976868731274,0.9983277496946594,0.9964845958034132
6.26352534592031,0.9979149224981536,0.9964334830838613,0.9983379073365987,0.9965259125397428
6.273404723437534,0.9979242114074476,0.9964687010874124,0.9983477808655884,0.9965665287167174
6.283284100954758,0.9979333084099304,0.9965033109423623,0.9983574523489094,0.9966064118595122
6.293163478471983,0.9979423134758683,0.9965372851324255,0.9983670019280565,0.9966455317624079
6.303042855989208,0.997951319813507,0.9965705987383026,0.9983765057804032,0.9966838609663438
6.3129222335064314,0.9979604115472578,0.9966032296164905,0.9983860342060283,0.9967213752247954
6.322801611023657,0.997969661697178,0.996635158582189,0.9983956498927659,0.9967580539447203
6.332680988540881,0.9979791305143011,0.9966663695919172,0.998405406407434,0.996793880589304
6.342560366058105,0.9979888642155443,0.9966968499201301,0.9984153469545879,0.9968288430296787
6.35243974357533,0.9979988941498494,0.9967265903230575,0.998425503436412,0.9968629338336658
6.362319121092554,0.9980092364142582,0.9967555851822374,0.9984358958385492,0.9968961504808728
6.372198498609779,0.9980198919251939,0.9967838326198035,0.9984465319572376,0.9969284954951487
6.382077876127003,0.9980308469366991,0.99681133457754,0.9984574074731389,0.9969599764873828
6.391957253644227,0.9980420739841931,0.9968380968520474,0.9984685063672326,0.9969906061038939
6.401836631161452,0.9980535332198429,0.9968641290790581,0.9984798016641797,0.9970204018781137
6.411716008678677,0.9980651740942671,0.9968894446609877,0.9984912564791592,0.9970493859858479
6.421595386195901,0.9980769373293542,0.9969140606331566,0.9985028253354012,0.997077584907032
6.431474763713125,0.9980887571187586,0.9969379974657561,0.9985144557119717,0.997105028999494
6.4413541412303505,0.9981005634863979,0.9969612788004628,0.9985260897748106,0.997131751992729
6.451233518747574,0.9981122847291709,0.9969839311226046,0.9985376662389949,0.9971577904119807
6.4611128962648,0.9981238498682828,0.9970059833718508,0.9985491223066365,0.9971831829449826
6.470992273782024,0.9981351910340319,0.9970274664964851,0.998560395623033,0.9972079697654205
6.480871651299248,0.9981462457116668,0.9970484129583347,0.998571426193512,0.9972321918285387
6.490751028816472,0.9981569587808538,0.9970688561973112,0.9985821582050619,0.9972558901552439
6.500630406333697,0.9981672842882585,0.9970888300661913,0.9985925417000456,0.997279105121547
6.510509783850922,0.9981771869015065,0.9971083682476742,0.9986025340541733,0.9973018757702161
6.520389161368145,0.998186643003067,0.9971275036668354,0.9986121012170814,0.9973242391610679
6.530268538885371,0.9981956413940969,0.9971462679128149,0.9986212186813681,0.9973462297754385
6.540147916402595,0.9982041835905999,0.9971646906838998,0.9986298721543095,0.9973678789890412
6.550027293919819,0.9982122837070493,0.9971827992700666,0.998638057915689,0.9973892146257013
6.5599066714370435,0.9982199679354639,0.997200618086526,0.9986457828547124,0.9974102606023909
6.569786048954268,0.9982272736404498,0.9972181682708796,0.9986530641887824,0.9974310366736228
6.579665426471493,0.9982342481025148,0.997235467355171,0.998659928876449,0.9974515582806872
6.589544803988717,0.9982409469526832,0.9972525290224187,0.9986664127460552,0.9974718365084777
6.599424181505943,0.998247432350762,0.9972693629552161,0.9986725593699866,0.9974918781498503
6.609303559023165,0.998253770967233,0.997285974781715,0.9986784187219437,0.9975116858746562
6.6191829365403905,0.9982600318344722,0.9973023661218511,0.998684045660869,0.9975312584978744
6.629062314057615,0.9982662841366317,0.9973185347340771,0.9986894982900947,0.9975505913387099
6.638941691574839,0.9982725950089713,0.997334474760238,0.9986948362435799,0.997569676660201
6.648821069092064,0.9982790274166671,0.9973501770636087,0.9987001189528906,0.997588504176844
6.658700446609288,0.998285638180163,0.9973656296526083,0.998705403948591,0.9976070616160664
6.668579824126514,0.9982924762091062,0.9973808181803736,0.998710745248173,0.9976253353180957
6.6784592016437365,0.9982995809999441,0.9973957265082919,0.9987161918794081,0.9976433108579149
6.688338579160962,0.9983069814436252,0.9974103373198157,0.9987217865833613,0.9976609736725959
6.698217956678186,0.9983146949797757,0.9974246327694589,0.9987275647352382,0.997678309677358
6.70809733419541,0.9983227271225731,0.9974385951508676,0.9987335535141,0.9976953058542131
6.717976711712635,0.9983310713716341,0.9974522075672632,0.9987397713443468,0.9977119507980046
6.727856089229859,0.9983397095089719,0.9974654545874313,0.9987462276231638,0.9977282352060106
6.737735466747085,0.9983486122708223,0.9974783228707401,0.9987529227389392,0.9977441522989966
6.747614844264308,0.9983577403712984,0.9974908017454408,0.998759848376479,0.9977596981636461
6.757494221781533,0.9983670458437522,0.9975028837256833,0.9987669880957539,0.9977748720085831
6.767373599298757,0.9983764736557603,0.9975145649542607,0.9987743181623975,0.9977896763286773
6.777252976815982,0.9983859635451211,0.9975258455600086,0.9987818086003002,0.9978041169749183
6.787132354333206,0.9983954520173999,0.9975367299209932,0.9987894244298481,0.9978182031297702
6.79701173185043,0.9984048744406099,0.9975472268270553,0.998797127049662,0.9978319471905219
6.806891109367656,0.9984141671697202,0.9975573495378621,0.9988048757154531,0.9978453645656333
6.816770486884879,0.9984232696329124,0.9975671157352944,0.998812629066776,0.9978584733913943
6.826649864402103,0.9984321263128966,0.9975765473716746,0.9988203466512977,0.9978712941782814
6.836529241919329,0.9984406885600858,0.9975856704179589,0.9988279903965408,0.9978838493981751
6.846408619436553,0.9984489161799099,0.9975945145184951,0.9988355259811036,0.997896163025033
6.856287996953777,0.9984567787438405,0.997603112561222,0.9988429240608064,0.9979082600426646
6.866167374471002,0.9984642565825693,0.9976115001741979,0.9988501613101779,0.9979201659338998
6.876046751988227,0.9984713414299534,0.9976197151610423,0.9988572212458023,0.9979319061656758
6.88592612950545,0.998478036697483,0.9976277968892117,0.9988640948052939,0.9979435056843781
6.8958055070226765,0.9984843573707948,0.997635785645973,0.9988707806636365,0.9979549884351672
6.9056848845399,0.998490329531774,0.9976437219774877,0.9988772852772484,0.9979663769180572
6.915564262057124,0.9984959895216778,0.997651646026528,0.9988836226549417,0.9979776917921667
6.925443639574349,0.9985013827721084,0.9976595968840669,0.9988898138638628,0.9979889515379395
6.935323017091573,0.9985065623411935,0.99766761196929,0.9988958862870344,0.998000172185238
6.945202394608798,0.9985115872016808,0.9976757264515246,0.9989018726572125,0.9980113671131275
6.955081772126022,0.998516520335518,0.997683972726192,0.9989078098989527,0.9980225469249634
6.964961149643248,0.9985214266956226,0.9976923799552178,0.9989137378170413,0.9980337194001051
6.974840527160471,0.9985263710997752,0.9977009736804275,0.998919697674376,0.998044889521324
6.9847199046776955,0.9985314161237294,0.9977097755163822,0.9989257307060255,0.9980560595747575
6.99459928219492,0.9985366200606983,0.9977188029269124,0.9989318766182594,0.9980672293172089
7.004478659712144,0.9985420350123053,0.9977280690873851,0.9989381721219303,0.9980783962037203
7.0143580372293695,0.9985477051719843,0.9977375828325146,0.9989446495485156,0.9980895556667242
7.024237414746593,0.9985536653557769,0.9977473486873988,0.9989513355946029,0.998100701436755
7.034116792263819,0.9985599398277145,0.9977573669774664,0.9989582502365303,0.9981118258936956
7.043996169781042,0.9985665414577234,0.9977676340112129,0.9989654058515816,0.9981229204368925
7.053875547298267,0.9985734712395493,0.9977781423280413,0.9989728065755714,0.9981339758621834
7.063754924815491,0.9985807181848848,0.997788881002227,0.9989804479192332,0.9981449827339769
7.0736343023327155,0.9985882595980555,0.9977998359930363,0.9989883166575861,0.9981559317409648
7.083513679849941,0.998596061723659,0.9978109905303617,0.9989963909978581,0.9981668140248426
7.093393057367164,0.9986040807478079,0.9978223255248849,0.999004641022663,0.9981776214725141
7.10327243488439,0.9986122641224987,0.9978338199917799,0.999013029396437,0.9981883469636322
7.113151812401613,0.9986205521724324,0.9978454514772482,0.9990215123147201,0.9981989845669369
7.123031189918838,0.9986288799346991,0.9978571964777851,0.9990300406681756,0.9982095296806254
7.132910567436062,0.9986371791743548,0.9978690308429218,0.9990385613863291,0.9982199791138938
7.142789944953287,0.9986453805133253,0.9978809301532753,0.9990470189202794,0.998230331108744
7.152669322470511,0.9986534156064152,0.9978928700669988,0.9990553568190885,0.9982405853031031
7.1625486999877355,0.998661219296627,0.9979048266291344,0.9990635193515127,0.9982507426381945
7.172428077504962,0.9986687316825155,0.9979167765398531,0.9990714531231166,0.9982608052148657
7.182307455022184,0.9986759000329409,0.997928697379101,0.9990791086388418,0.9982707761051762
7.192186832539409,0.9986826804892263,0.9979405677866772,0.9990864417625976,0.9982806591269168
7.202066210056634,0.9986890395012449,0.9979523675982275,0.9990934150285508,0.998290458589846
7.211945587573858,0.99869495495215,0.9979640779389739,0.9990999987632132,0.9983001790232401
7.221824965091082,0.9987004169360624,0.9979756812782091,0.9991061719832341,0.9983098248948576
7.231704342608307,0.9987054281637461,0.9979871614485983,0.9991119230405987,0.9983194003315875
7.241583720125532,0.9987100039828015,0.9979985036351483,0.999117249994724,0.9983289088518935
7.251463097642755,0.998714172010829,0.9980096943392934,0.9991221606992691,0.9983383531196849
7.2613424751599815,0.9987179713919881,0.998020721323908,0.9991266726002825,0.9983477347284585
7.271221852677205,0.998721451699038,0.9980315735451674,0.9991308122511329,0.9983570540234955
7.281101230194429,0.998724671513917,0.9980422410770796,0.9991346145584123,0.9983663099685949
7.290980607711654,0.9987276967298719,0.9980527150341751,0.9991381217812195,0.9983755000623215
7.300859985228878,0.9987305986267736,0.9980629874973236,0.9991413823138416,0.9983846203070991
7.310739362746103,0.9987334517782748,0.9980730514469544,0.99914444928845,0.9983936652327299
7.320618740263327,0.9987363318546787,0.9980829007071341,0.9991473790399685,0.9984026279741325
7.330498117780553,0.9987393133886185,0.9980925299030248,0.9991502294794343,0.9984115004013194
7.340377495297776,0.9987424675718017,0.9981019344332588,0.9991530584249768,0.9984202732979289
7.350256872815001,0.9987458601501253,0.9981111104577627,0.9991559219407522,0.9984289365830477
7.360136250332225,0.9987495494814302,0.9981200549005668,0.9991588727339031,0.9984374795696521
7.370015627849449,0.9987535848151459,0.998128765466208,0.9991619586577306,0.9984458912518037
7.3798950053666745,0.9987580048462359,0.9981372406674934,0.9991652213659746,0.9984541606117892
7.389774382883898,0.9987628365873911,0.9981454798616742,0.9991686951583544,0.998462276937735
7.399653760401124,0.9987680945936126,0.9981534832915125,0.9991724060516258,0.9984702301418631
7.409533137918348,0.9987737805624703,0.9981612521273272,0.9991763711033991,0.9984780110694897
7.419412515435572,0.9987798833217622,0.9981687885058905,0.9991805980081946,0.9984856117891336
7.429291892952796,0.9987863792043858,0.9981760955620238,0.9991850849768036,0.9984930258546384
7.439171270470021,0.9987932327983476,0.9981831774489048,0.9991898209013502,0.9985002485310581
7.449050647987246,0.9988003980483233,0.9981900393434477,0.9991947857996726,0.9985072769771338
7.458930025504469,0.9988078196744321,0.9981966874336307,0.9991999515241472,0.9985141103785006
7.468809403021695,0.9988154348641991,0.998203128885307,0.9992052827120032,0.9985207500272473
7.478688780538918,0.9988231751853712,0.9982093717868223,0.9992107379469073,0.9985271993450712
7.488568158056143,0.9988309686605719,0.9982154250706283,0.9992162710952075,0.9985334638489672
7.4984475355733675,0.9988387419399345,0.9982212984120222,0.9992218327750697,0.9985395510601229
7.508326913090592,0.9988464225049863,0.9982270021060897,0.9992273719128155,0.9985454703583941
7.518206290607817,0.9988539408362559,0.9982325469248728,0.9992328373383419,0.9985512327863684
7.5280856681250405,0.9988612324783623,0.9982379439576703,0.999238179370509,0.9985568508085263
7.537965045642267,0.9988682399396764,0.9982432044381847,0.9992433513439722,0.9985623380323473
7.547844423159489,0.9988749143689082,0.9982483395629189,0.9992483110309616,0.9985677088993321
7.5577238006767145,0.9988812169580099,0.9982533603057682,0.9992530219150335,0.9985729783547888
7.567603178193939,0.9988871200293683,0.9982582772341378,0.9992574542785937,0.9985781615058473
7.577482555711163,0.9988926077751179,0.9982631003321079,0.9992615860719916,0.9985832732774895
7.5873619332283875,0.9988976766272375,0.9982678388361759,0.999265403538893,0.9985883280764083
7.597241310745612,0.9989023352485572,0.9982725010889169,0.999268901580372,0.9985933394722499
7.607120688262838,0.9989066041465344,0.9982770944155113,0.999272083848321,0.9985983199052367
7.6170000657800605,0.9989105149233091,0.9982816250275282,0.9992749625672845,0.9986032804283568
7.626879443297286,0.9989141091867421,0.9982860979576201,0.9992775580922181,0.9986082304912427
7.63675882081451,0.9989174371575393,0.9982905170279001,0.9992798982178901,0.9986131777716014
7.646638198331734,0.9989205560168459,0.9982948848537879,0.9992820172632415,0.9986181280586208
7.656517575848959,0.9989235280465693,0.9982992028840292,0.999283954960934,0.9986230851912209
7.666396953366183,0.9989264186209286,0.9983034714764651,0.9992857551881776,0.998628051052386
7.676276330883408,0.9989292941121198,0.9983076900079925,0.9992874645797077,0.9986330256191531
7.686155708400632,0.9989322197754273,0.9983118570160388,0.9992891310671829,0.9986380070661967
7.696035085917858,0.9989352576795061,0.9983159703678306,0.9992908023913525,0.9986429919193845
7.705914463435081,0.9989384647459166,0.9983200274527759,0.9992925246338794,0.9986479752542431
7.715793840952306,0.9989418909583672,0.9983240253924681,0.9992943408148475,0.998652950932979
7.72567321846953,0.9989455777966174,0.9983279612621563,0.9992962895996074,0.9986579118726338
7.735552595986754,0.9989495569428142,0.998331832317052,0.999298404154961,0.9986628503360871
7.74543197350398,0.9989538492993779,0.9983356362165698,0.9993007111897118,0.9986677582370392
7.755311351021203,0.9989584643477234,0.9983393712395408,0.999303230208637,0.9986726274497648
7.765190728538429,0.9989633998663797,0.9983430364835938,0.9993059730020023,0.9986774501143967
7.775070106055653,0.9989686420158163,0.9983466320422761,0.9993089433852166,0.9986822189287137
7.784949483572877,0.9989741657858388,0.9983501591540639,0.9993121371952023,0.9986869274179185
7.794828861090101,0.9989799357901282,0.9983536203181839,0.999315542541935,0.9986915701746264
7.804708238607326,0.9989859073817465,0.9983570193731065,0.9993191403054956,0.9986961430622692
7.814587616124551,0.9989920280535186,0.9983603615346446,0.9993229048612856,0.9987006433762834
7.824466993641774,0.9989982390784541,0.9983636533917802,0.9993268050088616,0.9987050699587753
7.8343463711590005,0.9990044773380544,0.9983669028595943,0.9993308050735412,0.9987094232638012
7.844225748676224,0.999010677280685,0.9983701190899594,0.9993348661445416,0.9987137053719082
7.854105126193448,0.9990167729483571,0.9983733123419356,0.9993389474092759,0.9987179199541221
7.863984503710673,0.9990227000083566,0.9983764938150362,0.9993430075405075,0.9987220721870784
7.873863881227897,0.9990283977262606,0.9983796754496742,0.9993470060915928,0.9987261686224445
7.883743258745122,0.9990338108189544,0.9983828697001156,0.9993509048549264,0.9987302170151103
7.893622636262346,0.999038891130251,0.9983860892861307,0.9993546691400815,0.9987342261158156
7.903502013779572,0.9990435990774974,0.9983893469302119,0.9993582689308117,0.9987382054348752
7.913381391296795,0.9990479048249088,0.9983926550876969,0.9993616798841211,0.9987421649844574
7.9232607688140195,0.9990517891481133,0.998396025677393,0.9993648841397235,0.998746115007416
7.933140146331244,0.9990552439641939,0.9983994698203129,0.9993678709143937,0.9987500657009823
7.943019523848468,0.9990582725121051,0.9984029975939275,0.9993706368626066,0.9987540269436703
7.952898901365693,0.9990608891793603,0.9984066178089022,0.9993731861924047,0.9987580080335372
7.962778278882917,0.9990631189820028,0.9984103378146357,0.9993755305332291,0.9987620174454939
7.972657656400143,0.9990649967157305,0.9984141633390775,0.9993776885604112,0.9987660626146743
7.982537033917366,0.9990665658063004,0.9984180983672898,0.9993796853887261,0.998770149751989
7.992416411434591,0.9990678768966886,0.998422145062077,0.999381551754799,0.9987742836969257
8.002295788951814,0.9990689862166053,0.9984263037287546,0.9993833230148039,0.9987784678114567
8.012175166469039,0.9990699537866505,0.9984305728248224,0.9993850379897842,0.9987827039176099
8.022054543986265,0.999070841514397,0.9984349490139767,0.9993867376956912,0.9987869922798908
8.031933921503489,0.9990717112428869,0.9984394272625824,0.9993884639989026,0.9987913316323619
8.041813299020713,0.9990726228133036,0.9984440009754767,0.9993902582402666,0.9987957192488254
8.051692676537938,0.9990736322029143,0.9984486621668255,0.999392159871721,0.9988001510532595
8.061572054055162,0.9990747897967945,0.9984534016607344,0.999394205149055,0.998804621766474
8.071451431572386,0.999076138847417,0.9984582093154717,0.9993964259226076,0.998809125083901
8.08133080908961,0.9990777141700827,0.9984630742645004,0.9993988485645215,0.9988136538785611
8.091210186606835,0.9990795411145624,0.9984679851670758,0.9994014930668563,0.9988182004225703
8.10108956412406,0.9990816348444608,0.9984729304609515,0.9994043723393905,0.9988227566200805
8.110968941641286,0.999083999945999,0.9984778986097518,0.9994074917296463,0.9988273142443213
8.120848319158508,0.9990866303774246,0.9984828783378196,0.9994108487805865,0.9988318651713949
8.130727696675734,0.9990895097594601,0.998487858845828,0.9994144332339472,0.9988364016037085
8.140607074192957,0.99909261199641,0.9984928300011205,0.9994182272793627,0.9988409162763657
8.150486451710181,0.999095902207118,0.9984977824976212,0.9994222060417132,0.9988454026404886
8.160365829227405,0.9990993379352159,0.9985027079811817,0.9994263382915649,0.9988498550182658
8.170245206744632,0.9991028705993473,0.9985075991373893,0.9994305873565735,0.9988542687255009
8.180124584261856,0.9991064471365536,0.9985124497401038,0.9994349122053484,0.9988586401585311
8.19000396177908,0.9991100117860068,0.9985172546602836,0.9994392686698853,0.9988629668435706
8.199883339296305,0.9991135079559574,0.9985220098359638,0.9994436107682693,0.9988672474477527
8.209762716813529,0.9991168801142557,0.9985267122055168,0.9994478920862442,0.9988714817523839
8.219642094330753,0.9991200756421894,0.9985313596075183,0.9994520671743509,0.9988756705901163
8.229521471847978,0.9991230465926676,0.9985359506516247,0.999456092916895,0.9988798157488757
8.239400849365202,0.9991257512969225,0.9985404845658002,0.999459929829855,0.9988839198464077
8.249280226882428,0.9991281557688062,0.9985449610259887,0.9994635432471137,0.998887986180185
8.25915960439965,0.9991302348622574,0.998549379974885,0.9994669043578703,0.9988920185581499
8.269038981916877,0.9991319731454003,0.9985537414367929,0.9994699910627995,0.9988960211162948
8.2789183594341,0.9991333654637691,0.9985580453356645,0.9994727886221763,0.9988999981294334
8.288797736951324,0.9991344171750295,0.9985622913232898,0.9994752900757384,0.9989039538216363
8.298677114468548,0.9991351440479862,0.9985664786242452,0.9994774964211826,0.9989078921827299
8.308556491985772,0.999135571829295,0.9985706059036361,0.9994794165457733,0.9989118167969722
8.318435869502999,0.999135735491799,0.9985746711628865,0.9994810669132417,0.9989157306895357
8.328315247020223,0.9991356781884547,0.9985786716678783,0.9994824710158268,0.9989196361957756
8.338194624537447,0.9991354499450874,0.9985826039126436,0.9994836586086163,0.998923534857446
8.348074002054672,0.9991351061334249,0.9985864636205979,0.999484664750173,0.998927427349091
8.357953379571896,0.999134705772752,0.9985902457840214,0.9994855286794248,0.9989313134368042
8.36783275708912,0.9991343097138831,0.9985939447411845,0.9994862925639344,0.9989351919704518
8.377712134606345,0.999133978762807,0.9985975542891992,0.9994870001586111,0.9989390609093386
8.38759151212357,0.9991337718032033,0.9986010678294391,0.9994876954167361,0.9989429173801821
8.397470889640793,0.999133743977004,0.998604478541205,0.9994884210965859,0.9989467577651973
8.40735026715802,0.9991339449802876,0.9986077795782867,0.9994892174070839,0.9989505778171072
8.417229644675242,0.999134417528104,0.9986109642822135,0.9994901207346144,0.9989543727970328
8.427109022192466,0.9991351960364568,0.9986140264053144,0.9994911624906098,0.998958137630464
8.43698839970969,0.9991363055627911,0.9986169603362537,0.9994923681156794,0.998961867075958
8.446867777226915,0.9991377610381557,0.9986197613204936,0.9994937562711838,0.9989655559008047
8.456747154744141,0.999139566815012,0.9986224256681452,0.9994953382432453,0.998969199057702
8.466626532261365,0.99914171654471,0.9986249509419435,0.9994971175775942,0.9989727918564698
8.47650590977859,0.9991441933882796,0.9986273361185617,0.9994990899564008,0.9989763301250228
8.486385287295814,0.9991469705537173,0.998629581717218,0.9995012433207517,0.9989798103541893
8.496264664813038,0.9991500121426959,0.9986316898904287,0.9995035582347408,0.9989832298215148
8.506144042330263,0.9991532742799456,0.9986336644728654,0.9995060084796834,0.9989865866898925
8.516023419847487,0.9991567064897018,0.9986355109855033,0.9995085618597892,0.9989898800776936
8.525902797364711,0.9991602532759241,0.9986372365935802,0.999511181194123,0.9989931100980153
8.535782174881936,0.9991638558566462,0.9986388500182908,0.9995138254639023,0.9989962778656724
8.545661552399162,0.9991674539980548,0.9986403614035522,0.9995164510794406,0.9989993854716194
8.555540929916384,0.9991709878908435,0.9986417821405749,0.9995190132273577,0.9990024359255425
8.56542030743361,0.9991744000101477,0.998643124654297,0.9995214672562915,0.9990054330684006
8.575299684950833,0.9991776369009674,0.9986444021569582,0.9995237700581967,0.9990083814576638
8.585179062468058,0.9991806508334077,0.9986456283751584,0.9995258814025628,0.9990112862288785
8.595058439985282,0.9991834012762371,0.998646817257638,0.9995277651824088,0.9990141529379529
8.604937817502508,0.9991858561430403,0.9986479826716934,0.9995293905337571,0.9990169873891678
8.614817195019732,0.9991879927724395,0.9986491380965895,0.9995307327942732,0.9990197954543796
8.624696572536957,0.9991897986122585,0.9986502963225343,0.9995317742718519,0.999022582889155
8.634575950054181,0.9991912715868305,0.9986514691637249,0.9995325047998624,0.9990253551516717
8.644455327571405,0.9991924201366108,0.9986526671936642,0.99953292206247,0.9990281172301247
8.65433470508863,0.9991932629295417,0.9986538995103963,0.9995330316805908,0.9990308734840994
8.664214082605854,0.999193828253896,0.9986551735385165,0.9995328470565132,0.9990336275049174
8.674093460123078,0.9991941531122847,0.9986564948738198,0.9995323889826737,0.9990363819993551
8.683972837640304,0.9991942820458293,0.9986578671752706,0.9995316850274056,0.9990391387003736
8.693852215157527,0.9991942657258962,0.9986592921076592,0.9995307687173173,0.9990418983076463
8.703731592674753,0.9991941593579854,0.9986607693368751,0.9995296785422343,0.9990446604597032
8.713610970191976,0.999194020948155,0.9986622965782352,0.9995284568140252,0.9990474237385143
8.7234903477092,0.9991939094865566,0.9986638696967942,0.9995271484150846,0.9990501857062966
8.733369725226424,0.9991938831051297,0.9986654828570641,0.9995257994755106,0.9990529429733064
8.743249102743649,0.9991939972671785,0.9986671287181613,0.9995244560201202,0.9990556912943989
8.753128480260875,0.9991943030454195,0.9986687986690811,0.9995231626271844,0.9990584256912287
8.7630078577781,0.99919484554218,0.9986704830976454,0.9995219611402743,0.9990611405961596
8.772887235295324,0.9991956625008364,0.9986721716856959,0.999520889472755,0.9990638300132718
8.782766612812548,0.9991967831514664,0.9986738537223451,0.9995199805414507,0.9990664876913248
8.792645990329772,0.999198227326233,0.9986755184265801,0.9995192613617929,0.9990691073031697
8.802525367846997,0.9992000048714658,0.9986771552702426,0.9995187523316268,0.9990716826259145
8.812404745364221,0.999202115374029,0.9986787542924032,0.9995184667248161,0.9990742077161384
8.822284122881447,0.9992045482096547,0.9986803063964048,0.9995184104091731,0.9990766770746257
8.83216350039867,0.9992072829107906,0.998681803621355,0.9995185817961395,0.9990790857954395
8.842042877915896,0.9992102898414918,0.9986832393805943,0.9995189720223953,0.9990814296946678
8.851922255433118,0.9992135311572693,0.9986846086606346,0.999519565356279,0.999083705414838
8.861801632950343,0.9992169620189206,0.9986859081752045,0.9995203398149305,0.999085910501778
8.871681010467567,0.999220532021469,0.9986871364703502,0.9995212679714884,0.9990880434515956
8.881560387984791,0.9992241867926832,0.9986882939779494,0.9995223179258389,0.9990901037264031
8.891439765502017,0.9992278697104372,0.9986893830164923,0.9995234544073626,0.9990920917384157
8.901319143019242,0.9992315236845811,0.9986904077394936,0.99952463997415,0.9990940088030683
8.911198520536466,0.999235092947103,0.9986913740334037,0.9995258362702475,0.9990958570627774
8.92107789805369,0.9992385247942602,0.9986922893683211,0.9995270053008676,0.9990976393839165
8.930957275570915,0.9992417712260252,0.9986931626061406,0.9995281106850713,0.9990993592304235
8.94083665308814,0.9992447904315687,0.9986940037719637,0.9995291188463493,0.9991010205181997
8.950716030605363,0.9992475480744982,0.9986948237956041,0.999530000103616,0.9991026274550739
8.96059540812259,0.9992500183379973,0.9986956342308295,0.9995307296284662,0.9991041843715598
8.970474785639812,0.9992521846976907,0.9986964469605485,0.9995312882388752,0.9991056955479242
8.980354163157038,0.9992540403987225,0.9986972738964848,0.999531663004843,0.9991071650432064
8.99023354067426,0.9992555886229296,0.9986981266819455,0.9995318476475004,0.9991085965317585
9.000112918191487,0.9992568423417982,0.998699016406115,0.9995318427198353,0.9991099931526441
9.00999229570871,0.9992578238608165,0.9986999533378682,0.9995316555641289,0.9991113573768216
9.019871673225934,0.9992585640705577,0.998700946686438,0.9995313000483231,0.9991126908964794
9.029751050743158,0.9992591014290437,0.9987020043953894,0.9995307960905141,0.9991139945401887
9.039630428260384,0.999259480708359,0.9987031329752967,0.9995301689874988,0.999115268216724
9.049509805777609,0.9992597515458417,0.998704337379302,0.9995294485694423,0.9991165108895037
9.059389183294833,0.9992599668462493,0.9987056209244131,0.9995286682082293,0.9991177205826298
9.069268560812057,0.99926018108589,0.9987069852599965,0.9995278637116094,0.999118894418519
9.079147938329282,0.9992604485726746,0.9987084303834927,0.999527072138824,0.999120028686121
9.089027315846506,0.999260821717312,0.9987099547019697,0.9995263305757897,0.9991211189377587
9.09890669336373,0.99926134937038,0.9987115551367687,0.9995256749091446,0.9991221601117247
9.108786070880955,0.9992620752777899,0.9987132272672379,0.9995251386383934,0.9991231466769642
9.11866544839818,0.9992630367032946,0.9987149655084218,0.9995247517641359,0.9991240727954751
9.128544825915403,0.9992642632612954,0.9987167633166221,0.9995245397878512,0.9991249324975034
9.13842420343263,0.9992657759964421,0.9987186134159751,0.9995245228551448,0.9991257198642082
9.148303580949852,0.9992675867386376,0.9987205080386574,0.9995247150697361,0.9991264292122337
9.158182958467076,0.999269697753269,0.9987224391710128,0.9995251240000387,0.999127055274561
9.1680623359843,0.9992721016970996,0.9987243987978291,0.9995257503940258,0.9991275933721235
9.177941713501527,0.9992747818805546,0.9987263791371586,0.9995265881114793,0.9991280395709529
9.187821091018751,0.9992777128274252,0.9987283728584826,0.9995276242757952,0.99912839082006
9.197700468535976,0.9992808611136084,0.9987303732776442,0.9995288396405967,0.9991286450658518
9.2075798460532,0.9992841864576965,0.9987323745227863,0.9995302091595761,0.9991288013395947
9.217459223570424,0.9992876430282965,0.9987343716665334,0.9995317027416043,0.9991288598152653
9.227338601087649,0.9992911809261527,0.9987363608207802,0.9995332861672679,0.9991288218360276
9.237217978604873,0.9992947477936754,0.9987383391916799,0.9995349221379449,0.9991286899085291
9.247097356122097,0.9992982905005221,0.9987403050937296,0.9995365714243342,0.9991284676651871
9.256976733639323,0.9993017568515379,0.9987422579231615,0.9995381940782664,0.9991281597955982
9.266856111156546,0.9993050972627451,0.9987441980921526,0.9995397506696243,0.9991277719491313
9.276735488673772,0.9993082663521504,0.9987461269266052,0.9995412035094626,0.9991273106116269
9.286614866190995,0.999311224394921,0.9987480465313963,0.9995425178208476,0.9991267829598862
9.29649424370822,0.999313938596835,0.9987499596280017,0.9995436628206396,0.9991261966982837
9.306373621225443,0.9993163841457374,0.9987518693702531,0.9995446126782371,0.999125559882347
9.316252998742668,0.9993185450078055,0.99875377914464,0.9995453473212277,0.9991248807345078
9.326132376259894,0.9993204144435544,0.9987556923620275,0.9995458530626905,0.9991241674574226
9.336011753777118,0.9993219952274168,0.9987576122478832,0.9995461230305547,0.9991234280502922
9.345891131294342,0.9993232995641337,0.998759541638116,0.9995461573856137,0.9991226701334699
9.355770508811567,0.9993243487047992,0.9987614827874095,0.9995459633214776,0.9991219007863504
9.365649886328791,0.999325172274912,0.9987634371964879,0.9995455548465573,0.9991211264030746
9.375529263846015,0.9993258073358817,0.9987654054641212,0.9995449523550493,0.9991203525700031
9.38540864136324,0.9993262972098647,0.9987673871688523,0.9995441820004622,0.9991195839681998
9.395288018880466,0.9993266901052557,0.9987693807844539,0.9995432748914369,0.9991188243033715
9.405167396397689,0.9993270375864475,0.998771383632033,0.9995422661351231,0.999118076264837
9.415046773914915,0.9993273929363522,0.9987733918705135,0.99954119375816,0.9991173415141911
9.424926151432137,0.9993278094635404,0.9987754005260017,0.9995400975390663,0.999116620703408
9.434805528949363,0.9993283388075617,0.9987774035592931,0.999539017788612,0.9991159135212209
9.444684906466586,0.9993290292960348,0.9987793939695742,0.9995379941162893,0.9991152187657573
9.45456428398381,0.9993299244054219,0.9987813639312201,0.9995370642214138,0.9991145344406217
9.464443661501035,0.9993310613740928,0.9987833049595563,0.9995362627465253,0.9991138578709254
9.47432303901826,0.9993324700114469,0.9987852081005366,0.9995356202287835,0.9991131858351892
9.484202416535485,0.999334171740644,0.998787064138555,0.9995351621818934,0.9991125147086077
9.49408179405271,0.9993361789050971,0.9987888638160414,0.9995349083369892,0.9991118406128724
9.503961171569934,0.9993384943605444,0.9987905980581429,0.9995348720658496,0.999111159567612
9.513840549087158,0.9993411113654936,0.9987922581956428,0.9995350600040948,0.9991104676385391
9.523719926604382,0.9993440137734151,0.9987938361793413,0.9995354718856982,0.9991097610775652
9.533599304121607,0.9993471765205482,0.9987953247794082,0.9995361005935314,0.9991090364504829
9.543478681638831,0.9993505663938681,0.9987967177636995,0.9995369324238597,0.999108290748281
9.553358059156057,0.9993541430549436,0.9987980100497035,0.9995379475560406,0.99910752147875
9.56323743667328,0.9993578602873698,0.9987991978256171,0.999539120712233,0.999106726735731
9.573116814190506,0.9993616674284375,0.9988002786370229,0.9995404219860323,0.999105905244133
9.582996191707728,0.9993655109399237,0.998801251436716,0.999541817813669,0.9991050563796754
9.592875569224953,0.9993693360685394,0.9988021165963766,0.9995432720570196,0.9991041801631638
9.602754946742177,0.9993730885437788,0.9988028758799665,0.9995447471642079,0.9991032772299654
9.612634324259403,0.9993767162597705,0.9988035323799067,0.9995462053712423,0.9991023487761735
9.622513701776628,0.9993801708882766,0.9988040904182334,0.9995476099068908,0.9991013964837271
9.632393079293852,0.9993834093721818,0.9988045554159906,0.9995489261630031,0.9991004224274357
9.642272456811076,0.999386395252616,0.9988049337350767,0.9995501227936149,0.9990994289674601
9.6521518343283,0.9993890997881127,0.9988052324975751,0.9995511727085137,0.9990984186312618
9.662031211845525,0.9993915028307842,0.9988054593882547,0.9995520539302862,0.9990973939893718
9.67191058936275,0.9993935934321515,0.9988056224464005,0.9995527502882493,0.9990963575295216
9.681789966879974,0.9993953701597936,0.9988057298534039,0.9995532519277995,0.9990953115337121
9.6916693443972,0.9993968411150795,0.9988057897226219,0.9995535556195813,0.9990942579626912
9.701548721914422,0.9993980236516518,0.9988058098978735,0.9995536648591522,0.9990931983520427
9.711428099431648,0.9993989438037314,0.9988057977666174,0.9995535897544412,0.999092133723693
9.721307476948871,0.9993996354424249,0.9988057600933297,0.9995533467049272,0.9990910645161198
9.731186854466097,0.9994001391867435,0.9988057028779159,0.9995529578830166,0.9990899905359086
9.74106623198332,0.9994005011037265,0.9988056312431518,0.9995524505342489,0.9990889109325871
9.750945609500544,0.999400771238655,0.9988055493541957,0.9995518561186381,0.9990878241978829
9.76082498701777,0.9994010020216437,0.9988054603721656,0.9995512093203552,0.9990867281897251
9.770704364534994,0.9994012466007337,0.9988053664426823,0.9995505469570665,0.9990856201804829
9.780583742052219,0.9994015571538805,0.9988052687191543,0.9995499068232848,0.9990844969281085
9.790463119569443,0.9994019832328371,0.9988051674194783,0.9995493265041188,0.9990833547680837
9.800342497086667,0.99940257019089,0.9988050619137817,0.9995488421966258,0.9990821897233564
9.810221874603892,0.9994033577437175,0.9988049508398545,0.9995484875756826,0.9990809976288365
9.820101252121114,0.9994043787084254,0.9988048322420723,0.9995482927397842,0.9990797742665151
9.829980629638342,0.9994056579601704,0.9988047037288899,0.9995482832696239,0.9990785155068865
9.839860007155565,0.9994072116389288,0.9988045626434364,0.9995484794286745,0.999077217452114
9.84973938467279,0.9994090466310779,0.9988044062413651,0.9995488955304974,0.9990758765762846
9.859618762190015,0.9994111603418264,0.9988042318699247,0.9995495394921976,0.9990744898581556
9.86949813970724,0.9994135407653838,0.998804037142232,0.9995504125875941,0.9990730549019976
9.879377517224462,0.9994161668504228,0.9988038201009208,0.999551509407352,0.9990715700424893
9.889256894741687,0.9994190091491353,0.998803579365731,0.9995528180268487,0.999070034430097
9.899136272258913,0.9994220307293062,0.998803314260156,0.9995543203760066,0.9990684480939666
9.909015649776137,0.9994251883206107,0.9988030249129777,0.9995559927990372,0.9990668119800489
9.918895027293361,0.9994284336590401,0.9988027123313542,0.9995578067860911,0.9990651279629491
9.928774404810586,0.9994317149871939,0.9988023784430663,0.9995597298534923,0.9990633988308103
9.93865378232781,0.9994349786633482,0.9988020261065356,0.9995617265446158,0.9990616282433843
9.948533159845034,0.9994381708288662,0.99880165908828,0.9995637595197817,0.9990598206642908
9.958412537362257,0.9994412390817531,0.9988012820085171,0.9995657907008093,0.9990579812692756
9.968291914879485,0.9994441341040382,0.9988009002566569,0.999567782434282,0.9990561158330474
9.978171292396707,0.9994468111921871,0.9988005198793782,0.9995696986370589,0.9990542305979466
9.988050669913932,0.9994492316428534,0.9988001474448579,0.9995715058882598,0.9990523321282874
9.997930047431158,0.9994513639508812,0.9987997898874686,0.9995731744337031,0.9990504271546784

